R-modes as a New Probe of Dark Matter in Neutron Stars

In this work, we perform the first systematic investigation of effects of the presence of dark matter on $r$-mode oscillations in neutron stars (NSs). Using a self-interacting dark matter (DM) model based on the neutron decay anomaly and a hadronic model obtained from the posterior distribution of a recent Bayesian analysis, we impose constraints on the DM self-interaction strength using recent multimessenger astrophysical observations. We also put new constraints on the DM fraction for this model of DM. The constrained DM interaction strength is then used to estimate DM self-interaction cross section and shear viscosity resulting from DM, which is found to be several orders of magnitude smaller than shear viscosity due to hadronic matter. Assuming chemical equilibrium among DM fermions and neutrons, we estimate the bulk viscosity resulting from the dark decay of neutrons considering different scenarios for the temperature dependence of the reaction rate and investigate the effect on the $r$-mode instability window. We conclude that DM shear and bulk viscosity may significantly modify the $r$-mode instability window compared with the minimal hadronic viscosities, depending on the temperature dependence of the process. We also found that for the window to be compatible with the X-ray and pulsar observational data, the rate for the dark decay process must be fast.

==> anc/Fig1/Fig1_g0.out <==
#Energy Density(MeV/fm^3) Pressure(MeV/fm^3)
3.823099400000000259e+01 1.099350000000000049e-01
3.965116600000000346e+01 1.174999999999999933e-01
4.107161299999999926e+01 1.253330000000000000e-01
4.249233399999999961e+01 1.334319999999999951e-01
4.391333000000000197e+01 1.417920000000000014e-01
4.533460000000000178e+01 1.504119999999999902e-01
4.675614300000000156e+01 1.592870000000000119e-01
4.817795900000000131e+01 1.684130000000000071e-01
4.960004700000000355e+01 1.777890000000000026e-01
5.102240700000000118e+01 1.874109999999999943e-01
5.244503699999999924e+01 1.972760000000000069e-01
5.386793699999999774e+01 2.073810000000000098e-01
5.529110599999999920e+01 2.177240000000000009e-01
5.671454299999999904e+01 2.283020000000000049e-01
5.813824799999999726e+01 2.391149999999999942e-01
5.956221899999999891e+01 2.501590000000000202e-01
6.098645599999999689e+01 2.614339999999999997e-01
6.241095800000000082e+01 2.729389999999999872e-01
6.383572399999999902e+01 2.846719999999999806e-01
6.526075299999999402e+01 2.966349999999999820e-01
6.668604499999999291e+01 3.088259999999999894e-01
6.811159899999999823e+01 3.212450000000000028e-01
6.953741300000000081e+01 3.338949999999999974e-01
7.096348799999999812e+01 3.467749999999999999e-01
7.238982400000000439e+01 3.598870000000000124e-01
7.381641799999999876e+01 3.732329999999999814e-01
7.524327200000000460e+01 3.868150000000000199e-01
7.667038399999999854e+01 4.006359999999999921e-01
7.809775399999999479e+01 4.146980000000000111e-01
7.952538199999999335e+01 4.290039999999999965e-01
8.095326699999999676e+01 4.435569999999999791e-01
8.238141099999999994e+01 4.583619999999999917e-01
8.380981099999999628e+01 4.734229999999999827e-01
8.523846899999999494e+01 4.887429999999999830e-01
8.666738499999999590e+01 5.043279999999999985e-01
8.809655800000000170e+01 5.201820000000000332e-01
8.952598999999999307e+01 5.363090000000000357e-01
9.095567900000000350e+01 5.527170000000000138e-01
9.238562699999999950e+01 5.694090000000000540e-01
9.381583399999999529e+01 5.863920000000000243e-01
9.524630100000000255e+01 6.036709999999999576e-01
9.667702800000000707e+01 6.212530000000000552e-01
9.810801499999999464e+01 6.391430000000000167e-01
9.953926400000000285e+01 6.573470000000000146e-01
1.009707760000000007e+02 6.758720000000000283e-01
1.024025510000000025e+02 6.947250000000000369e-01
1.038345889999999940e+02 7.139109999999999623e-01
1.052668929999999961e+02 7.334370000000000056e-01
1.066994640000000061e+02 7.533100000000000351e-01
1.081323009999999982e+02 7.735360000000000014e-01
1.095654069999999933e+02 7.941209999999999658e-01
1.109987830000000031e+02 8.150720000000000187e-01
1.124324289999999991e+02 8.363949999999999996e-01
1.138663480000000021e+02 8.580969999999999986e-01
1.153005409999999955e+02 8.801839999999999664e-01
1.167350090000000051e+02 9.026619999999999644e-01
1.181697530000000000e+02 9.255360000000000253e-01
1.196047750000000036e+02 9.488140000000000462e-01
1.210400769999999966e+02 9.725000000000000311e-01
1.224756600000000049e+02 9.966009999999999591e-01
1.239115259999999950e+02 1.021122000000000085e+00
1.253476749999999953e+02 1.046067999999999998e+00
1.267841109999999958e+02 1.071444999999999981e+00
1.282208339999999964e+02 1.097258000000000067e+00
1.296578470000000038e+02 1.123510999999999926e+00
1.310951509999999871e+02 1.150209000000000037e+00
1.325327470000000005e+02 1.177357999999999905e+00
1.339706370000000106e+02 1.204960000000000031e+00
1.354088240000000098e+02 1.233020999999999923e+00
1.368473079999999982e+02 1.261543999999999999e+00
1.382860919999999965e+02 1.290534000000000070e+00
1.397251770000000022e+02 1.319992999999999972e+00
1.411645660000000078e+02 1.349925000000000042e+00
1.426042590000000132e+02 1.380333999999999950e+00
1.440442580000000135e+02 1.411221999999999976e+00
1.454845660000000009e+02 1.442592000000000096e+00
1.469251830000000041e+02 1.474447000000000063e+00
1.483661130000000128e+02 1.506788999999999934e+00
1.498073550000000012e+02 1.539563999999999933e+00
1.512489109999999926e+02 1.572610999999999981e+00
1.526907799999999895e+02 1.606041000000000052e+00
1.541329639999999870e+02 1.639888999999999930e+00
1.555754630000000134e+02 1.674176000000000109e+00
1.570182790000000068e+02 1.708914999999999962e+00
1.584614119999999957e+02 1.744116000000000000e+00
1.599048650000000009e+02 1.779786000000000090e+00
1.613486389999999915e+02 1.815930000000000044e+00
1.627927339999999958e+02 1.852556000000000092e+00
1.642371530000000064e+02 1.889664999999999928e+00
1.656818969999999922e+02 1.927262999999999948e+00
1.671269670000000076e+02 1.965351000000000070e+00
1.685723639999999932e+02 2.003931999999999825e+00
1.700180909999999983e+02 2.043009000000000075e+00
1.714641479999999945e+02 2.082581999999999933e+00
1.729105370000000050e+02 2.122653999999999819e+00
1.743572589999999991e+02 2.163224000000000036e+00
1.758043160000000000e+02 2.204295000000000115e+00
1.772517080000000078e+02 2.245865999999999918e+00
1.786994379999999865e+02 2.287938000000000027e+00
1.801475069999999903e+02 2.330510999999999999e+00
1.815959149999999909e+02 2.373584999999999834e+00
1.830446650000000091e+02 2.417159999999999975e+00
1.844937569999999880e+02 2.461234000000000144e+00
1.859431920000000105e+02 2.505809000000000175e+00
1.873929719999999861e+02 2.550882000000000094e+00
1.888430989999999952e+02 2.596454000000000040e+00
1.902935720000000117e+02 2.642522000000000038e+00
1.917443939999999998e+02 2.689086999999999783e+00
1.931955649999999878e+02 2.736146999999999885e+00
1.946470860000000016e+02 2.783701000000000203e+00
1.960989590000000078e+02 2.831747000000000014e+00
1.975511840000000063e+02 2.880285000000000206e+00
1.990037629999999922e+02 2.929311999999999916e+00
2.004566959999999938e+02 2.978826999999999892e+00
2.019099850000000060e+02 3.028828999999999994e+00
2.033636300000000006e+02 3.079314999999999802e+00
2.048176330000000007e+02 3.130285000000000206e+00
2.062719930000000090e+02 3.181735999999999898e+00
2.077267119999999920e+02 3.233667000000000069e+00
2.091817920000000015e+02 3.286075999999999997e+00
2.106372310000000141e+02 3.338960000000000150e+00
2.120930329999999913e+02 3.392317999999999945e+00
2.135491959999999949e+02 3.446147999999999989e+00
2.150057219999999916e+02 3.500449000000000144e+00
2.164626120000000071e+02 3.555216999999999850e+00
2.179198660000000132e+02 3.610450999999999855e+00
2.193774850000000072e+02 3.666148999999999880e+00
2.208354689999999891e+02 3.722309000000000090e+00
2.222938200000000109e+02 3.778929000000000205e+00
2.237525369999999896e+02 3.836005999999999805e+00
2.252116220000000055e+02 3.893539000000000083e+00
2.266710740000000044e+02 3.951525999999999872e+00
2.281308950000000095e+02 4.009962999999999944e+00
2.295910849999999925e+02 4.068850000000000300e+00
2.310516450000000077e+02 4.128185000000000215e+00
2.325125740000000008e+02 4.187964000000000020e+00
2.339738739999999950e+02 4.248185999999999574e+00
2.354355439999999930e+02 4.308848000000000233e+00
2.368975859999999898e+02 4.369950000000000223e+00
2.383599989999999877e+02 4.431486999999999732e+00
2.398227850000000103e+02 4.493458999999999648e+00
2.412859420000000057e+02 4.555863000000000440e+00
2.427494729999999947e+02 4.618698000000000192e+00
2.442133760000000109e+02 4.681960000000000122e+00
2.456776529999999923e+02 4.745648000000000089e+00
2.471423039999999958e+02 4.809759999999999813e+00
2.486073289999999929e+02 4.874293999999999905e+00
2.500727269999999862e+02 4.939246999999999943e+00
2.515385009999999966e+02 5.004617999999999789e+00
2.530046490000000006e+02 5.070405000000000051e+00
2.544711719999999957e+02 5.136605000000000310e+00
2.559380700000000104e+02 5.203216000000000285e+00
2.574053440000000137e+02 5.270236999999999838e+00
2.588729930000000081e+02 5.337665999999999578e+00
2.603410180000000196e+02 5.405498999999999832e+00
2.618094189999999912e+02 5.473736999999999853e+00
2.632781949999999824e+02 5.542374999999999829e+00
2.647473479999999881e+02 5.611413999999999902e+00
2.662168780000000083e+02 5.680850000000000399e+00
2.676867829999999913e+02 5.750681000000000154e+00
2.691570649999999887e+02 5.820907000000000053e+00
2.706277240000000006e+02 5.891524000000000427e+00
2.720987600000000270e+02 5.962532000000000387e+00
2.735701720000000137e+02 6.033927000000000263e+00
2.750419610000000148e+02 6.105709000000000053e+00
2.765141259999999761e+02 6.177875000000000227e+00
2.779866690000000062e+02 6.250423999999999758e+00
2.794595879999999966e+02 6.323354000000000141e+00
2.809328849999999989e+02 6.396663000000000210e+00
2.824065580000000182e+02 6.470348999999999684e+00
2.838806079999999952e+02 6.544411000000000200e+00
2.853550359999999841e+02 6.618845999999999563e+00
2.868298399999999901e+02 6.693654000000000437e+00
2.883050200000000132e+02 6.768830999999999598e+00
2.897805779999999913e+02 6.844377999999999851e+00
2.912565119999999865e+02 6.920290999999999748e+00
2.927328239999999937e+02 6.996570000000000178e+00
2.942095110000000204e+02 7.073212999999999973e+00
2.956865760000000023e+02 7.150216999999999601e+00
2.971640170000000012e+02 7.227581999999999951e+00
2.986418340000000171e+02 7.305304999999999715e+00
3.001200279999999907e+02 7.383385999999999783e+00
3.015985979999999813e+02 7.461822999999999873e+00
3.030775439999999890e+02 7.540612999999999566e+00
3.045568660000000136e+02 7.619755999999999752e+00
3.060365639999999985e+02 7.699250000000000149e+00
3.075166370000000029e+02 7.779092999999999591e+00
3.089970870000000218e+02 7.859284999999999854e+00
3.104779120000000034e+02 7.939822999999999631e+00
3.119591120000000046e+02 8.020704999999999529e+00
3.134406880000000228e+02 8.101931999999999690e+00
3.149226390000000038e+02 8.183500000000000441e+00
3.164049640000000068e+02 8.265409000000000006e+00
3.178876650000000268e+02 8.347657999999999134e+00
3.193707400000000121e+02 8.430244000000000071e+00
3.208541900000000169e+02 8.513166000000000011e+00
3.223380129999999895e+02 8.596424000000000731e+00
3.238222109999999816e+02 8.680014999999999148e+00
3.253067829999999958e+02 8.763939000000000590e+00
3.267917289999999753e+02 8.848193000000000197e+00
3.282770479999999793e+02 8.932776999999999745e+00
3.297627400000000080e+02 9.017689999999999984e+00
3.312488060000000019e+02 9.102928999999999604e+00
3.327352450000000204e+02 9.188494999999999635e+00
3.342220560000000091e+02 9.274385000000000545e+00
3.357092400000000225e+02 9.360597999999999530e+00
3.371967960000000062e+02 9.447132999999999114e+00
3.386847240000000170e+02 9.533988000000000795e+00
3.401730239999999981e+02 9.621162999999999244e+00
3.416616960000000063e+02 9.708657000000000536e+00
3.431507389999999873e+02 9.796466999999999814e+00
3.446401529999999980e+02 9.884593000000000629e+00
3.461299379999999815e+02 9.973034000000000177e+00
3.476200939999999946e+02 1.006178799999999995e+01
3.491106209999999805e+02 1.015085499999999996e+01
3.506015170000000012e+02 1.024023299999999992e+01
3.520927839999999946e+02 1.032992100000000057e+01
3.535844200000000228e+02 1.041991799999999913e+01
3.550764260000000263e+02 1.051022200000000062e+01
3.565688010000000077e+02 1.060083299999999973e+01
3.580615450000000237e+02 1.069175000000000075e+01
3.595546570000000202e+02 1.078297099999999986e+01
3.610481379999999945e+02 1.087449600000000061e+01
3.625419880000000035e+02 1.096632299999999915e+01
3.640362049999999954e+02 1.105845099999999981e+01
3.655307900000000245e+02 1.115087899999999976e+01
3.670257419999999797e+02 1.124360700000000080e+01
3.685210609999999747e+02 1.133663300000000085e+01
3.700167470000000094e+02 1.142995499999999964e+01
3.715128000000000270e+02 1.152357399999999998e+01
3.730092189999999732e+02 1.161748799999999981e+01
3.745060040000000186e+02 1.171169599999999988e+01
3.760031539999999950e+02 1.180619699999999916e+01
3.775006700000000137e+02 1.190099099999999943e+01
3.789985510000000204e+02 1.199607499999999938e+01
3.804967980000000125e+02 1.209145000000000003e+01
3.819954079999999976e+02 1.218711300000000008e+01
3.834943830000000276e+02 1.228306599999999982e+01
3.849937219999999911e+02 1.237930500000000045e+01
3.864934250000000020e+02 1.247583099999999945e+01
3.879934910000000059e+02 1.257264200000000010e+01
3.894939200000000028e+02 1.266973899999999986e+01
3.909947119999999927e+02 1.276711799999999997e+01
3.924958669999999756e+02 1.286478100000000069e+01
3.939973830000000135e+02 1.296272500000000072e+01
3.954992619999999874e+02 1.306095099999999931e+01
3.970015030000000138e+02 1.315945600000000049e+01
3.985041039999999839e+02 1.325824099999999994e+01
4.000070670000000064e+02 1.335730399999999918e+01
4.015103910000000269e+02 1.345664499999999997e+01
4.030140739999999937e+02 1.355626299999999951e+01
4.045181190000000129e+02 1.365615599999999930e+01
4.060225219999999808e+02 1.375632500000000036e+01
4.075272860000000037e+02 1.385676800000000064e+01
4.090324079999999753e+02 1.395748399999999911e+01
4.105378900000000044e+02 1.405847299999999933e+01
4.120437299999999823e+02 1.415973299999999924e+01
4.135499280000000226e+02 1.426126499999999986e+01
4.150564850000000092e+02 1.436306699999999914e+01
4.165633990000000040e+02 1.446513799999999961e+01
4.180706700000000069e+02 1.456747799999999948e+01
4.195782990000000154e+02 1.467008599999999952e+01
4.210862839999999778e+02 1.477296100000000045e+01
4.225946260000000052e+02 1.487610199999999949e+01
4.241033229999999890e+02 1.497950900000000019e+01
4.256123769999999809e+02 1.508318000000000048e+01
4.271217859999999860e+02 1.518711599999999962e+01
4.286315500000000043e+02 1.529131500000000088e+01
4.301416689999999790e+02 1.539577700000000071e+01
4.316521430000000237e+02 1.550050099999999986e+01
4.331629710000000273e+02 1.560548499999999983e+01
4.346741529999999898e+02 1.571073099999999911e+01
4.361856880000000274e+02 1.581623599999999996e+01
4.376975770000000239e+02 1.592200000000000060e+01
4.392098179999999843e+02 1.602802300000000102e+01
4.407224130000000173e+02 1.613430299999999917e+01
4.422353600000000142e+02 1.624083999999999861e+01
4.437486579999999776e+02 1.634763299999999830e+01
4.452623090000000161e+02 1.645468299999999928e+01
4.467763110000000211e+02 1.656198699999999846e+01
4.482906629999999950e+02 1.666954499999999939e+01
4.498053669999999897e+02 1.677735699999999852e+01
4.513204210000000103e+02 1.688542199999999838e+01
4.528358259999999973e+02 1.699373900000000148e+01
4.543515800000000127e+02 1.710230800000000073e+01
4.558676829999999995e+02 1.721112799999999865e+01
4.573841360000000122e+02 1.732019899999999879e+01
4.589009379999999965e+02 1.742951899999999910e+01
4.604180880000000116e+02 1.753908799999999957e+01
4.619355860000000007e+02 1.764890600000000020e+01
4.634534330000000182e+02 1.775897099999999895e+01
4.649716270000000122e+02 1.786928400000000039e+01
4.664901679999999828e+02 1.797984399999999994e+01
4.680090559999999869e+02 1.809064899999999909e+01
4.695282910000000243e+02 1.820169999999999888e+01
4.710478719999999839e+02 1.831299599999999828e+01
4.725677989999999795e+02 1.842453599999999980e+01
4.740880720000000110e+02 1.853631999999999991e+01
4.756086910000000216e+02 1.864834700000000112e+01
4.771296540000000164e+02 1.876061599999999885e+01
4.786509619999999927e+02 1.887312800000000124e+01
4.801726150000000075e+02 1.898588000000000164e+01
4.816946110000000090e+02 1.909887399999999857e+01
4.832169519999999920e+02 1.921210699999999960e+01
4.847396360000000186e+02 1.932557999999999865e+01
4.862626629999999750e+02 1.943929299999999927e+01
4.877860329999999749e+02 1.955324299999999837e+01
4.893097460000000183e+02 1.966743200000000158e+01
4.908337999999999965e+02 1.978185900000000075e+01
4.923581970000000183e+02 1.989652200000000093e+01
4.938829359999999724e+02 2.001142099999999857e+01
4.954080149999999776e+02 2.012655600000000078e+01
4.969334359999999720e+02 2.024192700000000045e+01
4.984591970000000174e+02 2.035753199999999907e+01
4.999852989999999977e+02 2.047337200000000124e+01
5.015117409999999722e+02 2.058944500000000133e+01
5.030385220000000004e+02 2.070575099999999935e+01
5.045656430000000228e+02 2.082228999999999886e+01
5.060931029999999851e+02 2.093906199999999984e+01
5.076209020000000010e+02 2.105606500000000025e+01
5.091490390000000161e+02 2.117329799999999906e+01
5.106775150000000281e+02 2.129076299999999833e+01
5.122063279999999850e+02 2.140845799999999954e+01
5.137354790000000548e+02 2.152638200000000168e+01
5.152649669999999560e+02 2.164453599999999867e+01
5.167947920000000295e+02 2.176291799999999910e+01
5.183249540000000479e+02 2.188152799999999942e+01
5.198554520000000139e+02 2.200036599999999964e+01
5.213862860000000410e+02 2.211943099999999873e+01
5.229174560000000156e+02 2.223872300000000024e+01
5.244489610000000539e+02 2.235824099999999959e+01
5.259808020000000397e+02 2.247798500000000033e+01
5.275129769999999780e+02 2.259795400000000143e+01
5.290454859999999826e+02 2.271814799999999934e+01
5.305783300000000509e+02 2.283856700000000117e+01
5.321115079999999580e+02 2.295920900000000131e+01
5.336450190000000475e+02 2.308007500000000078e+01
5.351788639999999759e+02 2.320116399999999857e+01
5.367130409999999756e+02 2.332247500000000073e+01
5.382475510000000440e+02 2.344400800000000018e+01
5.397823939999999538e+02 2.356576300000000046e+01
5.413175680000000511e+02 2.368773900000000054e+01
5.428530749999999898e+02 2.380993600000000043e+01
5.443889120000000048e+02 2.393235299999999910e+01
5.459250809999999774e+02 2.405499100000000112e+01
5.474615810000000238e+02 2.417784699999999987e+01
5.489984120000000303e+02 2.430092300000000094e+01
5.505355720000000019e+02 2.442421699999999873e+01
5.520730630000000474e+02 2.454772900000000035e+01
5.536108829999999443e+02 2.467145899999999870e+01
5.551490330000000313e+02 2.479540599999999984e+01
5.566875109999999722e+02 2.491957000000000022e+01
5.582263189999999895e+02 2.504395099999999985e+01
5.597654549999999745e+02 2.516854800000000125e+01
5.613049190000000408e+02 2.529335999999999984e+01
5.628447099999999637e+02 2.541838800000000020e+01
5.643848299999999654e+02 2.554363000000000028e+01
5.659252770000000510e+02 2.566908700000000110e+01
5.674660509999999931e+02 2.579475700000000060e+01
5.690071510000000217e+02 2.592064200000000085e+01
5.705485780000000204e+02 2.604673899999999875e+01
5.720903309999999919e+02 2.617304999999999993e+01
5.736324100000000499e+02 2.629957200000000128e+01
5.751748139999999694e+02 2.642630700000000132e+01
5.767175429999999778e+02 2.655325300000000155e+01
5.782605979999999590e+02 2.668041099999999943e+01
5.798039770000000317e+02 2.680778000000000105e+01
5.813476809999999659e+02 2.693535899999999828e+01
5.828917079999999942e+02 2.706314800000000176e+01
5.844360590000000002e+02 2.719114599999999982e+01
5.859807339999999840e+02 2.731935400000000058e+01
5.875257319999999481e+02 2.744777099999999947e+01
5.890710530000000063e+02 2.757639700000000005e+01
5.906166970000000447e+02 2.770523100000000127e+01
5.921626629999999523e+02 2.783427199999999857e+01
5.937089509999999564e+02 2.796352100000000007e+01
5.952555609999999433e+02 2.809297700000000120e+01
5.968024920000000293e+02 2.822263999999999839e+01
5.983497439999999870e+02 2.835250900000000129e+01
5.998973180000000411e+02 2.848258500000000026e+01
6.014452119999999695e+02 2.861286499999999933e+01
6.029934259999999995e+02 2.874335200000000157e+01
6.045419610000000148e+02 2.887404300000000035e+01
6.060908150000000205e+02 2.900493799999999922e+01
6.076399890000000141e+02 2.913603799999999922e+01
6.091894819999999982e+02 2.926734199999999930e+01
6.107392929999999751e+02 2.939884899999999845e+01
6.122894240000000536e+02 2.953056000000000125e+01
6.138398730000000114e+02 2.966247299999999854e+01
6.153906399999999621e+02 2.979458899999999844e+01
6.169417250000000195e+02 2.992690599999999890e+01
6.184931269999999586e+02 3.005942599999999842e+01
6.200448470000000043e+02 3.019214699999999851e+01
6.215968840000000455e+02 3.032507000000000019e+01
6.231492369999999710e+02 3.045819300000000140e+01
6.247019070000000056e+02 3.059151599999999860e+01
6.262548930000000382e+02 3.072503999999999991e+01
6.278081949999999551e+02 3.085876400000000075e+01
6.293618129999999837e+02 3.099268700000000010e+01
6.309157460000000128e+02 3.112680900000000150e+01
6.324699940000000424e+02 3.126113000000000142e+01
6.340245569999999589e+02 3.139564899999999881e+01
6.355794339999999920e+02 3.153036699999999826e+01
6.371346250000000282e+02 3.166528200000000126e+01
6.386901309999999512e+02 3.180039500000000174e+01
6.402459499999999935e+02 3.193570599999999970e+01
6.418020830000000387e+02 3.207121300000000019e+01
6.433585289999999759e+02 3.220691599999999966e+01
6.449152880000000323e+02 3.234281599999999912e+01
6.464723589999999831e+02 3.247891200000000111e+01
6.480297430000000531e+02 3.261520399999999853e+01
6.495874390000000176e+02 3.275169100000000100e+01
6.511454469999999901e+02 3.288837300000000141e+01
6.527037659999999732e+02 3.302524999999999977e+01
6.542623969999999645e+02 3.316232099999999861e+01
6.558213379999999688e+02 3.329958599999999791e+01
6.573805909999999812e+02 3.343704499999999769e+01
6.589401540000000068e+02 3.357469799999999793e+01
6.605000270000000455e+02 3.371254400000000118e+01
6.620602099999999837e+02 3.385058200000000284e+01
6.636207030000000486e+02 3.398881399999999786e+01
6.651815060000000130e+02 3.412723700000000093e+01
6.667426169999999956e+02 3.426585299999999989e+01
6.683040379999999914e+02 3.440466099999999727e+01
6.698657670000000053e+02 3.454366000000000270e+01
6.714278040000000374e+02 3.468285000000000196e+01
6.729901499999999714e+02 3.482223100000000215e+01
6.745528040000000374e+02 3.496180199999999871e+01
6.761157650000000103e+02 3.510156400000000332e+01
6.776790340000000015e+02 3.524151599999999718e+01
6.792426090000000158e+02 3.538165800000000161e+01
6.808064920000000484e+02 3.552198899999999782e+01
6.823706809999999905e+02 3.566250900000000001e+01
6.839351769999999533e+02 3.580321800000000110e+01
6.854999790000000530e+02 3.594411600000000107e+01
6.870650859999999511e+02 3.608520200000000244e+01
6.886304989999999862e+02 3.622647599999999812e+01
6.901962180000000444e+02 3.636793800000000232e+01
6.917622410000000173e+02 3.650958800000000082e+01
6.933285700000000134e+02 3.665142399999999867e+01
6.948952030000000377e+02 3.679344799999999793e+01
6.964621399999999767e+02 3.693565799999999655e+01
6.980293809999999439e+02 3.707805499999999910e+01
6.995969260000000531e+02 3.722063800000000100e+01
7.011647749999999633e+02 3.736340700000000226e+01
7.027329270000000179e+02 3.750636099999999828e+01
7.043013819999999896e+02 3.764950100000000077e+01
7.058701399999999921e+02 3.779282599999999803e+01
7.074392000000000280e+02 3.793633599999999717e+01
7.090085629999999810e+02 3.808003000000000071e+01
7.105782279999999673e+02 3.822390899999999903e+01
7.121481949999999870e+02 3.836797200000000174e+01
7.137184630000000425e+02 3.851221799999999718e+01
7.152890320000000202e+02 3.865664799999999701e+01
7.168599030000000312e+02 3.880126099999999667e+01
7.184310749999999643e+02 3.894605800000000073e+01
7.200025470000000496e+02 3.909103700000000003e+01
7.215743189999999458e+02 3.923619899999999916e+01
7.231463919999999916e+02 3.938154300000000063e+01
7.247187639999999647e+02 3.952706799999999987e+01
7.262914359999999760e+02 3.967277599999999893e+01
7.278644080000000258e+02 3.981866500000000286e+01
7.294376780000000053e+02 3.996473600000000204e+01
7.310112480000000232e+02 4.011098799999999898e+01
7.325851159999999709e+02 4.025742000000000331e+01
7.341592819999999620e+02 4.040403299999999831e+01
7.357337469999999939e+02 4.055082600000000070e+01
7.373085099999999557e+02 4.069779900000000339e+01
7.388835699999999633e+02 4.084495199999999926e+01
7.404589280000000144e+02 4.099228500000000253e+01
7.420345829999999978e+02 4.113979700000000150e+01
7.436105350000000271e+02 4.128748800000000330e+01
7.451867839999999887e+02 4.143535800000000080e+01
7.467633289999999988e+02 4.158340599999999654e+01
7.483401710000000548e+02 4.173163300000000220e+01
7.499173080000000482e+02 4.188003799999999899e+01
7.514947419999999738e+02 4.202862100000000112e+01
7.530724709999999504e+02 4.217738200000000148e+01
7.546504949999999781e+02 4.232632000000000261e+01
7.562288150000000542e+02 4.247543499999999739e+01
7.578074289999999564e+02 4.262472700000000003e+01
7.593863380000000234e+02 4.277419600000000344e+01
7.609655410000000302e+02 4.292384100000000302e+01
7.625450389999999743e+02 4.307366300000000336e+01
7.641248299999999745e+02 4.322366099999999989e+01
7.657049150000000282e+02 4.337383499999999970e+01
7.672852940000000217e+02 4.352418399999999821e+01
7.688659659999999576e+02 4.367470800000000253e+01
7.704469309999999496e+02 4.382540800000000303e+01
7.720281880000000001e+02 4.397628300000000223e+01
7.736097389999999905e+02 4.412733200000000267e+01
7.751915810000000420e+02 4.427855600000000180e+01
7.767737160000000358e+02 4.442995400000000217e+01
7.783561419999999771e+02 4.458152700000000124e+01
7.799388609999999744e+02 4.473327299999999696e+01
7.815218700000000354e+02 4.488519200000000353e+01
7.831051710000000412e+02 4.503728499999999713e+01
7.846887629999999945e+02 4.518955199999999905e+01
7.862726460000000088e+02 4.534199100000000016e+01
7.878568189999999731e+02 4.549460299999999791e+01
7.894412820000000011e+02 4.564738700000000193e+01
7.910260359999999764e+02 4.580034400000000261e+01
7.926110790000000179e+02 4.595347300000000246e+01
7.941964120000000094e+02 4.610677400000000148e+01
7.957820339999999533e+02 4.626024600000000220e+01
7.973679459999999608e+02 4.641389000000000209e+01
7.989541460000000370e+02 4.656770600000000115e+01
8.005406359999999495e+02 4.672169199999999734e+01
8.021274130000000468e+02 4.687584900000000232e+01
8.037144799999999805e+02 4.703017700000000190e+01
8.053018339999999853e+02 4.718467499999999859e+01
8.068894759999999451e+02 4.733934399999999698e+01
8.084774049999999761e+02 4.749418200000000212e+01
8.100656229999999596e+02 4.764918999999999727e+01
8.116541270000000168e+02 4.780436799999999664e+01
8.132429180000000315e+02 4.795971500000000276e+01
8.148319960000000037e+02 4.811523199999999889e+01
8.164213610000000472e+02 4.827091699999999719e+01
8.180110120000000506e+02 4.842677199999999971e+01
8.196009490000000142e+02 4.858279499999999729e+01
8.211911720000000514e+02 4.873898599999999703e+01
8.227816810000000487e+02 4.889534600000000353e+01
8.243724750000000085e+02 4.905187300000000050e+01
8.259635550000000421e+02 4.920856799999999964e+01
8.275549190000000408e+02 4.936543100000000095e+01
8.291465680000000020e+02 4.952246199999999732e+01
8.307385020000000395e+02 4.967965900000000090e+01
8.323307210000000396e+02 4.983702399999999955e+01
8.339232240000000047e+02 4.999455499999999830e+01
8.355160100000000511e+02 5.015225399999999922e+01
8.371090809999999465e+02 5.031011800000000278e+01
8.387024340000000393e+02 5.046814899999999682e+01
8.402960719999999810e+02 5.062634599999999807e+01
8.418899920000000066e+02 5.078470800000000196e+01
8.434841959999999972e+02 5.094323700000000343e+01
8.450786819999999580e+02 5.110193100000000044e+01
8.466734500000000025e+02 5.126079000000000008e+01
8.482685010000000148e+02 5.141981400000000235e+01
8.498638339999999971e+02 5.157900300000000016e+01
8.514594489999999496e+02 5.173835700000000060e+01
8.530553459999999859e+02 5.189787599999999657e+01
8.546515239999999949e+02 5.205755899999999770e+01
8.562479839999999740e+02 5.221740599999999688e+01
8.578447240000000420e+02 5.237741700000000122e+01
8.594417449999999690e+02 5.253759099999999904e+01
8.610390469999999823e+02 5.269792999999999950e+01
8.626366299999999683e+02 5.285843200000000053e+01
8.642344930000000431e+02 5.301909700000000214e+01
8.658326349999999820e+02 5.317992499999999723e+01
8.674310580000000073e+02 5.334091600000000000e+01
8.690297600000000102e+02 5.350207000000000335e+01
8.706287419999999884e+02 5.366338600000000270e+01
8.722280029999999442e+02 5.382486500000000262e+01
8.738275429999999915e+02 5.398650599999999855e+01
8.754273620000000165e+02 5.414830899999999758e+01
8.770274590000000217e+02 5.431027399999999972e+01
8.786278350000000046e+02 5.447240000000000038e+01
8.802284889999999677e+02 5.463468799999999703e+01
8.818294210000000248e+02 5.479713699999999932e+01
8.834306309999999485e+02 5.495974700000000013e+01
8.850321179999999686e+02 5.512251899999999694e+01
8.866338829999999689e+02 5.528544999999999732e+01
8.882359259999999495e+02 5.544854300000000080e+01
8.898382450000000290e+02 5.561179599999999823e+01
8.914408409999999776e+02 5.577520899999999671e+01
8.930437140000000227e+02 5.593878200000000334e+01
8.946468630000000530e+02 5.610251600000000138e+01
8.962502879999999550e+02 5.626640900000000300e+01
8.978539899999999534e+02 5.643046100000000109e+01
8.994579670000000533e+02 5.659467300000000023e+01
9.010622200000000248e+02 5.675904400000000294e+01
9.026667479999999841e+02 5.692357400000000212e+01
9.042715520000000424e+02 5.708826299999999776e+01
9.058766309999999748e+02 5.725311099999999698e+01
9.074819840000000113e+02 5.741811700000000229e+01
9.090876130000000330e+02 5.758328199999999697e+01
9.106935160000000451e+02 5.774860499999999774e+01
9.122996930000000475e+02 5.791408599999999751e+01
9.139061440000000403e+02 5.807972399999999880e+01
9.155128690000000233e+02 5.824552099999999655e+01
9.171198679999999968e+02 5.841147500000000292e+01
9.187271399999999630e+02 5.857758599999999660e+01
9.203346860000000333e+02 5.874385500000000349e+01
9.219425049999999828e+02 5.891028099999999768e+01
9.235505970000000389e+02 5.907686300000000301e+01
9.251589609999999766e+02 5.924360300000000024e+01
9.267675990000000183e+02 5.941049900000000150e+01
9.283765079999999443e+02 5.957755099999999970e+01
9.299856899999999769e+02 5.974475999999999942e+01
9.315951440000000048e+02 5.991212399999999860e+01
9.332048690000000306e+02 6.007964499999999930e+01
9.348148660000000518e+02 6.024732099999999946e+01
9.364251349999999547e+02 6.041515299999999655e+01
9.380356749999999693e+02 6.058314099999999769e+01
9.396464859999999817e+02 6.075128399999999829e+01
9.412575679999999920e+02 6.091958199999999835e+01
9.428689210000000003e+02 6.108803400000000039e+01
9.444805440000000090e+02 6.125664199999999937e+01
9.460924370000000181e+02 6.142540499999999781e+01
9.477046010000000251e+02 6.159432199999999824e+01
9.493170340000000351e+02 6.176339300000000065e+01
9.509297380000000430e+02 6.193261799999999795e+01
9.525427110000000539e+02 6.210199800000000181e+01
9.541559529999999540e+02 6.227153100000000308e+01
9.557694639999999708e+02 6.244121899999999670e+01
9.573832449999999881e+02 6.261105899999999735e+01
9.589972940000000108e+02 6.278105399999999747e+01
9.606116130000000339e+02 6.295120099999999752e+01
9.622261989999999514e+02 6.312150199999999955e+01
9.638410539999999855e+02 6.329195500000000152e+01
9.654561770000000251e+02 6.346256199999999836e+01
9.670715679999999566e+02 6.363332100000000224e+01
9.686872270000000071e+02 6.380423300000000353e+01
9.703031529999999520e+02 6.397529699999999764e+01
9.719193470000000161e+02 6.414651299999999878e+01
9.735358079999999745e+02 6.431788199999999733e+01
9.751525360000000546e+02 6.448940199999999834e+01
9.767695310000000291e+02 6.466107399999999927e+01
9.783867920000000140e+02 6.483289800000000014e+01
9.800043210000000045e+02 6.500487300000000346e+01
9.816221150000000080e+02 6.517700000000000671e+01
9.832401760000000195e+02 6.534927799999999820e+01
9.848585020000000441e+02 6.552170599999999467e+01
9.864770939999999655e+02 6.569428600000000529e+01
9.880959520000000111e+02 6.586701700000000415e+01
9.897150759999999536e+02 6.603989799999999377e+01
9.913344650000000229e+02 6.621293000000000006e+01
9.929541179999999940e+02 6.638611199999999712e+01
9.945740369999999757e+02 6.655944399999999916e+01
9.961942209999999704e+02 6.673292600000000618e+01
9.978146689999999808e+02 6.690655900000000145e+01
9.994353810000000067e+02 6.708034100000000421e+01
1.001056358000000046e+03 6.725427200000000028e+01
1.002677597999999989e+03 6.742835300000000132e+01
1.004299102999999945e+03 6.760258399999999313e+01
1.005920871000000034e+03 6.777696299999999496e+01
1.007542903000000024e+03 6.795149200000000178e+01
1.009165198000000032e+03 6.812616900000000442e+01
1.010787755999999945e+03 6.830099599999999782e+01
1.012410577999999987e+03 6.847597100000000125e+01
1.014033662000000049e+03 6.865109400000000051e+01
1.015657009000000016e+03 6.882636599999999305e+01
1.017280618000000004e+03 6.900178599999999562e+01
1.018904490000000010e+03 6.917735500000000570e+01
1.020528623000000039e+03 6.935307099999999991e+01
1.022153018999999972e+03 6.952893500000000415e+01
1.023777677000000040e+03 6.970494600000000673e+01
1.025402595999999903e+03 6.988110600000000261e+01
1.027027777000000015e+03 7.005741199999999935e+01
1.028653219000000036e+03 7.023386600000000612e+01
1.030278921999999966e+03 7.041046699999999703e+01
1.031904886000000033e+03 7.058721500000000049e+01
1.033531111000000010e+03 7.076411000000000229e+01
1.035157596999999896e+03 7.094115200000000243e+01
1.036784343000000035e+03 7.111834000000000344e+01
1.038411348999999973e+03 7.129567500000000280e+01
1.040038614999999936e+03 7.147315600000000302e+01
1.041666142000000036e+03 7.165078300000000411e+01
1.043293928000000051e+03 7.182855600000000607e+01
1.044921974000000091e+03 7.200647600000000637e+01
1.046550279000000046e+03 7.218454099999999585e+01
1.048178844000000026e+03 7.236275100000000293e+01
1.049807667000000038e+03 7.254110799999999415e+01
1.051436750000000075e+03 7.271960900000000549e+01
1.053066090999999915e+03 7.289825600000000350e+01
1.054695692000000008e+03 7.307704900000000237e+01
1.056325550000000021e+03 7.325598599999999294e+01
1.057955666999999949e+03 7.343506800000000112e+01
1.059586041999999907e+03 7.361429499999999848e+01
1.061216674999999896e+03 7.379366600000000176e+01
1.062847565999999915e+03 7.397318199999999422e+01
1.064478714999999966e+03 7.415284200000000681e+01
1.066110120999999936e+03 7.433264699999999436e+01
1.067741784000000052e+03 7.451259600000000205e+01
1.069373704999999973e+03 7.469268800000000397e+01
1.071005881999999929e+03 7.487292499999999507e+01
1.072638316000000032e+03 7.505330499999999461e+01
1.074271007999999938e+03 7.523382900000000006e+01
1.075903954999999996e+03 7.541449699999999723e+01
1.077537158999999974e+03 7.559530700000000536e+01
1.079170618999999988e+03 7.577626200000000267e+01
1.080804335999999921e+03 7.595735899999999674e+01
1.082438308000000006e+03 7.613859899999999925e+01
1.084072535999999900e+03 7.631998199999999599e+01
1.085707018999999946e+03 7.650150800000000118e+01
1.087341758000000027e+03 7.668317600000000311e+01
1.088976752000000033e+03 7.686498699999999928e+01
1.090612000999999964e+03 7.704694000000000642e+01
1.092247505000000046e+03 7.722903599999999358e+01
1.093883264000000054e+03 7.741127400000000591e+01
1.095519277999999986e+03 7.759365300000000332e+01
1.097155545000000075e+03 7.777617499999999495e+01
1.098792067999999972e+03 7.795883800000000008e+01
1.100428844000000026e+03 7.814164300000000196e+01
1.102065875000000005e+03 7.832459000000000060e+01
1.103703158999999914e+03 7.850767799999999852e+01
1.105340697000000091e+03 7.869090699999999572e+01
1.106978487999999970e+03 7.887427700000000641e+01
1.108616532999999890e+03 7.905778899999999965e+01
1.110254830999999967e+03 7.924144099999999469e+01
1.111893381999999974e+03 7.942523400000000322e+01
1.113532185999999911e+03 7.960916799999999682e+01
1.115171243000000004e+03 7.979324200000000644e+01
1.116810553000000027e+03 7.997745700000000113e+01
1.118450113999999985e+03 8.016181199999999762e+01
1.120089928000000100e+03 8.034630799999999340e+01
1.121729994999999917e+03 8.053094299999999350e+01
1.123370312999999896e+03 8.071571900000000710e+01
1.125010882999999922e+03 8.090063399999999660e+01
1.126651704999999993e+03 8.108568900000000212e+01
1.128292777999999998e+03 8.127088399999999524e+01
1.129934103000000050e+03 8.145621800000000690e+01
1.131575679000000036e+03 8.164169099999999446e+01
1.133217505999999958e+03 8.182730399999999804e+01
1.134859582999999930e+03 8.201305600000000595e+01
1.136501911999999948e+03 8.219894700000000398e+01
1.138144491000000016e+03 8.238497700000000634e+01
1.139787321000000020e+03 8.257114599999999882e+01
1.141430401000000074e+03 8.275745399999999563e+01
1.143073730999999952e+03 8.294389999999999930e+01
1.144717311999999993e+03 8.313048499999999308e+01
1.146361141999999973e+03 8.331720799999999372e+01
1.148005222000000003e+03 8.350406900000000121e+01
1.149649550999999974e+03 8.369106800000000135e+01
1.151294129999999996e+03 8.387820600000000582e+01
1.152938957999999957e+03 8.406548100000000545e+01
1.154584035000000085e+03 8.425289399999999773e+01
1.156229362000000037e+03 8.444044499999999687e+01
1.157874937000000045e+03 8.462813400000000286e+01
1.159520760000000109e+03 8.481596000000000402e+01
1.161166832999999997e+03 8.500392300000000034e+01
1.162813153000000057e+03 8.519202300000000605e+01
1.164459722000000056e+03 8.538026100000000440e+01
1.166106539000000112e+03 8.556863599999999792e+01
1.167753603999999996e+03 8.575714700000000335e+01
1.169400916999999936e+03 8.594579600000000141e+01
1.171048477000000048e+03 8.613458099999999718e+01
1.172696284999999989e+03 8.632350300000000232e+01
1.174344340999999986e+03 8.651256100000000515e+01
1.175992643000000044e+03 8.670175500000000568e+01
1.177641192999999930e+03 8.689108600000000138e+01
1.179289989000000105e+03 8.708055299999999477e+01
1.180939033000000109e+03 8.727015600000000006e+01
1.182588322999999946e+03 8.745989500000000305e+01
1.184237859000000071e+03 8.764977000000000373e+01
1.185887641999999914e+03 8.783978000000000463e+01
1.187537671000000046e+03 8.802992700000000070e+01
1.189187946000000011e+03 8.822020799999999952e+01
1.190838467000000037e+03 8.841062499999999602e+01
1.192489233999999897e+03 8.860117800000000443e+01
1.194140247000000045e+03 8.879186500000000137e+01
1.195791504999999916e+03 8.898268799999999601e+01
1.197443007999999963e+03 8.917364499999999339e+01
1.199094757000000072e+03 8.936473800000000267e+01
1.200746750000000020e+03 8.955596500000000049e+01
1.202398989000000029e+03 8.974732699999999852e+01
1.204051472000000103e+03 8.993882299999999930e+01
1.205704199999999901e+03 9.013045400000000029e+01
1.207357173000000103e+03 9.032222000000000151e+01
1.209010389999999916e+03 9.051411899999999378e+01
1.210663851000000022e+03 9.070615300000000047e+01
1.212317555999999968e+03 9.089831999999999823e+01
1.213971506000000090e+03 9.109062199999999621e+01
1.215625698999999940e+03 9.128305699999999945e+01
1.217280134999999973e+03 9.147562700000000291e+01
1.218934815999999955e+03 9.166832899999999995e+01
1.220589739000000009e+03 9.186116599999999721e+01
1.222244905999999901e+03 9.205413500000000226e+01
1.223900315999999975e+03 9.224723899999999333e+01
1.225555969000000005e+03 9.244047500000000639e+01
1.227211864999999989e+03 9.263384399999999630e+01
1.228868003000000044e+03 9.282734700000000316e+01
1.230524384000000055e+03 9.302098200000000361e+01
1.232181008000000020e+03 9.321474999999999511e+01
1.233837874000000056e+03 9.340865100000000609e+01
1.235494981999999936e+03 9.360268399999999644e+01
1.237152331999999888e+03 9.379685000000000628e+01
1.238809923999999910e+03 9.399114899999999295e+01
1.240467756999999892e+03 9.418558000000000163e+01
1.242125833000000057e+03 9.438014200000000642e+01
1.243784149000000070e+03 9.457483700000000226e+01
1.245442706999999928e+03 9.476966500000000337e+01
1.247101507000000083e+03 9.496462300000000312e+01
1.248760547000000088e+03 9.515971399999999392e+01
1.250419828000000052e+03 9.535493700000000672e+01
1.252079349999999977e+03 9.555029100000000142e+01
1.253739113000000089e+03 9.574577600000000643e+01
1.255399116000000049e+03 9.594139300000000503e+01
1.257059359999999970e+03 9.613714199999999721e+01
1.258719843999999966e+03 9.633302100000000223e+01
1.260380568000000039e+03 9.652903200000000083e+01
1.262041531999999961e+03 9.672517399999999554e+01
1.263702735999999959e+03 9.692144700000000057e+01
1.265364178999999922e+03 9.711785000000000423e+01
1.267025863000000072e+03 9.731438400000000399e+01
1.268687785000000076e+03 9.751104899999999986e+01
1.270349946999999929e+03 9.770784500000000605e+01
1.272012349000000086e+03 9.790477099999999666e+01
1.273674989000000096e+03 9.810182700000000011e+01
1.275337868000000071e+03 9.829901300000000219e+01
1.277000986000000012e+03 9.849633000000000038e+01
1.278664342999999917e+03 9.869377699999999720e+01
1.280327937999999904e+03 9.889135400000000686e+01
1.281991772000000083e+03 9.908906000000000347e+01
1.283655843999999888e+03 9.928689699999999618e+01
1.285320154000000002e+03 9.948486300000000426e+01
1.286984701999999970e+03 9.968295799999999929e+01
1.288649488000000019e+03 9.988118400000000463e+01
1.290314511000000039e+03 1.000795379999999994e+02
1.291979773000000023e+03 1.002780220000000071e+02
1.293645271999999977e+03 1.004766350000000017e+02
1.295311007999999902e+03 1.006753769999999975e+02
1.296976981000000023e+03 1.008742490000000060e+02
1.298643191999999999e+03 1.010732490000000041e+02
1.300309639999999945e+03 1.012723780000000033e+02
1.301976323999999977e+03 1.014716360000000037e+02
1.303643244999999979e+03 1.016710219999999936e+02
1.305310402999999951e+03 1.018705379999999963e+02
1.306977797000000010e+03 1.020701810000000052e+02
1.308645428000000038e+03 1.022699530000000010e+02
1.310313294000000042e+03 1.024698530000000005e+02
1.311981397000000015e+03 1.026698820000000012e+02
1.313649736000000075e+03 1.028700379999999939e+02
1.315318310999999994e+03 1.030703230000000019e+02
1.316987120999999888e+03 1.032707350000000019e+02
1.318656167000000096e+03 1.034712760000000031e+02
1.320325448000000051e+03 1.036719439999999963e+02
1.321994965000000093e+03 1.038727399999999932e+02
1.323664717000000110e+03 1.040736629999999963e+02
1.325334704000000102e+03 1.042747140000000030e+02
1.327004926000000069e+03 1.044758920000000018e+02
1.328675383000000011e+03 1.046771980000000042e+02
1.330346074000000044e+03 1.048786300000000011e+02
1.332017000000000053e+03 1.050801900000000018e+02
1.333688159999999925e+03 1.052818769999999944e+02
1.335359555000000000e+03 1.054836909999999932e+02
1.337031183999999939e+03 1.056856319999999982e+02
1.338703046999999970e+03 1.058876989999999978e+02
1.340375144000000091e+03 1.060898930000000036e+02
1.342047475000000077e+03 1.062922140000000013e+02
1.343720039000000043e+03 1.064946609999999936e+02
1.345392837999999983e+03 1.066972350000000063e+02
1.347065869000000021e+03 1.068999349999999993e+02
1.348739133999999922e+03 1.071027610000000010e+02
1.350412632000000031e+03 1.073057139999999947e+02
1.352086362999999892e+03 1.075087919999999997e+02
1.353760326999999961e+03 1.077119959999999992e+02
1.355434524000000010e+03 1.079153270000000049e+02
1.357108954000000040e+03 1.081187829999999934e+02
1.358783615999999938e+03 1.083223650000000049e+02
1.360458511000000044e+03 1.085260719999999992e+02
1.362133638000000019e+03 1.087299050000000022e+02
1.363808997000000090e+03 1.089338630000000023e+02
1.365484588999999914e+03 1.091379469999999969e+02
1.367160411999999951e+03 1.093421560000000028e+02
1.368836467000000084e+03 1.095464910000000032e+02
1.370512754000000086e+03 1.097509500000000031e+02
1.372189272999999957e+03 1.099555349999999976e+02
1.373866023000000041e+03 1.101602440000000058e+02
1.375543004999999994e+03 1.103650779999999969e+02
1.377220217000000048e+03 1.105700369999999992e+02
1.378897660999999971e+03 1.107751209999999986e+02
1.380575336000000107e+03 1.109803289999999976e+02
1.382253242000000000e+03 1.111856619999999936e+02
1.383931379000000106e+03 1.113911200000000008e+02
1.385609746000000086e+03 1.115967009999999959e+02
1.387288344000000052e+03 1.118024070000000023e+02
1.388967171999999891e+03 1.120082369999999941e+02
1.390646230999999943e+03 1.122141909999999996e+02
1.392325518999999986e+03 1.124202700000000021e+02
1.394005038000000013e+03 1.126264720000000068e+02
1.395684786999999915e+03 1.128327979999999968e+02
1.397364765000000034e+03 1.130392480000000006e+02
1.399044973999999911e+03 1.132458210000000065e+02
1.400725412000000006e+03 1.134525179999999978e+02
1.402406079000000091e+03 1.136593390000000028e+02
1.404086976000000050e+03 1.138662829999999957e+02
1.405768101999999999e+03 1.140733500000000049e+02
1.407449456999999938e+03 1.142805409999999995e+02
1.409131041000000096e+03 1.144878549999999962e+02
1.410812854000000016e+03 1.146952919999999949e+02
1.412494895999999926e+03 1.149028519999999958e+02
1.414177165999999943e+03 1.151105349999999987e+02
1.415859664999999950e+03 1.153183400000000063e+02
1.417542392000000063e+03 1.155262689999999992e+02
1.419225347999999940e+03 1.157343199999999968e+02
1.420908531999999923e+03 1.159424939999999964e+02
1.422591944000000012e+03 1.161507909999999981e+02
1.424275583999999981e+03 1.163592100000000045e+02
1.425959452000000056e+03 1.165677510000000012e+02
1.427643546999999899e+03 1.167764150000000001e+02
1.429327870000000075e+03 1.169852010000000035e+02
1.431012420999999904e+03 1.171941089999999974e+02
1.432697198999999955e+03 1.174031389999999959e+02
1.434382204000000002e+03 1.176122909999999990e+02
1.436067436999999927e+03 1.178215650000000068e+02
1.437752895999999964e+03 1.180309610000000049e+02
1.439438581999999997e+03 1.182404779999999960e+02
1.441124495999999908e+03 1.184501170000000059e+02
1.442810635999999931e+03 1.186598780000000062e+02
1.444497002000000066e+03 1.188697599999999994e+02
1.446183594999999968e+03 1.190797639999999973e+02
1.447870415000000094e+03 1.192898890000000023e+02
1.449557459999999992e+03 1.195001359999999977e+02
1.451244732000000113e+03 1.197105030000000028e+02
1.452932229999999890e+03 1.199209919999999983e+02
1.454619952999999896e+03 1.201316020000000009e+02
1.456307902999999897e+03 1.203423319999999990e+02
1.457996077999999898e+03 1.205531840000000017e+02
1.459684479000000010e+03 1.207641559999999998e+02
1.461373104999999896e+03 1.209752490000000051e+02
1.463061956999999893e+03 1.211864630000000034e+02
1.464751033000000007e+03 1.213977969999999971e+02
1.466440335000000005e+03 1.216092519999999979e+02
1.468129862000000003e+03 1.218208269999999942e+02
1.469819614000000001e+03 1.220325229999999976e+02
1.471509591000000000e+03 1.222443389999999965e+02
1.473199791999999889e+03 1.224562750000000051e+02
1.474890218000000004e+03 1.226683309999999949e+02
1.476580868000000009e+03 1.228805069999999944e+02
1.478271743000000015e+03 1.230928030000000035e+02
1.479962841999999910e+03 1.233052189999999939e+02
1.481654164999999921e+03 1.235177549999999940e+02
1.483345712000000049e+03 1.237304110000000037e+02
1.485037483000000066e+03 1.239431859999999972e+02
1.486729477999999972e+03 1.241560810000000004e+02
1.488421696999999995e+03 1.243690950000000015e+02
1.490114139000000023e+03 1.245822289999999981e+02
1.491806804000000056e+03 1.247954820000000069e+02
1.493499692999999979e+03 1.250088549999999969e+02
1.495192804999999908e+03 1.252223460000000017e+02
1.496886140999999952e+03 1.254359570000000019e+02
1.498579698999999891e+03 1.256496870000000001e+02
1.500273480000000063e+03 1.258635359999999963e+02
1.501967484000000013e+03 1.260775029999999930e+02
1.503661710999999968e+03 1.262915899999999993e+02
1.505356160999999929e+03 1.265057950000000062e+02
1.507050833000000011e+03 1.267201189999999968e+02
1.508745726999999988e+03 1.269345619999999997e+02
1.510440843999999970e+03 1.271491230000000030e+02
1.512136181999999962e+03 1.273638030000000043e+02
1.513831742999999960e+03 1.275786010000000061e+02
1.515527526000000080e+03 1.277935169999999943e+02
1.517223531000000094e+03 1.280085520000000088e+02
1.518919756999999890e+03 1.282237039999999979e+02
1.520616205000000036e+03 1.284389749999999992e+02
1.522312875000000076e+03 1.286543639999999868e+02
1.524009765999999900e+03 1.288698709999999892e+02
1.525706877999999961e+03 1.290854960000000062e+02
1.527404211000000032e+03 1.293012380000000121e+02
1.529101765999999998e+03 1.295170990000000018e+02
1.530799541999999974e+03 1.297330770000000086e+02
1.532497538000000077e+03 1.299491720000000043e+02
1.534195756000000074e+03 1.301653849999999863e+02
1.535894193999999970e+03 1.303817160000000115e+02
1.537592851999999993e+03 1.305981639999999970e+02
1.539291731000000027e+03 1.308147289999999998e+02
1.540990831000000071e+03 1.310314119999999889e+02
1.542690151000000014e+03 1.312482109999999977e+02
1.544389689999999973e+03 1.314651279999999929e+02
1.546089449999999943e+03 1.316821620000000053e+02
1.547789430000000038e+03 1.318993130000000065e+02
1.549489630000000034e+03 1.321165799999999990e+02
1.551190049000000045e+03 1.323339650000000063e+02
1.552890689000000066e+03 1.325514660000000049e+02
1.554591546999999991e+03 1.327690839999999923e+02
1.556292625000000044e+03 1.329868179999999995e+02
1.557993922999999995e+03 1.332046689999999955e+02
1.559695439000000079e+03 1.334226370000000088e+02
1.561397175000000061e+03 1.336407199999999875e+02
1.563099130000000059e+03 1.338589200000000119e+02
1.564801302999999962e+03 1.340772369999999967e+02
1.566503695999999991e+03 1.342956690000000037e+02
1.568206306999999924e+03 1.345142179999999996e+02


==> anc/Fig1/Fig1_g1.out <==
#Energy Density(MeV/fm^3) Pressure(MeV/fm^3)
3.823769999999999669e+01 1.144519999999999982e-01
3.965829599999999999e+01 1.224780000000000035e-01
4.107918399999999792e+01 1.307909999999999906e-01
4.250036300000000011e+01 1.393899999999999861e-01
4.392183399999999693e+01 1.482709999999999861e-01
4.534359599999999801e+01 1.574299999999999866e-01
4.676564799999999877e+01 1.668640000000000123e-01
4.818798999999999921e+01 1.765690000000000037e-01
4.961062199999999933e+01 1.865429999999999866e-01
5.103354199999999707e+01 1.967830000000000135e-01
5.245675099999999702e+01 2.072859999999999980e-01
5.388024699999999712e+01 2.180499999999999938e-01
5.530402899999999988e+01 2.290719999999999978e-01
5.672809800000000280e+01 2.403520000000000101e-01
5.815245199999999670e+01 2.518880000000000008e-01
5.957708999999999833e+01 2.636789999999999967e-01
6.100201200000000057e+01 2.757260000000000266e-01
6.242721699999999885e+01 2.880280000000000062e-01
6.385270500000000027e+01 3.005869999999999931e-01
6.527847400000000277e+01 3.134020000000000139e-01
6.670452500000000384e+01 3.264770000000000172e-01
6.813085700000000600e+01 3.398120000000000029e-01
6.955746999999999503e+01 3.534120000000000039e-01
7.098436200000000440e+01 3.672779999999999934e-01
7.241153500000000065e+01 3.814150000000000040e-01
7.383898800000000051e+01 3.958269999999999844e-01
7.526672000000000651e+01 4.105179999999999940e-01
7.669473299999999938e+01 4.254939999999999833e-01
7.812302499999999839e+01 4.407610000000000139e-01
7.955159799999999848e+01 4.563229999999999786e-01
8.098045100000000218e+01 4.721879999999999966e-01
8.240958500000000697e+01 4.883629999999999916e-01
8.383900099999999611e+01 5.048550000000000537e-01
8.526869899999999802e+01 5.216709999999999958e-01
8.669868099999999345e+01 5.388209999999999944e-01
8.812894599999999912e+01 5.563109999999999999e-01
8.955949599999999577e+01 5.741519999999999957e-01
9.099033199999999511e+01 5.923509999999999609e-01
9.242145499999999458e+01 6.109179999999999611e-01
9.385286700000000337e+01 6.298639999999999795e-01
9.528456799999999305e+01 6.491970000000000240e-01
9.671656199999999615e+01 6.689270000000000493e-01
9.814884800000000098e+01 6.890659999999999563e-01
9.958142899999999997e+01 7.096219999999999750e-01
1.010143070000000023e+02 7.306080000000000352e-01
1.024474840000000029e+02 7.520320000000000338e-01
1.038809609999999992e+02 7.739070000000000116e-01
1.053147409999999979e+02 7.962420000000000053e-01
1.067488259999999940e+02 8.190490000000000270e-01
1.081832189999999940e+02 8.423380000000000312e-01
1.096179209999999955e+02 8.661210000000000298e-01
1.110529350000000051e+02 8.904069999999999485e-01
1.124882640000000009e+02 9.152090000000000503e-01
1.139239100000000064e+02 9.405360000000000387e-01
1.153598759999999999e+02 9.663990000000000080e-01
1.167961640000000045e+02 9.928090000000000526e-01
1.182327779999999962e+02 1.019776000000000016e+00
1.196697209999999956e+02 1.047311000000000103e+00
1.211069940000000003e+02 1.075423999999999936e+00
1.225446019999999976e+02 1.104125000000000023e+00
1.239825469999999967e+02 1.133423999999999987e+00
1.254208330000000018e+02 1.163329999999999975e+00
1.268594609999999960e+02 1.193853999999999971e+00
1.282984360000000095e+02 1.225003999999999982e+00
1.297377610000000061e+02 1.256790000000000074e+00
1.311774379999999951e+02 1.289220999999999950e+00
1.326174719999999922e+02 1.322305000000000064e+00
1.340578649999999925e+02 1.356050999999999895e+00
1.354986199999999883e+02 1.390468000000000037e+00
1.369397409999999979e+02 1.425553000000000070e+00
1.383812299999999880e+02 1.461032000000000108e+00
1.398230880000000127e+02 1.497020000000000017e+00
1.412653149999999869e+02 1.533592000000000066e+00
1.427079150000000141e+02 1.570786000000000016e+00
1.441508900000000040e+02 1.608624999999999972e+00
1.455942430000000058e+02 1.647129999999999983e+00
1.470379770000000121e+02 1.686315000000000008e+00
1.484820939999999894e+02 1.726194000000000006e+00
1.499265980000000127e+02 1.766780000000000017e+00
1.513714929999999868e+02 1.808081999999999967e+00
1.528167799999999943e+02 1.850111000000000061e+00
1.542624639999999943e+02 1.892876000000000003e+00
1.557085470000000100e+02 1.936385000000000023e+00
1.571550320000000056e+02 1.980644000000000071e+00
1.586019239999999968e+02 2.025663000000000213e+00
1.600492240000000095e+02 2.071445999999999898e+00
1.614969370000000026e+02 2.117999000000000187e+00
1.629450649999999996e+02 2.165329999999999977e+00
1.643936109999999928e+02 2.213442000000000132e+00
1.658425799999999981e+02 2.262341000000000157e+00
1.672919730000000129e+02 2.312031000000000169e+00
1.687417949999999962e+02 2.362516999999999978e+00
1.701920470000000023e+02 2.413802000000000003e+00
1.716427339999999901e+02 2.465889999999999915e+00
1.730938590000000090e+02 2.518785999999999969e+00
1.745454239999999970e+02 2.572490000000000165e+00
1.759974320000000034e+02 2.627008000000000010e+00
1.774498869999999897e+02 2.682341000000000086e+00
1.789027920000000051e+02 2.738491999999999926e+00
1.803561489999999878e+02 2.795463999999999949e+00
1.818099609999999871e+02 2.853257000000000154e+00
1.832642319999999927e+02 2.911875999999999909e+00
1.847189639999999997e+02 2.971319999999999961e+00
1.861741600000000005e+02 3.031591999999999842e+00
1.876298219999999901e+02 3.092693000000000136e+00
1.890859550000000127e+02 3.154624999999999790e+00
1.905425590000000113e+02 3.217388000000000137e+00
1.919996390000000019e+02 3.280984000000000123e+00
1.934571960000000104e+02 3.345413999999999888e+00
1.949152339999999981e+02 3.410677000000000181e+00
1.963737549999999885e+02 3.476776000000000089e+00
1.978327610000000050e+02 3.543709999999999916e+00
1.992922550000000115e+02 3.611479999999999801e+00
2.007522400000000005e+02 3.680086999999999886e+00
2.022127179999999953e+02 3.749530000000000030e+00
2.036736909999999909e+02 3.819809999999999928e+00
2.051351620000000082e+02 3.890925999999999885e+00
2.065971340000000112e+02 3.962879000000000040e+00
2.080596079999999972e+02 4.035669000000000395e+00
2.095225869999999873e+02 4.109295000000000364e+00
2.109860730000000046e+02 4.183758000000000088e+00
2.124500679999999875e+02 4.259056000000000175e+00
2.139145750000000135e+02 4.335189999999999877e+00
2.153795959999999923e+02 4.412158999999999942e+00
2.168451320000000067e+02 4.489963000000000370e+00
2.183111869999999897e+02 4.568602000000000274e+00
2.197777619999999956e+02 4.648074000000000261e+00
2.212448589999999911e+02 4.728378000000000192e+00
2.227124799999999993e+02 4.809516000000000346e+00
2.241806269999999870e+02 4.891485000000000305e+00
2.256493030000000033e+02 4.974283999999999928e+00
2.271185079999999914e+02 5.057914000000000243e+00
2.285882450000000006e+02 5.142374000000000223e+00
2.300585159999999973e+02 5.227661999999999587e+00
2.315293230000000051e+02 5.313776999999999973e+00
2.330006669999999929e+02 5.400718999999999603e+00
2.344725510000000099e+02 5.488487000000000116e+00
2.359449749999999995e+02 5.577079999999999593e+00
2.374179420000000107e+02 5.666496999999999673e+00
2.388914540000000102e+02 5.756737000000000215e+00
2.403655109999999979e+02 5.847798000000000052e+00
2.418401169999999922e+02 5.939681000000000211e+00
2.433152709999999956e+02 6.032383000000000273e+00
2.447909769999999980e+02 6.125904000000000238e+00
2.462672349999999994e+02 6.220242999999999967e+00
2.477440469999999948e+02 6.315399000000000207e+00
2.492214150000000075e+02 6.411369999999999791e+00
2.506993400000000065e+02 6.508155000000000356e+00
2.521778239999999869e+02 6.605754000000000126e+00
2.536568670000000054e+02 6.704163999999999568e+00
2.551364719999999977e+02 6.803385999999999711e+00
2.566166400000000181e+02 6.903418000000000276e+00
2.580973720000000071e+02 7.004258000000000095e+00
2.595786699999999882e+02 7.105906000000000056e+00
2.610605350000000158e+02 7.208359999999999879e+00
2.625429679999999735e+02 7.311619999999999564e+00
2.640259699999999725e+02 7.415682999999999581e+00
2.655095430000000079e+02 7.520550000000000068e+00
2.669936890000000176e+02 7.626217999999999719e+00
2.684784080000000017e+02 7.732687000000000310e+00
2.699637010000000146e+02 7.839954999999999785e+00
2.714495699999999943e+02 7.948020999999999781e+00
2.729360159999999951e+02 8.056884000000000157e+00
2.744230400000000145e+02 8.166543000000000774e+00
2.759106439999999907e+02 8.276996000000000464e+00
2.773988279999999804e+02 8.388242999999999228e+00
2.788875929999999812e+02 8.500282000000000338e+00
2.803769409999999880e+02 8.613113000000000241e+00
2.818668720000000008e+02 8.726732999999999407e+00
2.833573880000000145e+02 8.841141999999999612e+00
2.848484900000000266e+02 8.956338000000000577e+00
2.863401789999999778e+02 9.072321000000000524e+00
2.878324549999999817e+02 9.189088999999999174e+00
2.893253199999999765e+02 9.306641000000000830e+00
2.908187750000000165e+02 9.424974999999999881e+00
2.923128209999999854e+02 9.544091999999999132e+00
2.938074579999999969e+02 9.663989000000000829e+00
2.953026869999999917e+02 9.784665000000000390e+00
2.967985100000000216e+02 9.906119999999999592e+00
2.982949280000000272e+02 1.002835199999999993e+01
2.997919410000000084e+02 1.015136000000000038e+01
3.012895490000000223e+02 1.027514200000000066e+01
3.027877550000000042e+02 1.039969800000000077e+01
3.042865590000000111e+02 1.052502699999999969e+01
3.057859609999999861e+02 1.065112700000000068e+01
3.072859629999999811e+02 1.077799800000000019e+01
3.087865649999999960e+02 1.090563799999999972e+01
3.102877680000000282e+02 1.103404500000000077e+01
3.117895730000000185e+02 1.116322000000000081e+01
3.132919800000000237e+02 1.129316099999999956e+01
3.147949909999999818e+02 1.142386600000000030e+01
3.162986060000000066e+02 1.155533499999999947e+01
3.178028249999999844e+02 1.168756699999999960e+01
3.193076510000000212e+02 1.182056000000000040e+01
3.208130820000000085e+02 1.195431300000000086e+01
3.223191199999999981e+02 1.208882599999999918e+01
3.238257659999999873e+02 1.222409700000000043e+01
3.253330209999999738e+02 1.236012599999999928e+01
3.268408840000000168e+02 1.249690999999999974e+01
3.283493569999999977e+02 1.263444999999999929e+01
3.298584399999999732e+02 1.277274399999999943e+01
3.313681339999999977e+02 1.291178999999999988e+01
3.328784400000000119e+02 1.305158899999999988e+01
3.343893570000000182e+02 1.319213899999999917e+01
3.359008880000000090e+02 1.333343799999999924e+01
3.374130309999999895e+02 1.347548699999999933e+01
3.389257890000000089e+02 1.361828299999999992e+01
3.404391610000000128e+02 1.376182599999999923e+01
3.419531479999999988e+02 1.390611499999999978e+01
3.434677510000000211e+02 1.405114900000000056e+01
3.449829690000000255e+02 1.419692700000000052e+01
3.464988050000000044e+02 1.434344800000000042e+01
3.480152570000000196e+02 1.449070999999999998e+01
3.495323280000000068e+02 1.463871400000000023e+01
3.510500160000000278e+02 1.478745699999999985e+01
3.525683230000000208e+02 1.493693900000000063e+01
3.540872499999999832e+02 1.508715899999999976e+01
3.556067959999999744e+02 1.523811599999999977e+01
3.571269619999999918e+02 1.538981000000000066e+01
3.586477489999999761e+02 1.554223799999999933e+01
3.601691579999999817e+02 1.569539999999999935e+01
3.616911870000000135e+02 1.584929600000000072e+01
3.632138390000000072e+02 1.600392400000000137e+01
3.647371130000000221e+02 1.615928299999999851e+01
3.662610099999999989e+02 1.631537199999999999e+01
3.677855309999999918e+02 1.647219099999999870e+01
3.693106750000000034e+02 1.662973900000000071e+01
3.708364429999999743e+02 1.678801400000000044e+01
3.723628360000000157e+02 1.694701600000000141e+01
3.738898540000000139e+02 1.710674399999999906e+01
3.754174970000000258e+02 1.726719599999999843e+01
3.769457659999999919e+02 1.742837300000000056e+01
3.784746610000000260e+02 1.759027199999999880e+01
3.800041830000000118e+02 1.775289400000000128e+01
3.815343310000000088e+02 1.791623699999999886e+01
3.830651070000000118e+02 1.808030099999999862e+01
3.845965100000000234e+02 1.824508399999999853e+01
3.861285409999999843e+02 1.841058599999999856e+01
3.876612000000000080e+02 1.857680500000000023e+01
3.891944879999999785e+02 1.874374200000000101e+01
3.907284050000000093e+02 1.891139499999999884e+01
3.922629509999999868e+02 1.907976199999999878e+01
3.937981270000000222e+02 1.924884499999999932e+01
3.953339330000000018e+02 1.941863999999999990e+01
3.968703689999999824e+02 1.958914899999999903e+01
3.984074350000000209e+02 1.976036900000000074e+01
3.999451320000000010e+02 1.993230000000000146e+01
4.014834599999999796e+02 2.010494200000000120e+01
4.030224200000000110e+02 2.027829300000000146e+01
4.045620109999999841e+02 2.045235200000000120e+01
4.061022340000000099e+02 2.062711900000000043e+01
4.076430889999999749e+02 2.080259300000000167e+01
4.091845769999999902e+02 2.097877300000000034e+01
4.107266979999999990e+02 2.115565799999999896e+01
4.122694510000000037e+02 2.133324700000000007e+01
4.138128379999999993e+02 2.151154000000000011e+01
4.153568579999999884e+02 2.169053600000000159e+01
4.169015120000000252e+02 2.187023399999999995e+01
4.184467999999999961e+02 2.205063399999999874e+01
4.199927220000000148e+02 2.223173399999999944e+01
4.215392790000000218e+02 2.241353300000000104e+01
4.230864700000000198e+02 2.259603099999999998e+01
4.246342960000000062e+02 2.277922799999999981e+01
4.261827579999999784e+02 2.296312199999999848e+01
4.277318539999999985e+02 2.314771199999999851e+01
4.292815860000000043e+02 2.333299799999999991e+01
4.308319539999999961e+02 2.351897999999999911e+01
4.323829579999999737e+02 2.370565500000000014e+01
4.339345979999999940e+02 2.389302400000000048e+01
4.354868740000000003e+02 2.408108599999999910e+01
4.370397869999999898e+02 2.426983999999999853e+01
4.385933360000000221e+02 2.445928500000000128e+01
4.401475229999999783e+02 2.464942100000000025e+01
4.417023459999999773e+02 2.484024600000000049e+01
4.432578070000000139e+02 2.503176099999999948e+01
4.448139049999999770e+02 2.522396300000000124e+01
4.463706399999999803e+02 2.541685400000000072e+01
4.479280140000000188e+02 2.561043099999999839e+01
4.494860249999999837e+02 2.580469499999999883e+01
4.510446739999999863e+02 2.599964299999999895e+01
4.526039620000000241e+02 2.619527700000000081e+01
4.541638869999999883e+02 2.639159499999999881e+01
4.557244519999999852e+02 2.658859599999999901e+01
4.572856550000000198e+02 2.678627900000000039e+01
4.588474959999999783e+02 2.698464500000000044e+01
4.604099770000000262e+02 2.718369099999999960e+01
4.619730969999999957e+02 2.738341799999999893e+01
4.635368560000000002e+02 2.758382500000000093e+01
4.651012539999999831e+02 2.778491100000000102e+01
4.666662919999999986e+02 2.798667500000000175e+01
4.682319689999999923e+02 2.818911699999999954e+01
4.697982860000000187e+02 2.839223600000000047e+01
4.713652430000000209e+02 2.859603099999999998e+01
4.729328399999999988e+02 2.880050200000000160e+01
4.745010760000000118e+02 2.900564800000000076e+01
4.760699529999999982e+02 2.921146900000000102e+01
4.776394700000000171e+02 2.941796300000000031e+01
4.792096280000000093e+02 2.962512999999999863e+01
4.807804259999999772e+02 2.983296899999999852e+01
4.823518639999999778e+02 3.004147999999999996e+01
4.839239430000000084e+02 3.025066199999999839e+01
4.854966630000000123e+02 3.046051399999999987e+01
4.870700239999999894e+02 3.067103699999999833e+01
4.886440249999999992e+02 3.088222800000000134e+01
4.902186679999999797e+02 3.109408699999999826e+01
4.917939509999999927e+02 3.130661500000000075e+01
4.933698759999999766e+02 3.151980899999999863e+01
4.949464419999999905e+02 3.173367000000000004e+01
4.965236489999999776e+02 3.194819700000000040e+01
4.981014979999999923e+02 3.216338900000000223e+01
4.996799879999999803e+02 3.237924600000000197e+01
5.012591189999999983e+02 3.259576599999999758e+01
5.028388919999999871e+02 3.281295000000000073e+01
5.044193070000000034e+02 3.303079699999999974e+01
5.060003629999999930e+02 3.324930599999999714e+01
5.075820620000000076e+02 3.346847600000000256e+01
5.091644019999999955e+02 3.368830700000000178e+01
5.107473840000000109e+02 3.390879799999999733e+01
5.123310069999999996e+02 3.412995000000000090e+01
5.139152729999999565e+02 3.435175999999999874e+01
5.155001809999999978e+02 3.457422799999999796e+01
5.170857310000000098e+02 3.479735500000000314e+01
5.186719229999999925e+02 3.502113899999999802e+01
5.202587569999999459e+02 3.524557899999999933e+01
5.218462329999999838e+02 3.547067499999999995e+01
5.234343519999999899e+02 3.569642699999999991e+01
5.250231129999999666e+02 3.592283400000000171e+01
5.266125160000000278e+02 3.614989500000000078e+01
5.282025619999999435e+02 3.637760999999999711e+01
5.297932489999999461e+02 3.660597800000000035e+01
5.313845800000000281e+02 3.683499900000000338e+01
5.329765519999999697e+02 3.706467099999999704e+01
5.345691679999999906e+02 3.729499500000000012e+01
5.361624249999999847e+02 3.752597000000000094e+01
5.377563249999999471e+02 3.775759500000000202e+01
5.393508679999999913e+02 3.798987000000000336e+01
5.409460530000000063e+02 3.822279400000000038e+01
5.425418809999999894e+02 3.845636600000000271e+01
5.441383509999999433e+02 3.869058700000000073e+01
5.457354639999999790e+02 3.892545499999999947e+01
5.473332199999999830e+02 3.916096900000000147e+01
5.489316179999999576e+02 3.939713100000000168e+01
5.505306580000000167e+02 3.963393800000000056e+01
5.521303420000000415e+02 3.987138999999999811e+01
5.537306680000000370e+02 4.010948700000000144e+01
5.553316360000000032e+02 4.034822900000000345e+01
5.569332480000000487e+02 4.058761400000000208e+01
5.585355019999999513e+02 4.082764199999999732e+01
5.601383980000000520e+02 4.106831199999999882e+01
5.617419370000000072e+02 4.130962499999999693e+01
5.633461190000000443e+02 4.155157899999999671e+01
5.649509440000000495e+02 4.179417399999999816e+01
5.665564110000000255e+02 4.203741000000000128e+01
5.681625209999999697e+02 4.228128499999999690e+01
5.697692729999999983e+02 4.252579999999999671e+01
5.713766679999999951e+02 4.277095400000000325e+01
5.729847059999999601e+02 4.301674599999999771e+01
5.745933860000000095e+02 4.326317600000000141e+01
5.762027090000000271e+02 4.351024400000000014e+01
5.778126740000000154e+02 4.375794799999999896e+01
5.794232819999999720e+02 4.400628799999999785e+01
5.810345320000000129e+02 4.425526399999999683e+01
5.826464250000000220e+02 4.450487600000000299e+01
5.842589600000000019e+02 4.475512299999999755e+01
5.858721379999999499e+02 4.500600299999999976e+01
5.874859589999999798e+02 4.525751799999999747e+01
5.891004209999999830e+02 4.550966600000000284e+01
5.907155259999999544e+02 4.576244599999999707e+01
5.923312740000000076e+02 4.601585899999999896e+01
5.939476640000000316e+02 4.626990399999999681e+01
5.955646960000000263e+02 4.652458000000000027e+01
5.971823709999999892e+02 4.677988700000000222e+01
5.988006870000000390e+02 4.703582399999999808e+01
6.004196459999999433e+02 4.729239199999999954e+01
6.020392470000000458e+02 4.754958799999999997e+01
6.036594910000000027e+02 4.780741400000000141e+01
6.052803760000000466e+02 4.806586800000000181e+01
6.069019039999999450e+02 4.832495000000000118e+01
6.085240740000000415e+02 4.858465900000000204e+01
6.101468849999999975e+02 4.884499600000000186e+01
6.117703390000000354e+02 4.910595899999999858e+01
6.133944350000000441e+02 4.936754799999999932e+01
6.150191720000000259e+02 4.962976299999999696e+01
6.166445519999999760e+02 4.989260300000000115e+01
6.182705730000000131e+02 5.015606799999999765e+01
6.198972360000000208e+02 5.042015700000000322e+01
6.215245409999999993e+02 5.068486999999999654e+01
6.231524869999999510e+02 5.095020600000000144e+01
6.247810759999999846e+02 5.121616499999999661e+01
6.264103049999999939e+02 5.148274599999999879e+01
6.280401769999999715e+02 5.174994999999999834e+01
6.296706900000000360e+02 5.201777500000000032e+01
6.313018439999999600e+02 5.228622099999999762e+01
6.329336399999999685e+02 5.255528799999999734e+01
6.345660769999999502e+02 5.282497500000000201e+01
6.361991560000000163e+02 5.309528099999999995e+01
6.378328749999999445e+02 5.336620700000000284e+01
6.394672359999999571e+02 5.363775199999999899e+01
6.411022380000000567e+02 5.390991600000000261e+01
6.427378820000000132e+02 5.418269699999999744e+01
6.443741659999999456e+02 5.445609600000000228e+01
6.460110909999999649e+02 5.473011199999999832e+01
6.476486579999999549e+02 5.500474499999999978e+01
6.492868650000000343e+02 5.527999400000000207e+01
6.509257129999999734e+02 5.555586000000000269e+01
6.525652019999999993e+02 5.583234000000000208e+01
6.542053310000000010e+02 5.610943600000000231e+01
6.558461009999999760e+02 5.638714600000000132e+01
6.574875120000000379e+02 5.666547099999999659e+01
6.591295629999999619e+02 5.694440900000000028e+01
6.607722549999999728e+02 5.722395999999999816e+01
6.624155869999999595e+02 5.750412500000000193e+01
6.640595590000000357e+02 5.778490200000000243e+01
6.657041719999999714e+02 5.806629099999999966e+01
6.673494249999999965e+02 5.834829200000000071e+01
6.689953179999999975e+02 5.863090499999999849e+01
6.706418509999999742e+02 5.891412799999999805e+01
6.722890250000000378e+02 5.919796199999999686e+01
6.739368379999999661e+02 5.948240599999999745e+01
6.755852909999999838e+02 5.976745999999999981e+01
6.772343839999999773e+02 6.005312299999999937e+01
6.788841159999999491e+02 6.033939500000000322e+01
6.805344890000000078e+02 6.062627499999999969e+01
6.821855010000000448e+02 6.091376400000000046e+01
6.838371519999999464e+02 6.120186000000000348e+01
6.854894430000000511e+02 6.149056399999999911e+01
6.871423730000000205e+02 6.177987399999999951e+01
6.887959429999999657e+02 6.206979199999999963e+01
6.904501520000000028e+02 6.236031499999999994e+01
6.921050000000000182e+02 6.265144500000000249e+01
6.937604870000000119e+02 6.294317900000000066e+01
6.954166129999999839e+02 6.323551899999999648e+01
6.970733790000000454e+02 6.352846399999999960e+01
6.987307829999999740e+02 6.382201299999999833e+01
7.003888249999999971e+02 6.411616499999999519e+01
7.020475069999999960e+02 6.441092199999999934e+01
7.037068269999999757e+02 6.470628100000000416e+01
7.053667860000000474e+02 6.500224400000000458e+01
7.070273829999999862e+02 6.529880799999999397e+01
7.086886190000000170e+02 6.559597499999999570e+01
7.103504930000000286e+02 6.589374399999999810e+01
7.120130060000000185e+02 6.619211400000000367e+01
7.136761559999999918e+02 6.649108400000000074e+01
7.153399449999999433e+02 6.679065599999999847e+01
7.170043709999999919e+02 6.709082800000000191e+01
7.186694360000000188e+02 6.739159899999999936e+01
7.203351380000000290e+02 6.769297100000000000e+01
7.220014790000000175e+02 6.799494099999999719e+01
7.236684569999999894e+02 6.829751000000000261e+01
7.253360719999999446e+02 6.860067800000000204e+01
7.270043249999999944e+02 6.890444399999999803e+01
7.286732160000000249e+02 6.920880699999999308e+01
7.303427440000000388e+02 6.951376799999999889e+01
7.320129090000000360e+02 6.981932600000000377e+01
7.336837110000000166e+02 7.012548099999999351e+01
7.353551509999999780e+02 7.043223199999999906e+01
7.370272280000000364e+02 7.073957900000000620e+01
7.386999409999999671e+02 7.104752200000000073e+01
7.403732909999999947e+02 7.135605999999999938e+01
7.420472790000000032e+02 7.166519399999999962e+01
7.437219020000000000e+02 7.197492200000000651e+01
7.453971629999999777e+02 7.228524400000000583e+01
7.470730600000000550e+02 7.259615999999999758e+01
7.487495930000000044e+02 7.290766999999999598e+01
7.504267630000000509e+02 7.321977300000000355e+01
7.521045689999999695e+02 7.353246900000000608e+01
7.537830109999999877e+02 7.384575800000000356e+01
7.554620889999999918e+02 7.415963999999999601e+01
7.571418029999999817e+02 7.447411300000000267e+01
7.588221529999999575e+02 7.478917800000000682e+01
7.605031390000000329e+02 7.510483399999999676e+01
7.621847609999999804e+02 7.542108100000000093e+01
7.638670180000000300e+02 7.573792000000000257e+01
7.655499109999999519e+02 7.605534799999999507e+01
7.672334389999999757e+02 7.637336600000000431e+01
7.689176029999999855e+02 7.669197499999999934e+01
7.706024019999999837e+02 7.701117200000000196e+01
7.722878359999999702e+02 7.733095899999999290e+01
7.739739049999999452e+02 7.765133500000000311e+01
7.756606090000000222e+02 7.797229900000000669e+01
7.773479479999999739e+02 7.829385100000000364e+01
7.790359220000000278e+02 7.861599099999999396e+01
7.807245299999999588e+02 7.893871900000000608e+01
7.824137729999999920e+02 7.926203399999999988e+01
7.841036510000000135e+02 7.958593600000000379e+01
7.857941630000000259e+02 7.991042400000000612e+01
7.874853090000000293e+02 8.023549900000000434e+01
7.891770900000000211e+02 8.056116000000000099e+01
7.908695050000000037e+02 8.088740599999999858e+01
7.925625539999999773e+02 8.121423799999999460e+01
7.942562370000000556e+02 8.154165500000000577e+01
7.959505530000000135e+02 8.186965700000000368e+01
7.976455039999999599e+02 8.219824300000000505e+01
7.993410880000000134e+02 8.252741299999999569e+01
8.010373059999999441e+02 8.285716800000000148e+01
8.027341569999999820e+02 8.318750599999999906e+01
8.044316420000000107e+02 8.351842700000000264e+01
8.061297590000000355e+02 8.384993099999999799e+01
8.078285110000000486e+02 8.418201799999999935e+01
8.095278949999999440e+02 8.451468800000000670e+01
8.112279119999999466e+02 8.484793999999999414e+01
8.129285620000000563e+02 8.518177300000000685e+01
8.146298450000000457e+02 8.551618799999999965e+01
8.163317610000000286e+02 8.585118500000000097e+01
8.180343090000000075e+02 8.618676200000000165e+01
8.197374899999999798e+02 8.652291999999999916e+01
8.214413029999999480e+02 8.685965799999999604e+01
8.231457480000000260e+02 8.719697700000000395e+01
8.248508259999999837e+02 8.753487599999999702e+01
8.265565360000000510e+02 8.787335400000000618e+01
8.282628780000000006e+02 8.821241100000000301e+01
8.299698519999999462e+02 8.855204700000000173e+01
8.316774580000000014e+02 8.889226299999999981e+01
8.333856950000000552e+02 8.923305600000000481e+01
8.350945639999999912e+02 8.957442799999999750e+01
8.368040650000000369e+02 8.991637799999999459e+01
8.385141969999999674e+02 9.025890499999999861e+01
8.402249600000000100e+02 9.060201000000000704e+01
8.419363550000000487e+02 9.094569199999999398e+01
8.436483799999999746e+02 9.128995100000000207e+01
8.453610370000000103e+02 9.163478600000000540e+01
8.470743250000000444e+02 9.198019700000000398e+01
8.487882429999999658e+02 9.232618499999999528e+01
8.505027929999999969e+02 9.267274799999999857e+01
8.522179720000000316e+02 9.301988699999999710e+01
8.539337829999999485e+02 9.336760099999999341e+01
8.556502239999999802e+02 9.371589000000000169e+01
8.573672950000000128e+02 9.406475399999999354e+01
8.590849970000000440e+02 9.441419199999999989e+01
8.608033279999999650e+02 9.476420500000000402e+01
8.625222899999999981e+02 9.511479099999999676e+01
8.642418810000000349e+02 9.546595100000000400e+01
8.659621029999999564e+02 9.581768399999999986e+01
8.676829539999999952e+02 9.616999099999999601e+01
8.694044350000000350e+02 9.652286999999999750e+01
8.711265449999999646e+02 9.687632200000000182e+01
8.728492850000000089e+02 9.723034699999999475e+01
8.745726540000000568e+02 9.758494399999999303e+01
8.762966519999999946e+02 9.794011199999999917e+01
8.780212790000000496e+02 9.829585199999999645e+01
8.797465359999999919e+02 9.865216399999999908e+01
8.814724210000000539e+02 9.900904699999999536e+01
8.831989350000000059e+02 9.936650000000000205e+01
8.849260779999999613e+02 9.972452400000000239e+01
8.866538500000000340e+02 1.000831189999999964e+02
8.883822499999999991e+02 1.004422830000000033e+02
8.901112779999999702e+02 1.008020180000000039e+02
8.918409349999999449e+02 1.011623220000000032e+02
8.935712200000000394e+02 1.015231950000000012e+02
8.953021330000000262e+02 1.018846379999999954e+02
8.970336740000000191e+02 1.022466500000000025e+02
8.987658430000000180e+02 1.026092299999999966e+02
9.004986390000000256e+02 1.029723790000000037e+02
9.022320640000000367e+02 1.033360959999999977e+02
9.039661160000000564e+02 1.037003809999999930e+02
9.057007949999999710e+02 1.040652330000000063e+02
9.074361020000000053e+02 1.044306540000000041e+02
9.091720360000000483e+02 1.047966409999999939e+02
9.109085979999999836e+02 1.051631950000000018e+02
9.126457860000000437e+02 1.055303169999999966e+02
9.143836009999999987e+02 1.058980040000000002e+02
9.161220439999999599e+02 1.062662579999999934e+02
9.178611130000000458e+02 1.066350779999999929e+02
9.196008080000000291e+02 1.070044639999999987e+02
9.213411300000000210e+02 1.073744159999999965e+02
9.230820790000000216e+02 1.077449330000000032e+02
9.248236540000000332e+02 1.081160150000000044e+02
9.265658550000000560e+02 1.084876620000000003e+02
9.283086829999999736e+02 1.088598740000000049e+02
9.300521360000000186e+02 1.092326500000000067e+02
9.317962149999999610e+02 1.096059910000000031e+02
9.335409210000000257e+02 1.099798949999999991e+02
9.352862519999999904e+02 1.103543640000000039e+02
9.370322079999999687e+02 1.107293959999999942e+02
9.387787899999999581e+02 1.111049909999999983e+02
9.405259979999999587e+02 1.114811499999999995e+02
9.422738309999999728e+02 1.118578710000000029e+02
9.440222890000000007e+02 1.122351550000000060e+02
9.457713720000000421e+02 1.126130019999999945e+02
9.475210799999999836e+02 1.129914109999999994e+02
9.492714130000000523e+02 1.133703820000000064e+02
9.510223710000000210e+02 1.137499140000000040e+02
9.527739530000000059e+02 1.141300090000000012e+02
9.545261600000000044e+02 1.145106640000000056e+02
9.562789920000000166e+02 1.148918809999999979e+02
9.580324480000000449e+02 1.152736589999999950e+02
9.597865279999999757e+02 1.156559979999999968e+02
9.615412330000000338e+02 1.160388970000000057e+02
9.632965609999999970e+02 1.164223570000000052e+02
9.650525139999999737e+02 1.168063760000000002e+02
9.668090899999999692e+02 1.171909559999999999e+02
9.685662899999999809e+02 1.175760949999999951e+02
9.703241140000000087e+02 1.179617939999999976e+02
9.720825610000000552e+02 1.183480519999999956e+02
9.738416320000000042e+02 1.187348690000000033e+02
9.756013259999999718e+02 1.191222450000000066e+02
9.773616429999999582e+02 1.195101800000000054e+02
9.791225839999999607e+02 1.198986730000000023e+02
9.808841469999999845e+02 1.202877239999999972e+02
9.826463340000000244e+02 1.206773330000000044e+02
9.844091429999999718e+02 1.210675009999999929e+02
9.861725750000000517e+02 1.214582259999999962e+02
9.879366300000000365e+02 1.218495080000000002e+02
9.897013070000000425e+02 1.222413470000000046e+02
9.914666059999999561e+02 1.226337439999999930e+02
9.932325280000000021e+02 1.230266969999999986e+02
9.949990719999999556e+02 1.234202070000000049e+02
9.967662380000000439e+02 1.238142739999999975e+02
9.985340270000000373e+02 1.242088959999999958e+02
1.000302437000000054e+03 1.246040749999999946e+02
1.002071467999999982e+03 1.249998099999999965e+02
1.003841122000000041e+03 1.253961000000000041e+02
1.005611397000000011e+03 1.257929460000000006e+02
1.007382293000000004e+03 1.261903470000000027e+02
1.009153811000000019e+03 1.265883029999999962e+02
1.010925951000000055e+03 1.269868129999999979e+02
1.012698711000000003e+03 1.273858790000000027e+02
1.014472091999999975e+03 1.277854990000000015e+02
1.016246094999999968e+03 1.281856730000000084e+02
1.018020717999999988e+03 1.285864019999999925e+02
1.019795962000000031e+03 1.289876840000000016e+02
1.021571826999999985e+03 1.293895200000000045e+02
1.023348311999999964e+03 1.297919100000000014e+02
1.025125416999999970e+03 1.301948519999999974e+02
1.026903143000000000e+03 1.305983479999999872e+02
1.028681489000000056e+03 1.310023970000000020e+02
1.030460456000000022e+03 1.314069990000000132e+02
1.032240041999999903e+03 1.318121539999999925e+02
1.034020248000000038e+03 1.322178600000000017e+02
1.035801073999999971e+03 1.326241190000000074e+02
1.037582519999999931e+03 1.330309300000000121e+02
1.039364585999999917e+03 1.334382929999999874e+02
1.041147271000000046e+03 1.338462079999999901e+02
1.042930575000000090e+03 1.342546739999999943e+02
1.044714498999999932e+03 1.346636910000000000e+02
1.046499041999999918e+03 1.350732590000000073e+02
1.048284202999999934e+03 1.354833790000000135e+02
1.050069983999999977e+03 1.358940489999999954e+02
1.051856383999999935e+03 1.363052690000000098e+02
1.053643403000000035e+03 1.367170399999999972e+02
1.055431039999999939e+03 1.371293619999999862e+02
1.057219295999999986e+03 1.375422330000000102e+02
1.059008170000000064e+03 1.379556540000000098e+02
1.060797663000000057e+03 1.383696250000000134e+02
1.062587774000000081e+03 1.387841449999999952e+02
1.064378504000000021e+03 1.391992150000000095e+02
1.066169851000000108e+03 1.396148340000000019e+02
1.067961815999999999e+03 1.400310020000000009e+02
1.069754398999999921e+03 1.404477180000000089e+02
1.071547600000000102e+03 1.408649839999999926e+02
1.073341419000000087e+03 1.412827969999999880e+02
1.075135854999999992e+03 1.417011589999999899e+02
1.076930908000000045e+03 1.421200690000000009e+02
1.078726578999999901e+03 1.425395269999999925e+02
1.080522866999999906e+03 1.429595329999999933e+02
1.082319772999999941e+03 1.433800870000000032e+02
1.084117295000000013e+03 1.438011869999999988e+02
1.085915434000000005e+03 1.442228360000000009e+02
1.087714191000000028e+03 1.446450309999999888e+02
1.089513564000000088e+03 1.450677729999999883e+02
1.091313552999999956e+03 1.454910619999999994e+02
1.093114158999999972e+03 1.459148969999999963e+02
1.094915381999999909e+03 1.463392790000000048e+02
1.096717221000000109e+03 1.467642069999999990e+02
1.098519675999999890e+03 1.471896810000000073e+02
1.100322746999999936e+03 1.476157010000000014e+02
1.102126434000000017e+03 1.480422670000000096e+02
1.103930736999999908e+03 1.484693780000000061e+02
1.105735656000000063e+03 1.488970349999999883e+02
1.107541191000000026e+03 1.493252369999999871e+02
1.109347340999999915e+03 1.497539840000000027e+02
1.111154107000000067e+03 1.501832770000000039e+02
1.112961489000000029e+03 1.506131129999999985e+02
1.114769485000000032e+03 1.510434950000000072e+02
1.116578097000000071e+03 1.514744210000000066e+02
1.118387324000000035e+03 1.519058909999999969e+02
1.120197165999999925e+03 1.523379050000000063e+02
1.122007622999999967e+03 1.527704640000000040e+02
1.123818694999999934e+03 1.532035659999999950e+02
1.125630380999999943e+03 1.536372110000000077e+02
1.127442682000000104e+03 1.540714010000000087e+02
1.129255597999999964e+03 1.545061330000000055e+02
1.131069128000000092e+03 1.549414089999999931e+02
1.132883272000000034e+03 1.553772280000000023e+02
1.134698030999999901e+03 1.558135890000000074e+02
1.136513402999999926e+03 1.562504940000000033e+02
1.138329390000000103e+03 1.566879399999999976e+02
1.140145989999999983e+03 1.571259300000000110e+02
1.141963205000000016e+03 1.575644609999999943e+02
1.143781032999999979e+03 1.580035349999999994e+02
1.145599474000000100e+03 1.584431500000000028e+02
1.147418529000000035e+03 1.588833070000000021e+02
1.149238198000000011e+03 1.593240059999999971e+02
1.151058479999999918e+03 1.597652469999999880e+02
1.152879374999999982e+03 1.602070280000000082e+02
1.154700882999999976e+03 1.606493509999999958e+02
1.156523003999999901e+03 1.610922150000000101e+02
1.158345739000000094e+03 1.615356199999999944e+02
1.160169086000000107e+03 1.619795650000000080e+02
1.161993044999999938e+03 1.624240509999999915e+02
1.163817616999999927e+03 1.628690770000000043e+02
1.165642802000000074e+03 1.633146439999999870e+02
1.167468599000000040e+03 1.637607509999999991e+02
1.169295008999999936e+03 1.642073969999999861e+02
1.171122031000000106e+03 1.646545839999999998e+02
1.172949663999999984e+03 1.651023099999999886e+02
1.174777910000000020e+03 1.655505760000000066e+02
1.176606768000000102e+03 1.659993809999999996e+02
1.178436238000000003e+03 1.664487249999999960e+02
1.180266319000000067e+03 1.668986089999999933e+02
1.182097011999999950e+03 1.673490309999999965e+02
1.183928315999999995e+03 1.677999920000000031e+02
1.185760232000000087e+03 1.682514920000000131e+02
1.187592758999999887e+03 1.687035300000000007e+02
1.189425897999999961e+03 1.691561069999999916e+02
1.191259647000000086e+03 1.696092219999999884e+02
1.193094008000000031e+03 1.700628749999999911e+02
1.194928979000000027e+03 1.705170650000000023e+02
1.196764562000000069e+03 1.709717939999999885e+02
1.198600754999999936e+03 1.714270600000000115e+02
1.200437558999999965e+03 1.718828640000000121e+02
1.202274973000000045e+03 1.723392049999999927e+02
1.204112998000000061e+03 1.727960840000000076e+02
1.205951632999999902e+03 1.732534990000000050e+02
1.207790878000000021e+03 1.737114520000000084e+02
1.209630732999999964e+03 1.741699409999999943e+02
1.211471199000000070e+03 1.746289669999999887e+02
1.213312273999999888e+03 1.750885289999999941e+02
1.215153958999999986e+03 1.755486280000000079e+02
1.216996255000000019e+03 1.760092630000000042e+02
1.218839159000000109e+03 1.764704340000000116e+02
1.220682673000000023e+03 1.769321419999999989e+02
1.222526796999999988e+03 1.773943849999999998e+02
1.224371529999999893e+03 1.778571630000000141e+02
1.226216873000000078e+03 1.783204780000000085e+02
1.228062824000000091e+03 1.787843269999999904e+02
1.229909384999999929e+03 1.792487120000000118e+02
1.231756554000000051e+03 1.797136319999999898e+02
1.233604332999999997e+03 1.801790880000000072e+02
1.235452719999999999e+03 1.806450780000000123e+02
1.237301715999999942e+03 1.811116030000000023e+02
1.239151321000000053e+03 1.815786620000000084e+02
1.241001533999999992e+03 1.820462559999999996e+02
1.242852354999999989e+03 1.825143840000000068e+02
1.244703784999999925e+03 1.829830469999999991e+02
1.246555822999999918e+03 1.834522430000000099e+02
1.248408468999999968e+03 1.839219740000000058e+02
1.250261723000000075e+03 1.843922389999999893e+02
1.252115585000000010e+03 1.848630369999999914e+02
1.253970055000000002e+03 1.853343680000000120e+02
1.255825133000000051e+03 1.858062339999999892e+02
1.257680818000000045e+03 1.862786319999999876e+02
1.259537111000000095e+03 1.867515640000000019e+02
1.261394011000000091e+03 1.872250280000000089e+02
1.263251518999999917e+03 1.876990260000000035e+02
1.265109633000000031e+03 1.881735559999999907e+02
1.266968354999999974e+03 1.886486189999999965e+02
1.268827684000000090e+03 1.891242149999999924e+02
1.270687619999999924e+03 1.896003430000000094e+02
1.272548162999999931e+03 1.900770029999999906e+02
1.274409313000000111e+03 1.905541959999999904e+02
1.276271068999999898e+03 1.910319200000000137e+02
1.278133432000000084e+03 1.915101769999999988e+02
1.279996401000000105e+03 1.919889650000000074e+02
1.281859977000000072e+03 1.924682850000000087e+02
1.283724159000000100e+03 1.929481360000000052e+02
1.285588948000000073e+03 1.934285189999999943e+02
1.287454341999999997e+03 1.939094330000000070e+02
1.289320343000000094e+03 1.943908779999999865e+02
1.291186948999999913e+03 1.948728539999999896e+02
1.293054161000000022e+03 1.953553609999999878e+02
1.294921978999999965e+03 1.958383990000000097e+02
1.296790402999999969e+03 1.963219679999999983e+02
1.298659431999999924e+03 1.968060670000000130e+02
1.300529066000000057e+03 1.972906959999999970e+02
1.302399306000000024e+03 1.977758560000000045e+02
1.304270150999999942e+03 1.982615460000000098e+02
1.306141601999999921e+03 1.987477660000000128e+02
1.308013656999999967e+03 1.992345160000000135e+02
1.309886318000000074e+03 1.997217960000000119e+02
1.311759583000000021e+03 2.002096050000000105e+02
1.313633452999999918e+03 2.006979440000000068e+02
1.315507927999999993e+03 2.011868130000000008e+02
1.317383008000000018e+03 2.016762099999999975e+02
1.319258692000000110e+03 2.021661369999999920e+02
1.321134980000000041e+03 2.026565929999999867e+02
1.323011872999999923e+03 2.031475780000000100e+02
1.324889370000000099e+03 2.036390920000000051e+02
1.326767470999999887e+03 2.041311350000000004e+02
1.328646175999999969e+03 2.046237059999999985e+02
1.330525484999999890e+03 2.051168059999999969e+02
1.332405398000000105e+03 2.056104339999999979e+02
1.334285914999999932e+03 2.061045900000000017e+02
1.336167036000000053e+03 2.065992750000000058e+02
1.338048759999999902e+03 2.070944869999999867e+02
1.339931086999999934e+03 2.075902279999999962e+02
1.341814018999999917e+03 2.080864960000000110e+02
1.343697552999999971e+03 2.085832920000000001e+02
1.345581689999999981e+03 2.090806149999999946e+02
1.347466431000000057e+03 2.095784659999999917e+02
1.349351775000000089e+03 2.100768449999999916e+02
1.351237722000000076e+03 2.105757499999999993e+02
1.353124270999999908e+03 2.110751830000000098e+02
1.355011424000000034e+03 2.115751419999999996e+02
1.356899179000000004e+03 2.120756289999999922e+02
1.358787536000000046e+03 2.125766419999999925e+02
1.360676496000000043e+03 2.130781819999999982e+02
1.362566058999999996e+03 2.135802480000000116e+02
1.364456224000000020e+03 2.140828410000000019e+02
1.366346990999999889e+03 2.145859609999999975e+02
1.368238360000000057e+03 2.150896060000000034e+02
1.370130331000000069e+03 2.155937779999999862e+02
1.372022903999999926e+03 2.160984750000000076e+02
1.373916079000000082e+03 2.166036980000000085e+02
1.375809856000000082e+03 2.171094479999999862e+02
1.377704234000000042e+03 2.176157220000000052e+02
1.379599214999999958e+03 2.181225230000000010e+02
1.381494795999999951e+03 2.186298480000000097e+02
1.383390979000000016e+03 2.191376989999999978e+02
1.385287763000000041e+03 2.196460759999999937e+02
1.387185148999999910e+03 2.201549770000000024e+02
1.389083135999999968e+03 2.206644039999999904e+02
1.390981723000000102e+03 2.211743549999999914e+02
1.392880912000000080e+03 2.216848310000000026e+02
1.394780700999999908e+03 2.221958319999999958e+02
1.396681092000000035e+03 2.227073570000000018e+02
1.398582083000000011e+03 2.232194069999999897e+02
1.400483674000000065e+03 2.237319809999999904e+02
1.402385866000000078e+03 2.242450790000000040e+02
1.404288659000000052e+03 2.247587010000000021e+02
1.406192052000000103e+03 2.252728480000000104e+02
1.408096045000000004e+03 2.257875180000000057e+02
1.410000637999999981e+03 2.263027130000000113e+02
1.411905831999999918e+03 2.268184300000000064e+02
1.413811625000000049e+03 2.273346720000000118e+02
1.415718018000000029e+03 2.278514370000000042e+02
1.417625011000000086e+03 2.283687250000000120e+02
1.419532603999999992e+03 2.288865370000000041e+02
1.421440796000000091e+03 2.294048720000000117e+02
1.423349588000000040e+03 2.299237300000000062e+02
1.425258978999999954e+03 2.304431109999999876e+02
1.427168969999999945e+03 2.309630150000000128e+02
1.429079559999999901e+03 2.314834409999999991e+02
1.430990749000000051e+03 2.320043900000000008e+02
1.432902536999999938e+03 2.325258619999999894e+02
1.434814924000000019e+03 2.330478559999999959e+02
1.436727910000000065e+03 2.335703729999999894e+02
1.438641495000000077e+03 2.340934120000000007e+02
1.440555679000000055e+03 2.346169730000000015e+02
1.442470460999999887e+03 2.351410559999999919e+02
1.444385841999999911e+03 2.356656610000000001e+02
1.446301821999999902e+03 2.361907879999999977e+02
1.448218399000000090e+03 2.367164359999999874e+02
1.450135575000000017e+03 2.372426069999999925e+02
1.452053349999999909e+03 2.377692979999999920e+02
1.453971722000000000e+03 2.382965110000000095e+02
1.455890693000000056e+03 2.388242459999999880e+02
1.457810261000000082e+03 2.393525019999999870e+02
1.459730426999999963e+03 2.398812790000000064e+02
1.461651192000000037e+03 2.404105769999999893e+02
1.463572552999999971e+03 2.409403959999999927e+02
1.465494513000000097e+03 2.414707349999999906e+02
1.467417069999999967e+03 2.420015960000000064e+02
1.469340224000000035e+03 2.425329769999999883e+02
1.471263975999999957e+03 2.430648789999999906e+02
1.473188325000000077e+03 2.435973009999999874e+02
1.475113270999999941e+03 2.441302430000000072e+02
1.477038814000000002e+03 2.446637059999999906e+02
1.478964954000000034e+03 2.451976889999999969e+02
1.480891691000000037e+03 2.457321919999999977e+02
1.482819025000000011e+03 2.462672149999999931e+02
1.484746955999999955e+03 2.468027570000000139e+02
1.486675482999999986e+03 2.473388199999999983e+02
1.488604606999999987e+03 2.478754020000000082e+02
1.490534327999999960e+03 2.484125040000000126e+02
1.492464645000000019e+03 2.489501250000000141e+02
1.494395557999999937e+03 2.494882660000000101e+02
1.496327066999999943e+03 2.500269250000000056e+02
1.498259172999999919e+03 2.505661039999999957e+02
1.500191874999999982e+03 2.511058030000000088e+02
1.502125172000000020e+03 2.516460199999999929e+02
1.504059066000000030e+03 2.521867560000000026e+02
1.505993555000000015e+03 2.527280110000000093e+02
1.507928640000000087e+03 2.532697839999999871e+02
1.509864321000000018e+03 2.538120769999999879e+02
1.511800596999999925e+03 2.543548869999999908e+02
1.513737468999999919e+03 2.548982169999999883e+02
1.515674935999999889e+03 2.554420639999999878e+02
1.517612998000000061e+03 2.559864300000000128e+02
1.519551656000000094e+03 2.565313140000000089e+02
1.521490909000000102e+03 2.570767159999999762e+02
1.523430755999999974e+03 2.576226360000000000e+02
1.525371198999999933e+03 2.581690730000000258e+02
1.527312237000000096e+03 2.587160289999999918e+02
1.529253868999999895e+03 2.592635020000000168e+02
1.531196097000000009e+03 2.598114929999999845e+02
1.533138918000000103e+03 2.603600020000000086e+02
1.535082335000000057e+03 2.609090269999999805e+02
1.537026344999999992e+03 2.614585700000000088e+02
1.538970951000000014e+03 2.620086309999999798e+02
1.540916150000000016e+03 2.625592080000000124e+02
1.542861943999999994e+03 2.631103029999999876e+02
1.544808332000000064e+03 2.636619140000000243e+02
1.546755313999999998e+03 2.642140430000000038e+02
1.548702888999999914e+03 2.647666879999999878e+02
1.550651059000000032e+03 2.653198499999999740e+02
1.552599823000000015e+03 2.658735280000000216e+02
1.554549179999999978e+03 2.664277230000000145e+02
1.556499131000000034e+03 2.669824340000000120e+02
1.558449675000000070e+03 2.675376620000000116e+02
1.560400812999999971e+03 2.680934060000000159e+02
1.562352544000000080e+03 2.686496660000000247e+02
1.564304869000000053e+03 2.692064419999999814e+02
1.566257787000000008e+03 2.697637339999999995e+02
1.568211297999999942e+03 2.703215420000000222e+02
1.570165402000000086e+03 2.708798659999999927e+02
1.572120098999999982e+03 2.714387060000000247e+02
1.574075389000000087e+03 2.719980610000000070e+02
1.576031271000000061e+03 2.725579309999999964e+02
1.577987746999999899e+03 2.731183169999999905e+02
1.579944815000000062e+03 2.736792189999999891e+02
1.581902475000000095e+03 2.742406359999999950e+02
1.583860728000000108e+03 2.748025680000000079e+02
1.585819574000000102e+03 2.753650150000000281e+02
1.587779011999999966e+03 2.759279769999999985e+02
1.589739041999999927e+03 2.764914539999999761e+02
1.591699663999999984e+03 2.770554450000000202e+02
1.593660877999999911e+03 2.776199520000000120e+02
1.595622685000000047e+03 2.781849730000000136e+02
1.597585082999999941e+03 2.787505090000000223e+02
1.599548072999999931e+03 2.793165589999999838e+02
1.601511655000000019e+03 2.798831240000000093e+02
1.603475828000000092e+03 2.804502029999999877e+02
1.605440593000000035e+03 2.810177959999999757e+02
1.607405950000000075e+03 2.815859040000000277e+02
1.609371898000000101e+03 2.821545249999999783e+02
1.611338437000000113e+03 2.827236609999999928e+02
1.613305567999999994e+03 2.832933100000000195e+02
1.615273288999999977e+03 2.838634729999999990e+02
1.617241602000000057e+03 2.844341499999999883e+02
1.619210505999999896e+03 2.850053409999999872e+02
1.621180000999999947e+03 2.855770449999999983e+02
1.623150086999999985e+03 2.861492630000000190e+02
1.625120762999999897e+03 2.867219939999999951e+02
1.627092030999999906e+03 2.872952379999999835e+02
1.629063889000000017e+03 2.878689959999999814e+02
1.631036337000000003e+03 2.884432669999999916e+02
1.633009375999999975e+03 2.890180500000000166e+02
1.634983005000000048e+03 2.895933469999999943e+02
1.636957225000000108e+03 2.901691569999999842e+02
1.638932035000000042e+03 2.907454799999999864e+02
1.640907435000000078e+03 2.913223150000000032e+02
1.642883424999999988e+03 2.918996629999999755e+02
1.644860005000000001e+03 2.924775230000000192e+02
1.646837174999999888e+03 2.930558960000000184e+02
1.648814935000000105e+03 2.936347819999999729e+02
1.650793284000000085e+03 2.942141799999999989e+02
1.652772222999999940e+03 2.947940899999999829e+02
1.654751751999999897e+03 2.953745119999999815e+02
1.656731870999999956e+03 2.959554459999999949e+02
1.658712577999999894e+03 2.965368930000000205e+02
1.660693876000000046e+03 2.971188510000000065e+02
1.662675762000000077e+03 2.977013210000000072e+02
1.664658237999999983e+03 2.982843030000000226e+02
1.666641303000000107e+03 2.988677969999999959e+02
1.668624956000000111e+03 2.994518019999999865e+02
1.670609198999999990e+03 3.000363179999999943e+02
1.672594031000000086e+03 3.006213470000000143e+02
1.674579451000000063e+03 3.012068859999999972e+02
1.676565460999999914e+03 3.017929369999999949e+02
1.678552059000000099e+03 3.023794990000000098e+02
1.680539244999999937e+03 3.029665719999999851e+02
1.682527019999999993e+03 3.035541569999999751e+02
1.684515384000000040e+03 3.041422519999999849e+02


==> anc/Fig1/Fig1_g100.out <==
#Energy Density(MeV/fm^3) Pressure(MeV/fm^3)
3.826721100000000320e+01 1.278579999999999994e-01
3.968942100000000295e+01 1.372240000000000126e-01
4.111197099999999693e+01 1.469169999999999920e-01
4.253486099999999936e+01 1.569329999999999892e-01
4.395808999999999855e+01 1.672680000000000000e-01
4.538165800000000161e+01 1.779199999999999948e-01
4.680556399999999684e+01 1.888849999999999973e-01
4.822980600000000351e+01 2.001620000000000066e-01
4.965438499999999777e+01 2.117499999999999938e-01
5.107930000000000348e+01 2.236489999999999867e-01
5.250454899999999725e+01 2.358590000000000131e-01
5.393013200000000040e+01 2.483819999999999917e-01
5.535604899999999873e+01 2.612209999999999810e-01
5.678229999999999933e+01 2.743800000000000128e-01
5.820888300000000015e+01 2.878620000000000068e-01
5.963580000000000325e+01 3.016739999999999977e-01
6.106304899999999947e+01 3.158230000000000204e-01
6.249063100000000048e+01 3.303159999999999985e-01
6.391854699999999667e+01 3.451620000000000243e-01
6.534679599999999766e+01 3.603700000000000236e-01
6.677537999999999840e+01 3.759520000000000084e-01
6.820430000000000348e+01 3.919199999999999906e-01
6.963355599999999868e+01 4.082859999999999823e-01
7.106315100000000484e+01 4.250639999999999974e-01
7.249308600000000524e+01 4.422699999999999965e-01
7.392336199999999735e+01 4.599179999999999935e-01
7.535398200000000202e+01 4.780260000000000065e-01
7.678494799999999998e+01 4.966119999999999979e-01
7.821626299999999787e+01 5.156939999999999857e-01
7.964792900000000486e+01 5.352909999999999613e-01
8.107994999999999663e+01 5.554240000000000288e-01
8.251232899999999404e+01 5.761129999999999862e-01
8.394507000000000119e+01 5.973819999999999686e-01
8.537817599999999629e+01 6.192520000000000246e-01
8.681165199999999516e+01 6.417469999999999564e-01
8.824550299999999936e+01 6.648920000000000385e-01
8.967973100000000386e+01 6.887100000000000444e-01
9.111434400000000267e+01 7.132290000000000019e-01
9.254934500000000241e+01 7.384730000000000461e-01
9.398474000000000217e+01 7.644699999999999829e-01
9.542053500000000099e+01 7.912470000000000336e-01
9.685673500000000047e+01 8.188330000000000330e-01
9.829334799999999461e+01 8.472549999999999804e-01
9.973037800000000175e+01 8.765439999999999898e-01
1.011678330000000017e+02 9.067279999999999784e-01
1.026057200000000051e+02 9.378379999999999495e-01
1.040440459999999945e+02 9.699050000000000171e-01
1.054828169999999972e+02 1.002958999999999934e+00
1.069220420000000047e+02 1.037031999999999954e+00
1.083617289999999969e+02 1.072156000000000109e+00
1.098018840000000012e+02 1.108362999999999987e+00
1.112425170000000065e+02 1.145685999999999982e+00
1.126836360000000070e+02 1.184114000000000111e+00
1.141252450000000067e+02 1.223216999999999999e+00
1.155673489999999930e+02 1.263236000000000026e+00
1.170099529999999959e+02 1.304305999999999965e+00
1.184530649999999952e+02 1.346503999999999923e+00
1.198966920000000016e+02 1.389891999999999905e+00
1.213408440000000041e+02 1.434522999999999993e+00
1.227855279999999993e+02 1.480444000000000093e+00
1.242307530000000071e+02 1.527701999999999893e+00
1.256765299999999996e+02 1.576340000000000074e+00
1.271228669999999994e+02 1.626398999999999928e+00
1.285697749999999928e+02 1.677921999999999914e+00
1.300172640000000115e+02 1.730947999999999931e+00
1.314653439999999875e+02 1.785517999999999939e+00
1.329140250000000094e+02 1.841669999999999918e+00
1.343633189999999900e+02 1.899443999999999910e+00
1.358132369999999867e+02 1.958877999999999897e+00
1.372637880000000052e+02 2.020010000000000083e+00
1.387149860000000103e+02 2.082879000000000147e+00
1.401668410000000051e+02 2.147523000000000071e+00
1.416193649999999877e+02 2.213979999999999837e+00
1.430725689999999872e+02 2.282287000000000177e+00
1.445264659999999992e+02 2.352482000000000184e+00
1.459810669999999959e+02 2.424602000000000146e+00
1.474363850000000014e+02 2.498686000000000185e+00
1.488924320000000137e+02 2.574770000000000003e+00
1.503492200000000025e+02 2.652890999999999888e+00
1.518067619999999920e+02 2.733087999999999962e+00
1.532650710000000061e+02 2.815398000000000067e+00
1.547241579999999885e+02 2.899856999999999907e+00
1.561840379999999868e+02 2.986504000000000048e+00
1.576447229999999990e+02 3.075375000000000192e+00
1.591062259999999924e+02 3.166507999999999878e+00
1.605685599999999909e+02 3.259939999999999838e+00
1.620317389999999875e+02 3.355709000000000053e+00
1.634957760000000064e+02 3.453851999999999922e+00
1.649606850000000122e+02 3.554406999999999872e+00
1.664264780000000030e+02 3.657410000000000050e+00
1.678931699999999978e+02 3.762900999999999829e+00
1.693607749999999896e+02 3.870915000000000106e+00
1.708293050000000051e+02 3.981491999999999809e+00
1.722987760000000037e+02 4.094668999999999670e+00
1.737692010000000096e+02 4.210482999999999976e+00
1.752405929999999898e+02 4.328973000000000404e+00
1.767129689999999869e+02 4.450177000000000049e+00
1.781863400000000013e+02 4.574132999999999782e+00
1.796607229999999902e+02 4.700878999999999586e+00
1.811361310000000060e+02 4.830453999999999581e+00
1.826125780000000134e+02 4.962895999999999752e+00
1.840900800000000004e+02 5.098244000000000220e+00
1.855686509999999885e+02 5.236536000000000080e+00
1.870483049999999992e+02 5.377811999999999593e+00
1.885290579999999920e+02 5.522110999999999770e+00
1.900109229999999911e+02 5.669470999999999705e+00
1.914939170000000104e+02 5.819931999999999661e+00
1.929780539999999860e+02 5.973533999999999899e+00
1.944633489999999938e+02 6.130315999999999654e+00
1.959498169999999959e+02 6.290318000000000076e+00
1.974374730000000113e+02 6.453579999999999650e+00
1.989263339999999971e+02 6.620142000000000415e+00
2.004164130000000057e+02 6.790042999999999829e+00
2.019077269999999942e+02 6.963326000000000349e+00
2.034002900000000125e+02 7.140029000000000181e+00
2.048941189999999892e+02 7.320193999999999868e+00
2.063892299999999977e+02 7.503861999999999810e+00
2.078856360000000052e+02 7.691073000000000270e+00
2.093833559999999920e+02 7.881869000000000014e+00
2.108824030000000107e+02 8.076290999999999443e+00
2.123827949999999873e+02 8.274380000000000734e+00
2.138845469999999978e+02 8.476178000000000878e+00
2.153876750000000015e+02 8.681727000000000416e+00
2.168921960000000126e+02 8.891068000000000637e+00
2.183981239999999957e+02 9.104243000000000308e+00
2.199054769999999905e+02 9.321294999999999220e+00
2.214142710000000136e+02 9.542265000000000441e+00
2.229245219999999961e+02 9.767194999999999183e+00
2.244362470000000087e+02 9.996128999999999820e+00
2.259494620000000111e+02 1.022910800000000009e+01
2.274641829999999914e+02 1.046617400000000053e+01
2.289804269999999917e+02 1.070737100000000019e+01
2.304982109999999977e+02 1.095274099999999962e+01
2.320175519999999949e+02 1.120232599999999934e+01
2.335384650000000022e+02 1.145616799999999991e+01
2.350609690000000001e+02 1.171431199999999961e+01
2.365850790000000075e+02 1.197679800000000050e+01
2.381108140000000049e+02 1.224366900000000058e+01
2.396381890000000112e+02 1.251496900000000068e+01
2.411672210000000121e+02 1.279073900000000030e+01
2.426979289999999878e+02 1.307102100000000000e+01
2.442303279999999859e+02 1.335585900000000059e+01
2.457644369999999867e+02 1.364529300000000056e+01
2.473002720000000068e+02 1.393936700000000073e+01
2.488378500000000031e+02 1.423812099999999958e+01
2.503771889999999871e+02 1.454159800000000047e+01
2.519183069999999987e+02 1.484983899999999934e+01
2.534612199999999973e+02 1.516288600000000031e+01
2.550059459999999945e+02 1.548077900000000007e+01
2.565525030000000015e+02 1.580355899999999991e+01
2.581009070000000065e+02 1.613126700000000113e+01
2.596511770000000183e+02 1.646394199999999941e+01
2.612033299999999940e+02 1.680162599999999884e+01
2.627573840000000018e+02 1.714435800000000043e+01
2.643133550000000014e+02 1.749217600000000061e+01
2.658712629999999990e+02 1.784512000000000143e+01
2.674311240000000112e+02 1.820322900000000033e+01
2.689929549999999949e+02 1.856653899999999879e+01
2.705567760000000135e+02 1.893508999999999887e+01
2.721226030000000264e+02 1.930891799999999847e+01
2.736904539999999884e+02 1.968806000000000012e+01
2.752603470000000243e+02 2.007255200000000173e+01
2.768322999999999752e+02 2.046242900000000020e+01
2.784063290000000279e+02 2.085772800000000160e+01
2.799824530000000209e+02 2.125848299999999824e+01
2.815606900000000223e+02 2.166472699999999918e+01
2.831410569999999893e+02 2.207649400000000028e+01
2.847235719999999901e+02 2.249381800000000098e+01
2.863082529999999792e+02 2.291672900000000013e+01
2.878951170000000275e+02 2.334526100000000071e+01
2.894841809999999782e+02 2.377944300000000055e+01
2.910754640000000109e+02 2.421930599999999956e+01
2.926689820000000282e+02 2.466488000000000014e+01
2.942647549999999796e+02 2.511619299999999910e+01
2.958627979999999980e+02 2.557327300000000037e+01
2.974631289999999808e+02 2.603614900000000176e+01
2.990657669999999939e+02 2.650484499999999954e+01
3.006707269999999994e+02 2.697938900000000118e+01
3.022780290000000036e+02 2.745980600000000038e+01
3.038876880000000256e+02 2.794612000000000052e+01
3.054997220000000198e+02 2.843835400000000035e+01
3.071141480000000001e+02 2.893653099999999867e+01
3.087309839999999781e+02 2.944067300000000031e+01
3.103502460000000269e+02 2.995080099999999845e+01
3.119719519999999875e+02 3.046693700000000149e+01
3.135961179999999899e+02 3.098909799999999848e+01
3.152227609999999913e+02 3.151730399999999932e+01
3.168518990000000031e+02 3.205157400000000223e+01
3.184835469999999873e+02 3.259192300000000131e+01
3.201177230000000122e+02 3.313836799999999982e+01
3.217544419999999832e+02 3.369092400000000254e+01
3.233937220000000252e+02 3.424960699999999747e+01
3.250355789999999843e+02 3.481443000000000154e+01
3.266800289999999904e+02 3.538540499999999867e+01
3.283270890000000009e+02 3.596254600000000323e+01
3.299767729999999801e+02 3.654586299999999710e+01
3.316290999999999940e+02 3.713536599999999765e+01
3.332840830000000096e+02 3.773106599999999844e+01
3.349417399999999816e+02 3.833297199999999805e+01
3.366020859999999857e+02 3.894109100000000012e+01
3.382651359999999841e+02 3.955543099999999868e+01
3.399309069999999906e+02 4.017599899999999735e+01
3.415994130000000268e+02 4.080279999999999774e+01
3.432706689999999981e+02 4.143583900000000142e+01
3.449446919999999750e+02 4.207512100000000288e+01
3.466214949999999817e+02 4.272064900000000165e+01
3.483010939999999778e+02 4.337242599999999726e+01
3.499835039999999822e+02 4.403045399999999887e+01
3.516687400000000139e+02 4.469473500000000143e+01
3.533568149999999832e+02 4.536526899999999785e+01
3.550477450000000204e+02 4.604205699999999979e+01
3.567415439999999762e+02 4.672509699999999810e+01
3.584382259999999860e+02 4.741438999999999737e+01
3.601378050000000144e+02 4.810993200000000058e+01
3.618402950000000260e+02 4.881172099999999858e+01
3.635457099999999855e+02 4.951975500000000352e+01
3.652540640000000280e+02 5.023402899999999960e+01
3.669653700000000072e+02 5.095454000000000150e+01
3.686796410000000037e+02 5.168128200000000305e+01
3.703968919999999798e+02 5.241425100000000015e+01
3.721171350000000189e+02 5.315343899999999877e+01
3.738403829999999743e+02 5.389884200000000192e+01
3.755666489999999840e+02 5.465045200000000136e+01
3.772959460000000149e+02 5.540826200000000057e+01
3.790282869999999775e+02 5.617226300000000094e+01
3.807636840000000120e+02 5.694244799999999884e+01
3.825021489999999744e+02 5.771880800000000278e+01
3.842436950000000024e+02 5.850133399999999995e+01
3.859883340000000089e+02 5.929001600000000138e+01
3.877360780000000204e+02 6.008484500000000139e+01
3.894869390000000067e+02 6.088580900000000184e+01
3.912409289999999942e+02 6.169289899999999705e+01
3.929980580000000145e+02 6.250610300000000308e+01
3.947583389999999781e+02 6.332541100000000256e+01
3.965217830000000276e+02 6.415080899999999531e+01
3.982884010000000217e+02 6.498228699999999947e+01
4.000582039999999893e+02 6.581983300000000270e+01
4.018312030000000163e+02 6.666343200000000024e+01
4.036074100000000158e+02 6.751307400000000314e+01
4.053868330000000242e+02 6.836874500000000410e+01
4.071694850000000088e+02 6.923043099999999583e+01
4.089553750000000036e+02 7.009811899999999696e+01
4.107445149999999785e+02 7.097179599999999766e+01
4.125369130000000268e+02 7.185144699999999318e+01
4.143325800000000072e+02 7.273705800000000465e+01
4.161315260000000080e+02 7.362861599999999385e+01
4.179337610000000041e+02 7.452610599999999863e+01
4.197392939999999726e+02 7.542951300000000003e+01
4.215481350000000020e+02 7.633882199999999330e+01
4.233602930000000129e+02 7.725401899999999955e+01
4.251757779999999798e+02 7.817508899999999983e+01
4.269945979999999963e+02 7.910201700000000358e+01
4.288167629999999804e+02 8.003478699999999435e+01
4.306422820000000229e+02 8.097338499999999328e+01
4.324711639999999875e+02 8.191779499999999814e+01
4.343034170000000245e+02 8.286800100000000668e+01
4.361390490000000000e+02 8.382398799999999994e+01
4.379780700000000024e+02 8.478574199999999905e+01
4.398204870000000142e+02 8.575324500000000683e+01
4.416663090000000125e+02 8.672648300000000177e+01
4.435155439999999771e+02 8.770543999999999585e+01
4.453682000000000016e+02 8.869010000000000105e+01
4.472242850000000089e+02 8.968044799999999839e+01
4.490838069999999789e+02 9.067646700000000237e+01
4.509467720000000099e+02 9.167814400000000319e+01
4.528131900000000201e+02 9.268546000000000618e+01
4.546830669999999941e+02 9.369840200000000152e+01
4.565564110000000255e+02 9.471695300000000373e+01
4.584332279999999855e+02 9.574109799999999382e+01
4.603135270000000219e+02 9.677082099999999798e+01
4.621973140000000058e+02 9.780610699999999724e+01
4.640845959999999764e+02 9.884694000000000358e+01
4.659753799999999728e+02 9.989330499999999802e+01
4.678696729999999775e+02 1.009451849999999951e+02
4.697674819999999727e+02 1.020025669999999991e+02
4.716688120000000026e+02 1.030654339999999962e+02
4.735736709999999903e+02 1.041337719999999933e+02
4.754820649999999773e+02 1.052075640000000050e+02
4.773939990000000080e+02 1.062867970000000071e+02
4.793094820000000027e+02 1.073714540000000000e+02
4.812285170000000107e+02 1.084615210000000047e+02
4.831511130000000094e+02 1.095569830000000024e+02
4.850772729999999910e+02 1.106578260000000000e+02
4.870070049999999924e+02 1.117640329999999977e+02
4.889403140000000008e+02 1.128755919999999975e+02
4.908772060000000010e+02 1.139924859999999995e+02
4.928176859999999806e+02 1.151147019999999941e+02
4.947617599999999811e+02 1.162422260000000023e+02
4.967094329999999900e+02 1.173750419999999934e+02
4.986607099999999946e+02 1.185131370000000004e+02
5.006155979999999772e+02 1.196564960000000042e+02
5.025741009999999847e+02 1.208051059999999950e+02
5.045362240000000043e+02 1.219589529999999939e+02
5.065019720000000234e+02 1.231180219999999963e+02
5.084713499999999726e+02 1.242823000000000064e+02
5.104443640000000073e+02 1.254517740000000003e+02
5.124210170000000062e+02 1.266264290000000017e+02
5.144013149999999541e+02 1.278062529999999981e+02
5.163852630000000090e+02 1.289912319999999966e+02
5.183728650000000471e+02 1.301813539999999989e+02
5.203641249999999445e+02 1.313766039999999862e+02
5.223590480000000298e+02 1.325769689999999912e+02
5.243576389999999492e+02 1.337824380000000133e+02
5.263599010000000362e+02 1.349929970000000026e+02
5.283658390000000509e+02 1.362086339999999893e+02
5.303754579999999805e+02 1.374293350000000089e+02
5.323887610000000450e+02 1.386550890000000038e+02
5.344057530000000042e+02 1.398858830000000069e+02
5.364264369999999644e+02 1.411217059999999890e+02
5.384508180000000266e+02 1.423625440000000140e+02
5.404788989999999558e+02 1.436083859999999959e+02
5.425106839999999693e+02 1.448592189999999960e+02
5.445461780000000545e+02 1.461150330000000110e+02
5.465853829999999789e+02 1.473758159999999862e+02
5.486283029999999599e+02 1.486415550000000110e+02
5.506749429999999847e+02 1.499122399999999971e+02
5.527253060000000460e+02 1.511878590000000031e+02
5.547793940000000248e+02 1.524684010000000001e+02
5.568372130000000197e+02 1.537538539999999898e+02
5.588987640000000283e+02 1.550442079999999976e+02
5.609640520000000379e+02 1.563394519999999943e+02
5.630330790000000434e+02 1.576395750000000078e+02
5.651058500000000322e+02 1.589445660000000089e+02
5.671823660000000018e+02 1.602544149999999945e+02
5.692626320000000533e+02 1.615691109999999924e+02
5.713466509999999516e+02 1.628886430000000018e+02
5.734344250000000329e+02 1.642130019999999888e+02
5.755259569999999485e+02 1.655421780000000069e+02
5.776212510000000293e+02 1.668761590000000012e+02
5.797203100000000404e+02 1.682149369999999919e+02
5.818231359999999768e+02 1.695585010000000068e+02
5.839297319999999445e+02 1.709068409999999858e+02
5.860401010000000497e+02 1.722599490000000060e+02
5.881542459999999437e+02 1.736178130000000124e+02
5.902721689999999626e+02 1.749804259999999942e+02
5.923938729999999850e+02 1.763477770000000078e+02
5.945193610000000035e+02 1.777198569999999904e+02
5.966486350000000130e+02 1.790966569999999933e+02
5.987816990000000033e+02 1.804781670000000133e+02
6.009185529999999744e+02 1.818643800000000113e+02
6.030592020000000275e+02 1.832552849999999864e+02
6.052036470000000463e+02 1.846508750000000134e+02
6.073518900000000258e+02 1.860511400000000037e+02
6.095039349999999558e+02 1.874560720000000060e+02
6.116597829999999476e+02 1.888656619999999862e+02
6.138194369999999935e+02 1.902799009999999953e+02
6.159828979999999774e+02 1.916987819999999942e+02
6.181501700000000028e+02 1.931222970000000032e+02
6.203212549999999510e+02 1.945504359999999906e+02
6.224961530000000494e+02 1.959831920000000025e+02
6.246748689999999442e+02 1.974205570000000023e+02
6.268574029999999766e+02 1.988625220000000127e+02
6.290437580000000253e+02 2.003090809999999919e+02
6.312339359999999715e+02 2.017602249999999913e+02
6.334279380000000401e+02 2.032159469999999999e+02
6.356257679999999937e+02 2.046762380000000121e+02
6.378274259999999458e+02 2.061410930000000121e+02
6.400329150000000027e+02 2.076105019999999968e+02
6.422422360000000481e+02 2.090844590000000096e+02
6.444553919999999607e+02 2.105629560000000140e+02
6.466723839999999655e+02 2.120459859999999992e+02
6.488932129999999461e+02 2.135335430000000088e+02
6.511178830000000062e+02 2.150256190000000061e+02
6.533463940000000321e+02 2.165222060000000113e+02
6.555787480000000187e+02 2.180232990000000086e+02
6.578149469999999610e+02 2.195288899999999899e+02
6.600549929999999677e+02 2.210389729999999986e+02
6.622988860000000386e+02 2.225535399999999981e+02
6.645466300000000501e+02 2.240725860000000011e+02
6.667982250000000022e+02 2.255961029999999994e+02
6.690536720000000059e+02 2.271240860000000055e+02
6.713129750000000513e+02 2.286565280000000087e+02
6.735761330000000271e+02 2.301934219999999982e+02
6.758431480000000420e+02 2.317347619999999893e+02
6.781140229999999747e+02 2.332805419999999970e+02
6.803887580000000526e+02 2.348307560000000080e+02
6.826673540000000457e+02 2.363853980000000092e+02
6.849498139999999466e+02 2.379444619999999873e+02
6.872361379999999826e+02 2.395079420000000141e+02
6.895263280000000350e+02 2.410758309999999938e+02
6.918203859999999850e+02 2.426481249999999932e+02
6.941183119999999462e+02 2.442248170000000016e+02
6.964201070000000300e+02 2.458059020000000032e+02
6.987257740000000013e+02 2.473913740000000132e+02
7.010353129999999737e+02 2.489812269999999899e+02
7.033487260000000560e+02 2.505754560000000026e+02
7.056660140000000183e+02 2.521740560000000073e+02
7.079871769999999742e+02 2.537770199999999932e+02
7.103122180000000299e+02 2.553843449999999962e+02
7.126411369999999579e+02 2.569960229999999797e+02
7.149739349999999831e+02 2.586120510000000081e+02
7.173106139999999868e+02 2.602324229999999829e+02
7.196511749999999665e+02 2.618571339999999736e+02
7.219956190000000333e+02 2.634861789999999928e+02
7.243439459999999599e+02 2.651195519999999988e+02
7.266961579999999685e+02 2.667572490000000016e+02
7.290522560000000567e+02 2.683992650000000140e+02
7.314122409999999945e+02 2.700455949999999916e+02
7.337761140000000069e+02 2.716962340000000040e+02
7.361438759999999775e+02 2.733511780000000044e+02
7.385155280000000175e+02 2.750104210000000080e+02
7.408910710000000108e+02 2.766739590000000248e+02
7.432705049999999574e+02 2.783417880000000082e+02
7.456538319999999658e+02 2.800139019999999732e+02
7.480410530000000335e+02 2.816902979999999843e+02
7.504321680000000470e+02 2.833709699999999998e+02
7.528271790000000010e+02 2.850559139999999729e+02
7.552260860000000093e+02 2.867451270000000250e+02
7.576288899999999558e+02 2.884386030000000005e+02
7.600355919999999514e+02 2.901363380000000234e+02
7.624461929999999938e+02 2.918383289999999874e+02
7.648606929999999693e+02 2.935445700000000215e+02
7.672790939999999864e+02 2.952550580000000195e+02
7.697013960000000452e+02 2.969697879999999941e+02
7.721275990000000320e+02 2.986887570000000096e+02
7.745577060000000529e+02 3.004119600000000219e+02
7.769917159999999967e+02 3.021393929999999841e+02
7.794296299999999746e+02 3.038710530000000176e+02
7.818714489999999842e+02 3.056069350000000213e+02
7.843171730000000252e+02 3.073470350000000053e+02
7.867668039999999792e+02 3.090913499999999772e+02
7.892203419999999596e+02 3.108398760000000038e+02
7.916777879999999641e+02 3.125926089999999817e+02
7.941391409999999951e+02 3.143495459999999753e+02
7.966044040000000450e+02 3.161106819999999971e+02
7.990735770000000002e+02 3.178760139999999978e+02
8.015466589999999769e+02 3.196455379999999877e+02
8.040236529999999675e+02 3.214192509999999743e+02
8.065045579999999745e+02 3.231971490000000244e+02
8.089893749999999955e+02 3.249792289999999753e+02
8.114781040000000303e+02 3.267654860000000099e+02
8.139707469999999603e+02 3.285559190000000171e+02
8.164673040000000128e+02 3.303505230000000097e+02
8.189677749999999605e+02 3.321492939999999976e+02
8.214721610000000283e+02 3.339522299999999859e+02
8.239804619999999886e+02 3.357593279999999822e+02
8.264926799999999503e+02 3.375705829999999992e+02
8.290088140000000294e+02 3.393859929999999849e+02
8.315288639999999987e+02 3.412055540000000065e+02
8.340528329999999642e+02 3.430292630000000145e+02
8.365807190000000446e+02 3.448571170000000166e+02
8.391125240000000076e+02 3.466891140000000178e+02
8.416482479999999669e+02 3.485252479999999764e+02
8.441878910000000360e+02 3.503655190000000061e+02
8.467314539999999852e+02 3.522099220000000059e+02
8.492789370000000417e+02 3.540584549999999808e+02
8.518303409999999758e+02 3.559111139999999978e+02
8.543856660000000147e+02 3.577678980000000024e+02
8.569449130000000423e+02 3.596288010000000099e+02
8.595080819999999449e+02 3.614938230000000203e+02
8.620751729999999498e+02 3.633629589999999894e+02
8.646461880000000519e+02 3.652362079999999764e+02
8.672211250000000291e+02 3.671135649999999941e+02
8.697999859999999899e+02 3.689950289999999882e+02
8.723827710000000479e+02 3.708805970000000229e+02
8.749694799999999759e+02 3.727702659999999923e+02
8.775601149999999961e+02 3.746640320000000202e+02
8.801546740000000000e+02 3.765618949999999927e+02
8.827531579999999849e+02 3.784638499999999794e+02
8.853555689999999458e+02 3.803698949999999854e+02
8.879619050000000016e+02 3.822800270000000182e+02
8.905721680000000333e+02 3.841942450000000235e+02
8.931863580000000411e+02 3.861125440000000140e+02
8.958044750000000249e+02 3.880349239999999895e+02
8.984265189999999848e+02 3.899613800000000197e+02
9.010524910000000318e+02 3.918919119999999907e+02
9.036823900000000549e+02 3.938265149999999721e+02
9.063162180000000490e+02 3.957651890000000208e+02
9.089539750000000140e+02 3.977079289999999787e+02
9.115956609999999500e+02 3.996547350000000165e+02
9.142412749999999733e+02 4.016056029999999737e+02
9.168908189999999649e+02 4.035605310000000259e+02
9.195442930000000388e+02 4.055195160000000101e+02
9.222016959999999699e+02 4.074825579999999832e+02
9.248630299999999806e+02 4.094496520000000146e+02
9.275282939999999599e+02 4.114207969999999932e+02
9.301974880000000212e+02 4.133959899999999834e+02
9.328706140000000460e+02 4.153752299999999877e+02
9.355476700000000392e+02 4.173585140000000138e+02
9.382286579999999958e+02 4.193458390000000122e+02
9.409135780000000295e+02 4.213372039999999856e+02
9.436024290000000292e+02 4.233326069999999959e+02
9.462952119999999923e+02 4.253320449999999937e+02
9.489919270000000324e+02 4.273355149999999867e+02
9.516925740000000360e+02 4.293430169999999748e+02
9.543971540000000005e+02 4.313545480000000225e+02
9.571056670000000395e+02 4.333701060000000211e+02
9.598181120000000419e+02 4.353896879999999783e+02
9.625344910000000027e+02 4.374132930000000101e+02
9.652548030000000381e+02 4.394409190000000081e+02
9.679790480000000343e+02 4.414725629999999796e+02
9.707072269999999889e+02 4.435082239999999842e+02
9.734393400000000156e+02 4.455478989999999726e+02
9.761753860000000032e+02 4.475915870000000041e+02
9.789153659999999491e+02 4.496392860000000269e+02
9.816592809999999645e+02 4.516909939999999892e+02
9.844071300000000520e+02 4.537467090000000098e+02
9.871589129999999841e+02 4.558064279999999826e+02
9.899146309999999858e+02 4.578701510000000212e+02
9.926742839999999433e+02 4.599378750000000196e+02
9.954378719999999703e+02 4.620095979999999827e+02
9.982053939999999557e+02 4.640853190000000268e+02
1.000976852000000008e+03 4.661650359999999864e+02
1.003752244000000019e+03 4.682487469999999803e+02
1.006531571999999983e+03 4.703364490000000160e+02
1.009314836000000014e+03 4.724281419999999798e+02
1.012102035000000001e+03 4.745238239999999905e+02
1.014893168999999943e+03 4.766234919999999988e+02
1.017688238999999953e+03 4.787271460000000047e+02
1.020487245000000030e+03 4.808347830000000158e+02
1.023290186999999946e+03 4.829464009999999803e+02
1.026097064999999930e+03 4.850620000000000118e+02
1.028907879000000094e+03 4.871815770000000043e+02
1.031722629000000097e+03 4.893051300000000197e+02
1.034541314999999940e+03 4.914326590000000010e+02
1.037363937999999962e+03 4.935641600000000153e+02
1.040190495999999939e+03 4.956996340000000032e+02
1.043020991999999978e+03 4.978390779999999722e+02
1.045855422999999973e+03 4.999824899999999843e+02
1.048693790999999919e+03 5.021298689999999851e+02
1.051536096000000043e+03 5.042812129999999797e+02
1.054382337000000007e+03 5.064365220000000249e+02
1.057232514999999921e+03 5.085957920000000172e+02
1.060086630000000014e+03 5.107590230000000133e+02
1.062944680999999946e+03 5.129262139999999590e+02
1.065806669000000056e+03 5.150973619999999755e+02
1.068672593999999890e+03 5.172724660000000085e+02
1.071542455999999902e+03 5.194515249999999469e+02
1.074416255000000092e+03 5.216345370000000230e+02
1.077293991000000005e+03 5.238215010000000120e+02
1.080175662999999986e+03 5.260124150000000327e+02
1.083061273000000028e+03 5.282072779999999739e+02
1.085950818999999910e+03 5.304060879999999543e+02
1.088844303000000082e+03 5.326088439999999764e+02
1.091741723000000093e+03 5.348155450000000428e+02
1.094643080999999938e+03 5.370261890000000449e+02
1.097548375999999962e+03 5.392407749999999851e+02
1.100457607000000053e+03 5.414593009999999822e+02
1.103370775999999978e+03 5.436817660000000387e+02
1.106287882000000081e+03 5.459081690000000435e+02
1.109208924000000025e+03 5.481385080000000016e+02
1.112133904000000030e+03 5.503727820000000293e+02
1.115062820999999985e+03 5.526109900000000152e+02
1.117995674999999892e+03 5.548531299999999646e+02
1.120932465999999977e+03 5.570992019999999911e+02
1.123873194000000012e+03 5.593492029999999886e+02
1.126817858999999999e+03 5.616031319999999596e+02
1.129766460999999936e+03 5.638609880000000203e+02
1.132719000000000051e+03 5.661227709999999433e+02
1.135675475999999890e+03 5.683884779999999637e+02
1.138635888999999906e+03 5.706581079999999702e+02
1.141600239000000101e+03 5.729316609999999628e+02
1.144568524999999909e+03 5.752091349999999466e+02
1.147540749000000005e+03 5.774905280000000403e+02
1.150516908999999941e+03 5.797758400000000165e+02
1.153497006000000056e+03 5.820650679999999966e+02
1.156481039999999894e+03 5.843582139999999754e+02
1.159469010000000026e+03 5.866552729999999656e+02
1.162460917000000109e+03 5.889562469999999621e+02
1.165456760999999915e+03 5.912611329999999725e+02
1.168456541999999899e+03 5.935699309999999969e+02
1.171460258999999951e+03 5.958826390000000401e+02
1.174467912000000069e+03 5.981992549999999937e+02
1.177479501999999911e+03 6.005197799999999688e+02
1.180495028000000048e+03 6.028442119999999704e+02
1.183514490999999907e+03 6.051725490000000036e+02
1.186537890000000061e+03 6.075047909999999547e+02
1.189565225000000055e+03 6.098409360000000561e+02
1.192596495999999888e+03 6.121809839999999667e+02
1.195631703999999900e+03 6.145249330000000327e+02
1.198670847000000094e+03 6.168727820000000293e+02
1.201713927000000012e+03 6.192245309999999563e+02
1.204760942999999997e+03 6.215801770000000488e+02
1.207811893999999938e+03 6.239397199999999657e+02
1.210866780999999946e+03 6.263031600000000481e+02
1.213925604000000021e+03 6.286704939999999624e+02
1.216988362999999936e+03 6.310417220000000498e+02
1.220055057000000033e+03 6.334168429999999717e+02
1.223125686999999971e+03 6.357958549999999605e+02
1.226200252000000091e+03 6.381787590000000137e+02
1.229278753000000052e+03 6.405655520000000251e+02
1.232361188999999968e+03 6.429562339999999949e+02
1.235447560000000067e+03 6.453508040000000392e+02
1.238537867000000006e+03 6.477492610000000468e+02
1.241632108000000017e+03 6.501516030000000228e+02
1.244730285000000094e+03 6.525578309999999647e+02
1.247832396000000017e+03 6.549679419999999936e+02
1.250938443000000007e+03 6.573819359999999961e+02
1.254048424000000068e+03 6.597998119999999744e+02
1.257162338999999974e+03 6.622215690000000450e+02
1.260280189000000064e+03 6.646472059999999829e+02
1.263401974000000109e+03 6.670767220000000179e+02
1.266527692999999999e+03 6.695101170000000366e+02
1.269657347000000073e+03 6.719473890000000438e+02
1.272790934000000107e+03 6.743885370000000421e+02
1.275928456000000097e+03 6.768335600000000341e+02
1.279069911999999931e+03 6.792824580000000196e+02
1.282215302000000065e+03 6.817352300000000014e+02
1.285364624999999933e+03 6.841918739999999843e+02
1.288517882000000100e+03 6.866523909999999660e+02
1.291675073000000111e+03 6.891167779999999539e+02
1.294836197999999968e+03 6.915850349999999480e+02
1.298001254999999901e+03 6.940571619999999484e+02
1.301170247000000018e+03 6.965331569999999601e+02
1.304343170999999984e+03 6.990130189999999857e+02
1.307520027999999911e+03 7.014967480000000251e+02
1.310700818999999910e+03 7.039843429999999671e+02
1.313885541999999987e+03 7.064758030000000417e+02
1.317074198999999908e+03 7.089711270000000241e+02
1.320266787000000022e+03 7.114703140000000303e+02
1.323463308999999981e+03 7.139733639999999468e+02
1.326663763000000017e+03 7.164802750000000060e+02
1.329868148999999903e+03 7.189910479999999779e+02
1.333076467999999977e+03 7.215056799999999839e+02
1.336288718000000017e+03 7.240241710000000239e+02
1.339504901000000018e+03 7.265465209999999843e+02
1.342725016000000096e+03 7.290727279999999837e+02
1.345949061999999913e+03 7.316027930000000197e+02
1.349177040000000034e+03 7.341367129999999861e+02
1.352408948999999893e+03 7.366744879999999966e+02
1.355644790000000057e+03 7.392161180000000513e+02
1.358884563000000071e+03 7.417616020000000390e+02
1.362128265999999940e+03 7.443109389999999621e+02
1.365375901000000113e+03 7.468641280000000506e+02
1.368627465999999913e+03 7.494211679999999660e+02
1.371882963000000018e+03 7.519820590000000493e+02
1.375142389999999978e+03 7.545467999999999620e+02
1.378405747000000019e+03 7.571153900000000476e+02
1.381673035000000027e+03 7.596878279999999677e+02
1.384944254000000001e+03 7.622641139999999496e+02
1.388219401999999945e+03 7.648442469999999958e+02
1.391498481000000083e+03 7.674282269999999926e+02
1.394781488999999965e+03 7.700160519999999451e+02
1.398068428000000040e+03 7.726077219999999670e+02
1.401359296000000086e+03 7.752032359999999471e+02
1.404654093000000103e+03 7.778025930000000017e+02
1.407952821000000085e+03 7.804057930000000169e+02
1.411255476999999928e+03 7.830128349999999955e+02
1.414562061999999969e+03 7.856237180000000535e+02
1.417872577000000092e+03 7.882384419999999636e+02
1.421187020000000075e+03 7.908570059999999557e+02
1.424505392999999913e+03 7.934794090000000324e+02
1.427827692999999954e+03 7.961056509999999662e+02
1.431153923000000077e+03 7.987357299999999896e+02
1.434484079999999949e+03 8.013696469999999863e+02
1.437818166000000019e+03 8.040073999999999614e+02
1.441156179999999949e+03 8.066489900000000262e+02
1.444498121999999967e+03 8.092944139999999607e+02
1.447843992000000071e+03 8.119436729999999898e+02
1.451193788999999924e+03 8.145967660000000024e+02
1.454547514000000092e+03 8.172536929999999984e+02
1.457905166000000008e+03 8.199144519999999829e+02
1.461266746000000012e+03 8.225790429999999560e+02
1.464632252999999992e+03 8.252474650000000338e+02
1.468001686000000063e+03 8.279197179999999889e+02
1.471375046999999995e+03 8.305958010000000513e+02
1.474752334000000019e+03 8.332757139999999936e+02
1.478133548000000019e+03 8.359594550000000481e+02
1.481518688000000111e+03 8.386470249999999851e+02
1.484907754000000068e+03 8.413384230000000343e+02
1.488300745999999890e+03 8.440336469999999736e+02
1.491697664999999915e+03 8.467326980000000276e+02
1.495098508999999922e+03 8.494355749999999716e+02
1.498503279000000020e+03 8.521422770000000355e+02
1.501911974000000100e+03 8.548528029999999944e+02
1.505324595000000045e+03 8.575671539999999595e+02
1.508741140999999971e+03 8.602853280000000495e+02
1.512161612000000105e+03 8.630073250000000371e+02
1.515586007999999993e+03 8.657331440000000384e+02
1.519014329000000089e+03 8.684627850000000535e+02
1.522446574999999939e+03 8.711962469999999712e+02
1.525882745000000114e+03 8.739335290000000214e+02
1.529322838999999931e+03 8.766746319999999741e+02
1.532766857999999957e+03 8.794195529999999508e+02
1.536214799999999968e+03 8.821682939999999462e+02
1.539666666999999961e+03 8.849208529999999655e+02
1.543122456999999940e+03 8.876772300000000087e+02
1.546582171000000017e+03 8.904374239999999645e+02
1.550045808000000079e+03 8.932014339999999493e+02
1.553513369000000012e+03 8.959692609999999604e+02
1.556984852000000046e+03 8.987409030000000030e+02
1.560460258999999951e+03 9.015163599999999633e+02
1.563939587999999958e+03 9.042956309999999576e+02
1.567422841000000062e+03 9.070787169999999833e+02
1.570910014999999930e+03 9.098656150000000480e+02
1.574401112000000012e+03 9.126563270000000330e+02
1.577896132000000080e+03 9.154508509999999433e+02
1.581395072999999911e+03 9.182491870000000063e+02
1.584897936000000072e+03 9.210513329999999996e+02
1.588404721000000109e+03 9.238572910000000320e+02
1.591915428000000020e+03 9.266670589999999947e+02
1.595430055999999922e+03 9.294806370000000015e+02
1.598948605000000043e+03 9.322980240000000549e+02
1.602471076000000039e+03 9.351192190000000437e+02
1.605997466999999915e+03 9.379442229999999654e+02
1.609527779000000010e+03 9.407730340000000524e+02
1.613062012000000095e+03 9.436056529999999611e+02
1.616600165999999945e+03 9.464420780000000377e+02
1.620142239000000018e+03 9.492823100000000522e+02
1.623688233000000082e+03 9.521263470000000098e+02
1.627238147000000026e+03 9.549741890000000240e+02
1.630791981000000078e+03 9.578258369999999786e+02
1.634349735000000010e+03 9.606812879999999950e+02
1.637911407999999938e+03 9.635405429999999569e+02
1.641477000000000089e+03 9.664036009999999806e+02
1.645046511999999893e+03 9.692704629999999497e+02
1.648619942999999921e+03 9.721411259999999857e+02
1.652197292000000061e+03 9.750155919999999696e+02
1.655778561000000082e+03 9.778938580000000229e+02
1.659363747999999987e+03 9.807759260000000268e+02
1.662952853000000005e+03 9.836617939999999862e+02
1.666545877000000019e+03 9.865514620000000150e+02
1.670142818999999918e+03 9.894449299999999994e+02
1.673743678999999929e+03 9.923421970000000556e+02
1.677348457000000053e+03 9.952432619999999588e+02
1.680957151999999951e+03 9.981481260000000475e+02
1.684569764000000077e+03 1.001056786999999986e+03
1.688186294999999973e+03 1.003969245999999998e+03
1.691806741999999986e+03 1.006885500999999977e+03
1.695431106000000000e+03 1.009805553000000032e+03
1.699059387000000015e+03 1.012729400000000055e+03
1.702691583999999921e+03 1.015657043000000044e+03
1.706327698999999939e+03 1.018588481999999999e+03
1.709967728999999963e+03 1.021523714000000041e+03
1.713611675999999989e+03 1.024462741000000051e+03
1.717259538000000020e+03 1.027405561999999918e+03
1.720911317000000054e+03 1.030352176000000100e+03
1.724567011000000093e+03 1.033302582999999913e+03
1.728226621000000023e+03 1.036256783000000041e+03
1.731890145999999959e+03 1.039214774000000034e+03
1.735557585999999901e+03 1.042176557000000003e+03
1.739228941000000077e+03 1.045142131999999947e+03
1.742904211999999916e+03 1.048111497000000099e+03
1.746583397000000105e+03 1.051084652000000006e+03
1.750266495999999961e+03 1.054061598000000004e+03
1.753953510000000051e+03 1.057042333000000099e+03
1.757644438000000036e+03 1.060026857000000064e+03
1.761339279999999917e+03 1.063015169999999898e+03
1.765038035999999920e+03 1.066007270999999946e+03
1.768740704999999934e+03 1.069003161000000091e+03
1.772447288999999955e+03 1.072002837000000000e+03
1.776157785000000104e+03 1.075006300999999894e+03
1.779872194999999920e+03 1.078013551999999891e+03
1.783590517999999975e+03 1.081024589000000105e+03
1.787312754000000041e+03 1.084039412000000084e+03
1.791038902000000007e+03 1.087058021000000053e+03
1.794768962999999985e+03 1.090080414000000019e+03
1.798502936999999974e+03 1.093106592999999975e+03
1.802240821999999980e+03 1.096136555999999928e+03
1.805982619999999997e+03 1.099170303000000104e+03
1.809728329999999914e+03 1.102207832999999937e+03
1.813477951000000076e+03 1.105249146999999994e+03
1.817231483999999909e+03 1.108294243999999935e+03
1.820988929000000098e+03 1.111343123000000105e+03
1.824750283999999965e+03 1.114395784999999933e+03
1.828515550999999959e+03 1.117452228000000105e+03
1.832284728999999970e+03 1.120512451999999939e+03
1.836057816999999886e+03 1.123576458000000002e+03
1.839834816000000046e+03 1.126644244000000072e+03
1.843615725999999995e+03 1.129715811000000031e+03
1.847400544999999966e+03 1.132791157000000112e+03
1.851189274999999952e+03 1.135870282999999972e+03
1.854981915000000072e+03 1.138953187999999955e+03
1.858778463999999985e+03 1.142039872000000059e+03
1.862578923000000032e+03 1.145130335000000059e+03
1.866383291000000099e+03 1.148224576000000070e+03
1.870191569000000072e+03 1.151322593999999981e+03
1.874003756000000067e+03 1.154424389999999903e+03
1.877819852000000083e+03 1.157529962999999952e+03
1.881639856000000009e+03 1.160639312000000018e+03
1.885463768999999957e+03 1.163752437999999984e+03
1.889291590000000042e+03 1.166869339999999966e+03
1.893123319999999921e+03 1.169990017999999964e+03
1.896958957999999939e+03 1.173114471000000094e+03
1.900798504000000094e+03 1.176242698999999902e+03
1.904641957000000048e+03 1.179374702000000070e+03
1.908489317999999912e+03 1.182510479000000032e+03
1.912340586999999914e+03 1.185650030000000015e+03
1.916195762000000059e+03 1.188793355000000020e+03
1.920054844999999887e+03 1.191940452000000050e+03
1.923917834999999968e+03 1.195091323000000102e+03
1.927784732000000076e+03 1.198245967000000064e+03
1.931655535000000100e+03 1.201404383000000053e+03
1.935530244000000039e+03 1.204566571000000067e+03
1.939408860000000004e+03 1.207732529999999997e+03
1.943291382000000112e+03 1.210902260999999953e+03
1.947177809999999909e+03 1.214075763000000052e+03
1.951068144000000075e+03 1.217253036000000066e+03
1.954962383000000045e+03 1.220434079000000111e+03
1.958860527999999931e+03 1.223618891999999960e+03
1.962762576999999965e+03 1.226807473999999957e+03
1.966668533000000025e+03 1.229999827000000096e+03
1.970578391999999894e+03 1.233195948000000044e+03
1.974492156999999906e+03 1.236395837999999912e+03
1.978409826999999950e+03 1.239599496999999928e+03
1.982331400000000031e+03 1.242806923000000097e+03
1.986256877999999915e+03 1.246018117999999959e+03
1.990186261000000059e+03 1.249233079999999973e+03
1.994119547000000011e+03 1.252451808999999912e+03
1.998056737000000112e+03 1.255674305999999888e+03
2.001997830000000022e+03 1.258900568999999905e+03
2.005942827000000079e+03 1.262130597999999964e+03
2.009891726999999946e+03 1.265364393000000064e+03
2.013844530000000077e+03 1.268601953999999978e+03
2.017801236999999901e+03 1.271843280000000050e+03
2.021761846000000105e+03 1.275088371999999936e+03
2.025726357000000007e+03 1.278337228000000096e+03
2.029694770999999946e+03 1.281589848999999958e+03
2.033667087999999922e+03 1.284846234000000095e+03
2.037643305999999939e+03 1.288106383000000051e+03
2.041623426999999992e+03 1.291370296000000053e+03
2.045607449000000088e+03 1.294637971999999991e+03
2.049595373000000109e+03 1.297909411000000091e+03
2.053587198000000171e+03 1.301184612999999899e+03
2.057582925000000159e+03 1.304463578000000098e+03
2.061582551999999851e+03 1.307746304000000009e+03
2.065586080999999922e+03 1.311032793000000083e+03
2.069593510000000151e+03 1.314323043000000098e+03
2.073604840999999851e+03 1.317617054999999937e+03
2.077620070999999825e+03 1.320914827000000059e+03
2.081639201999999841e+03 1.324216361000000006e+03
2.085662233000000015e+03 1.327521655000000010e+03
2.089689163999999892e+03 1.330830709000000070e+03
2.093719994999999926e+03 1.334143522999999959e+03
2.097754724999999780e+03 1.337460096999999905e+03
2.101793354999999792e+03 1.340780430000000024e+03
2.105835884000000078e+03 1.344104522999999972e+03
2.109882312000000184e+03 1.347432373999999982e+03
2.113932639999999992e+03 1.350763983999999937e+03
2.117986866000000191e+03 1.354099351999999953e+03
2.122044991000000209e+03 1.357438478999999916e+03
2.126107014000000163e+03 1.360781363000000056e+03
2.130172935999999936e+03 1.364128003999999919e+03
2.134242755000000216e+03 1.367478403000000071e+03
2.138316472999999860e+03 1.370832558999999947e+03
2.142394088999999894e+03 1.374190472000000000e+03
2.146475601999999981e+03 1.377552140999999892e+03
2.150561013000000003e+03 1.380917566000000079e+03
2.154650321000000076e+03 1.384286747000000105e+03
2.158743526000000202e+03 1.387659683999999970e+03
2.162840627999999924e+03 1.391036376000000018e+03
2.166941628000000037e+03 1.394416823999999906e+03
2.171046522999999979e+03 1.397801026000000093e+03
2.175155315999999857e+03 1.401188983000000007e+03
2.179268004000000019e+03 1.404580695000000105e+03
2.183384588999999778e+03 1.407976159999999936e+03
2.187505070000000160e+03 1.411375379999999950e+03
2.191629446999999800e+03 1.414778352999999925e+03
2.195757720000000063e+03 1.418185079999999971e+03
2.199889888000000155e+03 1.421595559000000094e+03
2.204025951000000077e+03 1.425009792000000061e+03
2.208165910000000167e+03 1.428427777000000106e+03
2.212309764000000087e+03 1.431849515000000110e+03
2.216457511999999952e+03 1.435275004999999965e+03
2.220609155999999984e+03 1.438704246999999896e+03
2.224764693999999963e+03 1.442137240000000020e+03
2.228924125999999887e+03 1.445573984999999993e+03
2.233087453000000096e+03 1.449014480999999932e+03
2.237254672999999912e+03 1.452458728000000065e+03
2.241425788000000011e+03 1.455906725999999935e+03
2.245600796000000173e+03 1.459358473999999887e+03
2.249779697999999826e+03 1.462813973000000033e+03
2.253962493999999879e+03 1.466273220999999921e+03
2.258149182999999994e+03 1.469736218999999892e+03
2.262339763999999832e+03 1.473202966999999944e+03
2.266534239000000071e+03 1.476673463999999967e+03
2.270732606999999916e+03 1.480147709999999961e+03
2.274934866999999940e+03 1.483625704999999925e+03
2.279141020000000026e+03 1.487107449000000088e+03
2.283351063999999951e+03 1.490592939999999999e+03
2.287565001999999822e+03 1.494082180000000108e+03
2.291782830999999987e+03 1.497575168000000076e+03
2.296004551999999876e+03 1.501071903999999904e+03
2.300230164000000059e+03 1.504572386999999935e+03
2.304459667999999965e+03 1.508076616999999942e+03
2.308693064000000049e+03 1.511584593999999925e+03
2.312930350999999973e+03 1.515096318000000110e+03
2.317171527999999853e+03 1.518611789000000044e+03
2.321416596999999911e+03 1.522131006000000070e+03
2.325665555999999924e+03 1.525653968999999961e+03
2.329918405999999777e+03 1.529180677000000060e+03
2.334175146000000041e+03 1.532711131999999907e+03
2.338435775999999805e+03 1.536245331999999962e+03
2.342700296999999864e+03 1.539783276999999998e+03
2.346968706999999995e+03 1.543324967000000015e+03
2.351241007000000081e+03 1.546870402000000013e+03
2.355517197000000124e+03 1.550419581000000107e+03
2.359797275999999783e+03 1.553972504999999956e+03
2.364081244999999853e+03 1.557529172999999901e+03
2.368369102000000112e+03 1.561089584999999943e+03
2.372660848999999871e+03 1.564653741000000082e+03
2.376956483999999818e+03 1.568221639999999979e+03
2.381256007999999838e+03 1.571793282000000090e+03
2.385559420999999929e+03 1.575368668000000071e+03
2.389866720999999870e+03 1.578947795999999926e+03
2.394177909999999883e+03 1.582530666999999994e+03
2.398492987000000085e+03 1.586117279999999937e+03
2.402811952000000019e+03 1.589707636000000093e+03
2.407134803999999804e+03 1.593301733000000013e+03
2.411461543999999776e+03 1.596899572999999918e+03
2.415792171999999937e+03 1.600501154000000042e+03
2.420126686000000063e+03 1.604106475999999930e+03
2.424465087999999923e+03 1.607715539999999919e+03
2.428807377000000088e+03 1.611328344999999899e+03
2.433153552000000218e+03 1.614944889999999987e+03
2.437503614000000198e+03 1.618565176000000065e+03
2.441857562000000144e+03 1.622189202000000023e+03
2.446215396999999939e+03 1.625816968999999972e+03
2.450577116999999816e+03 1.629448476000000028e+03
2.454942723999999998e+03 1.633083722000000080e+03
2.459312217000000146e+03 1.636722708000000011e+03
2.463685594999999921e+03 1.640365432999999939e+03
2.468062857999999778e+03 1.644011897999999974e+03
2.472444007000000056e+03 1.647662100999999893e+03
2.476829041999999845e+03 1.651316043999999920e+03
2.481217960999999832e+03 1.654973725000000059e+03
2.485610764999999901e+03 1.658635144000000082e+03
2.490007454000000052e+03 1.662300302000000102e+03
2.494408026999999947e+03 1.665969196999999895e+03
2.498812484999999924e+03 1.669641830999999911e+03
2.503220827000000099e+03 1.673318201999999928e+03
2.507633053000000018e+03 1.676998309999999947e+03
2.512049163000000135e+03 1.680682156000000077e+03
2.516469156999999996e+03 1.684369738999999981e+03
2.520893034000000171e+03 1.688061058999999887e+03
2.525320795000000089e+03 1.691756114999999909e+03
2.529752438999999868e+03 1.695454907999999932e+03
2.534187966999999844e+03 1.699157437000000073e+03
2.538627376999999797e+03 1.702863702000000103e+03
2.543070670999999948e+03 1.706573703999999907e+03
2.547517847000000074e+03 1.710287440000000061e+03
2.551968905000000177e+03 1.714004912999999988e+03
2.556423846000000140e+03 1.717726120999999921e+03
2.560882669000000078e+03 1.721451064000000088e+03
2.565345374999999876e+03 1.725179742000000033e+03
2.569811962000000221e+03 1.728912154999999984e+03
2.574282431000000088e+03 1.732648302999999942e+03
2.578756781999999930e+03 1.736388185000000021e+03
2.583235013999999865e+03 1.740131800999999996e+03
2.587717126999999891e+03 1.743879151999999976e+03
2.592203121999999894e+03 1.747630235999999968e+03
2.596692997999999989e+03 1.751385054000000082e+03
2.601186753999999837e+03 1.755143606000000091e+03
2.605684392000000116e+03 1.758905891000000111e+03
2.610185910000000149e+03 1.762671908999999914e+03
2.614691307999999935e+03 1.766441661000000067e+03
2.619200585999999930e+03 1.770215144999999893e+03
2.623713745000000017e+03 1.773992361999999957e+03
2.628230783999999858e+03 1.777773310999999921e+03
2.632751702000000023e+03 1.781557992999999897e+03
2.637276499999999942e+03 1.785346406999999999e+03
2.641805178000000069e+03 1.789138553000000002e+03
2.646337735000000066e+03 1.792934430999999904e+03
2.650874170999999933e+03 1.796734040000000050e+03
2.655414486000000124e+03 1.800537381000000096e+03
2.659958680000000186e+03 1.804344452999999930e+03
2.664506753000000117e+03 1.808155256000000008e+03
2.669058704999999918e+03 1.811969790000000103e+03
2.673614535000000160e+03 1.815788054999999986e+03
2.678174242999999933e+03 1.819610051000000112e+03
2.682737829000000147e+03 1.823435776999999916e+03
2.687305293999999776e+03 1.827265233000000080e+03
2.691876635999999962e+03 1.831098420000000033e+03
2.696451856000000134e+03 1.834935336000000007e+03
2.701030953999999838e+03 1.838775982000000113e+03
2.705613929000000098e+03 1.842620357999999896e+03
2.710200781000000006e+03 1.846468464000000040e+03
2.714791510000000017e+03 1.850320298000000093e+03
2.719386116000000129e+03 1.854175862000000052e+03
2.723984598999999889e+03 1.858035155000000032e+03
2.728586959000000206e+03 1.861898175999999921e+03
2.733193194999999832e+03 1.865764926000000060e+03
2.737803308000000015e+03 1.869635404999999992e+03
2.742417296999999962e+03 1.873509612000000061e+03


==> anc/Fig1/Fig1_g15.out <==
#Energy Density(MeV/fm^3) Pressure(MeV/fm^3)
3.825917700000000110e+01 1.252300000000000080e-01
3.968098700000000179e+01 1.343239999999999990e-01
4.110312799999999811e+01 1.437400000000000067e-01
4.252559800000000223e+01 1.534729999999999983e-01
4.394839900000000199e+01 1.635209999999999997e-01
4.537152799999999786e+01 1.738780000000000048e-01
4.679498600000000152e+01 1.845430000000000126e-01
4.821877200000000130e+01 1.955119999999999914e-01
4.964288499999999971e+01 2.067839999999999956e-01
5.106732499999999675e+01 2.183579999999999965e-01
5.249208999999999747e+01 2.302319999999999922e-01
5.391718000000000188e+01 2.424090000000000134e-01
5.534259399999999829e+01 2.548869999999999747e-01
5.676833200000000090e+01 2.676709999999999923e-01
5.819439400000000262e+01 2.807609999999999828e-01
5.962077899999999886e+01 2.941630000000000078e-01
6.104748699999999673e+01 3.078799999999999870e-01
6.247451699999999875e+01 3.219190000000000107e-01
6.390187000000000239e+01 3.362850000000000006e-01
6.532954599999999346e+01 3.509860000000000202e-01
6.675754499999999325e+01 3.660309999999999953e-01
6.818586899999999673e+01 3.814279999999999893e-01
6.961451599999999473e+01 3.971879999999999855e-01
7.104349000000000558e+01 4.133220000000000227e-01
7.247278900000000590e+01 4.298409999999999731e-01
7.390241699999999980e+01 4.467590000000000172e-01
7.533237300000000403e+01 4.640889999999999738e-01
7.676266099999999426e+01 4.818450000000000233e-01
7.819328199999999640e+01 5.000419999999999865e-01
7.962423699999999371e+01 5.186969999999999636e-01
8.105553000000000452e+01 5.378270000000000550e-01
8.248716299999999535e+01 5.574480000000000546e-01
8.391913800000000379e+01 5.775789999999999536e-01
8.535146000000000299e+01 5.982389999999999652e-01
8.678413000000000466e+01 6.194469999999999699e-01
8.821715199999999868e+01 6.412240000000000162e-01
8.965053000000000338e+01 6.635900000000000132e-01
9.108426799999999446e+01 6.865649999999999809e-01
9.251837000000000444e+01 7.101730000000000542e-01
9.395283999999999480e+01 7.344359999999999777e-01
9.538768299999999556e+01 7.593750000000000222e-01
9.682290299999999661e+01 7.850150000000000183e-01
9.825850599999999702e+01 8.113799999999999901e-01
9.969449600000000089e+01 8.384920000000000151e-01
1.011308789999999931e+02 8.663769999999999527e-01
1.025676600000000036e+02 8.950599999999999667e-01
1.040048450000000031e+02 9.245649999999999702e-01
1.054424400000000048e+02 9.549180000000000446e-01
1.068804509999999937e+02 9.861450000000000493e-01
1.083188849999999945e+02 1.018272000000000066e+00
1.097577469999999948e+02 1.051323999999999925e+00
1.111970450000000028e+02 1.085328999999999988e+00
1.126367850000000033e+02 1.120312999999999892e+00
1.140769740000000070e+02 1.156301999999999941e+00
1.155176189999999963e+02 1.193324999999999969e+00
1.169587279999999936e+02 1.231376000000000026e+00
1.184003050000000030e+02 1.270049999999999901e+00
1.198423520000000053e+02 1.309557000000000082e+00
1.212848759999999970e+02 1.350020999999999916e+00
1.227278809999999964e+02 1.391512000000000082e+00
1.241713759999999951e+02 1.434082999999999997e+00
1.256153659999999945e+02 1.477776999999999896e+00
1.270598590000000030e+02 1.522637000000000018e+00
1.285048620000000028e+02 1.568697999999999926e+00
1.299503850000000114e+02 1.615996999999999906e+00
1.313964339999999993e+02 1.664566999999999908e+00
1.328430180000000007e+02 1.714442000000000021e+00
1.342901459999999929e+02 1.765652999999999917e+00
1.357378249999999866e+02 1.818230000000000013e+00
1.371860660000000109e+02 1.872206000000000037e+00
1.386348749999999939e+02 1.927607999999999988e+00
1.400842639999999903e+02 1.984467999999999899e+00
1.415342400000000112e+02 2.042813000000000212e+00
1.429848140000000001e+02 2.102672999999999792e+00
1.444359929999999963e+02 2.164074999999999971e+00
1.458877880000000005e+02 2.227047000000000221e+00
1.473402089999999873e+02 2.291615999999999875e+00
1.487932639999999935e+02 2.357810999999999879e+00
1.502469639999999913e+02 2.425657999999999870e+00
1.517013169999999889e+02 2.495182999999999929e+00
1.531563350000000128e+02 2.566412000000000138e+00
1.546120259999999860e+02 2.639372999999999969e+00
1.560684009999999944e+02 2.714090999999999809e+00
1.575254700000000128e+02 2.790591000000000044e+00
1.589832419999999900e+02 2.868898999999999866e+00
1.604417280000000119e+02 2.949040999999999801e+00
1.619009369999999990e+02 3.031039999999999957e+00
1.633608810000000062e+02 3.114923000000000108e+00
1.648215690000000109e+02 3.200714000000000059e+00
1.662830109999999877e+02 3.288437000000000054e+00
1.677452179999999942e+02 3.378117000000000036e+00
1.692082000000000050e+02 3.469777000000000111e+00
1.706719669999999951e+02 3.563442000000000220e+00
1.721365299999999934e+02 3.659136000000000166e+00
1.736018980000000056e+02 3.756880999999999915e+00
1.750680830000000014e+02 3.856701999999999853e+00
1.765350950000000125e+02 3.958622999999999781e+00
1.780029440000000136e+02 4.062664999999999971e+00
1.794716400000000078e+02 4.168852000000000224e+00
1.809411949999999933e+02 4.277207999999999899e+00
1.824116190000000017e+02 4.387754000000000154e+00
1.838829210000000103e+02 4.500513999999999903e+00
1.853551129999999887e+02 4.615510999999999697e+00
1.868282059999999944e+02 4.732765999999999806e+00
1.883022090000000048e+02 4.852300999999999753e+00
1.897771329999999921e+02 4.974140000000000228e+00
1.912529890000000137e+02 5.098303999999999725e+00
1.927297869999999875e+02 5.224815999999999683e+00
1.942075389999999970e+02 5.353696000000000232e+00
1.956862539999999910e+02 5.484968000000000288e+00
1.971659429999999986e+02 5.618651999999999980e+00
1.986466159999999945e+02 5.754769999999999719e+00
2.001282850000000053e+02 5.893345000000000056e+00
2.016109600000000057e+02 6.034396000000000093e+00
2.030946509999999989e+02 6.177946000000000382e+00
2.045793690000000140e+02 6.324016000000000304e+00
2.060651249999999948e+02 6.472625999999999991e+00
2.075519280000000037e+02 6.623798999999999992e+00
2.090397910000000081e+02 6.777555000000000440e+00
2.105287230000000136e+02 6.933914999999999829e+00
2.120187349999999924e+02 7.092899000000000065e+00
2.135098370000000045e+02 7.254528999999999783e+00
2.150020409999999913e+02 7.418825000000000003e+00
2.164953559999999868e+02 7.585808000000000106e+00
2.179897929999999917e+02 7.755498000000000225e+00
2.194853630000000067e+02 7.927915999999999741e+00
2.209820760000000064e+02 8.103080999999999534e+00
2.224799439999999890e+02 8.281015000000000015e+00
2.239789759999999887e+02 8.461736000000000146e+00
2.254791820000000087e+02 8.645265999999999451e+00
2.269805749999999875e+02 8.831625000000000725e+00
2.284831629999999905e+02 9.020830999999999378e+00
2.299869579999999871e+02 9.212903999999999982e+00
2.314919700000000091e+02 9.407864999999999256e+00
2.329982090000000028e+02 9.605733000000000743e+00
2.345056869999999947e+02 9.806527000000000882e+00
2.360144129999999905e+02 1.001026700000000069e+01
2.375243979999999908e+02 1.021697200000000016e+01
2.390356529999999964e+02 1.042666000000000004e+01
2.405481870000000129e+02 1.063935099999999956e+01
2.420620120000000099e+02 1.085506299999999946e+01
2.435771379999999908e+02 1.107381600000000077e+01
2.450935739999999896e+02 1.129562699999999964e+01
2.466113330000000019e+02 1.152051600000000064e+01
2.481304230000000075e+02 1.174849999999999994e+01
2.496508560000000045e+02 1.197959799999999930e+01
2.511726409999999987e+02 1.221382700000000021e+01
2.526957889999999907e+02 1.245120600000000088e+01
2.542203110000000095e+02 1.269175100000000000e+01
2.557462160000000040e+02 1.293548099999999934e+01
2.572735159999999723e+02 1.318241300000000038e+01
2.588022189999999796e+02 1.343256399999999928e+01
2.603323369999999954e+02 1.368595099999999931e+01
2.618638789999999972e+02 1.394259100000000018e+01
2.633968570000000113e+02 1.420250000000000057e+01
2.649312790000000177e+02 1.446569399999999916e+01
2.664671559999999886e+02 1.473219100000000026e+01
2.680044990000000098e+02 1.500200599999999973e+01
2.695433170000000018e+02 1.527515499999999982e+01
2.710836209999999937e+02 1.555165299999999995e+01
2.726254200000000196e+02 1.583151600000000059e+01
2.741687249999999949e+02 1.611475899999999939e+01
2.757135460000000080e+02 1.640139699999999934e+01
2.772598919999999794e+02 1.669144400000000061e+01
2.788077739999999949e+02 1.698491599999999835e+01
2.803572009999999750e+02 1.728182599999999880e+01
2.819081840000000057e+02 1.758218899999999962e+01
2.834607320000000072e+02 1.788601699999999894e+01
2.850148550000000114e+02 1.819332599999999900e+01
2.865705619999999954e+02 1.850412800000000146e+01
2.881278649999999857e+02 1.881843500000000091e+01
2.896867720000000190e+02 1.913626199999999855e+01
2.912472930000000133e+02 1.945761999999999858e+01
2.928094370000000026e+02 1.978252200000000016e+01
2.943732150000000161e+02 2.011097900000000038e+01
2.959386359999999740e+02 2.044300300000000092e+01
2.975057100000000219e+02 2.077860700000000094e+01
2.990744460000000231e+02 2.111779999999999902e+01
3.006448530000000119e+02 2.146059400000000039e+01
3.022169410000000198e+02 2.180699999999999861e+01
3.037907200000000216e+02 2.215702800000000039e+01
3.053661979999999971e+02 2.251068700000000078e+01
3.069433849999999779e+02 2.286798900000000145e+01
3.085222909999999956e+02 2.322894199999999998e+01
3.101029239999999731e+02 2.359355499999999850e+01
3.116852930000000015e+02 2.396183800000000019e+01
3.132694089999999960e+02 2.433379800000000159e+01
3.148552799999999934e+02 2.470944599999999980e+01
3.164429139999999734e+02 2.508878800000000098e+01
3.180323220000000219e+02 2.547183199999999914e+01
3.196235110000000077e+02 2.585858699999999999e+01
3.212164910000000191e+02 2.624905800000000156e+01
3.228112709999999765e+02 2.664325399999999888e+01
3.244078600000000279e+02 2.704118100000000169e+01
3.260062659999999823e+02 2.744284499999999838e+01
3.276064969999999903e+02 2.784825199999999867e+01
3.292085630000000265e+02 2.825740899999999911e+01
3.308124730000000113e+02 2.867032000000000025e+01
3.324182339999999840e+02 2.908699199999999863e+01
3.340258559999999761e+02 2.950742800000000088e+01
3.356353460000000268e+02 2.993163499999999999e+01
3.372467129999999997e+02 3.035961500000000157e+01
3.388599649999999883e+02 3.079137400000000113e+01
3.404751120000000242e+02 3.122691599999999923e+01
3.420921599999999785e+02 3.166624300000000147e+01
3.437111179999999990e+02 3.210936000000000234e+01
3.453319940000000088e+02 3.255626999999999782e+01
3.469547959999999875e+02 3.300697499999999707e+01
3.485795330000000263e+02 3.346147799999999961e+01
3.502062119999999936e+02 3.391978199999999788e+01
3.518348409999999831e+02 3.438188799999999645e+01
3.534654269999999769e+02 3.484779900000000197e+01
3.550979800000000068e+02 3.531751599999999769e+01
3.567325050000000033e+02 3.579104000000000241e+01
3.583690119999999979e+02 3.626837400000000144e+01
3.600075069999999755e+02 3.674951699999999732e+01
3.616479979999999728e+02 3.723447000000000173e+01
3.632904930000000263e+02 3.772323500000000251e+01
3.649349980000000073e+02 3.821580999999999761e+01
3.665815220000000068e+02 3.871219700000000330e+01
3.682300720000000069e+02 3.921239500000000078e+01
3.698806539999999927e+02 3.971640399999999715e+01
3.715332760000000007e+02 4.022422300000000206e+01
3.731879450000000134e+02 4.073585200000000128e+01
3.748446690000000103e+02 4.125128899999999987e+01
3.765034529999999791e+02 4.177053300000000036e+01
3.781643060000000105e+02 4.229358400000000273e+01
3.798272329999999783e+02 4.282043900000000036e+01
3.814922419999999761e+02 4.335109700000000288e+01
3.831593399999999860e+02 4.388555600000000112e+01
3.848285329999999931e+02 4.442381400000000014e+01
3.864998279999999795e+02 4.496586800000000039e+01
3.881732299999999896e+02 4.551171699999999731e+01
3.898487480000000005e+02 4.606135799999999847e+01
3.915263869999999997e+02 4.661478900000000181e+01
3.932061540000000264e+02 4.717200499999999863e+01
3.948880550000000085e+02 4.773300499999999857e+01
3.965720959999999877e+02 4.829778499999999752e+01
3.982582830000000058e+02 4.886634300000000053e+01
3.999466229999999882e+02 4.943867399999999890e+01
4.016371219999999767e+02 5.001477500000000020e+01
4.033297850000000153e+02 5.059464299999999781e+01
4.050246200000000272e+02 5.117827400000000182e+01
4.067216300000000047e+02 5.176566400000000101e+01
4.084208239999999819e+02 5.235680800000000090e+01
4.101222050000000081e+02 5.295170399999999944e+01
4.118257810000000063e+02 5.355034599999999756e+01
4.135315560000000232e+02 5.415273100000000284e+01
4.152395369999999843e+02 5.475885300000000200e+01
4.169497279999999932e+02 5.536870900000000262e+01
4.186621359999999754e+02 5.598229400000000311e+01
4.203767659999999751e+02 5.659960399999999936e+01
4.220936219999999821e+02 5.722063299999999941e+01
4.238127119999999763e+02 5.784537600000000168e+01
4.255340390000000070e+02 5.847382900000000205e+01
4.272576090000000022e+02 5.910598699999999894e+01
4.289834280000000035e+02 5.974184499999999787e+01
4.307115000000000009e+02 6.038139699999999976e+01
4.324418299999999817e+02 6.102463900000000052e+01
4.341744239999999877e+02 6.167156500000000108e+01
4.359092860000000087e+02 6.232216999999999985e+01
4.376464219999999727e+02 6.297644799999999776e+01
4.393858359999999834e+02 6.363439400000000035e+01
4.411275319999999738e+02 6.429600299999999891e+01
4.428715169999999830e+02 6.496126999999999896e+01
4.446177940000000035e+02 6.563018700000000649e+01
4.463663680000000227e+02 6.630275100000000066e+01
4.481172429999999736e+02 6.697895499999999913e+01
4.498704250000000116e+02 6.765879400000000032e+01
4.516259170000000154e+02 6.834226200000000517e+01
4.533837250000000267e+02 6.902935300000000041e+01
4.551438519999999812e+02 6.972006199999999865e+01
4.569063029999999799e+02 7.041438300000000083e+01
4.586710820000000126e+02 7.111230899999999622e+01
4.604381940000000100e+02 7.181383599999999490e+01
4.622076420000000212e+02 7.251895700000000033e+01
4.639794309999999768e+02 7.322766599999999926e+01
4.657535649999999805e+02 7.393995800000000429e+01
4.675300470000000246e+02 7.465582600000000468e+01
4.693088829999999803e+02 7.537526499999999885e+01
4.710900760000000105e+02 7.609826900000000194e+01
4.728736289999999940e+02 7.682483200000000068e+01
4.746595479999999725e+02 7.755494799999999600e+01
4.764478340000000003e+02 7.828861100000000306e+01
4.782384940000000029e+02 7.902581499999999437e+01
4.800315289999999777e+02 7.976655399999999929e+01
4.818269440000000259e+02 8.051082200000000455e+01
4.836247430000000236e+02 8.125861299999999687e+01
4.854249280000000226e+02 8.200992200000000310e+01
4.872275050000000078e+02 8.276474299999999573e+01
4.890324759999999742e+02 8.352306799999999498e+01
4.908398440000000278e+02 8.428489399999999421e+01
4.926496129999999880e+02 8.505021299999999940e+01
4.944617870000000153e+02 8.581901899999999728e+01
4.962763699999999858e+02 8.659130799999999795e+01
4.980933630000000107e+02 8.736707300000000487e+01
4.999127710000000206e+02 8.814630800000000477e+01
5.017345970000000079e+02 8.892900699999999858e+01
5.035588440000000219e+02 8.971516400000000147e+01
5.053855149999999981e+02 9.050477499999999509e+01
5.072146129999999857e+02 9.129783199999999965e+01
5.090461419999999748e+02 9.209432999999999936e+01
5.108801050000000146e+02 9.289426299999999515e+01
5.127165039999999863e+02 9.369762599999999964e+01
5.145553429999999935e+02 9.450441299999999956e+01
5.163966249999999718e+02 9.531461799999999585e+01
5.182403520000000299e+02 9.612823600000000113e+01
5.200865270000000464e+02 9.694526000000000465e+01
5.219351540000000114e+02 9.776568500000000483e+01
5.237862340000000358e+02 9.858950600000000009e+01
5.256397719999999936e+02 9.941671700000000556e+01
5.274957689999999957e+02 1.002473130000000054e+02
5.293542290000000321e+02 1.010812870000000032e+02
5.312151539999999841e+02 1.019186339999999973e+02
5.330785459999999603e+02 1.027593499999999977e+02
5.349444089999999505e+02 1.036034279999999939e+02
5.368127449999999499e+02 1.044508629999999982e+02
5.386835559999999532e+02 1.053016489999999976e+02
5.405568459999999504e+02 1.061557820000000021e+02
5.424326160000000527e+02 1.070132559999999984e+02
5.443108690000000252e+02 1.078740650000000016e+02
5.461916079999999738e+02 1.087382039999999961e+02
5.480748340000000098e+02 1.096056690000000060e+02
5.499605510000000095e+02 1.104764530000000065e+02
5.518487609999999677e+02 1.113505519999999933e+02
5.537394659999999931e+02 1.122279609999999934e+02
5.556326679999999669e+02 1.131086729999999960e+02
5.575283689999999979e+02 1.139926849999999945e+02
5.594265729999999621e+02 1.148799910000000040e+02
5.613272799999999734e+02 1.157705859999999944e+02
5.632304940000000215e+02 1.166644660000000044e+02
5.651362159999999903e+02 1.175616239999999948e+02
5.670444489999999860e+02 1.184620560000000040e+02
5.689551950000000033e+02 1.193657579999999996e+02
5.708684550000000399e+02 1.202727239999999966e+02
5.727842319999999745e+02 1.211829500000000053e+02
5.747025280000000294e+02 1.220964299999999980e+02
5.766233459999999695e+02 1.230131599999999992e+02
5.785466860000000224e+02 1.239331360000000046e+02
5.804725509999999531e+02 1.248563520000000011e+02
5.824009429999999838e+02 1.257828030000000012e+02
5.843318629999999985e+02 1.267124859999999984e+02
5.862653149999999869e+02 1.276453949999999935e+02
5.882012989999999490e+02 1.285815259999999967e+02
5.901398169999999936e+02 1.295208739999999921e+02
5.920808719999999994e+02 1.304634350000000040e+02
5.940244649999999638e+02 1.314092039999999884e+02
5.959705969999999979e+02 1.323581780000000094e+02
5.979192709999999806e+02 1.333103499999999997e+02
5.998704890000000205e+02 1.342657169999999951e+02
6.018242520000000013e+02 1.352242760000000033e+02
6.037805610000000343e+02 1.361860200000000134e+02
6.057394189999999981e+02 1.371509460000000047e+02
6.077008280000000013e+02 1.381190499999999872e+02
6.096647880000000441e+02 1.390903279999999995e+02
6.116313010000000077e+02 1.400647739999999999e+02
6.136003699999999981e+02 1.410423859999999934e+02
6.155719950000000154e+02 1.420231589999999926e+02
6.175461790000000519e+02 1.430070880000000102e+02
6.195229219999999941e+02 1.439941709999999944e+02
6.215022259999999505e+02 1.449844019999999887e+02
6.234840930000000299e+02 1.459777770000000032e+02
6.254685249999999996e+02 1.469742929999999888e+02
6.274555219999999736e+02 1.479739460000000122e+02
6.294450869999999441e+02 1.489767319999999984e+02
6.314372200000000248e+02 1.499826459999999884e+02
6.334319229999999834e+02 1.509916859999999872e+02
6.354291980000000422e+02 1.520038460000000100e+02
6.374290459999999712e+02 1.530191240000000050e+02
6.394314679999999953e+02 1.540375150000000133e+02
6.414364649999999983e+02 1.550590170000000114e+02
6.434440399999999727e+02 1.560836239999999862e+02
6.454541930000000320e+02 1.571113339999999994e+02
6.474669249999999465e+02 1.581421420000000069e+02
6.494822390000000496e+02 1.591760449999999878e+02
6.515001340000000027e+02 1.602130400000000066e+02
6.535206130000000257e+02 1.612531229999999880e+02
6.555436770000000024e+02 1.622962899999999991e+02
6.575693260000000464e+02 1.633425379999999905e+02
6.595975630000000365e+02 1.643918630000000007e+02
6.616283879999999726e+02 1.654442620000000090e+02
6.636618019999999660e+02 1.664997319999999945e+02
6.656978070000000116e+02 1.675582679999999982e+02
6.677364039999999932e+02 1.686198679999999968e+02
6.697775940000000219e+02 1.696845280000000002e+02
6.718213789999999790e+02 1.707522460000000137e+02
6.738677579999999807e+02 1.718230169999999930e+02
6.759167340000000195e+02 1.728968380000000025e+02
6.779683069999999816e+02 1.739737059999999929e+02
6.800224789999999757e+02 1.750536180000000002e+02
6.820792500000000018e+02 1.761365710000000036e+02
6.841386220000000549e+02 1.772225610000000131e+02
6.862005960000000186e+02 1.783115850000000080e+02
6.882651720000000068e+02 1.794036409999999933e+02
6.903323520000000144e+02 1.804987250000000074e+02
6.924021370000000388e+02 1.815968340000000012e+02
6.944745279999999639e+02 1.826979650000000106e+02
6.965495250000000169e+02 1.838021139999999889e+02
6.986271299999999655e+02 1.849092799999999954e+02
7.007073440000000346e+02 1.860194590000000119e+02
7.027901669999999967e+02 1.871326479999999890e+02
7.048756009999999605e+02 1.882488439999999912e+02
7.069636460000000397e+02 1.893680439999999976e+02
7.090543040000000019e+02 1.904902449999999874e+02
7.111475749999999607e+02 1.916154449999999940e+02
7.132434600000000273e+02 1.927436399999999992e+02
7.153419599999999718e+02 1.938748280000000079e+02
7.174430760000000191e+02 1.950090059999999994e+02
7.195468080000000555e+02 1.961461720000000071e+02
7.216531589999999596e+02 1.972863220000000126e+02
7.237621269999999640e+02 1.984294539999999927e+02
7.258737149999999474e+02 1.995755640000000142e+02
7.279879230000000234e+02 2.007246519999999919e+02
7.301047519999999622e+02 2.018767119999999977e+02
7.322242029999999886e+02 2.030317440000000033e+02
7.343462759999999889e+02 2.041897449999999878e+02
7.364709729999999581e+02 2.053507109999999898e+02
7.385982930000000124e+02 2.065146410000000117e+02
7.407282380000000330e+02 2.076815310000000068e+02
7.428608090000000175e+02 2.088513800000000060e+02
7.449960059999999658e+02 2.100241839999999911e+02
7.471338299999999890e+02 2.111999419999999930e+02
7.492742819999999710e+02 2.123786499999999933e+02
7.514173630000000230e+02 2.135603069999999946e+02
7.535630720000000338e+02 2.147449090000000069e+02
7.557114119999999957e+02 2.159324550000000045e+02
7.578623820000000251e+02 2.171229419999999948e+02
7.600159830000000056e+02 2.183163680000000113e+02
7.621722160000000486e+02 2.195127300000000048e+02
7.643310820000000376e+02 2.207120260000000087e+02
7.664925809999999728e+02 2.219142530000000022e+02
7.686567139999999654e+02 2.231194099999999878e+02
7.708234810000000152e+02 2.243274940000000015e+02
7.729928840000000037e+02 2.255385029999999915e+02
7.751649220000000469e+02 2.267524339999999938e+02
7.773395970000000261e+02 2.279692860000000110e+02
7.795169090000000551e+02 2.291890559999999937e+02
7.816968580000000202e+02 2.304117410000000064e+02
7.838794460000000299e+02 2.316373409999999922e+02
7.860646729999999707e+02 2.328658519999999896e+02
7.882525389999999561e+02 2.340972720000000038e+02
7.904430449999999837e+02 2.353316000000000088e+02
7.926361910000000535e+02 2.365688330000000121e+02
7.948319790000000467e+02 2.378089689999999905e+02
7.970304079999999658e+02 2.390520060000000058e+02
7.992314800000000332e+02 2.402979420000000061e+02
8.014351940000000241e+02 2.415467749999999967e+02
8.036415520000000470e+02 2.427985030000000108e+02
8.058505529999999908e+02 2.440531239999999968e+02
8.080621989999999641e+02 2.453106359999999881e+02
8.102764889999999696e+02 2.465710359999999923e+02
8.124934250000000020e+02 2.478343240000000094e+02
8.147130069999999478e+02 2.491004959999999926e+02
8.169352360000000317e+02 2.503695519999999988e+02
8.191601110000000290e+02 2.516414890000000071e+02
8.213876330000000507e+02 2.529163049999999942e+02
8.236178039999999783e+02 2.541939979999999935e+02
8.258506220000000440e+02 2.554745670000000075e+02
8.280860900000000129e+02 2.567580090000000155e+02
8.303242060000000038e+02 2.580443230000000199e+02
8.325649730000000091e+02 2.593335069999999973e+02
8.348083890000000338e+02 2.606255600000000072e+02
8.370544559999999592e+02 2.619204780000000028e+02
8.393031740000000127e+02 2.632182609999999841e+02
8.415545439999999644e+02 2.645189070000000129e+02
8.438085650000000442e+02 2.658224129999999832e+02
8.460652390000000196e+02 2.671287790000000086e+02
8.483245660000000044e+02 2.684380019999999831e+02
8.505865450000000010e+02 2.697500810000000229e+02
8.528511780000000044e+02 2.710650140000000192e+02
8.551184650000000147e+02 2.723827999999999747e+02
8.573884070000000293e+02 2.737034360000000106e+02
8.596610030000000506e+02 2.750269210000000157e+02
8.619362539999999626e+02 2.763532529999999952e+02
8.642141609999999901e+02 2.776824310000000082e+02
8.664947240000000193e+02 2.790144530000000032e+02
8.687779430000000502e+02 2.803493169999999850e+02
8.710638189999999668e+02 2.816870220000000131e+02
8.733523509999999987e+02 2.830275669999999764e+02
8.756435410000000275e+02 2.843709489999999960e+02
8.779373890000000529e+02 2.857171670000000177e+02
8.802338949999999613e+02 2.870662189999999896e+02
8.825330589999999802e+02 2.884181040000000280e+02
8.848348819999999932e+02 2.897728210000000217e+02
8.871393630000000030e+02 2.911303669999999784e+02
8.894465050000000019e+02 2.924907420000000116e+02
8.917563059999999950e+02 2.938539440000000127e+02
8.940687669999999798e+02 2.952199709999999868e+02
8.963838889999999537e+02 2.965888209999999958e+02
8.987016710000000330e+02 2.979604939999999829e+02
9.010221139999999878e+02 2.993349880000000098e+02
9.033452190000000428e+02 3.007123020000000224e+02
9.056709849999999733e+02 3.020924330000000282e+02
9.079994130000000041e+02 3.034753810000000271e+02
9.103305040000000190e+02 3.048611440000000243e+02
9.126642570000000205e+02 3.062497210000000223e+02
9.150006720000000087e+02 3.076411100000000260e+02
9.173397509999999784e+02 3.090353099999999813e+02
9.196814930000000459e+02 3.104323190000000068e+02
9.220258989999999812e+02 3.118321369999999888e+02
9.243729690000000119e+02 3.132347609999999918e+02
9.267227030000000241e+02 3.146401910000000157e+02
9.290751010000000178e+02 3.160484250000000088e+02
9.314301639999999907e+02 3.174594619999999736e+02
9.337878920000000562e+02 3.188732999999999720e+02
9.361482849999999871e+02 3.202899390000000039e+02
9.385113440000000082e+02 3.217093760000000202e+02
9.408770690000000059e+02 3.231316110000000208e+02
9.432454589999999826e+02 3.245566420000000107e+02
9.456165160000000469e+02 3.259844679999999926e+02
9.479902389999999741e+02 3.274150870000000282e+02
9.503666289999999890e+02 3.288484990000000039e+02
9.527456859999999779e+02 3.302847029999999791e+02
9.551274100000000544e+02 3.317236960000000181e+02
9.575118009999999913e+02 3.331654780000000073e+02
9.598988600000000133e+02 3.346100480000000061e+02
9.622885870000000068e+02 3.360574030000000221e+02
9.646809809999999743e+02 3.375075439999999958e+02
9.670760440000000244e+02 3.389604689999999891e+02
9.694737760000000435e+02 3.404161770000000047e+02
9.718741760000000340e+02 3.418746659999999906e+02
9.742772449999999935e+02 3.433359350000000063e+02
9.766829840000000331e+02 3.447999829999999974e+02
9.790913910000000442e+02 3.462668100000000209e+02
9.815024680000000217e+02 3.477364130000000273e+02
9.839162149999999656e+02 3.492087920000000167e+02
9.863326309999999921e+02 3.506839449999999943e+02
9.887517179999999826e+02 3.521618720000000167e+02
9.911734740000000556e+02 3.536425719999999728e+02
9.935979019999999764e+02 3.551260419999999840e+02
9.960249989999999798e+02 3.566122829999999908e+02
9.984547679999999445e+02 3.581012929999999983e+02
1.000887207999999987e+03 3.595930700000000115e+02
1.003322317999999996e+03 3.610876150000000280e+02
1.005760099999999966e+03 3.625849249999999984e+02
1.008200554000000011e+03 3.640849999999999795e+02
1.010643679000000020e+03 3.655878379999999765e+02
1.013089475999999991e+03 3.670934399999999869e+02
1.015537945000000036e+03 3.686018020000000206e+02
1.017989086000000043e+03 3.701129250000000184e+02
1.020442899000000011e+03 3.716268079999999827e+02
1.022899384000000055e+03 3.731434489999999755e+02
1.025358543000000054e+03 3.746628479999999968e+02
1.027820373000000018e+03 3.761850029999999947e+02
1.030284877000000051e+03 3.777099129999999718e+02
1.032752054000000044e+03 3.792375779999999850e+02
1.035221903999999995e+03 3.807679959999999824e+02
1.037694426999999905e+03 3.823011660000000234e+02
1.040169624000000113e+03 3.838370879999999943e+02
1.042647494000000052e+03 3.853757610000000113e+02
1.045128038000000060e+03 3.869171830000000227e+02
1.047611255999999912e+03 3.884613539999999716e+02
1.050097146999999950e+03 3.900082719999999767e+02
1.052585712999999942e+03 3.915579369999999813e+02
1.055076953000000003e+03 3.931103469999999902e+02
1.057570866999999907e+03 3.946655020000000036e+02
1.060067455999999993e+03 3.962234020000000214e+02
1.062566718999999921e+03 3.977840439999999944e+02
1.065068657000000030e+03 3.993474279999999794e+02
1.067573270000000093e+03 4.009135529999999790e+02
1.070080558000000110e+03 4.024824179999999956e+02
1.072590521000000081e+03 4.040540229999999724e+02
1.075103157999999894e+03 4.056283660000000282e+02
1.077618471000000000e+03 4.072054459999999949e+02
1.080136459999999943e+03 4.087852629999999863e+02
1.082657124000000067e+03 4.103678160000000048e+02
1.085180462999999918e+03 4.119531039999999962e+02
1.087706478000000061e+03 4.135411250000000223e+02
1.090235169000000042e+03 4.151318800000000238e+02
1.092766534999999976e+03 4.167253670000000056e+02
1.095300578000000087e+03 4.183215860000000248e+02
1.097837297000000035e+03 4.199205349999999726e+02
1.100376690999999937e+03 4.215222140000000195e+02
1.102918762000000015e+03 4.231266219999999976e+02
1.105463508999999931e+03 4.247337570000000255e+02
1.108010933000000023e+03 4.263436199999999872e+02
1.110561032999999952e+03 4.279562099999999987e+02
1.113113808999999947e+03 4.295715250000000083e+02
1.115669261999999890e+03 4.311895650000000160e+02
1.118227392000000009e+03 4.328103290000000243e+02
1.120788199000000077e+03 4.344338159999999789e+02
1.123351681999999983e+03 4.360600259999999935e+02
1.125917842000000064e+03 4.376889570000000163e+02
1.128486679999999978e+03 4.393206089999999904e+02
1.131058193999999958e+03 4.409549809999999752e+02
1.133632385999999997e+03 4.425920730000000276e+02
1.136209254999999985e+03 4.442318829999999821e+02
1.138788800999999921e+03 4.458744100000000117e+02
1.141371024000000034e+03 4.475196550000000002e+02
1.143955924999999979e+03 4.491676160000000095e+02
1.146543503000000101e+03 4.508182919999999854e+02
1.149133759000000055e+03 4.524716829999999845e+02
1.151726691999999957e+03 4.541277880000000096e+02
1.154322302999999920e+03 4.557866070000000036e+02
1.156920591999999942e+03 4.574481379999999717e+02
1.159521557999999914e+03 4.591123799999999733e+02
1.162125203000000056e+03 4.607793340000000057e+02
1.164731524999999920e+03 4.624489980000000173e+02
1.167340525000000071e+03 4.641213710000000106e+02
1.169952203000000054e+03 4.657964539999999829e+02
1.172566559000000098e+03 4.674742449999999963e+02
1.175183592999999973e+03 4.691547429999999963e+02
1.177803304999999909e+03 4.708379479999999830e+02
1.180425696000000016e+03 4.725238590000000158e+02
1.183050764000000072e+03 4.742124759999999810e+02
1.185678511000000071e+03 4.759037969999999973e+02
1.188308935999999903e+03 4.775978220000000078e+02
1.190942039000000022e+03 4.792945510000000127e+02
1.193577821000000085e+03 4.809939820000000168e+02
1.196216280999999981e+03 4.826961160000000177e+02
1.198857420000000047e+03 4.844009500000000230e+02
1.201501236999999946e+03 4.861084860000000276e+02
1.204147733000000017e+03 4.878187209999999823e+02
1.206796906999999919e+03 4.895316559999999981e+02
1.209448759000000109e+03 4.912472890000000234e+02
1.212103290999999899e+03 4.929656209999999987e+02
1.214760500000000093e+03 4.946866489999999885e+02
1.217420388999999886e+03 4.964103749999999877e+02
1.220082955999999967e+03 4.981367970000000014e+02
1.222748201999999992e+03 4.998659139999999752e+02
1.225416126999999960e+03 5.015977260000000229e+02
1.228086729999999989e+03 5.033322329999999738e+02
1.230760013000000072e+03 5.050694330000000036e+02
1.233435973999999987e+03 5.068093250000000012e+02
1.236114614000000074e+03 5.085519110000000182e+02
1.238795931999999993e+03 5.102971880000000056e+02
1.241479929999999968e+03 5.120451560000000200e+02
1.244166606000000002e+03 5.137958149999999478e+02
1.246855962000000090e+03 5.155491630000000214e+02
1.249547996000000012e+03 5.173052010000000109e+02
1.252242709000000104e+03 5.190639280000000326e+02
1.254940100999999913e+03 5.208253429999999753e+02
1.257640173000000004e+03 5.225894459999999526e+02
1.260342922999999928e+03 5.243562349999999697e+02
1.263048352000000023e+03 5.261257110000000239e+02
1.265756460000000061e+03 5.278978720000000067e+02
1.268467247000000043e+03 5.296727190000000292e+02
1.271180712999999969e+03 5.314502509999999802e+02
1.273896858999999949e+03 5.332304659999999785e+02
1.276615682999999990e+03 5.350133650000000216e+02
1.279337185999999974e+03 5.367989479999999958e+02
1.282061367999999902e+03 5.385872120000000223e+02
1.284788230000000112e+03 5.403781579999999849e+02
1.287517769999999928e+03 5.421717859999999973e+02
1.290249990000000025e+03 5.439680939999999509e+02
1.292984887999999955e+03 5.457670819999999594e+02
1.295722465999999940e+03 5.475687500000000227e+02
1.298462721999999985e+03 5.493730980000000272e+02
1.301205658000000085e+03 5.511801229999999805e+02
1.303951272999999901e+03 5.529898269999999911e+02
1.306699566999999888e+03 5.548022079999999505e+02
1.309450538999999935e+03 5.566172659999999723e+02
1.312204191000000037e+03 5.584349999999999454e+02
1.314960522000000083e+03 5.602554109999999810e+02
1.317719532000000072e+03 5.620784969999999703e+02
1.320481221000000005e+03 5.639042570000000296e+02
1.323245589000000109e+03 5.657326920000000428e+02
1.326012637000000041e+03 5.675638000000000147e+02
1.328782363000000032e+03 5.693975820000000567e+02
1.331554767999999967e+03 5.712340369999999439e+02
1.334329852000000074e+03 5.730731640000000198e+02
1.337107614999999896e+03 5.749149629999999433e+02
1.339888056999999890e+03 5.767594329999999445e+02
1.342671178000000054e+03 5.786065730000000258e+02
1.345456977999999935e+03 5.804563839999999573e+02
1.348245456999999988e+03 5.823088649999999689e+02
1.351036614999999983e+03 5.841640149999999494e+02
1.353830451999999923e+03 5.860218340000000126e+02
1.356626966999999922e+03 5.878823210000000472e+02
1.359426161999999977e+03 5.897454760000000533e+02
1.362228035000000091e+03 5.916112980000000334e+02
1.365032586999999921e+03 5.934797869999999875e+02
1.367839817999999923e+03 5.953509430000000293e+02
1.370649728000000096e+03 5.972247640000000501e+02
1.373462316999999985e+03 5.991012510000000475e+02
1.376277583999999933e+03 6.009804030000000239e+02
1.379095530999999937e+03 6.028622189999999819e+02
1.381916156000000001e+03 6.047466990000000351e+02
1.384739458999999897e+03 6.066338429999999562e+02
1.387565442000000075e+03 6.085236499999999751e+02
1.390394101999999975e+03 6.104161199999999781e+02
1.393225441999999930e+03 6.123112509999999702e+02
1.396059459999999945e+03 6.142090449999999464e+02
1.398896156999999903e+03 6.161095000000000255e+02
1.401735533000000032e+03 6.180126149999999825e+02
1.404577586999999994e+03 6.199183910000000424e+02
1.407422319000000016e+03 6.218268269999999802e+02
1.410269729999999981e+03 6.237379230000000234e+02
1.413119819999999891e+03 6.256516769999999497e+02
1.415972586999999976e+03 6.275680899999999838e+02
1.418828033999999889e+03 6.294871620000000121e+02
1.421686157999999978e+03 6.314088910000000396e+02
1.424546961000000010e+03 6.333332769999999527e+02
1.427410442999999987e+03 6.352603199999999788e+02
1.430276601999999912e+03 6.371900200000000041e+02
1.433145440000000008e+03 6.391223760000000311e+02
1.436016955999999936e+03 6.410573869999999488e+02
1.438891151000000036e+03 6.429950539999999819e+02
1.441768023000000085e+03 6.449353750000000218e+02
1.444647574000000077e+03 6.468783509999999524e+02
1.447529802999999902e+03 6.488239810000000034e+02
1.450414710000000014e+03 6.507722639999999501e+02
1.453302294000000074e+03 6.527232000000000198e+02
1.456192557000000079e+03 6.546767889999999852e+02
1.459085497999999916e+03 6.566330299999999625e+02
1.461981117000000040e+03 6.585919239999999490e+02
1.464879413000000113e+03 6.605534679999999526e+02
1.467780387999999903e+03 6.625176639999999679e+02
1.470684040000000095e+03 6.644845100000000002e+02
1.473590369999999893e+03 6.664540070000000469e+02
1.476499377999999979e+03 6.684261539999999968e+02
1.479411063999999897e+03 6.704009499999999662e+02
1.482325426999999991e+03 6.723783949999999550e+02
1.485242467999999917e+03 6.743584889999999632e+02
1.488162186000000020e+03 6.763412319999999909e+02
1.491084581999999955e+03 6.783266220000000430e+02
1.494009655999999950e+03 6.803146600000000035e+02
1.496937406999999894e+03 6.823053449999999884e+02
1.499867835000000014e+03 6.842986760000000004e+02
1.502800940999999966e+03 6.862946550000000343e+02
1.505736724000000095e+03 6.882932789999999841e+02
1.508675185000000056e+03 6.902945489999999609e+02
1.511616322999999966e+03 6.922984639999999672e+02
1.514560136999999941e+03 6.943050240000000031e+02
1.517506630000000087e+03 6.963142289999999548e+02
1.520455799000000070e+03 6.983260780000000523e+02
1.523407645000000002e+03 7.003405699999999570e+02
1.526362168999999994e+03 7.023577060000000074e+02
1.529319369000000052e+03 7.043774849999999788e+02
1.532279246000000057e+03 7.063999069999999847e+02
1.535241800999999896e+03 7.084249720000000252e+02
1.538207032000000027e+03 7.104526779999999917e+02
1.541174940000000106e+03 7.124830259999999953e+02
1.544145524000000023e+03 7.145160150000000385e+02
1.547118786000000000e+03 7.165516450000000077e+02
1.550094724000000042e+03 7.185899160000000165e+02
1.553073339000000033e+03 7.206308269999999538e+02
1.556054630000000088e+03 7.226743770000000495e+02
1.559038598000000093e+03 7.247205679999999575e+02
1.562025241999999935e+03 7.267693970000000263e+02
1.565014562999999953e+03 7.288208660000000236e+02
1.568006560000000036e+03 7.308749719999999570e+02
1.571001234000000068e+03 7.329317170000000488e+02
1.573998583000000053e+03 7.349910999999999603e+02
1.576998608999999988e+03 7.370531210000000328e+02
1.580001312000000098e+03 7.391177780000000439e+02
1.583006689999999935e+03 7.411850719999999910e+02
1.586014744000000064e+03 7.432550029999999879e+02
1.589025474999999915e+03 7.453275700000000370e+02
1.592038880999999947e+03 7.474027720000000272e+02
1.595054963999999927e+03 7.494806099999999560e+02
1.598073722000000089e+03 7.515610840000000508e+02
1.601095156000000088e+03 7.536441919999999755e+02
1.604119265999999925e+03 7.557299339999999575e+02
1.607146050999999943e+03 7.578183109999999942e+02
1.610175512000000026e+03 7.599093219999999747e+02
1.613207648999999947e+03 7.620029660000000149e+02
1.616242461999999932e+03 7.640992430000000013e+02
1.619279948999999988e+03 7.661981540000000450e+02
1.622320112999999992e+03 7.682996960000000399e+02
1.625362951000000066e+03 7.704038709999999810e+02
1.628408466000000089e+03 7.725106779999999844e+02
1.631456654999999955e+03 7.746201170000000502e+02
1.634507519000000002e+03 7.767321869999999535e+02
1.637561058999999887e+03 7.788468880000000354e+02
1.640617273999999952e+03 7.809642199999999548e+02
1.643676163999999972e+03 7.830841820000000553e+02
1.646737728999999945e+03 7.852067739999999958e+02
1.649801969000000099e+03 7.873319960000000037e+02
1.652868883000000096e+03 7.894598469999999679e+02
1.655938472999999931e+03 7.915903279999999995e+02
1.659010737000000063e+03 7.937234369999999899e+02
1.662085675999999921e+03 7.958591750000000502e+02
1.665163289999999961e+03 7.979975409999999556e+02
1.668243578999999954e+03 8.001385360000000446e+02
1.671326540999999906e+03 8.022821579999999813e+02
1.674412178999999924e+03 8.044284069999999929e+02
1.677500491000000011e+03 8.065772829999999658e+02
1.680591476999999941e+03 8.087287860000000137e+02
1.683685136999999941e+03 8.108829160000000229e+02
1.686781471999999894e+03 8.130396719999999959e+02
1.689880480999999918e+03 8.151990540000000465e+02
1.692982164000000012e+03 8.173610619999999471e+02
1.696086520999999948e+03 8.195256940000000441e+02
1.699193551999999954e+03 8.216929519999999911e+02
1.702303257000000031e+03 8.238628350000000182e+02
1.705415635999999949e+03 8.260353420000000142e+02
1.708530688999999938e+03 8.282104739999999765e+02
1.711648415000000114e+03 8.303882290000000239e+02
1.714768814999999904e+03 8.325686080000000402e+02
1.717891888999999992e+03 8.347516110000000253e+02
1.721017636999999922e+03 8.369372359999999844e+02
1.724146058000000039e+03 8.391254840000000286e+02
1.727277151999999887e+03 8.413163550000000441e+02
1.730410920000000033e+03 8.435098490000000311e+02
1.733547360999999910e+03 8.457059639999999945e+02
1.736686474999999973e+03 8.479047010000000455e+02
1.739828263000000106e+03 8.501060589999999593e+02
1.742972723999999971e+03 8.523100389999999607e+02
1.746119856999999911e+03 8.545166390000000547e+02
1.749269663999999921e+03 8.567258600000000115e+02
1.752422143999999889e+03 8.589377019999999447e+02
1.755577297000000044e+03 8.611521639999999707e+02
1.758735122000000047e+03 8.633692449999999781e+02
1.761895620000000008e+03 8.655889469999999619e+02
1.765058790999999928e+03 8.678112670000000435e+02
1.768224635000000035e+03 8.700362069999999903e+02
1.771393150999999989e+03 8.722637650000000349e+02
1.774564339999999902e+03 8.744939419999999473e+02
1.777738200999999890e+03 8.767267369999999573e+02
1.780914733999999953e+03 8.789621509999999489e+02
1.784093939999999975e+03 8.812001820000000407e+02
1.787275818000000072e+03 8.834408300000000054e+02
1.790460368000000017e+03 8.856840959999999541e+02
1.793647590999999920e+03 8.879299790000000030e+02
1.796837485000000015e+03 8.901784790000000385e+02
1.800030050999999958e+03 8.924295949999999493e+02
1.803225290000000086e+03 8.946833279999999604e+02
1.806423199999999952e+03 8.969396769999999606e+02
1.809623781999999892e+03 8.991986409999999523e+02
1.812827035000000024e+03 9.014602210000000468e+02
1.816032960000000003e+03 9.037244160000000193e+02
1.819241557000000057e+03 9.059912259999999833e+02
1.822452825999999959e+03 9.082606510000000526e+02
1.825666764999999941e+03 9.105326909999999998e+02
1.828883377000000110e+03 9.128073450000000548e+02
1.832102658999999903e+03 9.150846119999999928e+02
1.835324612999999999e+03 9.173644940000000361e+02
1.838549238000000059e+03 9.196469899999999598e+02
1.841776534000000083e+03 9.219320979999999963e+02
1.845006501000000071e+03 9.242198200000000270e+02
1.848239139000000023e+03 9.265101550000000543e+02
1.851474447999999938e+03 9.288031019999999671e+02
1.854712428000000045e+03 9.310986619999999903e+02
1.857953078000000005e+03 9.333968340000000126e+02
1.861196400000000040e+03 9.356976180000000340e+02
1.864442391999999927e+03 9.380010129999999435e+02
1.867691053999999895e+03 9.403070199999999659e+02
1.870942387000000053e+03 9.426156379999999899e+02
1.874196390999999949e+03 9.449268680000000131e+02
1.877453064000000040e+03 9.472407080000000406e+02
1.880712408999999980e+03 9.495571579999999585e+02
1.883974422999999888e+03 9.518762189999999919e+02
1.887239107000000104e+03 9.541978900000000294e+02
1.890506462000000056e+03 9.565221709999999575e+02
1.893776487000000088e+03 9.588490620000000035e+02
1.897049181000000090e+03 9.611785620000000563e+02
1.900324544999999944e+03 9.635106710000000021e+02
1.903602579999999989e+03 9.658453889999999546e+02
1.906883284000000003e+03 9.681827160000000276e+02
1.910166656999999987e+03 9.705226519999999937e+02
1.913452700999999934e+03 9.728651959999999690e+02
1.916741412999999966e+03 9.752103479999999536e+02
1.920032795999999962e+03 9.775581079999999474e+02
1.923326847000000043e+03 9.799084749999999531e+02
1.926623567999999977e+03 9.822614499999999680e+02
1.929922958000000108e+03 9.846170319999999947e+02
1.933225018000000091e+03 9.869752210000000332e+02
1.936529745999999932e+03 9.893360169999999698e+02
1.939837144000000080e+03 9.916994200000000319e+02
1.943147210000000086e+03 9.940654289999999946e+02
1.946459945999999945e+03 9.964340439999999717e+02
1.949775349999999889e+03 9.988052649999999630e+02
1.953093423000000030e+03 1.001179091999999969e+03
1.956414164000000028e+03 1.003555523999999991e+03
1.959737575000000106e+03 1.005934562000000028e+03
1.963063652999999931e+03 1.008316204999999968e+03
1.966392401000000064e+03 1.010700453000000039e+03
1.969723815999999943e+03 1.013087305000000015e+03
1.973057900000000018e+03 1.015476762000000008e+03
1.976394653000000062e+03 1.017868823000000020e+03
1.979734073000000080e+03 1.020263489000000050e+03
1.983076162000000068e+03 1.022660757999999987e+03
1.986420918000000029e+03 1.025060631000000058e+03
1.989768342999999959e+03 1.027463107000000036e+03
1.993118435000000090e+03 1.029868187000000034e+03
1.996471195999999964e+03 1.032275869000000057e+03
1.999826624000000038e+03 1.034686155000000099e+03
2.003184719000000086e+03 1.037099042999999938e+03
2.006545483000000104e+03 1.039514533999999912e+03
2.009908914000000095e+03 1.041932626999999911e+03
2.013275012000000061e+03 1.044353321999999935e+03
2.016643778000000111e+03 1.046776618999999982e+03
2.020015210999999908e+03 1.049202518000000055e+03
2.023389310999999907e+03 1.051631018000000040e+03
2.026766078999999991e+03 1.054062120000000050e+03
2.030145514000000048e+03 1.056495822000000089e+03
2.033527614999999969e+03 1.058932125999999926e+03
2.036912383999999975e+03 1.061371030000000019e+03
2.040299819000000070e+03 1.063812535000000025e+03
2.043689922000000024e+03 1.066256640000000061e+03
2.047082691000000068e+03 1.068703344999999899e+03
2.050478126999999859e+03 1.071152651000000105e+03
2.053876228999999967e+03 1.073604556000000002e+03
2.057276997999999821e+03 1.076059060999999929e+03
2.060680432999999994e+03 1.078516165000000001e+03
2.064086534999999913e+03 1.080975867999999991e+03
2.067495303000000149e+03 1.083438169999999900e+03
2.070906736999999794e+03 1.085903070999999954e+03
2.074320838000000094e+03 1.088370570999999927e+03
2.077737603999999919e+03 1.090840668999999934e+03
2.081157036999999946e+03 1.093313364999999976e+03
2.084579134999999951e+03 1.095788659999999936e+03
2.088003898999999819e+03 1.098266552000000047e+03
2.091431329999999889e+03 1.100747041999999965e+03
2.094861425000000054e+03 1.103230129999999917e+03
2.098294186999999965e+03 1.105715815000000021e+03
2.101729613999999856e+03 1.108204097000000047e+03
2.105167707000000064e+03 1.110694975999999997e+03
2.108608464999999796e+03 1.113188452000000098e+03
2.112051887999999963e+03 1.115684524999999894e+03
2.115497976999999992e+03 1.118183193999999958e+03
2.118946731000000000e+03 1.120684459999999945e+03
2.122398149999999987e+03 1.123188321000000087e+03
2.125852233999999953e+03 1.125694778999999926e+03
2.129308982999999898e+03 1.128203831999999920e+03
2.132768396999999823e+03 1.130715480999999954e+03
2.136230476000000181e+03 1.133229724999999917e+03
2.139695219000000179e+03 1.135746564999999919e+03
2.143162628000000041e+03 1.138265998999999965e+03
2.146632700999999997e+03 1.140788029000000051e+03
2.150105438000000049e+03 1.143312652999999955e+03
2.153580840000000080e+03 1.145839870999999903e+03
2.157058906000000206e+03 1.148369684000000007e+03
2.160539636999999857e+03 1.150902092000000039e+03
2.164023032000000057e+03 1.153437093000000004e+03
2.167509090999999898e+03 1.155974688000000015e+03
2.170997813999999835e+03 1.158514877000000070e+03
2.174489200999999866e+03 1.161057659000000058e+03
2.177983252999999877e+03 1.163603035000000091e+03
2.181479968000000099e+03 1.166151004000000057e+03
2.184979346999999962e+03 1.168701565999999957e+03
2.188481389000000036e+03 1.171254721000000018e+03
2.191986095000000205e+03 1.173810467999999901e+03
2.195493465000000015e+03 1.176368807999999945e+03
2.199003498999999920e+03 1.178929740999999922e+03
2.202516196000000036e+03 1.181493265000000065e+03
2.206031555999999910e+03 1.184059381999999914e+03
2.209549578999999994e+03 1.186628089999999929e+03
2.213070266000000174e+03 1.189199391000000105e+03
2.216593616000000111e+03 1.191773282000000108e+03
2.220119628999999804e+03 1.194349764999999934e+03
2.223648305000000164e+03 1.196928840000000037e+03
2.227179642999999942e+03 1.199510504999999966e+03
2.230713644999999815e+03 1.202094761000000062e+03
2.234250309000000016e+03 1.204681608000000097e+03
2.237789636999999857e+03 1.207271046000000069e+03
2.241331626000000142e+03 1.209863074000000097e+03
2.244876279000000068e+03 1.212457691999999952e+03
2.248423592999999983e+03 1.215054900999999973e+03
2.251973570999999993e+03 1.217654698999999937e+03
2.255526209999999992e+03 1.220257086999999956e+03
2.259081512000000203e+03 1.222862065000000030e+03
2.262639475999999831e+03 1.225469632000000047e+03
2.266200101999999788e+03 1.228079788999999892e+03
2.269763390000000072e+03 1.230692534000000023e+03
2.273329339999999775e+03 1.233307868999999982e+03
2.276897951999999805e+03 1.235925793000000112e+03
2.280469226000000162e+03 1.238546305000000075e+03
2.284043161000000055e+03 1.241169405999999981e+03
2.287619757999999820e+03 1.243795094999999947e+03
2.291199016999999913e+03 1.246423373000000083e+03
2.294780936999999994e+03 1.249054237999999941e+03
2.298365518999999949e+03 1.251687691999999970e+03
2.301952761999999893e+03 1.254323732999999947e+03
2.305542665999999826e+03 1.256962361999999985e+03
2.309135232000000087e+03 1.259603579000000082e+03
2.312730457999999999e+03 1.262247382999999900e+03
2.316328345999999783e+03 1.264893773999999894e+03
2.319928895000000011e+03 1.267542752000000064e+03
2.323532103999999890e+03 1.270194316999999955e+03
2.327137975000000097e+03 1.272848469000000023e+03
2.330746505999999954e+03 1.275505206999999928e+03
2.334357697999999800e+03 1.278164532000000008e+03


==> anc/Fig1/Fig1_g2.out <==
#Energy Density(MeV/fm^3) Pressure(MeV/fm^3)
3.824222999999999928e+01 1.171800000000000064e-01
3.966310000000000002e+01 1.254780000000000062e-01
4.108427100000000110e+01 1.340749999999999997e-01
4.250574399999999997e+01 1.429670000000000107e-01
4.392751899999999665e+01 1.521510000000000085e-01
4.534959400000000329e+01 1.616229999999999889e-01
4.677197000000000315e+01 1.713790000000000036e-01
4.819464500000000129e+01 1.814169999999999949e-01
4.961762000000000228e+01 1.917339999999999878e-01
5.104089400000000154e+01 2.023260000000000058e-01
5.246446499999999702e+01 2.131919999999999926e-01
5.388833400000000040e+01 2.243290000000000006e-01
5.531250000000000000e+01 2.357360000000000011e-01
5.673696199999999834e+01 2.474119999999999930e-01
5.816171899999999795e+01 2.593570000000000042e-01
5.958677000000000135e+01 2.715710000000000068e-01
6.101211599999999891e+01 2.840539999999999732e-01
6.243775500000000278e+01 2.968080000000000163e-01
6.386368600000000129e+01 3.098330000000000251e-01
6.528991100000000358e+01 3.231339999999999768e-01
6.671642699999999593e+01 3.367109999999999825e-01
6.814323600000000170e+01 3.505699999999999927e-01
6.957033599999999751e+01 3.647150000000000114e-01
7.099772799999999506e+01 3.791490000000000138e-01
7.242541099999999687e+01 3.938780000000000059e-01
7.385338600000000042e+01 4.089090000000000225e-01
7.528165300000000570e+01 4.242480000000000140e-01
7.671021299999999599e+01 4.399009999999999865e-01
7.813906500000000221e+01 4.558769999999999767e-01
7.956821100000000513e+01 4.721830000000000194e-01
8.099765100000000473e+01 4.888290000000000135e-01
8.242738599999999849e+01 5.058230000000000226e-01
8.385741699999999810e+01 5.231740000000000279e-01
8.528774500000000103e+01 5.408939999999999859e-01
8.671837200000000223e+01 5.589929999999999621e-01
8.814929899999999918e+01 5.774810000000000221e-01
8.958052700000000357e+01 5.963690000000000380e-01
9.101205799999999613e+01 6.156700000000000506e-01
9.244389400000000023e+01 6.353950000000000431e-01
9.387603699999999662e+01 6.555569999999999453e-01
9.530848799999999699e+01 6.761679999999999913e-01
9.674125100000000543e+01 6.972399999999999709e-01
9.817432700000000523e+01 7.187879999999999825e-01
9.960771900000000301e+01 7.408240000000000380e-01
1.010414289999999937e+02 7.633609999999999562e-01
1.024754609999999957e+02 7.864130000000000287e-01
1.039098160000000064e+02 8.099939999999999918e-01
1.053444970000000040e+02 8.341180000000000261e-01
1.067795090000000044e+02 8.587970000000000326e-01
1.082148530000000051e+02 8.840470000000000272e-01
1.096505339999999933e+02 9.098810000000000509e-01
1.110865540000000067e+02 9.363129999999999509e-01
1.125229159999999951e+02 9.633570000000000189e-01
1.139596250000000026e+02 9.910269999999999913e-01
1.153966839999999934e+02 1.019336000000000020e+00
1.168340960000000024e+02 1.048299000000000092e+00
1.182718650000000054e+02 1.077928999999999915e+00
1.197099960000000038e+02 1.108238999999999974e+00
1.211484910000000070e+02 1.139243000000000006e+00
1.225873550000000023e+02 1.170954000000000050e+00
1.240265930000000054e+02 1.203386000000000067e+00
1.254662069999999972e+02 1.236550999999999956e+00
1.269062019999999933e+02 1.270461999999999980e+00
1.283465830000000096e+02 1.305131000000000041e+00
1.297873529999999960e+02 1.340572000000000097e+00
1.312285170000000107e+02 1.376757000000000009e+00
1.326700759999999946e+02 1.413391000000000064e+00
1.341120329999999967e+02 1.450634999999999897e+00
1.355543889999999863e+02 1.488569000000000031e+00
1.369971490000000074e+02 1.527233999999999980e+00
1.384403149999999982e+02 1.566659999999999942e+00
1.398838920000000030e+02 1.606872999999999996e+00
1.413278830000000141e+02 1.647891999999999912e+00
1.427722929999999906e+02 1.689735999999999905e+00
1.442171250000000100e+02 1.732421999999999906e+00
1.456623840000000030e+02 1.775964000000000098e+00
1.471080739999999878e+02 1.820376999999999912e+00
1.485542000000000087e+02 1.865674999999999972e+00
1.500007659999999987e+02 1.911869000000000041e+00
1.514477760000000046e+02 1.958971000000000018e+00
1.528952339999999879e+02 2.006994000000000167e+00
1.543431459999999902e+02 2.055946000000000051e+00
1.557915150000000040e+02 2.105839000000000016e+00
1.572403470000000141e+02 2.156681999999999988e+00
1.586896450000000129e+02 2.208483999999999892e+00
1.601394129999999905e+02 2.261254000000000097e+00
1.615896579999999858e+02 2.314999999999999947e+00
1.630403819999999939e+02 2.369730999999999810e+00
1.644915909999999997e+02 2.425454000000000221e+00
1.659432889999999929e+02 2.482175999999999938e+00
1.673954799999999921e+02 2.539905000000000079e+00
1.688481690000000128e+02 2.598647000000000151e+00
1.703013599999999883e+02 2.658408999999999800e+00
1.717550569999999936e+02 2.719196000000000168e+00
1.732092649999999878e+02 2.781015000000000015e+00
1.746639889999999866e+02 2.843871000000000038e+00
1.761192320000000109e+02 2.907770999999999884e+00
1.775749979999999937e+02 2.972717999999999972e+00
1.790312930000000051e+02 3.038717000000000112e+00
1.804881200000000092e+02 3.105774999999999952e+00
1.819454829999999959e+02 3.173894999999999911e+00
1.834033870000000093e+02 3.243081000000000103e+00
1.848618360000000109e+02 3.313337000000000199e+00
1.863208329999999933e+02 3.384668000000000010e+00
1.877803830000000005e+02 3.457078000000000095e+00
1.892404899999999941e+02 3.530568999999999846e+00
1.907011579999999924e+02 3.605145999999999962e+00
1.921623910000000137e+02 3.680810999999999833e+00
1.936241919999999936e+02 3.757569000000000159e+00
1.950865660000000048e+02 3.835420000000000051e+00
1.965495170000000087e+02 3.914369999999999905e+00
1.980130479999999977e+02 3.994419999999999860e+00
1.994771629999999902e+02 4.075573000000000334e+00
2.009418650000000071e+02 4.157830999999999833e+00
2.024071600000000046e+02 4.241196999999999662e+00
2.038730490000000088e+02 4.325673000000000101e+00
2.053395370000000071e+02 4.411260999999999655e+00
2.068066279999999892e+02 4.497963000000000378e+00
2.082743240000000071e+02 4.585782000000000025e+00
2.097426299999999912e+02 4.674718000000000373e+00
2.112115489999999909e+02 4.764774000000000065e+00
2.126810849999999959e+02 4.855951000000000128e+00
2.141512400000000014e+02 4.948250999999999955e+00
2.156220189999999945e+02 5.041674999999999685e+00
2.170934239999999988e+02 5.136224999999999596e+00
2.185654590000000042e+02 5.231901999999999830e+00
2.200381270000000029e+02 5.328706999999999638e+00
2.215114320000000134e+02 5.426642000000000188e+00
2.229853760000000023e+02 5.525707999999999842e+00
2.244599629999999877e+02 5.625904000000000238e+00
2.259351959999999906e+02 5.727234000000000158e+00
2.274110780000000034e+02 5.829697000000000351e+00
2.288876119999999901e+02 5.933295000000000208e+00
2.303648009999999999e+02 6.038027999999999729e+00
2.318426479999999970e+02 6.143896999999999942e+00
2.333211560000000020e+02 6.250901999999999958e+00
2.348003290000000050e+02 6.359045000000000059e+00
2.362801680000000033e+02 6.468326000000000242e+00
2.377606769999999869e+02 6.578745999999999761e+00
2.392418590000000052e+02 6.690305000000000391e+00
2.407237159999999960e+02 6.803003999999999607e+00
2.422062520000000063e+02 6.916841999999999935e+00
2.436894680000000051e+02 7.031820999999999877e+00
2.451733680000000106e+02 7.147941000000000322e+00
2.466579549999999870e+02 7.265202999999999633e+00
2.481432309999999859e+02 7.383606000000000336e+00
2.496291980000000024e+02 7.503149999999999764e+00
2.511158599999999979e+02 7.623836999999999975e+00
2.526032189999999957e+02 7.745667000000000080e+00
2.540912769999999909e+02 7.868637999999999799e+00
2.555800370000000044e+02 7.992753000000000441e+00
2.570695010000000025e+02 8.118009999999999948e+00
2.585596719999999777e+02 8.244410999999999490e+00
2.600505529999999794e+02 8.371954000000000562e+00
2.615421460000000025e+02 8.500640000000000640e+00
2.630344519999999875e+02 8.630470000000000752e+00
2.645274749999999813e+02 8.761442000000000618e+00
2.660212169999999787e+02 8.893558000000000519e+00
2.675156799999999748e+02 9.026816999999999425e+00
2.690108660000000214e+02 9.161218999999999113e+00
2.705067779999999971e+02 9.296763999999999584e+00
2.720034180000000106e+02 9.433452000000000837e+00
2.735007880000000000e+02 9.571282999999999319e+00
2.749988910000000146e+02 9.710257000000000360e+00
2.764977279999999951e+02 9.850372999999999379e+00
2.779973009999999931e+02 9.991630999999999929e+00
2.794976130000000012e+02 1.013403199999999948e+01
2.809986660000000143e+02 1.027757500000000057e+01
2.825004620000000273e+02 1.042225900000000038e+01
2.840030019999999809e+02 1.056808599999999920e+01
2.855062899999999786e+02 1.071505299999999927e+01
2.870103260000000205e+02 1.086316200000000087e+01
2.885151129999999853e+02 1.101241199999999942e+01
2.900206539999999791e+02 1.116280199999999923e+01
2.915269490000000019e+02 1.131433200000000028e+01
2.930339999999999918e+02 1.146700300000000006e+01
2.945418109999999956e+02 1.162081300000000006e+01
2.960503810000000158e+02 1.177576299999999954e+01
2.975597149999999829e+02 1.193185199999999924e+01
2.990698120000000131e+02 1.208907899999999991e+01
3.005806749999999852e+02 1.224744500000000080e+01
3.020923060000000078e+02 1.240694799999999987e+01
3.036047070000000190e+02 1.256758999999999915e+01
3.051178790000000163e+02 1.272936799999999913e+01
3.066318239999999946e+02 1.289228300000000083e+01
3.081465440000000058e+02 1.305633500000000069e+01
3.096620409999999879e+02 1.322152200000000022e+01
3.111783149999999978e+02 1.338784500000000044e+01
3.126953700000000254e+02 1.355530300000000032e+01
3.142132060000000138e+02 1.372389599999999987e+01
3.157318250000000148e+02 1.389362299999999983e+01
3.172512290000000235e+02 1.406448299999999918e+01
3.187714189999999803e+02 1.423647700000000071e+01
3.202923979999999915e+02 1.440960300000000061e+01
3.218141650000000027e+02 1.458386100000000063e+01
3.233367240000000038e+02 1.475925200000000004e+01
3.248600759999999923e+02 1.493577299999999930e+01
3.263842210000000250e+02 1.511342499999999944e+01
3.279091619999999807e+02 1.529220699999999944e+01
3.294349000000000274e+02 1.547211899999999929e+01
3.309614369999999894e+02 1.565315900000000049e+01
3.324887739999999781e+02 1.583532800000000051e+01
3.340169119999999907e+02 1.601862500000000011e+01
3.355458530000000223e+02 1.620305000000000106e+01
3.370755990000000111e+02 1.638860100000000131e+01
3.386061500000000137e+02 1.657527800000000084e+01
3.401375080000000253e+02 1.676308099999999968e+01
3.416696749999999838e+02 1.695200900000000033e+01
3.432026510000000030e+02 1.714206100000000177e+01
3.447364390000000185e+02 1.733323800000000148e+01
3.462710389999999734e+02 1.752553699999999992e+01
3.478064519999999789e+02 1.771895800000000065e+01
3.493426810000000273e+02 1.791350200000000115e+01
3.508797260000000051e+02 1.810916699999999935e+01
3.524175890000000209e+02 1.830595200000000133e+01
3.539562710000000152e+02 1.850385800000000103e+01
3.554957719999999881e+02 1.870288299999999992e+01
3.570360949999999889e+02 1.890302600000000055e+01
3.585772410000000150e+02 1.910428699999999935e+01
3.601192100000000096e+02 1.930666599999999988e+01
3.616620050000000219e+02 1.951016100000000009e+01
3.632056249999999977e+02 1.971477300000000099e+01
3.647500729999999862e+02 1.992049899999999951e+01
3.662953489999999874e+02 2.012734000000000023e+01
3.678414549999999963e+02 2.033529499999999857e+01
3.693883910000000128e+02 2.054436300000000060e+01
3.709361589999999751e+02 2.075454399999999922e+01
3.724847609999999918e+02 2.096583599999999947e+01
3.740341960000000086e+02 2.117823999999999884e+01
3.755844660000000204e+02 2.139175300000000135e+01
3.771355730000000221e+02 2.160637699999999839e+01
3.786875170000000139e+02 2.182210900000000109e+01
3.802402989999999932e+02 2.203894899999999879e+01
3.817939210000000116e+02 2.225689699999999860e+01
3.833483830000000125e+02 2.247595099999999846e+01
3.849036859999999933e+02 2.269611099999999837e+01
3.864598320000000058e+02 2.291737600000000086e+01
3.880168209999999931e+02 2.313974599999999882e+01
3.895746550000000070e+02 2.336321900000000085e+01
3.911333339999999907e+02 2.358779499999999985e+01
3.926928589999999986e+02 2.381347399999999936e+01
3.942532320000000254e+02 2.404025299999999987e+01
3.958144530000000145e+02 2.426813299999999884e+01
3.973765230000000201e+02 2.449711299999999881e+01
3.989394429999999829e+02 2.472719199999999873e+01
4.005032140000000140e+02 2.495836900000000114e+01
4.020678369999999973e+02 2.519064399999999893e+01
4.036333129999999869e+02 2.542401500000000070e+01
4.051996429999999805e+02 2.565848199999999935e+01
4.067668269999999779e+02 2.589404400000000095e+01
4.083348669999999743e+02 2.613070099999999840e+01
4.099037630000000263e+02 2.636844999999999928e+01
4.114735160000000178e+02 2.660729299999999853e+01
4.130441270000000031e+02 2.684722700000000017e+01
4.146155969999999797e+02 2.708825300000000169e+01
4.161879270000000020e+02 2.733036900000000102e+01
4.177611170000000129e+02 2.757357400000000069e+01
4.193351690000000076e+02 2.781786699999999968e+01
4.209100829999999860e+02 2.806324899999999900e+01
4.224858590000000049e+02 2.830971800000000016e+01
4.240625000000000000e+02 2.855727200000000110e+01
4.256400039999999763e+02 2.880591300000000032e+01
4.272183739999999830e+02 2.905563700000000082e+01
4.287976100000000201e+02 2.930644600000000111e+01
4.303777130000000284e+02 2.955833700000000164e+01
4.319586830000000077e+02 2.981131099999999989e+01
4.335405210000000125e+02 3.006536499999999990e+01
4.351232279999999832e+02 3.032049999999999912e+01
4.367068049999999744e+02 3.057671500000000009e+01
4.382912529999999833e+02 3.083400899999999822e+01
4.398765710000000126e+02 3.109237999999999857e+01
4.414627610000000004e+02 3.135182899999999862e+01
4.430498230000000035e+02 3.161235299999999881e+01
4.446377590000000168e+02 3.187395400000000123e+01
4.462265679999999861e+02 3.213662899999999922e+01
4.478162520000000200e+02 3.240037699999999887e+01
4.494068110000000047e+02 3.266519900000000121e+01
4.509982459999999946e+02 3.293109199999999959e+01
4.525905569999999898e+02 3.319805699999999860e+01
4.541837449999999876e+02 3.346609300000000076e+01
4.557778109999999856e+02 3.373519799999999691e+01
4.573727549999999837e+02 3.400537099999999668e+01
4.589685779999999795e+02 3.427661299999999756e+01
4.605652810000000272e+02 3.454892199999999747e+01
4.621628640000000132e+02 3.482229699999999895e+01
4.637613269999999943e+02 3.509673699999999741e+01
4.653606720000000223e+02 3.537224199999999996e+01
4.669608989999999835e+02 3.564881100000000202e+01
4.685620079999999916e+02 3.592644200000000154e+01
4.701639999999999873e+02 3.620513600000000309e+01
4.717668760000000248e+02 3.648489099999999752e+01
4.733706359999999904e+02 3.676570600000000155e+01
4.749752809999999954e+02 3.704758100000000098e+01
4.765808109999999829e+02 3.733051400000000086e+01
4.781872270000000071e+02 3.761450599999999866e+01
4.797945290000000114e+02 3.789955400000000196e+01
4.814027179999999930e+02 3.818565900000000113e+01
4.830117950000000064e+02 3.847281900000000121e+01
4.846217589999999973e+02 3.876103299999999763e+01
4.862326120000000174e+02 3.905030200000000207e+01
4.878443540000000098e+02 3.934062300000000079e+01
4.894569849999999747e+02 3.963199600000000089e+01
4.910705060000000231e+02 3.992441999999999780e+01
4.926849179999999819e+02 4.021789499999999862e+01
4.943002210000000218e+02 4.051241900000000129e+01
4.959164149999999722e+02 4.080799300000000329e+01
4.975335000000000036e+02 4.110461399999999799e+01
4.991514779999999973e+02 4.140228199999999958e+01
5.007703490000000102e+02 4.170099600000000351e+01
5.023901139999999828e+02 4.200075600000000264e+01
5.040107709999999770e+02 4.230156000000000205e+01
5.056323229999999853e+02 4.260340899999999920e+01
5.072547700000000077e+02 4.290630000000000166e+01
5.088781119999999873e+02 4.321023300000000233e+01
5.105023489999999811e+02 4.351520800000000122e+01
5.121274809999999889e+02 4.382122300000000337e+01
5.137535110000000032e+02 4.412827800000000167e+01
5.153804370000000290e+02 4.443637199999999865e+01
5.170082599999999502e+02 4.474550399999999684e+01
5.186369799999999941e+02 4.505567400000000333e+01
5.202665990000000420e+02 4.536687899999999729e+01
5.218971159999999827e+02 4.567912100000000208e+01
5.235285310000000436e+02 4.599239699999999686e+01
5.251608459999999923e+02 4.630670800000000042e+01
5.267940599999999449e+02 4.662205199999999650e+01
5.284281750000000102e+02 4.693842800000000182e+01
5.300631889999999657e+02 4.725583600000000217e+01
5.316991040000000339e+02 4.757427500000000009e+01
5.333359199999999873e+02 4.789374300000000062e+01
5.349736370000000534e+02 4.821424199999999871e+01
5.366122569999999996e+02 4.853576799999999736e+01
5.382517779999999448e+02 4.885832299999999861e+01
5.398922010000000000e+02 4.918190400000000295e+01
5.415335280000000466e+02 4.950651200000000074e+01
5.431757569999999760e+02 4.983214499999999703e+01
5.448188900000000103e+02 5.015880299999999892e+01
5.464629270000000361e+02 5.048648399999999725e+01
5.481078680000000531e+02 5.081518799999999914e+01
5.497537129999999479e+02 5.114491499999999746e+01
5.514004629999999452e+02 5.147566400000000186e+01
5.530481180000000450e+02 5.180743300000000318e+01
5.546966790000000174e+02 5.214022200000000140e+01
5.563461449999999786e+02 5.247402999999999906e+01
5.579965170000000398e+02 5.280885599999999869e+01
5.596477959999999712e+02 5.314470099999999775e+01
5.612999810000000025e+02 5.348156199999999671e+01
5.629530730000000176e+02 5.381943900000000269e+01
5.646070720000000165e+02 5.415833200000000147e+01
5.662619789999999966e+02 5.449824000000000268e+01
5.679177939999999580e+02 5.483916099999999716e+01
5.695745160000000169e+02 5.518109599999999659e+01
5.712321470000000545e+02 5.552404299999999893e+01
5.728906859999999597e+02 5.586800199999999705e+01
5.745501349999999547e+02 5.621297100000000313e+01
5.762104920000000448e+02 5.655895100000000042e+01
5.778717589999999973e+02 5.690594000000000108e+01
5.795339360000000397e+02 5.725393900000000258e+01
5.811970219999999472e+02 5.760294499999999829e+01
5.828610190000000557e+02 5.795295800000000241e+01
5.845259260000000268e+02 5.830397800000000075e+01
5.861917439999999715e+02 5.865600400000000292e+01
5.878584730000000036e+02 5.900903499999999724e+01
5.895261130000000094e+02 5.936307000000000045e+01
5.911946639999999888e+02 5.971810899999999833e+01
5.928641270000000532e+02 6.007415100000000052e+01
5.945345019999999749e+02 6.043119500000000244e+01
5.962057889999999816e+02 6.078923999999999950e+01
5.978779879999999594e+02 6.114828700000000339e+01
5.995511000000000195e+02 6.150833399999999784e+01
6.012251250000000482e+02 6.186937999999999960e+01
6.029000620000000481e+02 6.223142399999999697e+01
6.045759130000000141e+02 6.259446700000000163e+01
6.062526769999999487e+02 6.295850699999999733e+01
6.079303549999999632e+02 6.332354399999999828e+01
6.096089469999999437e+02 6.368957699999999988e+01
6.112884530000000041e+02 6.405660500000000468e+01
6.129688730000000305e+02 6.442462799999999845e+01
6.146502070000000231e+02 6.479364400000000046e+01
6.163324559999999792e+02 6.516365399999999397e+01
6.180156200000000126e+02 6.553465599999999824e+01
6.196996990000000096e+02 6.590664999999999907e+01
6.213846929999999702e+02 6.627963599999999644e+01
6.230706030000000055e+02 6.665361099999999794e+01
6.247574280000000044e+02 6.702857699999999852e+01
6.264451679999999669e+02 6.740453200000000322e+01
6.281338250000000016e+02 6.778147599999999784e+01
6.298233979999999974e+02 6.815940700000000163e+01
6.315138869999999542e+02 6.853832500000000039e+01
6.332052929999999833e+02 6.891822999999999411e+01
6.348976149999999734e+02 6.929912099999999953e+01
6.365908540000000357e+02 6.968099800000000243e+01
6.382850100000000566e+02 7.006385899999999367e+01
6.399800830000000360e+02 7.044770300000000418e+01
6.416760739999999714e+02 7.083253200000000049e+01
6.433729819999999791e+02 7.121834300000000439e+01
6.450708069999999452e+02 7.160513500000000420e+01
6.467695499999999811e+02 7.199290999999999485e+01
6.484692109999999730e+02 7.238166499999999814e+01
6.501697900000000345e+02 7.277140099999999734e+01
6.518712870000000521e+02 7.316211500000000001e+01
6.535737030000000232e+02 7.355380900000000111e+01
6.552770369999999502e+02 7.394648100000000568e+01
6.569812889999999470e+02 7.434013099999999952e+01
6.586864610000000084e+02 7.473475799999999936e+01
6.603925510000000259e+02 7.513036099999999351e+01
6.620995599999999968e+02 7.552693999999999619e+01
6.638074880000000348e+02 7.592449399999999571e+01
6.655163360000000239e+02 7.632302199999999459e+01
6.672261029999999664e+02 7.672252500000000452e+01
6.689367899999999736e+02 7.712300100000000214e+01
6.706483960000000479e+02 7.752445000000000164e+01
6.723609219999999596e+02 7.792687100000000555e+01
6.740743670000000520e+02 7.833026399999999967e+01
6.757887329999999793e+02 7.873462800000000072e+01
6.775040189999999711e+02 7.913996199999999703e+01
6.792202250000000276e+02 7.954626600000000280e+01
6.809373520000000326e+02 7.995353900000000635e+01
6.826553989999999885e+02 8.036178099999999347e+01
6.843743660000000091e+02 8.077099099999999510e+01
6.860942539999999781e+02 8.118116799999999955e+01
6.878150630000000092e+02 8.159231200000000683e+01
6.895367929999999888e+02 8.200442300000000273e+01
6.912594430000000330e+02 8.241750000000000398e+01
6.929830150000000231e+02 8.283154100000000142e+01
6.947075079999999616e+02 8.324654700000000673e+01
6.964329219999999623e+02 8.366251800000000571e+01
6.981592580000000225e+02 8.407945200000000341e+01
6.998865150000000313e+02 8.449734899999999982e+01
7.016146929999999884e+02 8.491620799999999747e+01
7.033437940000000026e+02 8.533602899999999636e+01
7.050738159999999652e+02 8.575681099999999901e+01
7.068047589999999900e+02 8.617855400000000543e+01
7.085366249999999582e+02 8.660125800000000140e+01
7.102694119999999884e+02 8.702492100000000619e+01
7.120031219999999621e+02 8.744954300000000558e+01
7.137377539999999954e+02 8.787512300000000209e+01
7.154733079999999745e+02 8.830166199999999321e+01
7.172097840000000133e+02 8.872915799999999820e+01
7.189471819999999980e+02 8.915761100000000283e+01
7.206855030000000397e+02 8.958702099999999291e+01
7.224247470000000249e+02 9.001738600000000190e+01
7.241649129999999559e+02 9.044870699999999886e+01
7.259060019999999440e+02 9.088098200000000304e+01
7.276480129999999917e+02 9.131421199999999772e+01
7.293909469999999828e+02 9.174839599999999962e+01
7.311348040000000310e+02 9.218353299999999706e+01
7.328795840000000226e+02 9.261962300000000425e+01
7.346252869999999575e+02 9.305666499999999530e+01
7.363719129999999495e+02 9.349465800000000115e+01
7.381194619999999986e+02 9.393360300000000507e+01
7.398679349999999886e+02 9.437349899999999536e+01
7.416173300000000381e+02 9.481434500000000298e+01
7.433676490000000285e+02 9.525614000000000203e+01
7.451188909999999623e+02 9.569888500000000420e+01
7.468710559999999532e+02 9.614257899999999779e+01
7.486241449999999986e+02 9.658722000000000207e+01
7.503781569999999874e+02 9.703280999999999779e+01
7.521330930000000308e+02 9.747934600000000671e+01
7.538889520000000175e+02 9.792682999999999538e+01
7.556457349999999451e+02 9.837525899999999979e+01
7.574034420000000409e+02 9.882463500000000067e+01
7.591620729999999639e+02 9.927495500000000561e+01
7.609216269999999440e+02 9.972622099999999534e+01
7.626821049999999786e+02 1.001784300000000059e+02
7.644435059999999567e+02 1.006315840000000037e+02
7.662058319999999867e+02 1.010856809999999939e+02
7.679690819999999576e+02 1.015407210000000049e+02
7.697332549999999856e+02 1.019967029999999966e+02
7.714983529999999519e+02 1.024536269999999973e+02
7.732643739999999752e+02 1.029114929999999930e+02
7.750313200000000506e+02 1.033703000000000003e+02
7.767991899999999532e+02 1.038300469999999933e+02
7.785679840000000240e+02 1.042907340000000005e+02
7.803377020000000357e+02 1.047523609999999934e+02
7.821083439999999882e+02 1.052149270000000030e+02
7.838799099999999953e+02 1.056784320000000008e+02
7.856524010000000544e+02 1.061428750000000036e+02
7.874258160000000544e+02 1.066082559999999972e+02
7.892001549999999952e+02 1.070745739999999984e+02
7.909754189999999880e+02 1.075418290000000070e+02
7.927516070000000354e+02 1.080100209999999947e+02
7.945287190000000237e+02 1.084791479999999950e+02
7.963067559999999503e+02 1.089492120000000028e+02
7.980857170000000451e+02 1.094202099999999973e+02
7.998656029999999646e+02 1.098921430000000043e+02
8.016464130000000523e+02 1.103650099999999981e+02
8.034281469999999672e+02 1.108388110000000069e+02
8.052108060000000478e+02 1.113135460000000023e+02
8.069943899999999530e+02 1.117892130000000037e+02
8.087788980000000265e+02 1.122658129999999943e+02
8.105643310000000383e+02 1.127433450000000050e+02
8.123506879999999910e+02 1.132218089999999933e+02
8.141379699999999957e+02 1.137012040000000042e+02
8.159261760000000550e+02 1.141815299999999951e+02
8.177153070000000525e+02 1.146627859999999970e+02
8.195053629999999885e+02 1.151449719999999957e+02
8.212963429999999789e+02 1.156280880000000053e+02
8.230882480000000214e+02 1.161121330000000000e+02
8.248810770000000048e+02 1.165971059999999966e+02
8.266748310000000401e+02 1.170830080000000066e+02
8.284695100000000139e+02 1.175698380000000043e+02
8.302651130000000421e+02 1.180575960000000038e+02
8.320616420000000062e+02 1.185462809999999934e+02
8.338590940000000273e+02 1.190358920000000040e+02
8.356574719999999843e+02 1.195264289999999932e+02
8.374567739999999958e+02 1.200178930000000008e+02
8.392569999999999482e+02 1.205102820000000037e+02
8.410581519999999500e+02 1.210035960000000017e+02
8.428602280000000064e+02 1.214978349999999949e+02
8.446632290000000012e+02 1.219929980000000000e+02
8.464671540000000505e+02 1.224890850000000029e+02
8.482720040000000381e+02 1.229860960000000034e+02
8.500777789999999641e+02 1.234840290000000067e+02
8.518844790000000557e+02 1.239828859999999935e+02
8.536921029999999746e+02 1.244826649999999972e+02
8.555006509999999480e+02 1.249833660000000037e+02
8.573101249999999709e+02 1.254849880000000013e+02
8.591205230000000483e+02 1.259875320000000016e+02
8.609318459999999504e+02 1.264909959999999955e+02
8.627440930000000208e+02 1.269953809999999947e+02
8.645572650000000294e+02 1.275006860000000017e+02
8.663713619999999764e+02 1.280069110000000023e+02
8.681863829999999780e+02 1.285140550000000133e+02
8.700023290000000316e+02 1.290221180000000061e+02
8.718191990000000260e+02 1.295311000000000092e+02
8.736369939999999588e+02 1.300409999999999968e+02
8.754557129999999461e+02 1.305518179999999973e+02
8.772753569999999854e+02 1.310635530000000131e+02
8.790959259999999631e+02 1.315762060000000133e+02
8.809174189999999953e+02 1.320897750000000030e+02
8.827398369999999659e+02 1.326042610000000082e+02
8.845631789999999910e+02 1.331196620000000053e+02
8.863874459999999544e+02 1.336359799999999893e+02
8.882126369999999724e+02 1.341532119999999964e+02
8.900387520000000450e+02 1.346713599999999929e+02
8.918657920000000559e+02 1.351904220000000123e+02
8.936937560000000076e+02 1.357103989999999953e+02
8.955226450000000114e+02 1.362312900000000013e+02
8.973524579999999560e+02 1.367530940000000044e+02
8.991831959999999526e+02 1.372758110000000045e+02
9.010148580000000038e+02 1.377994410000000016e+02
9.028474439999999959e+02 1.383239839999999958e+02
9.046809540000000425e+02 1.388494389999999896e+02
9.065153890000000274e+02 1.393758060000000114e+02
9.083507479999999532e+02 1.399030840000000069e+02
9.101870310000000472e+02 1.404312740000000019e+02
9.120242379999999685e+02 1.409603740000000016e+02
9.138623700000000554e+02 1.414903850000000034e+02
9.157014259999999695e+02 1.420213060000000098e+02
9.175414060000000518e+02 1.425531369999999924e+02
9.193823099999999613e+02 1.430858780000000081e+02
9.212241380000000390e+02 1.436195270000000050e+02
9.230668899999999439e+02 1.441540860000000066e+02
9.249105660000000171e+02 1.446895529999999894e+02
9.267551660000000311e+02 1.452259280000000103e+02
9.286006899999999860e+02 1.457632110000000125e+02
9.304471379999999954e+02 1.463014009999999985e+02
9.322945099999999456e+02 1.468404989999999941e+02
9.341428059999999505e+02 1.473805040000000020e+02
9.359920260000000098e+02 1.479214149999999961e+02
9.378421690000000126e+02 1.484632320000000050e+02
9.396932369999999537e+02 1.490059559999999976e+02
9.415452279999999519e+02 1.495495850000000075e+02
9.433981430000000046e+02 1.500941190000000063e+02
9.452519810000000007e+02 1.506395579999999939e+02
9.471067430000000513e+02 1.511859019999999987e+02
9.489624290000000428e+02 1.517331509999999923e+02
9.508190389999999752e+02 1.522813030000000083e+02
9.526765719999999646e+02 1.528303600000000131e+02
9.545350280000000112e+02 1.533803189999999859e+02
9.563944089999999960e+02 1.539311820000000068e+02
9.582547120000000405e+02 1.544829479999999933e+02
9.601159390000000258e+02 1.550356160000000045e+02
9.619780899999999519e+02 1.555891860000000122e+02
9.638411630000000514e+02 1.561436590000000137e+02
9.657051609999999755e+02 1.566990319999999883e+02
9.675700809999999592e+02 1.572553080000000136e+02
9.694359249999999975e+02 1.578124840000000120e+02
9.713026919999999791e+02 1.583705610000000092e+02
9.731703820000000178e+02 1.589295390000000054e+02
9.750389949999999999e+02 1.594894160000000056e+02
9.769085310000000391e+02 1.600501940000000047e+02
9.787789910000000191e+02 1.606118710000000078e+02
9.806503729999999450e+02 1.611744469999999865e+02
9.825226790000000392e+02 1.617379219999999975e+02
9.843959069999999656e+02 1.623022960000000126e+02
9.862700579999999491e+02 1.628675690000000031e+02
9.881451329999999871e+02 1.634337390000000028e+02
9.900211299999999710e+02 1.640008070000000089e+02
9.918980490000000145e+02 1.645687729999999931e+02
9.937758919999999989e+02 1.651376359999999863e+02
9.956546570000000429e+02 1.657073969999999861e+02
9.975343450000000303e+02 1.662780529999999999e+02
9.994149559999999610e+02 1.668496069999999918e+02
1.001296488999999951e+03 1.674220559999999978e+02
1.003178944999999999e+03 1.679954009999999869e+02
1.005062322999999992e+03 1.685696419999999875e+02
1.006946624000000043e+03 1.691447780000000023e+02
1.008831847000000039e+03 1.697208100000000002e+02
1.010717991999999981e+03 1.702977349999999888e+02
1.012605059999999980e+03 1.708755559999999889e+02
1.014493050000000039e+03 1.714542710000000056e+02
1.016381962000000044e+03 1.720338790000000131e+02
1.018271796999999992e+03 1.726143820000000062e+02
1.020162553000000003e+03 1.731957769999999925e+02
1.022054231999999956e+03 1.737780659999999955e+02
1.023946831999999972e+03 1.743612479999999891e+02
1.025840355000000045e+03 1.749453230000000019e+02
1.027734799999999950e+03 1.755302890000000104e+02
1.029630167000000029e+03 1.761161480000000097e+02
1.031526454999999942e+03 1.767028990000000022e+02
1.033423665000000028e+03 1.772905409999999904e+02
1.035321797000000061e+03 1.778790750000000003e+02
1.037220851000000039e+03 1.784685000000000059e+02
1.039120826999999963e+03 1.790588150000000098e+02
1.041021723999999949e+03 1.796500210000000095e+02
1.042923541999999998e+03 1.802421170000000075e+02
1.044826281999999992e+03 1.808351040000000012e+02
1.046729943999999932e+03 1.814289799999999957e+02
1.048634526999999935e+03 1.820237449999999910e+02
1.050540032000000110e+03 1.826194000000000131e+02
1.052446457000000009e+03 1.832159440000000075e+02
1.054353804000000082e+03 1.838133770000000027e+02
1.056262073000000100e+03 1.844116980000000012e+02
1.058171262000000070e+03 1.850109070000000031e+02
1.060081372999999985e+03 1.856110050000000058e+02
1.061992404000000079e+03 1.862119899999999859e+02
1.063904356999999891e+03 1.868138629999999978e+02
1.065817230999999992e+03 1.874166229999999871e+02
1.067731025000000045e+03 1.880202700000000107e+02
1.069645741000000044e+03 1.886248040000000117e+02
1.071561376999999993e+03 1.892302239999999927e+02
1.073477934000000005e+03 1.898365310000000079e+02
1.075395412000000078e+03 1.904437240000000031e+02
1.077313810000000103e+03 1.910518030000000067e+02
1.079233128999999963e+03 1.916607669999999928e+02
1.081153369000000112e+03 1.922706169999999872e+02
1.083074528999999984e+03 1.928813519999999926e+02
1.084996609000000035e+03 1.934929710000000114e+02
1.086919609999999921e+03 1.941054760000000101e+02
1.088843530999999984e+03 1.947188639999999964e+02
1.090768373000000111e+03 1.953331369999999936e+02
1.092694134999999960e+03 1.959482940000000042e+02
1.094620816999999988e+03 1.965643349999999998e+02
1.096548418999999967e+03 1.971812590000000114e+02
1.098476940999999897e+03 1.977990670000000080e+02
1.100406383000000005e+03 1.984177569999999946e+02
1.102336745000000064e+03 1.990373299999999972e+02
1.104268027000000075e+03 1.996577859999999873e+02
1.106200229000000036e+03 2.002791239999999959e+02
1.108133350999999948e+03 2.009013449999999921e+02
1.110067391999999927e+03 2.015244470000000092e+02
1.112002353000000085e+03 2.021484309999999880e+02
1.113938233999999966e+03 2.027732959999999878e+02
1.115875033999999914e+03 2.033990430000000060e+02
1.117812754000000041e+03 2.040256699999999910e+02
1.119751393000000007e+03 2.046531789999999944e+02
1.121690951999999925e+03 2.052815679999999929e+02
1.123631429999999909e+03 2.059108369999999866e+02
1.125572826999999961e+03 2.065409860000000037e+02
1.127515143000000080e+03 2.071720160000000135e+02
1.129458378999999923e+03 2.078039249999999925e+02
1.131402534000000060e+03 2.084367129999999975e+02
1.133347608000000037e+03 2.090703809999999976e+02
1.135293599999999969e+03 2.097049279999999953e+02
1.137240512000000081e+03 2.103403539999999907e+02
1.139188343000000032e+03 2.109766579999999863e+02
1.141137091999999939e+03 2.116138410000000079e+02
1.143086761000000024e+03 2.122519020000000012e+02
1.145037346999999954e+03 2.128908409999999947e+02
1.146988853000000063e+03 2.135306569999999908e+02
1.148941276999999900e+03 2.141713520000000130e+02
1.150894620000000032e+03 2.148129230000000121e+02
1.152848880999999892e+03 2.154553720000000112e+02
1.154804061000000047e+03 2.160986980000000131e+02
1.156760158000000047e+03 2.167428999999999917e+02
1.158717174999999997e+03 2.173879790000000014e+02
1.160675109000000020e+03 2.180339350000000138e+02
1.162633962000000110e+03 2.186807660000000055e+02
1.164593732000000045e+03 2.193284739999999999e+02
1.166554421000000048e+03 2.199770579999999995e+02
1.168516028000000006e+03 2.206265160000000094e+02
1.170478552999999920e+03 2.212768499999999960e+02
1.172441994999999906e+03 2.219280589999999904e+02
1.174406355999999960e+03 2.225801429999999925e+02
1.176371634000000086e+03 2.232331020000000024e+02
1.178337829999999940e+03 2.238869349999999940e+02
1.180304943000000094e+03 2.245416429999999934e+02
1.182272973999999977e+03 2.251972250000000031e+02
1.184241923000000043e+03 2.258536799999999971e+02
1.186211788999999953e+03 2.265110099999999989e+02
1.188182571999999936e+03 2.271692130000000134e+02
1.190154273000000103e+03 2.278282890000000123e+02
1.192126890999999887e+03 2.284882379999999955e+02
1.194100425999999970e+03 2.291490609999999890e+02
1.196074877999999899e+03 2.298107559999999978e+02
1.198050246999999899e+03 2.304733229999999935e+02
1.200026534000000083e+03 2.311367630000000020e+02
1.202003737000000001e+03 2.318010749999999973e+02
1.203981856999999991e+03 2.324662600000000054e+02
1.205960894000000053e+03 2.331323160000000030e+02
1.207940847999999960e+03 2.337992429999999899e+02
1.209921718999999939e+03 2.344670419999999922e+02
1.211903506000000107e+03 2.351357120000000123e+02
1.213886209999999892e+03 2.358052539999999908e+02
1.215869830000000093e+03 2.364756659999999897e+02
1.217854366999999911e+03 2.371469490000000064e+02
1.219839819999999918e+03 2.378191019999999867e+02
1.221826189999999997e+03 2.384921260000000132e+02
1.223813474999999926e+03 2.391660200000000032e+02
1.225801676999999927e+03 2.398407829999999876e+02
1.227790794999999889e+03 2.405164169999999899e+02
1.229780829999999924e+03 2.411929199999999867e+02
1.231771780000000035e+03 2.418702920000000063e+02
1.233763646000000108e+03 2.425485339999999894e+02
1.235756427999999914e+03 2.432276449999999954e+02
1.237750125999999909e+03 2.439076239999999984e+02
1.239744740000000093e+03 2.445884729999999934e+02
1.241740268999999898e+03 2.452701889999999878e+02
1.243736713999999893e+03 2.459527740000000051e+02
1.245734075000000075e+03 2.466362269999999910e+02
1.247732351000000108e+03 2.473205489999999998e+02
1.249731541999999990e+03 2.480057370000000105e+02
1.251731649000000061e+03 2.486917939999999874e+02
1.253732670999999982e+03 2.493787179999999921e+02
1.255734609000000091e+03 2.500665089999999964e+02
1.257737462000000050e+03 2.507551679999999976e+02
1.259741228999999976e+03 2.514446930000000009e+02
1.261745912000000089e+03 2.521350850000000037e+02
1.263751510000000053e+03 2.528263430000000085e+02
1.265758023000000094e+03 2.535184680000000128e+02
1.267765450999999985e+03 2.542114589999999907e+02
1.269773793000000069e+03 2.549053169999999966e+02
1.271783050000000003e+03 2.556000400000000070e+02
1.273793222000000014e+03 2.562956280000000220e+02
1.275804309000000103e+03 2.569920829999999796e+02
1.277816309999999930e+03 2.576894030000000271e+02
1.279829224999999951e+03 2.583875869999999964e+02
1.281843055000000049e+03 2.590866369999999961e+02
1.283857799999999997e+03 2.597865519999999719e+02
1.285873458000000028e+03 2.604873319999999808e+02
1.287890030999999908e+03 2.611889760000000251e+02
1.289907517999999982e+03 2.618914839999999913e+02
1.291925919000000022e+03 2.625948569999999904e+02
1.293945234999999911e+03 2.632990940000000251e+02
1.295965464000000111e+03 2.640041939999999840e+02
1.297986607000000049e+03 2.647101589999999760e+02
1.300008663999999953e+03 2.654169870000000060e+02
1.302031633999999940e+03 2.661246780000000172e+02
1.304055519000000004e+03 2.668332320000000095e+02
1.306080316999999923e+03 2.675426499999999805e+02
1.308106027999999924e+03 2.682529299999999921e+02
1.310132652999999891e+03 2.689640739999999823e+02
1.312160192000000052e+03 2.696760790000000156e+02
1.314188644000000068e+03 2.703889480000000276e+02
1.316218008999999938e+03 2.711026780000000258e+02
1.318248286999999891e+03 2.718172710000000052e+02
1.320279479000000038e+03 2.725327250000000276e+02
1.322311584000000039e+03 2.732490419999999745e+02
1.324344601999999895e+03 2.739662200000000212e+02
1.326378531999999950e+03 2.746842589999999973e+02
1.328413375999999971e+03 2.754031600000000140e+02
1.330449133000000074e+03 2.761229220000000169e+02
1.332485801999999921e+03 2.768435450000000060e+02
1.334523384000000078e+03 2.775650289999999814e+02
1.336561879000000090e+03 2.782873730000000023e+02
1.338601286000000073e+03 2.790105780000000095e+02
1.340641605999999911e+03 2.797346440000000030e+02
1.342682839000000058e+03 2.804595699999999852e+02
1.344724983000000066e+03 2.811853550000000155e+02
1.346768039999999928e+03 2.819120009999999752e+02
1.348812010000000100e+03 2.826395069999999805e+02
1.350856890999999905e+03 2.833678719999999771e+02
1.352902685000000019e+03 2.840970970000000193e+02
1.354949391000000105e+03 2.848271809999999959e+02
1.356997008000000051e+03 2.855581240000000207e+02
1.359045538000000079e+03 2.862899259999999799e+02
1.361094980000000078e+03 2.870225869999999873e+02
1.363145332999999937e+03 2.877561069999999859e+02
1.365196597999999994e+03 2.884904859999999758e+02
1.367248775000000023e+03 2.892257230000000163e+02
1.369301862999999912e+03 2.899618179999999938e+02
1.371355862999999999e+03 2.906987720000000195e+02
1.373410775000000058e+03 2.914365829999999846e+02
1.375466597000000093e+03 2.921752520000000004e+02
1.377523331999999982e+03 2.929147790000000100e+02
1.379580977000000075e+03 2.936551640000000134e+02
1.381639533999999912e+03 2.943964060000000131e+02
1.383699000999999953e+03 2.951385050000000092e+02
1.385759379999999965e+03 2.958814619999999991e+02
1.387820670000000064e+03 2.966252749999999878e+02
1.389882871000000023e+03 2.973699449999999729e+02
1.391945983000000069e+03 2.981154720000000111e+02
1.394010005000000092e+03 2.988618559999999889e+02
1.396074937999999975e+03 2.996090960000000223e+02
1.398140781999999945e+03 3.003571919999999977e+02
1.400207537000000002e+03 3.011061450000000264e+02
1.402275202000000036e+03 3.018559529999999995e+02
1.404343777000000046e+03 3.026066170000000284e+02
1.406413262999999915e+03 3.033581369999999993e+02
1.408483660000000100e+03 3.041105130000000258e+02
1.410554965999999922e+03 3.048637439999999970e+02
1.412627183000000059e+03 3.056178300000000263e+02
1.414700309999999945e+03 3.063727719999999977e+02
1.416774347000000034e+03 3.071285690000000272e+02
1.418849294000000100e+03 3.078852200000000039e+02
1.420925150999999914e+03 3.086427259999999819e+02
1.423001917999999932e+03 3.094010870000000182e+02
1.425079594999999927e+03 3.101603029999999990e+02
1.427158181000000013e+03 3.109203719999999862e+02
1.429237677999999960e+03 3.116812959999999748e+02
1.431318082999999888e+03 3.124430740000000242e+02
1.433399398999999903e+03 3.132057060000000206e+02
1.435481624000000011e+03 3.139691920000000209e+02
1.437564757999999983e+03 3.147335320000000252e+02
1.439648801000000049e+03 3.154987249999999790e+02
1.441733754000000090e+03 3.162647709999999961e+02
1.443819615999999996e+03 3.170316710000000171e+02
1.445906388000000106e+03 3.177994239999999877e+02
1.447994067999999970e+03 3.185680300000000216e+02
1.450082656999999926e+03 3.193374890000000050e+02
1.452172156000000086e+03 3.201077999999999975e+02
1.454262563000000000e+03 3.208789639999999963e+02
1.456353879000000006e+03 3.216509810000000016e+02
1.458446104000000105e+03 3.224238500000000158e+02
1.460539236999999957e+03 3.231975709999999822e+02
1.462633278999999902e+03 3.239721450000000118e+02
1.464728229999999940e+03 3.247475699999999961e+02
1.466824088999999958e+03 3.255238479999999868e+02
1.468920857000000069e+03 3.263009759999999915e+02
1.471018532999999934e+03 3.270789570000000026e+02
1.473117117000000007e+03 3.278577890000000252e+02
1.475216609000000062e+03 3.286374720000000025e+02
1.477317009999999982e+03 3.294180069999999887e+02
1.479418319000000110e+03 3.301993929999999864e+02
1.481520535000000109e+03 3.309816289999999981e+02
1.483623659999999973e+03 3.317647170000000187e+02
1.485727693000000045e+03 3.325486549999999966e+02
1.487832632999999987e+03 3.333334439999999859e+02
1.489938480999999911e+03 3.341190829999999892e+02
1.492045237000000043e+03 3.349055720000000065e+02
1.494152900999999929e+03 3.356929119999999784e+02
1.496261471999999912e+03 3.364811020000000212e+02
1.498370949999999993e+03 3.372701420000000212e+02
1.500481336000000056e+03 3.380600319999999783e+02
1.502592630000000099e+03 3.388507710000000088e+02
1.504704829999999902e+03 3.396423599999999965e+02
1.506817937999999913e+03 3.404347980000000007e+02
1.508931953000000021e+03 3.412280860000000189e+02
1.511046875000000000e+03 3.420222229999999968e+02
1.513162704999999960e+03 3.428172089999999912e+02
1.515279440999999906e+03 3.436130440000000021e+02
1.517397083999999950e+03 3.444097279999999728e+02
1.519515634000000091e+03 3.452072610000000168e+02
1.521635089999999991e+03 3.460056430000000205e+02
1.523755454000000100e+03 3.468048719999999889e+02
1.525876723999999967e+03 3.476049510000000282e+02
1.527998900000000049e+03 3.484058769999999754e+02
1.530121983000000000e+03 3.492076519999999960e+02
1.532245973000000049e+03 3.500102749999999787e+02
1.534370869000000084e+03 3.508137449999999831e+02
1.536496671000000106e+03 3.516180640000000039e+02
1.538623379000000114e+03 3.524232299999999896e+02
1.540750993999999992e+03 3.532292439999999942e+02
1.542879515000000083e+03 3.540361050000000205e+02
1.545008941000000050e+03 3.548438130000000115e+02
1.547139273999999887e+03 3.556523690000000215e+02
1.549270512999999937e+03 3.564617719999999963e+02
1.551402657000000090e+03 3.572720209999999952e+02
1.553535708000000113e+03 3.580831180000000131e+02
1.555669664000000012e+03 3.588950609999999983e+02
1.557804525000000012e+03 3.597078520000000026e+02
1.559940293000000111e+03 3.605214879999999766e+02
1.562076964999999973e+03 3.613359709999999723e+02
1.564214543999999933e+03 3.621512999999999920e+02
1.566353027000000111e+03 3.629674759999999765e+02
1.568492416000000048e+03 3.637844969999999876e+02
1.570632710000000088e+03 3.646023650000000202e+02
1.572773909999999887e+03 3.654210780000000227e+02
1.574916013999999905e+03 3.662406369999999924e+02
1.577059023999999908e+03 3.670610419999999863e+02
1.579202937999999904e+03 3.678822920000000067e+02
1.581347757000000001e+03 3.687043869999999970e+02
1.583493482000000085e+03 3.695273280000000113e+02
1.585640110999999933e+03 3.703511139999999955e+02
1.587787645000000111e+03 3.711757450000000063e+02
1.589936083000000053e+03 3.720012209999999868e+02
1.592085426000000098e+03 3.728275419999999940e+02
1.594235674000000017e+03 3.736547080000000278e+02
1.596386825999999928e+03 3.744827179999999771e+02
1.598538882999999942e+03 3.753115730000000099e+02
1.600691843000000063e+03 3.761412720000000149e+02
1.602845708000000059e+03 3.769718159999999898e+02
1.605000477999999930e+03 3.778032029999999963e+02
1.607156150999999909e+03 3.786354349999999727e+02
1.609312728999999990e+03 3.794685109999999781e+02
1.611470209999999952e+03 3.803024300000000153e+02
1.613628596000000016e+03 3.811371940000000222e+02
1.615787884999999960e+03 3.819728000000000065e+02
1.617948077999999896e+03 3.828092510000000175e+02
1.620109175000000050e+03 3.836465450000000033e+02
1.622271175999999969e+03 3.844846820000000207e+02
1.624434079999999994e+03 3.853236630000000105e+02
1.626597888000000012e+03 3.861634859999999776e+02
1.628762598999999909e+03 3.870041529999999739e+02
1.630928214000000025e+03 3.878456630000000018e+02
1.633094732000000022e+03 3.886880150000000071e+02
1.635262152999999898e+03 3.895312099999999873e+02
1.637430477999999994e+03 3.903752479999999991e+02
1.639599705999999969e+03 3.912201279999999883e+02
1.641769835999999941e+03 3.920658500000000117e+02
1.643940869999999904e+03 3.929124150000000100e+02
1.646112806999999975e+03 3.937598219999999856e+02
1.648285646999999926e+03 3.946080709999999954e+02
1.650459389999999985e+03 3.954571619999999825e+02
1.652634035000000040e+03 3.963070950000000039e+02
1.654809582999999975e+03 3.971578700000000026e+02
1.656986034000000018e+03 3.980094859999999812e+02
1.659163387000000057e+03 3.988619439999999940e+02
1.661341642999999976e+03 3.997152429999999868e+02
1.663520800999999892e+03 4.005693840000000137e+02
1.665700861999999915e+03 4.014243660000000204e+02
1.667881824999999935e+03 4.022801890000000071e+02
1.670063689999999951e+03 4.031368529999999737e+02
1.672246458000000075e+03 4.039943589999999745e+02
1.674430127000000084e+03 4.048527050000000145e+02
1.676614698999999973e+03 4.057118909999999801e+02
1.678800171999999975e+03 4.065719189999999799e+02
1.680986548000000084e+03 4.074327870000000189e+02
1.683173825000000079e+03 4.082944949999999835e+02
1.685362004999999954e+03 4.091570439999999849e+02
1.687551085999999941e+03 4.100204330000000255e+02
1.689741068000000041e+03 4.108846619999999916e+02
1.691931953000000021e+03 4.117497319999999945e+02
1.694123738999999887e+03 4.126156409999999823e+02
1.696316426000000092e+03 4.134823900000000094e+02
1.698510015000000067e+03 4.143499790000000189e+02
1.700704504999999926e+03 4.152184070000000133e+02
1.702899895999999899e+03 4.160876749999999902e+02
1.705096189000000095e+03 4.169577830000000063e+02
1.707293382999999949e+03 4.178287300000000073e+02
1.709491477999999915e+03 4.187005159999999933e+02
1.711690473999999995e+03 4.195731420000000185e+02
1.713890370000000075e+03 4.204466059999999743e+02
1.716091167999999925e+03 4.213209100000000262e+02
1.718292866999999887e+03 4.221960520000000088e+02
1.720495466000000079e+03 4.230720339999999737e+02
1.722698967000000039e+03 4.239488529999999855e+02
1.724903368000000000e+03 4.248265119999999797e+02
1.727108668999999963e+03 4.257050090000000182e+02
1.729314871000000039e+03 4.265843449999999848e+02
1.731521972999999889e+03 4.274645179999999982e+02
1.733729976000000079e+03 4.283455309999999940e+02
1.735938879000000043e+03 4.292273809999999798e+02
1.738148682999999892e+03 4.301100690000000100e+02
1.740359386999999970e+03 4.309935950000000275e+02
1.742570989999999938e+03 4.318779589999999757e+02
1.744783494000000019e+03 4.327631610000000251e+02
1.746996898000000101e+03 4.336492010000000050e+02
1.749211201999999957e+03 4.345360779999999750e+02
1.751426406000000043e+03 4.354237919999999917e+02
1.753642509000000018e+03 4.363123439999999960e+02
1.755859513000000106e+03 4.372017339999999876e+02
1.758077416000000085e+03 4.380919599999999718e+02
1.760296219000000065e+03 4.389830240000000003e+02
1.762515920999999935e+03 4.398749240000000214e+02
1.764736523000000034e+03 4.407676619999999730e+02
1.766958024000000023e+03 4.416612359999999740e+02
1.769180425000000014e+03 4.425556480000000192e+02
1.771403724999999895e+03 4.434508950000000027e+02
1.773627923999999894e+03 4.443469799999999736e+02
1.775853022000000010e+03 4.452439009999999939e+02
1.778079019999999900e+03 4.461416580000000067e+02
1.780305916000000025e+03 4.470402520000000095e+02


==> anc/Fig1/Fig1_g3.out <==
#Energy Density(MeV/fm^3) Pressure(MeV/fm^3)
3.824553199999999720e+01 1.190120000000000067e-01
3.966659500000000094e+01 1.274909999999999932e-01
4.108796699999999902e+01 1.362760000000000082e-01
4.250964700000000107e+01 1.453609999999999902e-01
4.393163400000000252e+01 1.547449999999999937e-01
4.535392900000000083e+01 1.644220000000000126e-01
4.677653099999999853e+01 1.743899999999999895e-01
4.819943899999999815e+01 1.846450000000000036e-01
4.962265299999999968e+01 1.951839999999999964e-01
5.104617199999999855e+01 2.060059999999999947e-01
5.246999600000000186e+01 2.171069999999999944e-01
5.389412399999999792e+01 2.284869999999999957e-01
5.531855399999999889e+01 2.401439999999999964e-01
5.674328700000000225e+01 2.520780000000000243e-01
5.816832200000000341e+01 2.642880000000000229e-01
5.959365799999999780e+01 2.767769999999999953e-01
6.101929499999999962e+01 2.895440000000000236e-01
6.244523199999999719e+01 3.025920000000000276e-01
6.387146899999999761e+01 3.159230000000000094e-01
6.529800500000000341e+01 3.295409999999999728e-01
6.672484000000000037e+01 3.434499999999999775e-01
6.815197499999999309e+01 3.576540000000000274e-01
6.957940800000000081e+01 3.721579999999999888e-01
7.100714100000000428e+01 3.869690000000000074e-01
7.243517300000000603e+01 4.020929999999999782e-01
7.386350400000000604e+01 4.175369999999999915e-01
7.529213599999999929e+01 4.333099999999999730e-01
7.672106899999999996e+01 4.494190000000000129e-01
7.815030299999999386e+01 4.658740000000000103e-01
7.957983900000000688e+01 4.826840000000000019e-01
8.100967900000000554e+01 4.998609999999999998e-01
8.243982300000000407e+01 5.174130000000000118e-01
8.387027399999999489e+01 5.353529999999999678e-01
8.530103200000000641e+01 5.536929999999999907e-01
8.673209799999999348e+01 5.724449999999999816e-01
8.816347600000000284e+01 5.916209999999999525e-01
8.959516700000000355e+01 6.112349999999999728e-01
9.102717199999999309e+01 6.313010000000000010e-01
9.245949500000000398e+01 6.518310000000000493e-01
9.389213700000000529e+01 6.728410000000000224e-01
9.532510100000000364e+01 6.943439999999999612e-01
9.675839000000000567e+01 7.163570000000000215e-01
9.819200600000000634e+01 7.388930000000000220e-01
9.962595299999999554e+01 7.619679999999999787e-01
1.010602339999999941e+02 7.855980000000000185e-01
1.024948509999999970e+02 8.097980000000000178e-01
1.039298079999999942e+02 8.345850000000000213e-01
1.053651090000000039e+02 8.599729999999999874e-01
1.068007580000000019e+02 8.859799999999999898e-01
1.082367569999999972e+02 9.126220000000000443e-01
1.096731110000000058e+02 9.399140000000000272e-01
1.111098240000000033e+02 9.678719999999999546e-01
1.125468999999999937e+02 9.965140000000000109e-01
1.139843419999999981e+02 1.025854999999999961e+00
1.154221560000000011e+02 1.055911999999999962e+00
1.168603449999999953e+02 1.086699999999999999e+00
1.182989149999999938e+02 1.118236000000000008e+00
1.197378690000000034e+02 1.150536000000000003e+00
1.211772119999999973e+02 1.183615000000000084e+00
1.226169479999999936e+02 1.217489999999999961e+00
1.240570840000000032e+02 1.252175999999999956e+00
1.254976230000000044e+02 1.287687999999999944e+00
1.269385699999999986e+02 1.324041999999999941e+00
1.283799300000000017e+02 1.361042000000000085e+00
1.298217030000000136e+02 1.398587999999999942e+00
1.312638929999999959e+02 1.436852000000000018e+00
1.327065029999999979e+02 1.475894999999999957e+00
1.341495380000000068e+02 1.515756000000000103e+00
1.355929999999999893e+02 1.556467999999999963e+00
1.370368960000000129e+02 1.598055000000000003e+00
1.384812300000000107e+02 1.640541999999999945e+00
1.399260069999999985e+02 1.683948999999999918e+00
1.413712309999999945e+02 1.728296999999999972e+00
1.428169080000000122e+02 1.773603000000000041e+00
1.442630430000000104e+02 1.819884000000000057e+00
1.457096410000000049e+02 1.867158000000000095e+00
1.471567070000000115e+02 1.915437999999999974e+00
1.486042469999999867e+02 1.964741000000000071e+00
1.500522670000000005e+02 2.015080999999999900e+00
1.515007699999999886e+02 2.066469999999999807e+00
1.529497629999999901e+02 2.118923000000000112e+00
1.543992519999999899e+02 2.172451999999999828e+00
1.558492410000000064e+02 2.227069000000000187e+00
1.572997369999999933e+02 2.282786000000000204e+00
1.587507439999999974e+02 2.339614999999999778e+00
1.602022670000000062e+02 2.397565999999999864e+00
1.616543139999999994e+02 2.456649999999999778e+00
1.631068879999999979e+02 2.516877000000000031e+00
1.645599960000000124e+02 2.578257999999999939e+00
1.660136420000000044e+02 2.640801999999999872e+00
1.674678330000000130e+02 2.704518999999999895e+00
1.689225729999999999e+02 2.769416999999999796e+00
1.703778680000000065e+02 2.835504999999999942e+00
1.718337239999999895e+02 2.902791999999999817e+00
1.732901449999999954e+02 2.971286000000000094e+00
1.747471380000000067e+02 3.040995000000000115e+00
1.762047070000000133e+02 3.111925999999999970e+00
1.776628570000000025e+02 3.184088000000000029e+00
1.791215950000000134e+02 3.257486999999999799e+00
1.805809240000000102e+02 3.332130999999999954e+00
1.820408510000000035e+02 3.408026000000000000e+00
1.835013810000000092e+02 3.485177999999999887e+00
1.849625179999999887e+02 3.563595999999999986e+00
1.864242680000000121e+02 3.643282999999999827e+00
1.878866360000000100e+02 3.724247000000000085e+00
1.893496260000000007e+02 3.806493999999999822e+00
1.908132449999999949e+02 3.890028000000000041e+00
1.922774970000000110e+02 3.974855999999999945e+00
1.937423860000000104e+02 4.060983000000000231e+00
1.952079190000000040e+02 4.148413999999999824e+00
1.966740990000000124e+02 4.237154999999999561e+00
1.981409309999999948e+02 4.327208999999999861e+00
1.996084209999999928e+02 4.418581999999999788e+00
2.010765729999999962e+02 4.511277999999999899e+00
2.025453919999999925e+02 4.605302000000000007e+00
2.040148829999999975e+02 4.700657999999999781e+00
2.054850490000000036e+02 4.797349999999999781e+00
2.069558969999999931e+02 4.895382999999999818e+00
2.084274299999999869e+02 4.994760000000000311e+00
2.098996530000000007e+02 5.095486000000000182e+00
2.113725699999999961e+02 5.197562999999999711e+00
2.128461869999999863e+02 5.300995999999999597e+00
2.143205059999999946e+02 5.405789000000000399e+00
2.157955340000000035e+02 5.511943999999999733e+00
2.172712740000000053e+02 5.619464999999999932e+00
2.187477309999999875e+02 5.728354999999999642e+00
2.202249079999999992e+02 5.838618000000000308e+00
2.217028109999999970e+02 5.950256999999999685e+00
2.231814430000000016e+02 6.063273999999999830e+00
2.246608090000000004e+02 6.177672000000000274e+00
2.261409119999999859e+02 6.293454999999999799e+00
2.276217579999999998e+02 6.410624999999999574e+00
2.291033490000000086e+02 6.529183999999999877e+00
2.305856899999999996e+02 6.649136000000000379e+00
2.320687849999999912e+02 6.770482999999999585e+00
2.335526389999999992e+02 6.893227000000000437e+00
2.350372539999999901e+02 7.017371999999999943e+00
2.365226360000000057e+02 7.142917999999999878e+00
2.380087870000000123e+02 7.269868999999999915e+00
2.394957119999999975e+02 7.398227000000000331e+00
2.409834140000000104e+02 7.527993000000000379e+00
2.424718970000000127e+02 7.659170999999999729e+00
2.439611659999999915e+02 7.791761000000000159e+00
2.454512229999999988e+02 7.925766999999999562e+00
2.469420729999999935e+02 8.061189999999999856e+00
2.484337189999999964e+02 8.198031999999999542e+00
2.499261640000000000e+02 8.336294000000000537e+00
2.514194129999999916e+02 8.475979000000000596e+00
2.529134689999999921e+02 8.617088999999999999e+00
2.544083349999999939e+02 8.759624000000000521e+00
2.559040149999999869e+02 8.903586999999999918e+00
2.574005119999999920e+02 9.048978999999999218e+00
2.588978299999999990e+02 9.195802999999999727e+00
2.603959730000000263e+02 9.344058000000000419e+00
2.618949430000000120e+02 9.493748000000000076e+00
2.633947440000000029e+02 9.644873000000000474e+00
2.648953799999999887e+02 9.797435000000000116e+00
2.663968520000000240e+02 9.951434000000000779e+00
2.678991659999999797e+02 1.010687300000000022e+01
2.694023240000000214e+02 1.026375299999999946e+01
2.709063300000000254e+02 1.042207499999999953e+01
2.724111849999999890e+02 1.058183999999999969e+01
2.739168950000000109e+02 1.074304899999999918e+01
2.754234609999999748e+02 1.090570300000000081e+01
2.769308869999999843e+02 1.106980399999999953e+01
2.784391759999999749e+02 1.123535299999999992e+01
2.799483309999999960e+02 1.140235000000000021e+01
2.814583549999999832e+02 1.157079700000000066e+01
2.829692509999999857e+02 1.174069399999999952e+01
2.844810219999999958e+02 1.191204300000000060e+01
2.859936710000000062e+02 1.208484400000000036e+01
2.875072010000000091e+02 1.225909799999999983e+01
2.890216139999999996e+02 1.243480600000000003e+01
2.905369150000000218e+02 1.261196900000000021e+01
2.920531040000000189e+02 1.279058799999999962e+01
2.935701859999999783e+02 1.297066200000000080e+01
2.950881630000000087e+02 1.315219399999999972e+01
2.966070379999999886e+02 1.333518300000000067e+01
2.981268130000000269e+02 1.351963100000000040e+01
2.996474919999999997e+02 1.370553699999999964e+01
3.011690760000000182e+02 1.389290300000000045e+01
3.026915700000000129e+02 1.408172899999999927e+01
3.042149739999999838e+02 1.427201499999999967e+01
3.057392929999999751e+02 1.446376300000000015e+01
3.072645279999999843e+02 1.465697100000000042e+01
3.087906820000000039e+02 1.485164200000000001e+01
3.103177590000000237e+02 1.504777499999999968e+01
3.118457589999999868e+02 1.524536999999999942e+01
3.133746859999999970e+02 1.544442800000000027e+01
3.149045419999999922e+02 1.564494999999999969e+01
3.164353300000000218e+02 1.584693500000000022e+01
3.179670520000000238e+02 1.605038400000000109e+01
3.194997109999999907e+02 1.625529699999999877e+01
3.210333089999999743e+02 1.646167399999999859e+01
3.225678480000000263e+02 1.666951600000000155e+01
3.241033310000000256e+02 1.687882199999999955e+01
3.256397600000000239e+02 1.708959400000000173e+01
3.271771380000000136e+02 1.730182900000000146e+01
3.287154659999999922e+02 1.751552999999999827e+01
3.302547470000000089e+02 1.773069599999999824e+01
3.317949839999999995e+02 1.794732700000000136e+01
3.333361780000000181e+02 1.816542300000000054e+01
3.348783320000000003e+02 1.838498399999999933e+01
3.364214479999999980e+02 1.860601000000000127e+01
3.379655280000000062e+02 1.882849999999999824e+01
3.395105740000000196e+02 1.905245599999999939e+01
3.410565889999999740e+02 1.927787599999999912e+01
3.426035749999999780e+02 1.950476099999999846e+01
3.441515329999999722e+02 1.973311100000000096e+01
3.457004660000000058e+02 1.996292400000000100e+01
3.472503760000000170e+02 2.019420200000000065e+01
3.488012650000000008e+02 2.042694300000000140e+01
3.503531350000000089e+02 2.066114800000000074e+01
3.519059879999999794e+02 2.089681699999999864e+01
3.534598250000000235e+02 2.113394800000000018e+01
3.550146500000000174e+02 2.137254300000000029e+01
3.565704640000000154e+02 2.161259899999999945e+01
3.581272690000000125e+02 2.185411799999999971e+01
3.596850660000000062e+02 2.209709900000000005e+01
3.612438579999999888e+02 2.234154099999999943e+01
3.628036470000000122e+02 2.258744400000000141e+01
3.643644350000000145e+02 2.283480700000000141e+01
3.659262219999999957e+02 2.308363100000000045e+01
3.674890120000000024e+02 2.333391400000000004e+01
3.690528069999999730e+02 2.358565700000000120e+01
3.706176060000000234e+02 2.383885799999999833e+01
3.721834140000000275e+02 2.409351699999999852e+01
3.737502309999999852e+02 2.434963399999999822e+01
3.753180590000000052e+02 2.460720799999999997e+01
3.768869000000000256e+02 2.486623799999999918e+01
3.784567559999999844e+02 2.512672500000000042e+01
3.800276279999999929e+02 2.538866700000000165e+01
3.815995189999999866e+02 2.565206399999999931e+01
3.831724290000000224e+02 2.591691499999999948e+01
3.847463599999999815e+02 2.618321900000000113e+01
3.863213150000000269e+02 2.645097600000000071e+01
3.878972939999999880e+02 2.672018600000000177e+01
3.894743000000000279e+02 2.699084699999999870e+01
3.910523339999999735e+02 2.726295899999999861e+01
3.926313969999999927e+02 2.753652100000000047e+01
3.942114920000000211e+02 2.781153199999999970e+01
3.957926190000000020e+02 2.808799199999999985e+01
3.973747799999999870e+02 2.836589999999999989e+01
3.989579780000000255e+02 2.864525499999999880e+01
4.005422120000000064e+02 2.892605700000000013e+01
4.021274859999999762e+02 2.920830399999999827e+01
4.037137989999999945e+02 2.949199600000000032e+01
4.053011549999999943e+02 2.977713200000000171e+01
4.068895539999999755e+02 3.006371100000000141e+01
4.084789969999999926e+02 3.035173199999999838e+01
4.100694869999999810e+02 3.064119499999999974e+01
4.116610239999999976e+02 3.093209799999999987e+01
4.132536109999999780e+02 3.122444099999999878e+01
4.148472479999999791e+02 3.151822299999999899e+01
4.164419359999999983e+02 3.181344299999999947e+01
4.180376780000000281e+02 3.211010000000000275e+01
4.196344740000000115e+02 3.240819400000000172e+01
4.212323260000000005e+02 3.270772199999999685e+01
4.228312349999999924e+02 3.300868499999999983e+01
4.244312029999999822e+02 3.331108199999999897e+01
4.260322310000000243e+02 3.361491099999999932e+01
4.276343190000000050e+02 3.392017100000000340e+01
4.292374710000000277e+02 3.422686199999999701e+01
4.308416859999999815e+02 3.453498199999999940e+01
4.324469649999999774e+02 3.484453200000000095e+01
4.340533110000000079e+02 3.515550799999999754e+01
4.356607250000000136e+02 3.546791199999999833e+01
4.372692069999999944e+02 3.578174099999999669e+01
4.388787590000000023e+02 3.609699499999999972e+01
4.404893819999999778e+02 3.641367300000000284e+01
4.421010769999999752e+02 3.673177299999999690e+01
4.437138459999999895e+02 3.705129500000000320e+01
4.453276890000000208e+02 3.737223699999999837e+01
4.469426080000000070e+02 3.769459899999999664e+01
4.485586040000000025e+02 3.801837900000000303e+01
4.501756780000000049e+02 3.834357700000000335e+01
4.517938320000000090e+02 3.867019200000000012e+01
4.534130650000000173e+02 3.899822199999999839e+01
4.550333800000000224e+02 3.932766600000000068e+01
4.566547770000000241e+02 3.965852399999999989e+01
4.582772580000000175e+02 3.999079299999999648e+01
4.599008230000000026e+02 4.032447400000000215e+01
4.615254749999999717e+02 4.065956500000000062e+01
4.631512119999999868e+02 4.099606500000000153e+01
4.647780379999999809e+02 4.133397300000000030e+01
4.664059520000000134e+02 4.167328799999999944e+01
4.680349570000000199e+02 4.201400799999999691e+01
4.696650520000000029e+02 4.235613299999999981e+01
4.712962380000000167e+02 4.269966199999999645e+01
4.729285179999999968e+02 4.304459299999999899e+01
4.745618910000000028e+02 4.339092500000000285e+01
4.761963589999999726e+02 4.373865800000000092e+01
4.778319230000000175e+02 4.408778999999999826e+01
4.794685840000000212e+02 4.443831999999999738e+01
4.811063419999999837e+02 4.479024700000000081e+01
4.827451980000000162e+02 4.514356999999999687e+01
4.843851540000000000e+02 4.549828699999999770e+01
4.860262099999999919e+02 4.585439800000000332e+01
4.876683679999999868e+02 4.621190200000000203e+01
4.893116279999999847e+02 4.657079699999999889e+01
4.909559909999999832e+02 4.693108200000000352e+01
4.926014569999999821e+02 4.729275700000000171e+01
4.942480289999999741e+02 4.765581900000000104e+01
4.958957060000000183e+02 4.802026899999999898e+01
4.975444889999999987e+02 4.838610400000000311e+01
4.991943800000000238e+02 4.875332399999999922e+01
5.008453799999999774e+02 4.912192699999999945e+01
5.024974879999999757e+02 4.949191299999999671e+01
5.041507060000000138e+02 4.986328100000000063e+01
5.058050339999999778e+02 5.023602799999999746e+01
5.074604739999999765e+02 5.061015499999999889e+01
5.091170260000000098e+02 5.098565899999999829e+01
5.107746910000000184e+02 5.136254100000000022e+01
5.124334700000000566e+02 5.174079799999999807e+01
5.140933639999999514e+02 5.212042999999999893e+01
5.157543729999999869e+02 5.250143500000000074e+01
5.174164970000000494e+02 5.288381300000000351e+01
5.190797390000000178e+02 5.326756199999999808e+01
5.207440980000000081e+02 5.365268100000000118e+01
5.224095760000000155e+02 5.403916900000000112e+01
5.240761720000000423e+02 5.442702500000000043e+01
5.257438879999999699e+02 5.481624800000000164e+01
5.274127250000000231e+02 5.520683700000000016e+01
5.290826829999999745e+02 5.559879000000000104e+01
5.307537620000000516e+02 5.599210699999999719e+01
5.324259640000000218e+02 5.638678600000000074e+01
5.340992889999999989e+02 5.678282699999999750e+01
5.357737379999999803e+02 5.718022799999999961e+01
5.374493119999999635e+02 5.757898699999999792e+01
5.391260109999999486e+02 5.797910499999999701e+01
5.408038350000000491e+02 5.838058000000000192e+01
5.424827860000000328e+02 5.878341000000000349e+01
5.441628650000000107e+02 5.918759599999999921e+01
5.458440709999999854e+02 5.959313499999999664e+01
5.475264049999999543e+02 6.000002599999999831e+01
5.492098680000000286e+02 6.040826899999999711e+01
5.508944609999999784e+02 6.081786199999999809e+01
5.525801840000000311e+02 6.122880500000000126e+01
5.542670379999999568e+02 6.164109499999999997e+01
5.559550229999999829e+02 6.205473299999999881e+01
5.576441409999999905e+02 6.246971700000000283e+01
5.593343909999999823e+02 6.288604600000000033e+01
5.610257739999999558e+02 6.330371900000000096e+01
5.627182910000000220e+02 6.372273500000000013e+01
5.644119419999999536e+02 6.414309299999999325e+01
5.661067279999999755e+02 6.456479099999999960e+01
5.678026489999999740e+02 6.498782900000000495e+01
5.694997059999999465e+02 6.541220599999999763e+01
5.711979000000000042e+02 6.583791999999999689e+01
5.728972310000000334e+02 6.626497100000000273e+01
5.745976990000000342e+02 6.669335700000000600e+01
5.762993060000000014e+02 6.712307800000000668e+01
5.780020510000000513e+02 6.755413299999999310e+01
5.797059349999999540e+02 6.798651900000000126e+01
5.814109580000000506e+02 6.842023799999999767e+01
5.831171219999999948e+02 6.885528600000000665e+01
5.848244270000000142e+02 6.929166399999999726e+01
5.865328719999999976e+02 6.972937000000000296e+01
5.882424590000000535e+02 7.016840299999999786e+01
5.899531879999999546e+02 7.060876299999999617e+01
5.916650600000000395e+02 7.105044700000000546e+01
5.933780749999999671e+02 7.149345599999999479e+01
5.950922329999999647e+02 7.193778899999999510e+01
5.968075350000000299e+02 7.238344299999999976e+01
5.985239820000000464e+02 7.283041900000000624e+01
6.002415730000000167e+02 7.327871500000000538e+01
6.019603100000000495e+02 7.372832999999999970e+01
6.036801930000000311e+02 7.417926300000000595e+01
6.054012209999999641e+02 7.463151399999999569e+01
6.071233959999999570e+02 7.508508100000000240e+01
6.088467190000000073e+02 7.553996399999999767e+01
6.105711880000000065e+02 7.599616000000000327e+01
6.122968059999999468e+02 7.645367099999999994e+01
6.140235719999999446e+02 7.691249299999999778e+01
6.157514869999999974e+02 7.737262699999999427e+01
6.174805499999999938e+02 7.783407200000000614e+01
6.192107630000000427e+02 7.829682599999999582e+01
6.209421260000000302e+02 7.876088799999999424e+01
6.226746399999999539e+02 7.922625899999999888e+01
6.244083040000000437e+02 7.969293600000000311e+01
6.261431189999999560e+02 8.016091799999999523e+01
6.278790850000000319e+02 8.063020600000000115e+01
6.296162040000000388e+02 8.110079799999999750e+01
6.313544739999999820e+02 8.157269200000000353e+01
6.330938969999999699e+02 8.204588900000000251e+01
6.348344730000000027e+02 8.252038600000000201e+01
6.365762029999999640e+02 8.299618399999999951e+01
6.383190859999999702e+02 8.347328100000000006e+01
6.400631220000000212e+02 8.395167700000000366e+01
6.418083139999999958e+02 8.443137000000000114e+01
6.435546600000000126e+02 8.491235899999999504e+01
6.453021599999999580e+02 8.539464499999999703e+01
6.470508170000000518e+02 8.587822500000000048e+01
6.488006279999999606e+02 8.636309900000000539e+01
6.505515960000000177e+02 8.684926600000000008e+01
6.523037209999999959e+02 8.733672500000000127e+01
6.540570010000000138e+02 8.782547499999999729e+01
6.558114389999999503e+02 8.831551600000000235e+01
6.575670340000000351e+02 8.880684599999999307e+01
6.593237870000000385e+02 8.929946499999999787e+01
6.610816979999999603e+02 8.979337200000000507e+01
6.628407660000000305e+02 9.028856500000000551e+01
6.646009940000000142e+02 9.078504499999999666e+01
6.663623800000000301e+02 9.128280900000000031e+01
6.681249249999999620e+02 9.178185899999999720e+01
6.698886290000000372e+02 9.228219099999999742e+01
6.716534940000000233e+02 9.278380699999999592e+01
6.734195180000000391e+02 9.328670400000000029e+01
6.751867019999999684e+02 9.379088199999999631e+01
6.769550470000000360e+02 9.429634000000000071e+01
6.787245530000000144e+02 9.480307799999999929e+01
6.804952190000000201e+02 9.531109399999999710e+01
6.822670470000000478e+02 9.582038799999999412e+01
6.840400369999999839e+02 9.633095799999999542e+01
6.858141879999999446e+02 9.684280499999999847e+01
6.875895020000000386e+02 9.735592699999999411e+01
6.893659780000000410e+02 9.787032399999999654e+01
6.911436159999999518e+02 9.838599399999999662e+01
6.929224169999999958e+02 9.890293699999999433e+01
6.947023819999999432e+02 9.942115200000000641e+01
6.964835090000000264e+02 9.994063800000000697e+01
6.982658010000000104e+02 1.004613949999999960e+02
7.000492560000000140e+02 1.009834220000000045e+02
7.018338750000000346e+02 1.015067169999999948e+02
7.036196589999999560e+02 1.020312810000000070e+02
7.054066070000000082e+02 1.025571120000000036e+02
7.071947189999999637e+02 1.030842099999999988e+02
7.089839970000000449e+02 1.036125729999999976e+02
7.107744400000000269e+02 1.041422019999999975e+02
7.125660480000000234e+02 1.046730950000000036e+02
7.143588220000000319e+02 1.052052510000000041e+02
7.161527620000000525e+02 1.057386709999999965e+02
7.179478679999999713e+02 1.062733520000000027e+02
7.197441400000000158e+02 1.068092950000000059e+02
7.215415789999999561e+02 1.073464979999999969e+02
7.233401840000000220e+02 1.078849620000000016e+02
7.251399559999999838e+02 1.084246839999999992e+02
7.269408949999999550e+02 1.089656650000000013e+02
7.287430020000000468e+02 1.095079029999999989e+02
7.305462750000000369e+02 1.100513990000000035e+02
7.323507170000000315e+02 1.105961510000000061e+02
7.341563260000000355e+02 1.111421579999999949e+02
7.359631040000000439e+02 1.116894199999999984e+02
7.377710489999999481e+02 1.122379360000000048e+02
7.395801629999999705e+02 1.127877060000000000e+02
7.413904459999999972e+02 1.133387280000000032e+02
7.432018970000000309e+02 1.138910020000000003e+02
7.450145169999999553e+02 1.144445280000000054e+02
7.468283069999999952e+02 1.149993039999999951e+02
7.486432650000000422e+02 1.155553299999999979e+02
7.504593929999999773e+02 1.161126059999999995e+02
7.522766910000000280e+02 1.166711300000000051e+02
7.540951579999999694e+02 1.172309020000000004e+02
7.559147960000000239e+02 1.177919210000000021e+02
7.577356029999999691e+02 1.183541869999999960e+02
7.595575810000000274e+02 1.189176980000000015e+02
7.613807289999999739e+02 1.194824550000000016e+02
7.632050470000000360e+02 1.200484560000000016e+02
7.650305369999999812e+02 1.206157010000000014e+02
7.668571970000000420e+02 1.211841900000000010e+02
7.686850279999999884e+02 1.217539210000000054e+02
7.705140300000000479e+02 1.223248940000000005e+02
7.723442039999999906e+02 1.228971080000000029e+02
7.741755490000000464e+02 1.234705629999999985e+02
7.760080659999999853e+02 1.240452580000000040e+02
7.778417540000000372e+02 1.246211919999999935e+02
7.796766139999999723e+02 1.251983649999999955e+02
7.815126460000000179e+02 1.257767759999999981e+02
7.833498509999999442e+02 1.263564240000000041e+02
7.851882269999999835e+02 1.269373099999999965e+02
7.870277760000000171e+02 1.275194309999999973e+02
7.888684980000000451e+02 1.281027890000000014e+02
7.907103919999999562e+02 1.286873809999999878e+02
7.925534589999999753e+02 1.292732080000000110e+02
7.943976989999999887e+02 1.298602679999999907e+02
7.962431119999999964e+02 1.304485620000000097e+02
7.980896970000000010e+02 1.310380879999999877e+02
7.999374569999999949e+02 1.316288460000000100e+02
8.017863889999999856e+02 1.322208349999999939e+02
8.036364949999999681e+02 1.328140559999999937e+02
8.054877750000000560e+02 1.334085059999999885e+02
8.073402280000000246e+02 1.340041860000000042e+02
8.091938549999999850e+02 1.346010949999999866e+02
8.110486560000000509e+02 1.351992329999999924e+02
8.129046309999999949e+02 1.357985979999999984e+02
8.147617800000000443e+02 1.363991900000000044e+02
8.166201039999999693e+02 1.370010100000000079e+02
8.184796019999999999e+02 1.376040549999999882e+02
8.203402740000000222e+02 1.382083259999999996e+02
8.222021200000000363e+02 1.388138219999999876e+02
8.240651420000000371e+02 1.394205420000000117e+02
8.259293380000000298e+02 1.400284859999999867e+02
8.277947090000000117e+02 1.406376539999999977e+02
8.296612539999999854e+02 1.412480439999999930e+02
8.315289749999999458e+02 1.418596569999999986e+02
8.333978710000000092e+02 1.424724909999999909e+02
8.352679419999999482e+02 1.430865459999999985e+02
8.371391889999999876e+02 1.437018209999999954e+02
8.390116100000000188e+02 1.443183170000000075e+02
8.408852070000000367e+02 1.449360320000000115e+02
8.427599800000000414e+02 1.455549660000000074e+02
8.446359280000000354e+02 1.461751189999999951e+02
8.465130520000000161e+02 1.467964890000000082e+02
8.483913519999999835e+02 1.474190769999999873e+02
8.502708270000000539e+02 1.480428809999999942e+02
8.521514789999999948e+02 1.486679019999999980e+02
8.540333060000000387e+02 1.492941390000000013e+02
8.559163099999999531e+02 1.499215900000000090e+02
8.578004889999999705e+02 1.505502569999999878e+02
8.596858449999999721e+02 1.511801379999999995e+02
8.615723769999999604e+02 1.518112319999999897e+02
8.634600860000000466e+02 1.524435400000000129e+02
8.653489710000000059e+02 1.530770599999999888e+02
8.672390319999999519e+02 1.537117920000000026e+02
8.691302699999999959e+02 1.543477359999999976e+02
8.710226850000000240e+02 1.549848910000000046e+02
8.729162760000000389e+02 1.556232569999999953e+02
8.748110440000000381e+02 1.562628330000000005e+02
8.767069890000000214e+02 1.569036189999999920e+02
8.786041109999999890e+02 1.575456140000000005e+02
8.805024089999999433e+02 1.581888179999999977e+02
8.824018849999999929e+02 1.588332299999999861e+02
8.843025370000000294e+02 1.594788489999999967e+02
8.862043670000000475e+02 1.601256759999999986e+02
8.881073740000000498e+02 1.607737099999999941e+02
8.900115580000000364e+02 1.614229499999999859e+02
8.919169190000000071e+02 1.620733960000000025e+02
8.938234579999999596e+02 1.627250469999999893e+02
8.957311740000000100e+02 1.633779030000000034e+02
8.976400670000000446e+02 1.640319629999999904e+02
8.995501379999999472e+02 1.646872280000000046e+02
9.014613859999999477e+02 1.653436959999999942e+02
9.033738120000000436e+02 1.660013659999999902e+02
9.052874150000000100e+02 1.666602399999999875e+02
9.072021969999999556e+02 1.673203159999999912e+02
9.091181550000000016e+02 1.679815930000000037e+02
9.110352920000000267e+02 1.686440709999999967e+02
9.129536060000000361e+02 1.693077499999999986e+02
9.148730980000000272e+02 1.699726300000000094e+02
9.167937680000000000e+02 1.706387090000000057e+02
9.187156159999999545e+02 1.713059880000000135e+02
9.206386410000000069e+02 1.719744660000000067e+02
9.225628450000000385e+02 1.726441419999999880e+02
9.244882260000000542e+02 1.733150160000000142e+02
9.264147860000000492e+02 1.739870880000000000e+02
9.283425240000000258e+02 1.746603570000000047e+02
9.302714389999999867e+02 1.753348230000000001e+02
9.322015330000000404e+02 1.760104859999999860e+02
9.341328049999999621e+02 1.766873439999999960e+02
9.360652559999999767e+02 1.773653979999999990e+02
9.379988839999999755e+02 1.780446460000000002e+02
9.399336909999999534e+02 1.787250899999999945e+02
9.418696760000000268e+02 1.794067279999999869e+02
9.438068389999999681e+02 1.800895590000000084e+02
9.457451810000000023e+02 1.807735839999999996e+02
9.476847000000000207e+02 1.814588019999999915e+02
9.496253990000000158e+02 1.821452130000000125e+02
9.515672749999999951e+02 1.828328150000000107e+02
9.535103309999999510e+02 1.835216100000000097e+02
9.554545640000000049e+02 1.842115959999999859e+02
9.573999760000000379e+02 1.849027719999999988e+02
9.593465670000000500e+02 1.855951399999999865e+02
9.612943360000000439e+02 1.862886970000000133e+02
9.632432830000000195e+02 1.869834439999999915e+02
9.651934089999999742e+02 1.876793810000000065e+02
9.671447140000000218e+02 1.883765060000000062e+02
9.690971970000000510e+02 1.890748199999999883e+02
9.710508589999999458e+02 1.897743220000000122e+02
9.730057000000000471e+02 1.904750119999999924e+02
9.749617190000000164e+02 1.911768889999999885e+02
9.769189159999999674e+02 1.918799539999999979e+02
9.788772930000000088e+02 1.925842049999999972e+02
9.808368480000000318e+02 1.932896419999999864e+02
9.827975820000000340e+02 1.939962649999999940e+02
9.847594940000000179e+02 1.947040729999999940e+02
9.867225849999999809e+02 1.954130659999999864e+02
9.886868550000000369e+02 1.961232449999999972e+02
9.906523039999999583e+02 1.968346070000000054e+02
9.926189309999999750e+02 1.975471530000000087e+02
9.945867369999999710e+02 1.982608840000000043e+02
9.965557219999999461e+02 1.989757970000000000e+02
9.985258850000000166e+02 1.996918929999999932e+02
1.000497227999999950e+03 2.004091720000000123e+02
1.002469748999999979e+03 2.011276330000000030e+02
1.004443447999999989e+03 2.018472749999999962e+02
1.006418326999999977e+03 2.025680989999999895e+02
1.008394385000000057e+03 2.032901040000000137e+02
1.010371621000000005e+03 2.040132889999999861e+02
1.012350036000000046e+03 2.047376549999999895e+02
1.014329628999999954e+03 2.054632009999999980e+02
1.016310401999999954e+03 2.061899260000000140e+02
1.018292353000000048e+03 2.069178310000000067e+02
1.020275484000000006e+03 2.076469150000000070e+02
1.022259791999999948e+03 2.083771769999999890e+02
1.024245280000000093e+03 2.091086170000000095e+02
1.026231946999999991e+03 2.098412350000000117e+02
1.028219792000000098e+03 2.105750309999999956e+02
1.030208816000000070e+03 2.113100029999999947e+02
1.032199018999999907e+03 2.120461530000000039e+02
1.034190401000000065e+03 2.127834789999999998e+02
1.036182960999999978e+03 2.135219810000000109e+02
1.038176699999999983e+03 2.142616590000000087e+02
1.040171618000000080e+03 2.150025129999999933e+02
1.042167715000000044e+03 2.157445409999999981e+02
1.044164991000000100e+03 2.164877449999999897e+02
1.046163444999999911e+03 2.172321230000000014e+02
1.048163078000000041e+03 2.179776750000000050e+02
1.050163890000000038e+03 2.187244000000000028e+02
1.052165880000000016e+03 2.194722999999999900e+02
1.054169049000000086e+03 2.202213720000000023e+02
1.056173397000000023e+03 2.209716170000000091e+02
1.058178924000000052e+03 2.217230350000000101e+02
1.060185629000000063e+03 2.224756250000000080e+02
1.062193512999999939e+03 2.232293870000000027e+02
1.064202575000000024e+03 2.239843199999999968e+02
1.066212817000000086e+03 2.247404249999999877e+02
1.068224236999999903e+03 2.254977000000000089e+02
1.070236834999999928e+03 2.262561460000000011e+02
1.072250612000000046e+03 2.270157629999999926e+02
1.074265568000000030e+03 2.277765489999999886e+02
1.076281701999999996e+03 2.285385049999999865e+02
1.078299015000000054e+03 2.293016299999999887e+02
1.080317506999999978e+03 2.300659249999999929e+02
1.082337177000000111e+03 2.308313880000000040e+02
1.084358026000000109e+03 2.315980189999999936e+02
1.086380053000000089e+03 2.323658189999999877e+02
1.088403258000000051e+03 2.331347859999999912e+02
1.090427642000000105e+03 2.339049210000000016e+02
1.092453205000000025e+03 2.346762229999999931e+02
1.094479945999999927e+03 2.354486919999999941e+02
1.096507865000000038e+03 2.362223280000000045e+02
1.098536963000000014e+03 2.369971299999999985e+02
1.100567240000000083e+03 2.377730980000000045e+02
1.102598694000000023e+03 2.385502309999999966e+02
1.104631327000000056e+03 2.393285300000000007e+02
1.106665138999999954e+03 2.401079949999999883e+02
1.108700127999999950e+03 2.408886239999999930e+02
1.110736296000000038e+03 2.416704169999999863e+02
1.112773642000000109e+03 2.424533749999999941e+02
1.114812167000000045e+03 2.432374969999999905e+02
1.116851869999999963e+03 2.440227830000000040e+02
1.118892751000000089e+03 2.448092320000000086e+02
1.120934809999999970e+03 2.455968440000000044e+02
1.122978047000000061e+03 2.463856179999999938e+02
1.125022461999999905e+03 2.471755560000000003e+02
1.127068056000000070e+03 2.479666560000000004e+02
1.129114827999999989e+03 2.487589169999999967e+02
1.131162777000000006e+03 2.495523410000000126e+02
1.133211904999999888e+03 2.503469249999999988e+02
1.135262210999999979e+03 2.511426710000000071e+02
1.137313695000000052e+03 2.519395780000000116e+02
1.139366355999999996e+03 2.527376460000000122e+02
1.141420196000000033e+03 2.535368740000000116e+02
1.143475214000000051e+03 2.543372610000000122e+02
1.145531408999999940e+03 2.551388090000000091e+02
1.147588782999999921e+03 2.559415160000000071e+02
1.149647334000000001e+03 2.567453830000000039e+02
1.151707063000000062e+03 2.575504080000000044e+02
1.153767970000000105e+03 2.583565919999999778e+02
1.155830054000000018e+03 2.591639349999999808e+02
1.157893317000000025e+03 2.599724360000000161e+02
1.159957756999999901e+03 2.607820939999999723e+02
1.162023374000000103e+03 2.615929110000000151e+02
1.164090169999999944e+03 2.624048849999999788e+02
1.166158143000000109e+03 2.632180149999999799e+02
1.168227292999999918e+03 2.640323030000000131e+02
1.170297620999999936e+03 2.648477480000000241e+02
1.172369126999999935e+03 2.656643480000000181e+02
1.174441810000000032e+03 2.664821049999999900e+02
1.176515671000000111e+03 2.673010179999999991e+02
1.178590707999999950e+03 2.681210859999999911e+02
1.180666924000000108e+03 2.689423100000000204e+02
1.182744316999999910e+03 2.697646889999999757e+02
1.184822887000000037e+03 2.705882219999999734e+02
1.186902634000000035e+03 2.714129110000000082e+02
1.188983559000000014e+03 2.722387529999999742e+02
1.191065661000000091e+03 2.730657499999999800e+02
1.193148940000000039e+03 2.738938999999999737e+02
1.195233396000000084e+03 2.747232040000000097e+02
1.197319029000000000e+03 2.755536619999999743e+02
1.199405839999999898e+03 2.763852719999999863e+02
1.201493827000000010e+03 2.772180349999999862e+02
1.203582992000000104e+03 2.780519509999999741e+02
1.205673332999999957e+03 2.788870200000000068e+02
1.207764852000000019e+03 2.797232399999999757e+02
1.209857547999999952e+03 2.805606129999999894e+02
1.211951420000000098e+03 2.813991369999999961e+02
1.214046468999999888e+03 2.822388119999999958e+02
1.216142695000000003e+03 2.830796389999999860e+02
1.218240097999999989e+03 2.839216170000000261e+02
1.220338678000000073e+03 2.847647450000000049e+02
1.222438433999999916e+03 2.856090239999999767e+02
1.224539367000000084e+03 2.864544530000000009e+02
1.226641476999999895e+03 2.873010320000000206e+02
1.228744762999999921e+03 2.881487599999999816e+02
1.230849226000000044e+03 2.889976389999999924e+02
1.232954864999999927e+03 2.898476660000000038e+02
1.235061680999999908e+03 2.906988430000000108e+02
1.237169673000000103e+03 2.915511690000000158e+02
1.239278841999999941e+03 2.924046430000000214e+02
1.241389186999999993e+03 2.932592660000000251e+02
1.243500708000000031e+03 2.941150359999999750e+02
1.245613405999999941e+03 2.949719549999999799e+02
1.247727280000000064e+03 2.958300219999999854e+02
1.249842329999999947e+03 2.966892359999999940e+02
1.251958556000000044e+03 2.975495970000000057e+02
1.254075959000000012e+03 2.984111050000000205e+02
1.256194537000000082e+03 2.992737599999999816e+02
1.258314292000000023e+03 3.001375620000000026e+02
1.260435222000000067e+03 3.010025099999999725e+02
1.262557328999999982e+03 3.018686040000000048e+02
1.264680612000000110e+03 3.027358449999999834e+02
1.266805069999999887e+03 3.036042299999999727e+02
1.268930704999999989e+03 3.044737620000000220e+02
1.271057514999999967e+03 3.053444390000000226e+02
1.273185500999999931e+03 3.062162609999999745e+02
1.275314661999999998e+03 3.070892269999999940e+02
1.277444999999999936e+03 3.079633390000000190e+02
1.279576512999999977e+03 3.088385949999999980e+02
1.281709200999999894e+03 3.097149949999999876e+02
1.283843065000000024e+03 3.105925389999999879e+02
1.285978104999999914e+03 3.114712269999999990e+02
1.288114319999999907e+03 3.123510590000000207e+02
1.290251710999999887e+03 3.132320339999999987e+02
1.292390276999999969e+03 3.141141519999999900e+02
1.294530017999999927e+03 3.149974129999999946e+02
1.296670935000000100e+03 3.158818170000000123e+02
1.298813026999999920e+03 3.167673629999999889e+02
1.300956294000000071e+03 3.176540519999999788e+02
1.303100736000000097e+03 3.185418829999999843e+02
1.305246354000000110e+03 3.194308560000000057e+02
1.307393146999999999e+03 3.203209709999999859e+02
1.309541114000000107e+03 3.212122269999999844e+02
1.311690256999999974e+03 3.221046249999999986e+02
1.313840574000000061e+03 3.229981629999999768e+02
1.315992066999999906e+03 3.238928430000000276e+02
1.318144733999999971e+03 3.247886639999999829e+02
1.320298575999999912e+03 3.256856250000000159e+02
1.322453592999999955e+03 3.265837260000000128e+02
1.324609785000000102e+03 3.274829669999999737e+02
1.326767151000000013e+03 3.283833490000000097e+02
1.328925692000000026e+03 3.292848700000000122e+02
1.331085407999999916e+03 3.301875309999999786e+02
1.333246298000000024e+03 3.310913310000000251e+02
1.335408363000000008e+03 3.319962699999999813e+02
1.337571601999999984e+03 3.329023490000000152e+02
1.339736016000000063e+03 3.338095660000000180e+02
1.341901603999999907e+03 3.347179219999999873e+02
1.344068365999999969e+03 3.356274159999999824e+02
1.346236302000000023e+03 3.365380480000000034e+02
1.348405412999999953e+03 3.374498179999999934e+02
1.350575698000000102e+03 3.383627270000000067e+02
1.352747157000000016e+03 3.392767719999999940e+02
1.354919789999999921e+03 3.401919560000000047e+02
1.357093597000000045e+03 3.411082759999999894e+02
1.359268579000000045e+03 3.420257339999999999e+02
1.361444733999999926e+03 3.429443289999999820e+02
1.363622063000000026e+03 3.438640599999999949e+02
1.365800565999999890e+03 3.447849279999999794e+02
1.367980242000000089e+03 3.457069319999999948e+02
1.370161092999999937e+03 3.466300719999999842e+02
1.372343116999999893e+03 3.475543480000000045e+02
1.374526315000000068e+03 3.484797609999999963e+02
1.376710685999999896e+03 3.494063080000000241e+02
1.378896230999999943e+03 3.503339910000000259e+02
1.381082949999999983e+03 3.512628100000000018e+02
1.383270841999999902e+03 3.521927630000000136e+02
1.385459906999999930e+03 3.531238519999999994e+02
1.387650145999999950e+03 3.540560750000000212e+02
1.389841558000000077e+03 3.549894320000000221e+02
1.392034143000000086e+03 3.559239239999999995e+02
1.394227902000000086e+03 3.568595500000000129e+02
1.396422833999999966e+03 3.577963100000000054e+02
1.398618938999999955e+03 3.587342039999999770e+02
1.400816217000000051e+03 3.596732319999999845e+02
1.403014668000000029e+03 3.606133929999999737e+02
1.405214291999999887e+03 3.615546870000000013e+02
1.407415087999999969e+03 3.624971150000000080e+02
1.409617058000000043e+03 3.634406749999999988e+02
1.411820200999999997e+03 3.643853690000000256e+02
1.414024515999999949e+03 3.653311949999999797e+02
1.416230004000000008e+03 3.662781529999999748e+02
1.418436664999999948e+03 3.672262430000000109e+02
1.420644498000000112e+03 3.681754659999999717e+02
1.422853503999999930e+03 3.691258209999999735e+02
1.425063683000000083e+03 3.700773070000000189e+02
1.427275034000000005e+03 3.710299249999999915e+02
1.429487556999999924e+03 3.719836740000000077e+02
1.431701252999999951e+03 3.729385550000000080e+02
1.433916120999999976e+03 3.738945669999999950e+02
1.436132162000000108e+03 3.748517090000000280e+02
1.438349373999999898e+03 3.758099829999999884e+02
1.440567759000000024e+03 3.767693869999999947e+02
1.442787315999999919e+03 3.777299209999999903e+02
1.445008045000000038e+03 3.786915859999999725e+02
1.447229945999999927e+03 3.796543800000000033e+02
1.449453019000000040e+03 3.806183050000000208e+02
1.451677263999999923e+03 3.815833589999999731e+02
1.453902681000000030e+03 3.825495430000000283e+02
1.456129269000000022e+03 3.835168570000000159e+02
1.458357029999999895e+03 3.844852999999999952e+02
1.460585962000000109e+03 3.854548720000000230e+02
1.462816066000000092e+03 3.864255719999999883e+02
1.465047340999999960e+03 3.873974019999999996e+02
1.467279788000000053e+03 3.883703600000000051e+02
1.469513406000000032e+03 3.893444470000000024e+02
1.471748196000000007e+03 3.903196619999999939e+02
1.473984157000000096e+03 3.912960059999999771e+02
1.476221289999999954e+03 3.922734770000000140e+02
1.478459593999999925e+03 3.932520759999999882e+02
1.480699069000000009e+03 3.942318030000000135e+02
1.482939714999999978e+03 3.952126569999999788e+02
1.485181532999999945e+03 3.961946389999999951e+02
1.487424522000000024e+03 3.971777480000000082e+02
1.489668681000000106e+03 3.981619840000000181e+02
1.491914011999999957e+03 3.991473470000000248e+02
1.494160513000000037e+03 4.001338370000000282e+02
1.496408185999999887e+03 4.011214529999999741e+02
1.498657028999999966e+03 4.021101959999999735e+02
1.500907042999999931e+03 4.031000649999999723e+02
1.503158228000000008e+03 4.040910610000000247e+02
1.505410583000000088e+03 4.050831820000000221e+02
1.507664109000000053e+03 4.060764290000000187e+02
1.509918805999999904e+03 4.070708020000000147e+02
1.512174672999999984e+03 4.080663000000000125e+02
1.514431710999999950e+03 4.090629240000000095e+02
1.516689918999999918e+03 4.100606730000000084e+02
1.518949296999999888e+03 4.110595480000000066e+02
1.521209845999999970e+03 4.120595470000000091e+02
1.523471565000000055e+03 4.130606710000000135e+02
1.525734453999999914e+03 4.140629190000000222e+02
1.527998513000000003e+03 4.150662929999999733e+02
1.530263742000000093e+03 4.160707899999999881e+02
1.532530142000000069e+03 4.170764120000000048e+02
1.534797710999999936e+03 4.180831580000000258e+02
1.537066450000000032e+03 4.190910279999999943e+02
1.539336360000000013e+03 4.201000210000000266e+02
1.541607438000000002e+03 4.211101380000000063e+02
1.543879687000000104e+03 4.221213789999999904e+02
1.546153105999999980e+03 4.231337429999999813e+02
1.548427693999999974e+03 4.241472309999999766e+02
1.550703451999999970e+03 4.251618409999999812e+02
1.552980379000000084e+03 4.261775739999999928e+02
1.555258475999999973e+03 4.271944310000000087e+02
1.557537741999999980e+03 4.282124089999999796e+02
1.559818177000000105e+03 4.292315110000000118e+02
1.562099782000000005e+03 4.302517339999999990e+02
1.564382556999999906e+03 4.312730799999999931e+02
1.566666500000000042e+03 4.322955479999999966e+02
1.568951612999999952e+03 4.333191380000000095e+02
1.571237894000000097e+03 4.343438499999999749e+02
1.573525345000000016e+03 4.353696830000000091e+02
1.575813965000000053e+03 4.363966379999999958e+02
1.578103753999999981e+03 4.374247149999999920e+02
1.580394712000000027e+03 4.384539120000000025e+02
1.582686838000000080e+03 4.394842310000000225e+02
1.584980133000000023e+03 4.405156709999999975e+02
1.587274597999999969e+03 4.415482319999999845e+02
1.589570230000000038e+03 4.425819129999999859e+02
1.591867032000000108e+03 4.436167149999999992e+02
1.594165001999999959e+03 4.446526370000000270e+02
1.596464140000000043e+03 4.456896800000000098e+02
1.598764447000000018e+03 4.467278430000000071e+02
1.601065923000000112e+03 4.477671260000000188e+02
1.603368566000000101e+03 4.488075289999999882e+02
1.605672379000000092e+03 4.498490509999999745e+02
1.607977358999999979e+03 4.508916929999999752e+02
1.610283507000000100e+03 4.519354549999999904e+02
1.612590824000000111e+03 4.529803360000000225e+02
1.614899308999999903e+03 4.540263370000000123e+02
1.617208961999999929e+03 4.550734560000000215e+02
1.619519782000000077e+03 4.561216949999999883e+02
1.621831770999999890e+03 4.571710519999999747e+02
1.624144927999999936e+03 4.582215279999999780e+02
1.626459252000000106e+03 4.592731229999999982e+02
1.628774744000000055e+03 4.603258359999999811e+02
1.631091404000000011e+03 4.613796679999999810e+02
1.633409231999999975e+03 4.624346180000000004e+02
1.635728227000000061e+03 4.634906849999999849e+02
1.638048389999999927e+03 4.645478709999999865e+02
1.640369719999999916e+03 4.656061750000000075e+02
1.642692217000000028e+03 4.666655959999999936e+02
1.645015881999999920e+03 4.677261349999999993e+02
1.647340715000000046e+03 4.687877910000000270e+02
1.649666713999999956e+03 4.698505650000000173e+02
1.651993881000000101e+03 4.709144559999999728e+02
1.654322214999999915e+03 4.719794640000000072e+02
1.656651716000000079e+03 4.730455890000000068e+02
1.658982383999999911e+03 4.741128310000000283e+02
1.661314219000000094e+03 4.751811890000000176e+02
1.663647220999999945e+03 4.762506639999999720e+02
1.665981389999999919e+03 4.773212560000000053e+02
1.668316726000000017e+03 4.783929630000000088e+02
1.670653227999999899e+03 4.794657869999999775e+02
1.672990898000000016e+03 4.805397270000000276e+02
1.675329733000000033e+03 4.816147829999999885e+02
1.677669736000000057e+03 4.826909549999999740e+02
1.680010905000000093e+03 4.837682429999999840e+02
1.682353241000000025e+03 4.848466460000000211e+02
1.684696742999999969e+03 4.859261650000000259e+02
1.687041410999999925e+03 4.870067990000000009e+02
1.689387246000000005e+03 4.880885480000000030e+02
1.691734247000000096e+03 4.891714129999999727e+02
1.694082413999999972e+03 4.902553919999999721e+02
1.696431747000000087e+03 4.913404859999999985e+02
1.698782247000000098e+03 4.924266949999999952e+02
1.701133912000000009e+03 4.935140190000000189e+02
1.703486744000000044e+03 4.946024570000000153e+02
1.705840742000000091e+03 4.956920099999999820e+02
1.708195905000000039e+03 4.967826769999999783e+02
1.710552233999999999e+03 4.978744580000000042e+02
1.712909728999999970e+03 4.989673530000000028e+02
1.715268389999999954e+03 5.000613619999999742e+02
1.717628216999999950e+03 5.011564849999999751e+02
1.719989209000000074e+03 5.022527210000000082e+02
1.722351366000000098e+03 5.033500710000000140e+02
1.724714688999999908e+03 5.044485349999999926e+02
1.727079177999999956e+03 5.055481120000000033e+02
1.729444831999999906e+03 5.066488019999999892e+02
1.731811650999999983e+03 5.077506060000000048e+02
1.734179636000000073e+03 5.088535219999999981e+02
1.736548786000000064e+03 5.099575510000000236e+02
1.738919100999999955e+03 5.110626930000000243e+02
1.741290580999999975e+03 5.121689480000000003e+02
1.743663225999999895e+03 5.132763149999999541e+02
1.746037035999999944e+03 5.143847950000000537e+02
1.748412010999999893e+03 5.154943869999999606e+02
1.750788150999999971e+03 5.166050910000000158e+02
1.753165455999999949e+03 5.177169069999999920e+02
1.755543926000000056e+03 5.188298360000000002e+02
1.757923559999999952e+03 5.199438760000000457e+02
1.760304358999999977e+03 5.210590280000000121e+02
1.762686322999999902e+03 5.221752910000000156e+02
1.765069451000000072e+03 5.232926670000000513e+02
1.767453743999999915e+03 5.244111530000000130e+02
1.769839201000000003e+03 5.255307510000000093e+02
1.772225822999999991e+03 5.266514600000000428e+02
1.774613608999999997e+03 5.277732809999999972e+02
1.777002559000000019e+03 5.288962119999999913e+02
1.779392673999999943e+03 5.300202540000000226e+02
1.781783951999999999e+03 5.311454069999999774e+02
1.784176394999999957e+03 5.322716709999999694e+02
1.786570001999999931e+03 5.333990450000000010e+02
1.788964772999999923e+03 5.345275299999999561e+02
1.791360707999999931e+03 5.356571249999999509e+02
1.793757806999999957e+03 5.367878299999999854e+02
1.796156068999999889e+03 5.379196449999999459e+02
1.798555495999999948e+03 5.390525709999999435e+02
1.800956085999999914e+03 5.401866059999999834e+02
1.803357839999999896e+03 5.413217509999999493e+02
1.805760757000000012e+03 5.424580059999999548e+02
1.808164837999999918e+03 5.435953710000000001e+02
1.810570083000000068e+03 5.447338449999999739e+02
1.812976490999999896e+03 5.458734279999999899e+02
1.815384062000000085e+03 5.470141210000000456e+02
1.817792797000000064e+03 5.481559230000000298e+02
1.820202694999999949e+03 5.492988340000000562e+02
1.822613755999999967e+03 5.504428540000000112e+02
1.825025981000000002e+03 5.515879820000000109e+02
1.827439368000000059e+03 5.527342200000000503e+02
1.829853918999999905e+03 5.538815660000000207e+02
1.832269633000000113e+03 5.550300210000000334e+02
1.834686508999999887e+03 5.561795839999999771e+02
1.837104548999999906e+03 5.573302559999999630e+02
1.839523750999999947e+03 5.584820359999999937e+02
1.841944117000000006e+03 5.596349239999999554e+02
1.844365645000000086e+03 5.607889199999999619e+02
1.846788334999999961e+03 5.619440240000000131e+02
1.849212189000000080e+03 5.631002359999999953e+02
1.851637204000000111e+03 5.642575550000000248e+02
1.854063382999999931e+03 5.654159829999999829e+02
1.856490724000000000e+03 5.665755169999999907e+02
1.858919227000000092e+03 5.677361600000000408e+02
1.861348893000000089e+03 5.688979090000000269e+02


==> anc/Fig1/Fig1_g30.out <==
#Energy Density(MeV/fm^3) Pressure(MeV/fm^3)
3.826327500000000015e+01 1.266740000000000088e-01
3.968529300000000148e+01 1.359150000000000080e-01
4.110764700000000005e+01 1.454799999999999982e-01
4.253033599999999836e+01 1.553660000000000041e-01
4.395336000000000354e+01 1.655689999999999940e-01
4.537671900000000136e+01 1.760859999999999925e-01
4.680040999999999940e+01 1.869129999999999958e-01
4.822443499999999972e+01 1.980490000000000028e-01
4.964879100000000278e+01 2.094920000000000115e-01
5.107347899999999896e+01 2.212409999999999932e-01
5.249849799999999789e+01 2.332970000000000044e-01
5.392384599999999750e+01 2.456599999999999895e-01
5.534952400000000239e+01 2.583329999999999793e-01
5.677553100000000086e+01 2.713180000000000036e-01
5.820186700000000002e+01 2.846190000000000109e-01
5.962852999999999781e+01 2.982400000000000051e-01
6.105552200000000340e+01 3.121880000000000210e-01
6.248284300000000258e+01 3.264690000000000092e-01
6.391049100000000038e+01 3.410909999999999775e-01
6.533846900000000346e+01 3.560619999999999896e-01
6.676677499999999554e+01 3.713919999999999999e-01
6.819541200000000458e+01 3.870910000000000184e-01
6.962438000000000216e+01 4.031719999999999748e-01
7.105367999999999995e+01 4.196460000000000190e-01
7.248331399999999292e+01 4.365269999999999984e-01
7.391328199999999526e+01 4.538300000000000112e-01
7.534358799999999690e+01 4.715690000000000159e-01
7.677423199999999781e+01 4.897610000000000019e-01
7.820521800000000212e+01 5.084229999999999583e-01
7.963654699999999309e+01 5.275720000000000409e-01
8.106822300000000325e+01 5.472280000000000477e-01
8.250024799999999914e+01 5.674090000000000522e-01
8.393262599999999907e+01 5.881349999999999634e-01
8.536535999999999547e+01 6.094279999999999697e-01
8.679845400000000666e+01 6.313090000000000090e-01
8.823191099999999665e+01 6.538000000000000478e-01
8.966573599999999544e+01 6.769249999999999989e-01
9.109993400000000463e+01 7.007060000000000510e-01
9.253450800000000243e+01 7.251680000000000348e-01
9.396946400000000210e+01 7.503349999999999742e-01
9.540480599999999356e+01 7.762329999999999508e-01
9.684054100000000176e+01 8.028870000000000173e-01
9.827667399999999986e+01 8.303239999999999510e-01
9.971321000000000367e+01 8.585700000000000554e-01
1.011501549999999980e+02 8.876519999999999966e-01
1.025875159999999937e+02 9.175990000000000535e-01
1.040253000000000014e+02 9.484369999999999745e-01
1.054635109999999969e+02 9.801959999999999562e-01
1.069021589999999975e+02 1.012904000000000027e+00
1.083412490000000048e+02 1.046588999999999992e+00
1.097807889999999986e+02 1.081282000000000076e+00
1.112207860000000039e+02 1.117010999999999976e+00
1.126612470000000030e+02 1.153807000000000027e+00
1.141021819999999991e+02 1.191699999999999982e+00
1.155435959999999938e+02 1.230399999999999938e+00
1.169854919999999936e+02 1.269851999999999981e+00
1.184278750000000002e+02 1.310275999999999996e+00
1.198707509999999985e+02 1.351757000000000097e+00
1.213141269999999992e+02 1.394355999999999929e+00
1.227580119999999937e+02 1.438125000000000098e+00
1.242024119999999954e+02 1.483111000000000068e+00
1.256473369999999932e+02 1.529355999999999938e+00
1.270927939999999978e+02 1.576899999999999968e+00
1.285387939999999958e+02 1.625782000000000060e+00
1.299853439999999978e+02 1.676039999999999974e+00
1.314324540000000070e+02 1.727708999999999939e+00
1.328801330000000007e+02 1.780826999999999938e+00
1.343283910000000105e+02 1.835428000000000059e+00
1.357772390000000087e+02 1.891547000000000089e+00
1.372266850000000034e+02 1.949217999999999895e+00
1.386767399999999952e+02 2.008474999999999788e+00
1.401274150000000134e+02 2.069351999999999858e+00
1.415787180000000092e+02 2.131882000000000055e+00
1.430306620000000066e+02 2.196098000000000106e+00
1.444832570000000089e+02 2.262033999999999878e+00
1.459365129999999908e+02 2.329720000000000013e+00
1.473904420000000073e+02 2.399191000000000074e+00
1.488450540000000046e+02 2.470477999999999952e+00
1.503003600000000120e+02 2.543613000000000124e+00
1.517563710000000015e+02 2.618628000000000178e+00
1.532130989999999997e+02 2.695555000000000145e+00
1.546705550000000073e+02 2.774426000000000059e+00
1.561287509999999941e+02 2.855271000000000114e+00
1.575876969999999915e+02 2.938123000000000040e+00
1.590474059999999952e+02 3.023012000000000032e+00
1.605078890000000058e+02 3.109970000000000123e+00
1.619691569999999956e+02 3.199027000000000065e+00
1.634312229999999886e+02 3.290214999999999890e+00
1.648940990000000113e+02 3.383564999999999934e+00
1.663577960000000076e+02 3.479106999999999950e+00
1.678223250000000064e+02 3.576871000000000134e+00
1.692877000000000010e+02 3.676889000000000074e+00
1.707539329999999893e+02 3.779190999999999967e+00
1.722210340000000031e+02 3.883808000000000149e+00
1.736890170000000069e+02 3.990768999999999789e+00
1.751578939999999989e+02 4.100106000000000250e+00
1.766276770000000056e+02 4.211848999999999954e+00
1.780983779999999967e+02 4.326026999999999845e+00
1.795700099999999964e+02 4.442671999999999954e+00
1.810425860000000000e+02 4.561812999999999896e+00
1.825161160000000109e+02 4.683480999999999561e+00
1.839906149999999911e+02 4.807705999999999591e+00
1.854660939999999982e+02 4.934516999999999598e+00
1.869425669999999968e+02 5.063945999999999614e+00
1.884200449999999876e+02 5.196022000000000141e+00
1.898985409999999945e+02 5.330776000000000181e+00
1.913780690000000106e+02 5.468237000000000236e+00
1.928586400000000083e+02 5.608435000000000059e+00
1.943402680000000089e+02 5.751401000000000430e+00
1.958229660000000081e+02 5.897165000000000212e+00
1.973067450000000065e+02 6.045757000000000048e+00
1.987916199999999947e+02 6.197206000000000437e+00
2.002776020000000017e+02 6.351543999999999635e+00
2.017647049999999922e+02 6.508799999999999919e+00
2.032529419999999902e+02 6.669004000000000154e+00
2.047423259999999914e+02 6.832186000000000092e+00
2.062328689999999938e+02 6.998376999999999626e+00
2.077245849999999905e+02 7.167607000000000284e+00
2.092174870000000055e+02 7.339904999999999902e+00
2.107115880000000061e+02 7.515302000000000149e+00
2.122069009999999878e+02 7.693827999999999889e+00
2.137034390000000030e+02 7.875512999999999764e+00
2.152012159999999881e+02 8.060387000000000413e+00
2.167002439999999979e+02 8.248480000000000700e+00
2.182005359999999996e+02 8.439821999999999491e+00
2.197021070000000122e+02 8.634444000000000230e+00
2.212049690000000055e+02 8.832375000000000753e+00
2.227091360000000009e+02 9.033644999999999925e+00
2.242146199999999965e+02 9.238284999999999414e+00
2.257214360000000113e+02 9.446322999999999581e+00
2.272295959999999866e+02 9.657790999999999570e+00
2.287391140000000007e+02 9.872716999999999743e+00
2.302500029999999924e+02 1.009113199999999999e+01
2.317622770000000116e+02 1.031306599999999918e+01
2.332759489999999971e+02 1.053854800000000047e+01
2.347910329999999988e+02 1.076760699999999993e+01
2.363075420000000122e+02 1.100027299999999997e+01
2.378254890000000046e+02 1.123657500000000020e+01
2.393448889999999949e+02 1.147654299999999949e+01
2.408657540000000097e+02 1.172020599999999924e+01
2.423880980000000136e+02 1.196759300000000081e+01
2.439119340000000022e+02 1.221873300000000029e+01
2.454372769999999946e+02 1.247365500000000083e+01
2.469641389999999888e+02 1.273238599999999998e+01
2.484925340000000062e+02 1.299495699999999943e+01
2.500224770000000092e+02 1.326139399999999924e+01
2.515539789999999982e+02 1.353172700000000006e+01
2.530870559999999898e+02 1.380598299999999945e+01
2.546217200000000105e+02 1.408418999999999954e+01
2.561579849999999965e+02 1.436637499999999967e+01
2.576958650000000262e+02 1.465256600000000020e+01
2.592353729999999814e+02 1.494279000000000046e+01
2.607765229999999974e+02 1.523707399999999978e+01
2.623193279999999845e+02 1.553544400000000003e+01
2.638638030000000185e+02 1.583792700000000053e+01
2.654099600000000123e+02 1.614454800000000034e+01
2.669578129999999874e+02 1.645533400000000057e+01
2.685073760000000220e+02 1.677031099999999952e+01
2.700586620000000266e+02 1.708950199999999953e+01
2.716116850000000227e+02 1.741293399999999991e+01
2.731664579999999773e+02 1.774062999999999946e+01
2.747229950000000258e+02 1.807261600000000001e+01
2.762813090000000216e+02 1.840891399999999933e+01
2.778414139999999861e+02 1.874954800000000077e+01
2.794033239999999978e+02 1.909454200000000057e+01
2.809670510000000263e+02 1.944391900000000106e+01
2.825326089999999795e+02 1.979769999999999897e+01
2.841000119999999924e+02 2.015590800000000016e+01
2.856692729999999756e+02 2.051856400000000136e+01
2.872404050000000097e+02 2.088569000000000031e+01
2.888134210000000053e+02 2.125730599999999981e+01
2.903883349999999837e+02 2.163343300000000013e+01
2.919651600000000258e+02 2.201409100000000052e+01
2.935439099999999826e+02 2.239929899999999918e+01
2.951245969999999943e+02 2.278907600000000144e+01
2.967072340000000281e+02 2.318344099999999841e+01
2.982918359999999893e+02 2.358241100000000046e+01
2.998784140000000207e+02 2.398600599999999972e+01
3.014669809999999757e+02 2.439424100000000095e+01
3.030575519999999869e+02 2.480713400000000135e+01
3.046501380000000268e+02 2.522470099999999960e+01
3.062447530000000029e+02 2.564695700000000045e+01
3.078414089999999987e+02 2.607391900000000007e+01
3.094401189999999815e+02 2.650560000000000116e+01
3.110408959999999752e+02 2.694201500000000138e+01
3.126437530000000038e+02 2.738317800000000091e+01
3.142487009999999827e+02 2.782910199999999890e+01
3.158557549999999878e+02 2.827980099999999908e+01
3.174649259999999913e+02 2.873528500000000108e+01
3.190762260000000197e+02 2.919556800000000152e+01
3.206896689999999808e+02 2.966066100000000105e+01
3.223052660000000174e+02 3.013057399999999930e+01
3.239230289999999854e+02 3.060531800000000047e+01
3.255429710000000227e+02 3.108490199999999959e+01
3.271651049999999827e+02 3.156933599999999984e+01
3.287894410000000107e+02 3.205862900000000337e+01
3.304159920000000170e+02 3.255279000000000167e+01
3.320447700000000282e+02 3.305182500000000090e+01
3.336757870000000139e+02 3.355574299999999965e+01
3.353090540000000033e+02 3.406454999999999700e+01
3.369445840000000203e+02 3.457825299999999658e+01
3.385823869999999829e+02 3.509685799999999745e+01
3.402224759999999719e+02 3.562037099999999867e+01
3.418648610000000190e+02 3.614879499999999979e+01
3.435095549999999776e+02 3.668213699999999733e+01
3.451565679999999929e+02 3.722039999999999793e+01
3.468059119999999780e+02 3.776358700000000113e+01
3.484575980000000186e+02 3.831170300000000140e+01
3.501116359999999759e+02 3.886474900000000332e+01
3.517680379999999900e+02 3.942272899999999680e+01
3.534268159999999739e+02 3.998564300000000316e+01
3.550879780000000210e+02 4.055349499999999807e+01
3.567515369999999848e+02 4.112628399999999829e+01
3.584175030000000106e+02 4.170401100000000127e+01
3.600858870000000138e+02 4.228667699999999741e+01
3.617566979999999717e+02 4.287428299999999837e+01
3.634299480000000244e+02 4.346682599999999752e+01
3.651056459999999788e+02 4.406430699999999945e+01
3.667838039999999751e+02 4.466672400000000209e+01
3.684644299999999930e+02 4.527407600000000087e+01
3.701475350000000049e+02 4.588636100000000084e+01
3.718331279999999879e+02 4.650357600000000247e+01
3.735212210000000255e+02 4.712572000000000116e+01
3.752118219999999837e+02 4.775278800000000246e+01
3.769049410000000080e+02 4.838477900000000176e+01
3.786005880000000161e+02 4.902168799999999749e+01
3.802987719999999854e+02 4.966351199999999722e+01
3.819995020000000068e+02 5.031024699999999683e+01
3.837027889999999957e+02 5.096188800000000185e+01
3.854086399999999912e+02 5.161842999999999648e+01
3.871170660000000225e+02 5.227986899999999792e+01
3.888280740000000151e+02 5.294619900000000001e+01
3.905416749999999979e+02 5.361741599999999863e+01
3.922578770000000077e+02 5.429351199999999977e+01
3.939766890000000217e+02 5.497448399999999680e+01
3.956981190000000197e+02 5.566032299999999822e+01
3.974221759999999790e+02 5.635102400000000245e+01
3.991488689999999906e+02 5.704658100000000331e+01
4.008782049999999799e+02 5.774698599999999971e+01
4.026101939999999786e+02 5.845223299999999966e+01
4.043448430000000258e+02 5.916231499999999954e+01
4.060821599999999876e+02 5.987722399999999823e+01
4.078221540000000118e+02 6.059695200000000170e+01
4.095648330000000215e+02 6.132149299999999670e+01
4.113102030000000013e+02 6.205083700000000135e+01
4.130582749999999805e+02 6.278497800000000240e+01
4.148090530000000058e+02 6.352390700000000123e+01
4.165625479999999925e+02 6.426761600000000385e+01
4.183187649999999849e+02 6.501609600000000455e+01
4.200777130000000170e+02 6.576933999999999969e+01
4.218393980000000170e+02 6.652733700000000283e+01
4.236038290000000188e+02 6.729008100000000070e+01
4.253710120000000074e+02 6.805756100000000686e+01
4.271409540000000220e+02 6.882976899999999887e+01
4.289136619999999880e+02 6.960669599999999946e+01
4.306891439999999989e+02 7.038833200000000545e+01
4.324674049999999852e+02 7.117466899999999441e+01
4.342484539999999811e+02 7.196569800000000328e+01
4.360322959999999739e+02 7.276140800000000297e+01
4.378189380000000028e+02 7.356179099999999949e+01
4.396083869999999933e+02 7.436683700000000385e+01
4.414006489999999872e+02 7.517653599999999869e+01
4.431957310000000234e+02 7.599088000000000420e+01
4.449936379999999758e+02 7.680985699999999383e+01
4.467943779999999947e+02 7.763345999999999947e+01
4.485979550000000131e+02 7.846167699999999456e+01
4.504043770000000109e+02 7.929449999999999932e+01
4.522136489999999753e+02 8.013191899999999634e+01
4.540257770000000050e+02 8.097392299999999921e+01
4.558407680000000255e+02 8.182050300000000220e+01
4.576586260000000266e+02 8.267164900000000216e+01
4.594793569999999931e+02 8.352735099999999591e+01
4.613029680000000212e+02 8.438760000000000616e+01
4.631294629999999870e+02 8.525238600000000133e+01
4.649588489999999865e+02 8.612169900000000666e+01
4.667911300000000097e+02 8.699552799999999309e+01
4.686263119999999844e+02 8.787386499999999501e+01
4.704644000000000119e+02 8.875669899999999757e+01
4.723054000000000201e+02 8.964402099999999507e+01
4.741493159999999989e+02 9.053582000000000107e+01
4.759961539999999900e+02 9.143208799999999314e+01
4.778459189999999808e+02 9.233281300000000158e+01
4.796986150000000180e+02 9.323798700000000395e+01
4.815542479999999728e+02 9.414759999999999707e+01
4.834128220000000056e+02 9.506164099999999451e+01
4.852743419999999901e+02 9.598010200000000225e+01
4.871388140000000249e+02 9.690297300000000291e+01
4.890062399999999911e+02 9.783024399999999332e+01
4.908766269999999849e+02 9.876190499999999872e+01
4.927499789999999962e+02 9.969794699999999921e+01
4.946262990000000173e+02 1.006383610000000033e+02
4.965055929999999762e+02 1.015831369999999936e+02
4.983878649999999766e+02 1.025322649999999953e+02
5.002731190000000083e+02 1.034857370000000003e+02
5.021613590000000045e+02 1.044435419999999937e+02
5.040525900000000092e+02 1.054056719999999956e+02
5.059468150000000151e+02 1.063721180000000004e+02
5.078440400000000068e+02 1.073428689999999932e+02
5.097442669999999794e+02 1.083179180000000059e+02
5.116475009999999770e+02 1.092972539999999952e+02
5.135537450000000490e+02 1.102808689999999956e+02
5.154630039999999553e+02 1.112687540000000013e+02
5.173752819999999701e+02 1.122609000000000066e+02
5.192905809999999747e+02 1.132572980000000058e+02
5.212089059999999563e+02 1.142579389999999933e+02
5.231302610000000186e+02 1.152628150000000034e+02
5.250546490000000404e+02 1.162719160000000045e+02
5.269820730000000140e+02 1.172852340000000027e+02
5.289125380000000405e+02 1.183027600000000064e+02
5.308460460000000012e+02 1.193244859999999932e+02
5.327826019999999971e+02 1.203504030000000000e+02
5.347222080000000233e+02 1.213805030000000045e+02
5.366648679999999558e+02 1.224147779999999983e+02
5.386105840000000171e+02 1.234532180000000068e+02
5.405593619999999646e+02 1.244958170000000024e+02
5.425112020000000257e+02 1.255425649999999962e+02
5.444661099999999578e+02 1.265934550000000058e+02
5.464240869999999859e+02 1.276484779999999972e+02
5.483851369999999861e+02 1.287076260000000048e+02
5.503492639999999483e+02 1.297708920000000035e+02
5.523164689999999837e+02 1.308382670000000019e+02
5.542867559999999685e+02 1.319097439999999892e+02
5.562601280000000088e+02 1.329853139999999883e+02
5.582365869999999859e+02 1.340649710000000141e+02
5.602161380000000008e+02 1.351487060000000042e+02
5.621987810000000536e+02 1.362365130000000022e+02
5.641845210000000179e+02 1.373283820000000048e+02
5.661733590000000049e+02 1.384243069999999989e+02
5.681653000000000020e+02 1.395242810000000020e+02
5.701603440000000091e+02 1.406282960000000060e+02
5.721584950000000163e+02 1.417363440000000026e+02
5.741597560000000158e+02 1.428484190000000069e+02
5.761641280000000052e+02 1.439645130000000108e+02
5.781716149999999743e+02 1.450846200000000010e+02
5.801822190000000319e+02 1.462087319999999977e+02
5.821959430000000566e+02 1.473368409999999926e+02
5.842127880000000459e+02 1.484689419999999984e+02
5.862327569999999923e+02 1.496050280000000043e+02
5.882558530000000019e+02 1.507450910000000022e+02
5.902820779999999559e+02 1.518891240000000096e+02
5.923114339999999629e+02 1.530371220000000108e+02
5.943439240000000154e+02 1.541890769999999975e+02
5.963795489999999972e+02 1.553449830000000134e+02
5.984183130000000119e+02 1.565048329999999908e+02
6.004602159999999458e+02 1.576686210000000017e+02
6.025052610000000186e+02 1.588363410000000044e+02
6.045534509999999955e+02 1.600079849999999908e+02
6.066047869999999875e+02 1.611835480000000018e+02
6.086592719999999872e+02 1.623630239999999958e+02
6.107169069999999920e+02 1.635464059999999904e+02
6.127776939999999968e+02 1.647336880000000008e+02
6.148416359999999941e+02 1.659248650000000112e+02
6.169087339999999813e+02 1.671199290000000133e+02
6.189789909999999509e+02 1.683188749999999914e+02
6.210524080000000140e+02 1.695216979999999865e+02
6.231289870000000519e+02 1.707283909999999878e+02
6.252087299999999459e+02 1.719389480000000106e+02
6.272916390000000320e+02 1.731533650000000080e+02
6.293777149999999665e+02 1.743716340000000002e+02
6.314669609999999693e+02 1.755937509999999975e+02
6.335593770000000404e+02 1.768197089999999889e+02
6.356549670000000560e+02 1.780495040000000131e+02
6.377537310000000161e+02 1.792831290000000024e+02
6.398556710000000294e+02 1.805205799999999954e+02
6.419607889999999770e+02 1.817618510000000072e+02
6.440690869999999677e+02 1.830069359999999961e+02
6.461805650000000014e+02 1.842558310000000006e+02
6.482952259999999569e+02 1.855085290000000100e+02
6.504130720000000565e+02 1.867650270000000035e+02
6.525341029999999591e+02 1.880253179999999986e+02
6.546583219999999983e+02 1.892893970000000081e+02
6.567857299999999441e+02 1.905572600000000136e+02
6.589163280000000213e+02 1.918289019999999994e+02
6.610501170000000002e+02 1.931043170000000089e+02
6.631870999999999867e+02 1.943835009999999954e+02
6.653272779999999784e+02 1.956664480000000026e+02
6.674706519999999728e+02 1.969531550000000095e+02
6.696172229999999672e+02 1.982436150000000055e+02
6.717669929999999567e+02 1.995378249999999980e+02
6.739199630000000525e+02 2.008357799999999997e+02
6.760761350000000220e+02 2.021374739999999974e+02
6.782355099999999766e+02 2.034429039999999986e+02
6.803980880000000298e+02 2.047520649999999875e+02
6.825638729999999441e+02 2.060649530000000027e+02
6.847328629999999521e+02 2.073815620000000024e+02
6.869050620000000436e+02 2.087018889999999942e+02
6.890804699999999912e+02 2.100259279999999933e+02
6.912590890000000172e+02 2.113536760000000072e+02
6.934409190000000081e+02 2.126851289999999892e+02
6.956259619999999586e+02 2.140202820000000088e+02
6.978142189999999800e+02 2.153591299999999933e+02
7.000056909999999561e+02 2.167016710000000046e+02
7.022003789999999981e+02 2.180478980000000035e+02
7.043982839999999896e+02 2.193978099999999927e+02
7.065994080000000395e+02 2.207513999999999896e+02
7.088037510000000339e+02 2.221086659999999995e+02
7.110113159999999652e+02 2.234696020000000090e+02
7.132221009999999524e+02 2.248342059999999947e+02
7.154361099999999851e+02 2.262024739999999952e+02
7.176533419999999523e+02 2.275744009999999946e+02
7.198737989999999627e+02 2.289499830000000031e+02
7.220974820000000136e+02 2.303292169999999999e+02
7.243243909999999914e+02 2.317120989999999949e+02
7.265545290000000023e+02 2.330986259999999959e+02
7.287878950000000486e+02 2.344887929999999869e+02
7.310244910000000118e+02 2.358825960000000066e+02
7.332643170000000055e+02 2.372800330000000031e+02
7.355073750000000246e+02 2.386810989999999890e+02
7.377536649999999554e+02 2.400857910000000004e+02
7.400031890000000203e+02 2.414941059999999879e+02
7.422559459999999945e+02 2.429060389999999927e+02
7.445119389999999839e+02 2.443215879999999913e+02
7.467711679999999888e+02 2.457407479999999964e+02
7.490336340000000064e+02 2.471635170000000130e+02
7.512993370000000368e+02 2.485898919999999919e+02
7.535682789999999613e+02 2.500198670000000050e+02
7.558404610000000048e+02 2.514534419999999955e+02
7.581158820000000560e+02 2.528906110000000069e+02
7.603945439999999962e+02 2.543313719999999876e+02
7.626764480000000503e+02 2.557757220000000018e+02
7.649615939999999910e+02 2.572236570000000029e+02
7.672499840000000404e+02 2.586751740000000268e+02
7.695416179999999713e+02 2.601302699999999959e+02
7.718364960000000110e+02 2.615889419999999745e+02
7.741346200000000408e+02 2.630511870000000272e+02
7.764359899999999470e+02 2.645170009999999934e+02
7.787406069999999545e+02 2.659863829999999894e+02
7.810484709999999495e+02 2.674593269999999734e+02
7.833595840000000408e+02 2.689358330000000024e+02
7.856739460000000008e+02 2.704158959999999752e+02
7.879915569999999434e+02 2.718995130000000131e+02
7.903124189999999771e+02 2.733866830000000050e+02
7.926365319999999883e+02 2.748774010000000203e+02
7.949638959999999770e+02 2.763716660000000047e+02
7.972945130000000518e+02 2.778694740000000252e+02
7.996283819999999878e+02 2.793708219999999756e+02
8.019655050000000074e+02 2.808757079999999746e+02
8.043058819999999969e+02 2.823841279999999756e+02
8.066495139999999537e+02 2.838960809999999810e+02
8.089964009999999917e+02 2.854115630000000010e+02
8.113465439999999944e+02 2.869305719999999837e+02
8.136999439999999595e+02 2.884531049999999937e+02
8.160566000000000031e+02 2.899791599999999789e+02
8.184165140000000065e+02 2.915087330000000065e+02
8.207796859999999697e+02 2.930418220000000247e+02
8.231461170000000038e+02 2.945784249999999815e+02
8.255158079999999927e+02 2.961185389999999984e+02
8.278887570000000551e+02 2.976621620000000235e+02
8.302649679999999535e+02 2.992092900000000100e+02
8.326444390000000340e+02 3.007599220000000173e+02
8.350271709999999530e+02 3.023140549999999962e+02
8.374131650000000491e+02 3.038716870000000085e+02
8.398024219999999787e+02 3.054328150000000051e+02
8.421949409999999716e+02 3.069974369999999908e+02
8.445907230000000254e+02 3.085655499999999734e+02
8.469897700000000214e+02 3.101371520000000146e+02
8.493920799999999645e+02 3.117122410000000059e+02
8.517976549999999634e+02 3.132908150000000091e+02
8.542064950000000181e+02 3.148728699999999776e+02
8.566186010000000124e+02 3.164584050000000275e+02
8.590339729999999463e+02 3.180474179999999933e+02
8.614526110000000472e+02 3.196399059999999963e+02
8.638745159999999714e+02 3.212358669999999847e+02
8.662996879999999464e+02 3.228352990000000204e+02
8.687281279999999697e+02 3.244381989999999973e+02
8.711598370000000386e+02 3.260445659999999748e+02
8.735948130000000447e+02 3.276543970000000172e+02
8.760330589999999802e+02 3.292676910000000134e+02
8.784745729999999639e+02 3.308844450000000279e+02
8.809193579999999884e+02 3.325046560000000113e+02
8.833674119999999448e+02 3.341283240000000205e+02
8.858187370000000556e+02 3.357554450000000088e+02
8.882733329999999796e+02 3.373860179999999787e+02
8.907311999999999443e+02 3.390200409999999920e+02
8.931923379999999497e+02 3.406575109999999995e+02
8.956567479999999932e+02 3.422984280000000012e+02
8.981244299999999612e+02 3.439427880000000073e+02
9.005953849999999647e+02 3.455905900000000202e+02
9.030696130000000039e+02 3.472418309999999906e+02
9.055471139999999650e+02 3.488965109999999754e+02
9.080278879999999617e+02 3.505546259999999847e+02
9.105119359999999915e+02 3.522161760000000186e+02
9.129992590000000519e+02 3.538811580000000276e+02
9.154898560000000316e+02 3.555495700000000170e+02
9.179837270000000444e+02 3.572214109999999891e+02
9.204808739999999716e+02 3.588966780000000085e+02
9.229812960000000430e+02 3.605753700000000208e+02
9.254849940000000288e+02 3.622574849999999742e+02
9.279919670000000451e+02 3.639430209999999875e+02
9.305022169999999733e+02 3.656319770000000062e+02
9.330157430000000431e+02 3.673243499999999813e+02
9.355325460000000248e+02 3.690201400000000262e+02
9.380526260000000320e+02 3.707193429999999807e+02
9.405759839999999485e+02 3.724219590000000153e+02
9.431026180000000068e+02 3.741279850000000238e+02
9.456325309999999718e+02 3.758374200000000087e+02
9.481657219999999597e+02 3.775502629999999726e+02
9.507021909999999707e+02 3.792665109999999800e+02
9.532419380000000046e+02 3.809861629999999764e+02
9.557849650000000565e+02 3.827092180000000212e+02
9.583312700000000177e+02 3.844356730000000084e+02
9.608808539999999994e+02 3.861655279999999948e+02
9.634337179999999989e+02 3.878987789999999904e+02
9.659898620000000165e+02 3.896354269999999929e+02
9.685492860000000519e+02 3.913754690000000096e+02
9.711119889999999941e+02 3.931189029999999889e+02
9.736779729999999518e+02 3.948657289999999875e+02
9.762472380000000385e+02 3.966159440000000131e+02
9.788197830000000295e+02 3.983695480000000089e+02
9.813956090000000358e+02 4.001265369999999848e+02
9.839747159999999440e+02 4.018869119999999953e+02
9.865571049999999786e+02 4.036506709999999885e+02
9.891427750000000287e+02 4.054178109999999720e+02
9.917317269999999780e+02 4.071883320000000026e+02
9.943239610000000539e+02 4.089622319999999718e+02
9.969194760000000315e+02 4.107395089999999982e+02
9.995182740000000194e+02 4.125201630000000250e+02
1.002120355000000018e+03 4.143041910000000030e+02
1.004725717000000031e+03 4.160915929999999889e+02
1.007334363000000053e+03 4.178823659999999904e+02
1.009946291999999971e+03 4.196765100000000075e+02
1.012561503000000016e+03 4.214740229999999883e+02
1.015179997999999955e+03 4.232749039999999923e+02
1.017801776000000018e+03 4.250791510000000244e+02
1.020426837999999975e+03 4.268867629999999735e+02
1.023055183000000056e+03 4.286977390000000128e+02
1.025686811999999918e+03 4.305120769999999766e+02
1.028321725000000015e+03 4.323297759999999812e+02
1.030959922000000006e+03 4.341508339999999748e+02
1.033601404000000002e+03 4.359752510000000143e+02
1.036246169000000009e+03 4.378030249999999910e+02
1.038894219000000021e+03 4.396341540000000236e+02
1.041545554000000038e+03 4.414686379999999986e+02
1.044200174000000061e+03 4.433064749999999776e+02
1.046858077999999978e+03 4.451476640000000202e+02
1.049519266999999900e+03 4.469922030000000177e+02
1.052183741999999938e+03 4.488400920000000269e+02
1.054851501000000098e+03 4.506913289999999961e+02
1.057522545999999920e+03 4.525459119999999871e+02
1.060196875999999975e+03 4.544038419999999974e+02
1.062874491999999918e+03 4.562651159999999777e+02
1.065555393000000095e+03 4.581297329999999874e+02
1.068239581000000044e+03 4.599976919999999723e+02
1.070927052999999887e+03 4.618689919999999915e+02
1.073617811999999958e+03 4.637436319999999910e+02
1.076311856999999918e+03 4.656216099999999756e+02
1.079009187999999995e+03 4.675029260000000022e+02
1.081709804999999960e+03 4.693875780000000191e+02
1.084413708999999926e+03 4.712755649999999719e+02
1.087120897999999897e+03 4.731668849999999793e+02
1.089831374999999980e+03 4.750615389999999820e+02
1.092545137000000068e+03 4.769595239999999876e+02
1.095262187000000040e+03 4.788608399999999961e+02
1.097982522999999901e+03 4.807654850000000124e+02
1.100706145000000106e+03 4.826734589999999798e+02
1.103433054999999968e+03 4.845847600000000170e+02
1.106163250999999946e+03 4.864993870000000129e+02
1.108896733999999924e+03 4.884173390000000268e+02
1.111633505000000014e+03 4.903386150000000043e+02
1.114373561999999993e+03 4.922632140000000049e+02
1.117116907000000083e+03 4.941911349999999743e+02
1.119863538999999946e+03 4.961223759999999743e+02
1.122613458000000037e+03 4.980569380000000024e+02
1.125366663999999901e+03 4.999948180000000093e+02
1.128123158000000103e+03 5.019360169999999925e+02
1.130882939000000079e+03 5.038805310000000190e+02
1.133646007000000054e+03 5.058283620000000269e+02
1.136412362999999914e+03 5.077795070000000237e+02
1.139182007000000112e+03 5.097339660000000094e+02
1.141954938000000084e+03 5.116917379999999866e+02
1.144731156999999939e+03 5.136528220000000147e+02
1.147510663000000022e+03 5.156172159999999849e+02
1.150293456999999989e+03 5.175849200000000110e+02
1.153079539000000068e+03 5.195559329999999818e+02
1.155868909000000031e+03 5.215302530000000161e+02
1.158661565999999993e+03 5.235078809999999976e+02
1.161457511999999952e+03 5.254888150000000451e+02
1.164256744999999910e+03 5.274730530000000499e+02
1.167059265999999980e+03 5.294605960000000096e+02
1.169865074999999933e+03 5.314514420000000428e+02
1.172674171999999999e+03 5.334455900000000383e+02
1.175486556999999948e+03 5.354430389999999989e+02
1.178302230000000009e+03 5.374437890000000380e+02
1.181121190999999953e+03 5.394478380000000470e+02
1.183943440000000010e+03 5.414551860000000261e+02
1.186768976999999950e+03 5.434658319999999776e+02
1.189597802000000001e+03 5.454797740000000204e+02
1.192429914999999937e+03 5.474970120000000406e+02
1.195265315999999984e+03 5.495175460000000385e+02
1.198104006000000027e+03 5.515413730000000214e+02
1.200945983000000069e+03 5.535684939999999870e+02
1.203791249000000107e+03 5.555989080000000513e+02
1.206639801999999918e+03 5.576326129999999921e+02
1.209491643999999951e+03 5.596696090000000368e+02
1.212346774000000096e+03 5.617098939999999629e+02
1.215205191999999897e+03 5.637534689999999955e+02
1.218066898999999921e+03 5.658003320000000258e+02
1.220931892999999945e+03 5.678504830000000538e+02
1.223800175000000081e+03 5.699039199999999710e+02
1.226671745999999985e+03 5.719606430000000046e+02
1.229546605000000000e+03 5.740206510000000435e+02
1.232424751999999899e+03 5.760839429999999766e+02
1.235306186999999909e+03 5.781505180000000337e+02
1.238190910000000031e+03 5.802203759999999875e+02
1.241078921000000037e+03 5.822935159999999541e+02
1.243970219999999927e+03 5.843699370000000499e+02
1.246864806999999928e+03 5.864496380000000499e+02
1.249762682999999925e+03 5.885326179999999567e+02
1.252663845999999921e+03 5.906188769999999977e+02
1.255568297999999913e+03 5.927084139999999479e+02
1.258476036999999906e+03 5.948012280000000374e+02
1.261387064999999893e+03 5.968973190000000386e+02
1.264301380000000108e+03 5.989966849999999567e+02
1.267218982999999980e+03 6.010993260000000191e+02
1.270139875000000075e+03 6.032052410000000009e+02
1.273064053999999942e+03 6.053144290000000183e+02
1.275991520999999921e+03 6.074268909999999551e+02
1.278922276000000011e+03 6.095426240000000462e+02
1.281856318999999985e+03 6.116616279999999506e+02
1.284793648999999959e+03 6.137839030000000093e+02
1.287734267999999929e+03 6.159094470000000001e+02
1.290678173999999899e+03 6.180382610000000341e+02
1.293625367999999980e+03 6.201703430000000026e+02
1.296575849999999946e+03 6.223056920000000218e+02
1.299529618999999911e+03 6.244443089999999756e+02
1.302486675999999989e+03 6.265861909999999853e+02
1.305447020000000066e+03 6.287313390000000481e+02
1.308410652000000027e+03 6.308797520000000532e+02
1.311377572000000100e+03 6.330314300000000003e+02
1.314347778999999946e+03 6.351863700000000108e+02
1.317321273999999903e+03 6.373445739999999660e+02
1.320298056000000088e+03 6.395060389999999870e+02
1.323278125000000045e+03 6.416707669999999553e+02
1.326261481999999887e+03 6.438387539999999944e+02
1.329248125999999957e+03 6.460100019999999859e+02
1.332238057000000026e+03 6.481845100000000457e+02
1.335231275000000096e+03 6.503622759999999516e+02
1.338227781000000050e+03 6.525433010000000422e+02
1.341227574000000004e+03 6.547275829999999814e+02
1.344230653999999959e+03 6.569151219999999967e+02
1.347237020999999913e+03 6.591059169999999767e+02
1.350246673999999985e+03 6.612999680000000353e+02
1.353259614999999940e+03 6.634972739999999476e+02
1.356275842999999895e+03 6.656978339999999434e+02
1.359295358000000078e+03 6.679016480000000229e+02
1.362318158999999923e+03 6.701087149999999610e+02
1.365344246999999996e+03 6.723190339999999878e+02
1.368373622000000069e+03 6.745326059999999870e+02
1.371406283000000030e+03 6.767494289999999637e+02
1.374442230999999992e+03 6.789695020000000341e+02
1.377481465999999955e+03 6.811928249999999707e+02
1.380523987000000034e+03 6.834193980000000010e+02
1.383569795000000113e+03 6.856492200000000139e+02
1.386618887999999970e+03 6.878822900000000118e+02
1.389671268999999938e+03 6.901186079999999947e+02
1.392726934999999912e+03 6.923581729999999652e+02
1.395785888000000114e+03 6.946009840000000395e+02
1.398848126000000093e+03 6.968470409999999902e+02
1.401913651000000073e+03 6.990963440000000446e+02
1.404982461999999941e+03 7.013488919999999780e+02
1.408054558999999927e+03 7.036046830000000227e+02
1.411129942000000028e+03 7.058637189999999464e+02
1.414208609999999908e+03 7.081259969999999839e+02
1.417290565000000015e+03 7.103915180000000191e+02
1.420375804999999900e+03 7.126602810000000545e+02
1.423464330000000018e+03 7.149322849999999789e+02
1.426556141999999909e+03 7.172075300000000198e+02
1.429651239000000032e+03 7.194860159999999496e+02
1.432749620999999934e+03 7.217677410000000009e+02
1.435851288999999952e+03 7.240527059999999437e+02
1.438956241999999975e+03 7.263409090000000106e+02
1.442064480000000003e+03 7.286323499999999740e+02
1.445176003000000037e+03 7.309270289999999477e+02
1.448290811999999960e+03 7.332249450000000479e+02
1.451408905000000004e+03 7.355260980000000473e+02
1.454530283999999938e+03 7.378304859999999508e+02
1.457654946999999993e+03 7.401381109999999808e+02
1.460782895999999937e+03 7.424489700000000312e+02
1.463914129000000003e+03 7.447630629999999883e+02
1.467048647000000074e+03 7.470803909999999632e+02
1.470186449000000039e+03 7.494009519999999611e+02
1.473327536000000009e+03 7.517247459999999819e+02
1.476471907000000101e+03 7.540517720000000281e+02
1.479619562999999971e+03 7.563820299999999861e+02
1.482770502999999962e+03 7.587155199999999695e+02
1.485924727999999959e+03 7.610522399999999834e+02
1.489082235999999966e+03 7.633921910000000253e+02
1.492243028999999979e+03 7.657353719999999839e+02
1.495407106000000113e+03 7.680817829999999731e+02
1.498574466999999913e+03 7.704314219999999978e+02
1.501745110999999952e+03 7.727842900000000554e+02
1.504919039000000112e+03 7.751403860000000350e+02
1.508096252000000050e+03 7.774997090000000526e+02
1.511276746999999887e+03 7.798622589999999946e+02
1.514460526999999956e+03 7.822280359999999746e+02
1.517647588999999925e+03 7.845970389999999952e+02
1.520837935000000016e+03 7.869692680000000564e+02
1.524031565000000001e+03 7.893447210000000496e+02
1.527228477999999996e+03 7.917233999999999696e+02
1.530428674000000001e+03 7.941053020000000515e+02
1.533632153000000017e+03 7.964904289999999492e+02
1.536838913999999932e+03 7.988787780000000112e+02
1.540048958999999968e+03 8.012703510000000051e+02
1.543262287000000015e+03 8.036651450000000523e+02
1.546478896999999961e+03 8.060631620000000339e+02
1.549698791000000028e+03 8.084643999999999551e+02
1.552921966000000111e+03 8.108688590000000431e+02
1.556148423999999977e+03 8.132765389999999570e+02
1.559378165000000081e+03 8.156874390000000403e+02
1.562611188000000084e+03 8.181015589999999520e+02
1.565847492999999986e+03 8.205188980000000356e+02
1.569087080000000014e+03 8.229394549999999526e+02
1.572329950000000053e+03 8.253632310000000416e+02
1.575576101000000108e+03 8.277902249999999640e+02
1.578825534000000061e+03 8.302204369999999471e+02
1.582078250000000025e+03 8.326538649999999961e+02
1.585334245999999894e+03 8.350905109999999922e+02
1.588593525000000000e+03 8.375303720000000567e+02
1.591856084999999894e+03 8.399734499999999571e+02
1.595121926000000030e+03 8.424197420000000420e+02
1.598391049000000066e+03 8.448692499999999654e+02
1.601663452999999890e+03 8.473219719999999597e+02
1.604939137999999957e+03 8.497779090000000224e+02
1.608218104999999923e+03 8.522370590000000448e+02
1.611500352000000021e+03 8.546994220000000269e+02
1.614785879999999906e+03 8.571649989999999661e+02
1.618074689000000035e+03 8.596337879999999814e+02
1.621366778999999951e+03 8.621057889999999588e+02
1.624662150000000111e+03 8.645810020000000122e+02
1.627960800999999947e+03 8.670594260000000304e+02
1.631262731999999914e+03 8.695410610000000133e+02
1.634567943999999898e+03 8.720259059999999636e+02
1.637876436000000012e+03 8.745139619999999923e+02
1.641188208999999915e+03 8.770052269999999908e+02
1.644503261000000066e+03 8.794997019999999566e+02
1.647821594000000005e+03 8.819973850000000084e+02
1.651143205999999964e+03 8.844982780000000275e+02
1.654468098000000055e+03 8.870023780000000215e+02
1.657796270000000050e+03 8.895096859999999879e+02
1.661127721999999949e+03 8.920202020000000402e+02
1.664462453000000096e+03 8.945339239999999563e+02
1.667800463000000036e+03 8.970508539999999584e+02
1.671141753000000108e+03 8.995709890000000541e+02
1.674486321999999973e+03 9.020943310000000110e+02
1.677834170000000086e+03 9.046208779999999479e+02
1.681185296999999991e+03 9.071506299999999783e+02
1.684539704000000029e+03 9.096835869999999886e+02
1.687897388999999976e+03 9.122197479999999814e+02
1.691258352999999943e+03 9.147591139999999541e+02
1.694622595000000047e+03 9.173016830000000255e+02
1.697990115999999944e+03 9.198474549999999681e+02
1.701360916000000088e+03 9.223964310000000069e+02
1.704734993999999915e+03 9.249486090000000331e+02
1.708112350000000106e+03 9.275039890000000469e+02
1.711492983999999979e+03 9.300625710000000481e+02
1.714876897000000099e+03 9.326243550000000369e+02
1.718264087000000018e+03 9.351893400000000156e+02
1.721654555000000073e+03 9.377575259999999844e+02
1.725048301999999921e+03 9.403289119999999457e+02
1.728445324999999912e+03 9.429034980000000132e+02
1.731845626999999922e+03 9.454812849999999571e+02
1.735249205999999958e+03 9.480622700000000123e+02
1.738656062000000020e+03 9.506464549999999463e+02
1.742066195999999991e+03 9.532338389999999890e+02
1.745479606000000103e+03 9.558244210000000294e+02
1.748896293999999898e+03 9.584182009999999536e+02
1.752316258999999945e+03 9.610151779999999917e+02
1.755739501000000018e+03 9.636153540000000248e+02
1.759166019000000006e+03 9.662187259999999469e+02
1.762595814999999902e+03 9.688252949999999828e+02
1.766028886000000057e+03 9.714350600000000213e+02
1.769465234999999893e+03 9.740480219999999463e+02
1.772904858999999988e+03 9.766641789999999901e+02
1.776347760000000108e+03 9.792835320000000365e+02
1.779793938000000026e+03 9.819060799999999745e+02
1.783243390999999974e+03 9.845318230000000312e+02
1.786696120000000064e+03 9.871607599999999820e+02
1.790152125000000069e+03 9.897928910000000542e+02
1.793611405999999988e+03 9.924282160000000204e+02
1.797073963000000049e+03 9.950667339999999967e+02
1.800539794999999913e+03 9.977084459999999808e+02
1.804008902999999918e+03 1.000353350999999975e+03
1.807481285999999955e+03 1.003001447999999982e+03
1.810956944000000021e+03 1.005652737000000002e+03
1.814435878000000002e+03 1.008307219000000032e+03
1.817918085999999903e+03 1.010964891999999963e+03
1.821403569999999945e+03 1.013625756000000024e+03
1.824892327999999907e+03 1.016289810999999986e+03
1.828384360999999899e+03 1.018957056999999963e+03
1.831879668999999922e+03 1.021627492999999959e+03
1.835378251000000091e+03 1.024301120000000083e+03
1.838880108000000064e+03 1.026977936000000000e+03
1.842385238999999956e+03 1.029657942000000048e+03
1.845893643999999995e+03 1.032341136000000006e+03
1.849405324000000064e+03 1.035027520000000095e+03
1.852920276999999942e+03 1.037717092000000093e+03
1.856438505000000077e+03 1.040409853000000112e+03
1.859960006000000021e+03 1.043105802000000040e+03
1.863484781000000112e+03 1.045804937999999993e+03
1.867012829000000011e+03 1.048507262000000082e+03
1.870544151000000056e+03 1.051212772999999970e+03
1.874078747000000021e+03 1.053921469999999999e+03
1.877616616000000022e+03 1.056633354999999938e+03
1.881157758000000058e+03 1.059348424999999907e+03
1.884702172999999902e+03 1.062066681999999901e+03
1.888249861000000010e+03 1.064788123999999925e+03
1.891800821999999926e+03 1.067512750999999980e+03
1.895355054999999993e+03 1.070240563999999949e+03
1.898912561999999980e+03 1.072971561000000065e+03
1.902473340999999891e+03 1.075705742999999984e+03
1.906037391999999954e+03 1.078443109999999933e+03
1.909604716000000053e+03 1.081183659999999918e+03
1.913175312000000076e+03 1.083927394000000049e+03
1.916749180000000024e+03 1.086674310999999989e+03
1.920326319999999896e+03 1.089424412000000075e+03
1.923906731999999920e+03 1.092177695000000085e+03
1.927490416000000096e+03 1.094934162000000015e+03
1.931077371999999968e+03 1.097693809999999985e+03
1.934667599000000109e+03 1.100456640999999991e+03
1.938261097999999947e+03 1.103222653000000037e+03
1.941857868000000053e+03 1.105991847000000007e+03
1.945457908999999972e+03 1.108764222000000018e+03
1.949061222000000043e+03 1.111539778000000069e+03
1.952667805999999928e+03 1.114318514999999934e+03
1.956277659999999969e+03 1.117100433000000066e+03
1.959890785999999935e+03 1.119885530000000017e+03
1.963507182000000057e+03 1.122673808000000008e+03
1.967126848999999993e+03 1.125465265000000045e+03
1.970749786999999969e+03 1.128259902000000011e+03
1.974375993999999992e+03 1.131057718000000023e+03
1.978005472999999938e+03 1.133858713000000080e+03
1.981638220999999930e+03 1.136662886000000071e+03
1.985274239999999963e+03 1.139470238000000109e+03
1.988913528000000042e+03 1.142280768000000080e+03
1.992556086999999934e+03 1.145094475999999986e+03
1.996201915000000099e+03 1.147911360999999943e+03
1.999851012999999966e+03 1.150731424000000061e+03
2.003503380999999990e+03 1.153554664000000002e+03
2.007159018000000060e+03 1.156381080999999995e+03
2.010817925000000059e+03 1.159210675000000037e+03
2.014480099999999993e+03 1.162043445000000020e+03
2.018145545000000084e+03 1.164879390999999941e+03
2.021814258999999993e+03 1.167718513000000030e+03
2.025486241999999947e+03 1.170560811000000058e+03
2.029161493999999948e+03 1.173406283999999914e+03
2.032840014000000110e+03 1.176254932999999937e+03
2.036521803000000091e+03 1.179106755999999905e+03
2.040206860999999890e+03 1.181961753999999928e+03
2.043895187000000078e+03 1.184819925999999896e+03
2.047586780999999974e+03 1.187681272999999919e+03
2.051281642999999804e+03 1.190545793000000003e+03
2.054979773999999907e+03 1.193413487999999916e+03
2.058681172000000061e+03 1.196284355000000005e+03
2.062385839000000033e+03 1.199158396000000039e+03
2.066093773000000056e+03 1.202035609999999906e+03
2.069804975000000013e+03 1.204915997000000061e+03
2.073519444000000021e+03 1.207799557000000050e+03
2.077237180999999964e+03 1.210686288000000104e+03
2.080958184999999958e+03 1.213576191999999992e+03
2.084682456000000002e+03 1.216469268000000056e+03
2.088409994999999981e+03 1.219365514999999959e+03
2.092140800000000127e+03 1.222264934000000039e+03
2.095874871999999868e+03 1.225167523999999958e+03
2.099612211000000116e+03 1.228073284999999942e+03
2.103352816999999959e+03 1.230982216000000108e+03
2.107096689999999853e+03 1.233894318999999996e+03
2.110843828000000030e+03 1.236809590999999955e+03
2.114594234000000142e+03 1.239728033000000096e+03
2.118347905000000083e+03 1.242649646000000075e+03
2.122104843000000074e+03 1.245574427000000014e+03
2.125865045999999893e+03 1.248502379000000019e+03
2.129628516000000218e+03 1.251433498999999983e+03
2.133395250999999917e+03 1.254367788000000019e+03
2.137165251999999782e+03 1.257305245999999897e+03
2.140938518999999815e+03 1.260245873000000074e+03
2.144715051000000130e+03 1.263189667999999983e+03
2.148494849000000158e+03 1.266136631000000079e+03
2.152277911000000131e+03 1.269086761999999908e+03
2.156064238999999816e+03 1.272040060000000040e+03
2.159853831999999784e+03 1.274996525999999903e+03
2.163646690000000035e+03 1.277956159000000071e+03
2.167442813000000115e+03 1.280918959000000086e+03
2.171242201000000023e+03 1.283884925999999950e+03
2.175044852999999875e+03 1.286854059000000007e+03
2.178850770000000011e+03 1.289826358999999911e+03
2.182659951000000092e+03 1.292801825000000008e+03
2.186472397000000001e+03 1.295780457000000069e+03
2.190288105999999971e+03 1.298762255000000096e+03
2.194107080000000224e+03 1.301747217999999975e+03
2.197929317999999967e+03 1.304735347000000047e+03
2.201754819000000225e+03 1.307726640000000089e+03
2.205583584999999857e+03 1.310721099000000095e+03
2.209415614000000005e+03 1.313718722000000071e+03
2.213250907000000097e+03 1.316719509999999900e+03
2.217089462999999796e+03 1.319723461999999927e+03
2.220931282000000010e+03 1.322730579000000034e+03
2.224776365000000169e+03 1.325740859000000000e+03
2.228624710000000050e+03 1.328754302999999936e+03
2.232476318999999876e+03 1.331770909999999958e+03
2.236331191000000217e+03 1.334790680999999950e+03
2.240189324999999826e+03 1.337813613999999916e+03
2.244050722999999834e+03 1.340839711000000079e+03
2.247915382000000136e+03 1.343868971000000101e+03
2.251783304999999928e+03 1.346901391999999987e+03
2.255654489000000012e+03 1.349936977000000070e+03
2.259528936000000158e+03 1.352975723000000016e+03
2.263406645000000026e+03 1.356017630999999938e+03
2.267287616000000071e+03 1.359062701000000061e+03
2.271171848999999838e+03 1.362110932999999932e+03
2.275059343999999783e+03 1.365162325999999894e+03
2.278950100999999904e+03 1.368216879999999946e+03
2.282844118999999864e+03 1.371274595000000090e+03
2.286741398000000117e+03 1.374335471000000098e+03
2.290641939000000093e+03 1.377399507000000085e+03
2.294545741999999791e+03 1.380466703999999936e+03
2.298452804999999898e+03 1.383537060999999994e+03
2.302363130000000183e+03 1.386610578000000032e+03
2.306276715999999851e+03 1.389687255000000050e+03
2.310193561999999929e+03 1.392767092000000048e+03
2.314113668999999845e+03 1.395850087999999914e+03
2.318037037000000055e+03 1.398936243000000104e+03
2.321963666000000103e+03 1.402025556999999935e+03
2.325893555000000106e+03 1.405118030999999974e+03
2.329826704000000063e+03 1.408213662999999997e+03
2.333763112999999976e+03 1.411312453000000005e+03
2.337702783000000181e+03 1.414414402000000109e+03
2.341645712000000003e+03 1.417519508999999971e+03
2.345591902000000118e+03 1.420627774000000045e+03
2.349541350999999850e+03 1.423739197000000104e+03
2.353494059999999990e+03 1.426853777999999920e+03
2.357450028000000202e+03 1.429971516000000065e+03
2.361409255999999914e+03 1.433092411000000084e+03
2.365371744000000035e+03 1.436216462999999976e+03
2.369337489999999889e+03 1.439343673000000081e+03
2.373306496000000152e+03 1.442474038999999948e+03
2.377278761000000031e+03 1.445607561000000032e+03
2.381254284999999982e+03 1.448744239999999991e+03
2.385233067000000119e+03 1.451884076000000050e+03
2.389215109000000211e+03 1.455027066999999988e+03
2.393200409000000036e+03 1.458173213999999916e+03
2.397188967000000048e+03 1.461322517000000062e+03
2.401180784000000131e+03 1.464474975000000086e+03
2.405175858999999946e+03 1.467630589000000100e+03
2.409174191999999948e+03 1.470789357999999993e+03
2.413175784000000021e+03 1.473951281999999992e+03
2.417180632999999943e+03 1.477116359999999986e+03
2.421188740999999936e+03 1.480284593999999970e+03
2.425200105999999778e+03 1.483455981999999949e+03
2.429214728999999807e+03 1.486630523999999923e+03
2.433232609000000139e+03 1.489808219999999892e+03
2.437253747000000203e+03 1.492989070999999967e+03
2.441278142000000116e+03 1.496173074999999926e+03
2.445305793999999878e+03 1.499360233000000107e+03
2.449336702999999943e+03 1.502550543999999945e+03
2.453370870000000195e+03 1.505744009000000005e+03
2.457408292999999958e+03 1.508940626999999949e+03
2.461448973999999907e+03 1.512140398000000005e+03
2.465492910999999822e+03 1.515343321000000060e+03
2.469540104000000156e+03 1.518549398000000110e+03
2.473590553999999884e+03 1.521758626999999933e+03
2.477644260999999915e+03 1.524971007999999983e+03
2.481701223000000027e+03 1.528186541000000034e+03
2.485761441999999988e+03 1.531405226999999968e+03
2.489824916999999914e+03 1.534627064000000018e+03
2.493891647999999805e+03 1.537852053000000069e+03
2.497961635000000115e+03 1.541080193000000008e+03
2.502034877999999935e+03 1.544311484999999948e+03
2.506111375999999836e+03 1.547545928000000004e+03
2.510191130000000157e+03 1.550783523000000059e+03
2.514274139000000105e+03 1.554024267999999893e+03
2.518360404000000017e+03 1.557268164000000070e+03
2.522449924000000010e+03 1.560515210000000025e+03
2.526542699000000084e+03 1.563765407000000096e+03
2.530638728999999785e+03 1.567018753999999944e+03


==> anc/Fig1/Fig1_g300.out <==
#Energy Density(MeV/fm^3) Pressure(MeV/fm^3)
3.826862599999999759e+01 1.282280000000000086e-01
3.969090299999999871e+01 1.376350000000000073e-01
4.111352099999999865e+01 1.473690000000000000e-01
4.253648100000000198e+01 1.574270000000000114e-01
4.395978199999999703e+01 1.678060000000000107e-01
4.538342200000000304e+01 1.785009999999999930e-01
4.680740200000000328e+01 1.895110000000000128e-01
4.823172000000000281e+01 2.008340000000000125e-01
4.965637499999999704e+01 2.124689999999999912e-01
5.108136799999999766e+01 2.244170000000000054e-01
5.250669599999999804e+01 2.366779999999999995e-01
5.393236100000000022e+01 2.492530000000000023e-01
5.535835999999999757e+01 2.621470000000000189e-01
5.678469400000000178e+01 2.753630000000000244e-01
5.821136299999999864e+01 2.889050000000000229e-01
5.963836599999999777e+01 3.027810000000000223e-01
6.106570299999999918e+01 3.169960000000000000e-01
6.249337500000000034e+01 3.315600000000000214e-01
6.392138200000000126e+01 3.464800000000000102e-01
6.534972500000000650e+01 3.617679999999999785e-01
6.677840399999999477e+01 3.774350000000000205e-01
6.820742099999999652e+01 3.934929999999999817e-01
6.963677599999999757e+01 4.099559999999999871e-01
7.106647200000000453e+01 4.268370000000000219e-01
7.249650900000000320e+01 4.441519999999999913e-01
7.392689000000000021e+01 4.619179999999999953e-01
7.535761800000000221e+01 4.801520000000000232e-01
7.678869400000000667e+01 4.988719999999999821e-01
7.822012100000000601e+01 5.180960000000000010e-01
7.965190300000000434e+01 5.378460000000000463e-01
8.108404199999999662e+01 5.581429999999999447e-01
8.251654200000000117e+01 5.790060000000000207e-01
8.394940699999999367e+01 6.004610000000000225e-01
8.538264100000000667e+01 6.225289999999999990e-01
8.681624700000000416e+01 6.452339999999999742e-01
8.825023199999999690e+01 6.686029999999999474e-01
8.968459900000000573e+01 6.926600000000000534e-01
9.111935300000000382e+01 7.174310000000000409e-01
9.255450000000000443e+01 7.429440000000000488e-01
9.399004499999999496e+01 7.692259999999999653e-01
9.542599500000000035e+01 7.963059999999999583e-01
9.686235499999999377e+01 8.242119999999999447e-01
9.829913100000000270e+01 8.529740000000000100e-01
9.973633100000000695e+01 8.826209999999999889e-01
1.011739610000000056e+02 9.131850000000000245e-01
1.026120279999999951e+02 9.446959999999999802e-01
1.040505390000000006e+02 9.771849999999999703e-01
1.054895020000000017e+02 1.010685999999999973e+00
1.069289250000000067e+02 1.045228999999999964e+00
1.083688159999999954e+02 1.080848999999999949e+00
1.098091820000000070e+02 1.117577999999999960e+00
1.112500330000000019e+02 1.155451000000000006e+00
1.126913760000000053e+02 1.194253000000000009e+00
1.141332150000000070e+02 1.233797000000000033e+00
1.155755539999999968e+02 1.274345999999999979e+00
1.170183999999999997e+02 1.315998000000000001e+00
1.184617609999999956e+02 1.358822999999999892e+00
1.199056460000000044e+02 1.402878999999999987e+00
1.213500619999999941e+02 1.448218999999999923e+00
1.227950199999999938e+02 1.494890000000000052e+00
1.242405289999999951e+02 1.542937000000000003e+00
1.256865970000000061e+02 1.592405999999999988e+00
1.271332369999999941e+02 1.643339000000000105e+00
1.285804559999999981e+02 1.695778000000000008e+00
1.300282679999999971e+02 1.749765000000000015e+00
1.314766810000000135e+02 1.805339999999999945e+00
1.329257059999999910e+02 1.862544999999999895e+00
1.343753560000000107e+02 1.921419999999999906e+00
1.358256419999999878e+02 1.982005000000000017e+00
1.372765740000000108e+02 2.044338999999999906e+00
1.387281649999999900e+02 2.108461999999999836e+00
1.401804260000000113e+02 2.174415000000000209e+00
1.416333700000000135e+02 2.242236000000000118e+00
1.430870079999999973e+02 2.311964999999999826e+00
1.445413529999999867e+02 2.383640999999999899e+00
1.459964180000000056e+02 2.457304000000000155e+00
1.474522149999999954e+02 2.532992999999999828e+00
1.489087560000000110e+02 2.610748000000000069e+00
1.503660559999999862e+02 2.690606999999999971e+00
1.518241260000000068e+02 2.772610999999999937e+00
1.532829800000000091e+02 2.856797999999999949e+00
1.547426309999999887e+02 2.943207000000000129e+00
1.562030919999999981e+02 3.031880000000000130e+00
1.576643779999999992e+02 3.122853999999999797e+00
1.591265009999999904e+02 3.216169999999999973e+00
1.605894749999999931e+02 3.311868000000000034e+00
1.620533149999999978e+02 3.409985999999999962e+00
1.635180340000000001e+02 3.510565999999999853e+00
1.649836459999999931e+02 3.613646000000000136e+00
1.664501659999999958e+02 3.719268000000000018e+00
1.679176070000000038e+02 3.827471000000000068e+00
1.693859840000000077e+02 3.938295000000000101e+00
1.708553110000000004e+02 4.051781000000000077e+00
1.723256039999999985e+02 4.167970000000000397e+00
1.737968759999999975e+02 4.286902000000000434e+00
1.752691419999999880e+02 4.408617999999999704e+00
1.767424179999999865e+02 4.533159000000000383e+00
1.782167169999999885e+02 4.660567000000000348e+00
1.796920560000000080e+02 4.790883000000000003e+00
1.811684500000000071e+02 4.924147999999999747e+00
1.826459120000000098e+02 5.060404000000000124e+00
1.841244599999999991e+02 5.199691999999999759e+00
1.856041069999999991e+02 5.342056000000000360e+00
1.870848699999999951e+02 5.487537999999999805e+00
1.885667650000000037e+02 5.636179000000000272e+00
1.900498059999999896e+02 5.788022999999999918e+00
1.915340099999999950e+02 5.943112000000000172e+00
1.930193920000000105e+02 6.101490000000000080e+00
1.945059689999999932e+02 6.263200000000000323e+00
1.959937559999999905e+02 6.428285999999999945e+00
1.974827689999999905e+02 6.596791999999999767e+00
1.989730250000000069e+02 6.768760999999999584e+00
2.004645390000000020e+02 6.944237000000000215e+00
2.019573289999999872e+02 7.123266000000000098e+00
2.034514100000000099e+02 7.305892000000000053e+00
2.049467999999999961e+02 7.492160000000000153e+00
2.064435139999999933e+02 7.682114999999999583e+00
2.079415689999999870e+02 7.875802000000000191e+00
2.094409829999999886e+02 8.073268000000000555e+00
2.109417719999999861e+02 8.274556999999999718e+00
2.124439519999999959e+02 8.479715999999999809e+00
2.139475419999999986e+02 8.688791000000000153e+00
2.154525570000000130e+02 8.901828000000000074e+00
2.169590159999999912e+02 9.118873999999999924e+00
2.184669350000000065e+02 9.339976000000000056e+00
2.199763309999999876e+02 9.565181000000000822e+00
2.214872230000000002e+02 9.794534999999999769e+00
2.229996280000000013e+02 1.002808699999999931e+01
2.245135630000000049e+02 1.026588300000000054e+01
2.260290459999999939e+02 1.050797099999999951e+01
2.275460950000000082e+02 1.075439800000000012e+01
2.290647270000000049e+02 1.100521299999999947e+01
2.305849609999999927e+02 1.126046299999999967e+01
2.321068140000000142e+02 1.152019600000000032e+01
2.336303049999999928e+02 1.178445999999999927e+01
2.351554509999999993e+02 1.205330400000000068e+01
2.366822709999999859e+02 1.232677400000000034e+01
2.382107829999999922e+02 1.260491900000000065e+01
2.397410050000000012e+02 1.288778800000000047e+01
2.412729559999999935e+02 1.317542700000000089e+01
2.428066540000000089e+02 1.346788600000000002e+01
2.443421179999999993e+02 1.376521200000000000e+01
2.458793670000000020e+02 1.406745199999999940e+01
2.474184180000000026e+02 1.437465500000000063e+01
2.489592920000000049e+02 1.468686800000000048e+01
2.505020049999999969e+02 1.500413799999999931e+01
2.520465790000000084e+02 1.532651199999999925e+01
2.535930299999999988e+02 1.565403799999999990e+01
2.551413790000000006e+02 1.598676200000000058e+01
2.566916439999999966e+02 1.632472999999999885e+01
2.582438440000000242e+02 1.666798999999999964e+01
2.597979980000000069e+02 1.701658600000000021e+01
2.613541270000000054e+02 1.737056400000000167e+01
2.629122469999999794e+02 1.772996900000000053e+01
2.644723799999999869e+02 1.809484700000000146e+01
2.660345429999999851e+02 1.846524099999999891e+01
2.675987569999999778e+02 1.884119600000000005e+01
2.691650409999999738e+02 1.922275499999999937e+01
2.707334139999999820e+02 1.960996000000000095e+01
2.723038950000000114e+02 2.000285500000000027e+01
2.738765040000000113e+02 2.040148100000000042e+01
2.754512589999999932e+02 2.080587999999999838e+01
2.770281820000000153e+02 2.121609199999999973e+01
2.786072899999999777e+02 2.163215800000000044e+01
2.801886039999999980e+02 2.205411700000000152e+01
2.817721419999999739e+02 2.248200699999999941e+01
2.833579240000000254e+02 2.291586799999999968e+01
2.849459699999999884e+02 2.335573600000000027e+01
2.865362989999999854e+02 2.380164800000000014e+01
2.881289300000000253e+02 2.425364000000000075e+01
2.897238820000000032e+02 2.471174699999999902e+01
2.913211759999999799e+02 2.517600399999999894e+01
2.929208300000000236e+02 2.564644399999999891e+01
2.945228640000000269e+02 2.612310000000000088e+01
2.961272960000000012e+02 2.660600399999999865e+01
2.977341470000000072e+02 2.709518600000000177e+01
2.993434340000000020e+02 2.759067699999999945e+01
3.009551789999999869e+02 2.809250600000000020e+01
3.025693979999999783e+02 2.860070199999999829e+01
3.041861129999999775e+02 2.911529200000000017e+01
3.058053409999999985e+02 2.963630099999999956e+01
3.074271009999999933e+02 3.016375700000000037e+01
3.090514130000000250e+02 3.069768300000000139e+01
3.106782949999999914e+02 3.123810299999999884e+01
3.123077660000000151e+02 3.178503999999999863e+01
3.139398439999999937e+02 3.233851599999999848e+01
3.155745489999999904e+02 3.289855000000000018e+01
3.172118980000000192e+02 3.346516400000000147e+01
3.188519109999999728e+02 3.403837500000000205e+01
3.204946049999999786e+02 3.461820199999999659e+01
3.221399979999999914e+02 3.520466100000000154e+01
3.237881100000000174e+02 3.579776799999999781e+01
3.254389570000000163e+02 3.639753799999999728e+01
3.270925589999999943e+02 3.700398500000000013e+01
3.287489320000000248e+02 3.761712200000000195e+01
3.304080950000000030e+02 3.823696000000000339e+01
3.320700640000000021e+02 3.886351200000000006e+01
3.337348589999999717e+02 3.949678600000000017e+01
3.354024959999999851e+02 4.013679199999999980e+01
3.370729919999999993e+02 4.078353800000000007e+01
3.387463640000000282e+02 4.143703200000000209e+01
3.404226310000000240e+02 4.209727900000000034e+01
3.421018080000000054e+02 4.276428599999999847e+01
3.437839119999999866e+02 4.343805600000000311e+01
3.454689609999999789e+02 4.411859400000000164e+01
3.471569700000000012e+02 4.480590200000000323e+01
3.488479570000000081e+02 4.549998300000000029e+01
3.505419370000000185e+02 4.620083699999999993e+01
3.522389259999999922e+02 4.690846400000000216e+01
3.539389409999999998e+02 4.762286499999999734e+01
3.556419970000000035e+02 4.834403799999999762e+01
3.573481110000000172e+02 4.907198100000000096e+01
3.590572970000000055e+02 4.980669199999999819e+01
3.607695719999999824e+02 5.054816600000000193e+01
3.624849500000000262e+02 5.129639999999999844e+01
3.642034469999999828e+02 5.205138900000000035e+01
3.659250779999999850e+02 5.281312700000000149e+01
3.676498569999999972e+02 5.358160800000000279e+01
3.693777999999999793e+02 5.435682599999999809e+01
3.711089200000000119e+02 5.513877099999999842e+01
3.728432329999999979e+02 5.592743800000000221e+01
3.745807520000000181e+02 5.672281600000000168e+01
3.763214919999999779e+02 5.752489800000000031e+01
3.780654670000000124e+02 5.833367199999999997e+01
3.798126899999999750e+02 5.914912799999999748e+01
3.815631750000000011e+02 5.997125700000000137e+01
3.833169359999999983e+02 6.080004600000000181e+01
3.850739859999999908e+02 6.163548399999999816e+01
3.868343380000000025e+02 6.247755899999999940e+01
3.885980050000000006e+02 6.332625800000000282e+01
3.903650000000000091e+02 6.418156799999999862e+01
3.921353369999999927e+02 6.504347500000000082e+01
3.939090259999999830e+02 6.591196600000000672e+01
3.956860819999999990e+02 6.678702699999999481e+01
3.974665160000000128e+02 6.766864300000000298e+01
3.992503399999999942e+02 6.855679899999999805e+01
4.010375670000000241e+02 6.945148000000000366e+01
4.028282070000000203e+02 7.035267100000000084e+01
4.046222740000000044e+02 7.126035500000000411e+01
4.064197780000000080e+02 7.217451800000000617e+01
4.082207310000000007e+02 7.309514299999999309e+01
4.100251440000000116e+02 7.402221299999999360e+01
4.118330290000000105e+02 7.495571099999999376e+01
4.136443949999999745e+02 7.589562200000000303e+01
4.154592549999999846e+02 7.684192699999999832e+01
4.172776180000000181e+02 7.779461000000000581e+01
4.190994949999999903e+02 7.875365399999999738e+01
4.209248969999999872e+02 7.971904000000000678e+01
4.227538339999999835e+02 8.069075100000000589e+01
4.245863150000000132e+02 8.166876999999999498e+01
4.264223519999999894e+02 8.265307799999999361e+01
4.282619540000000029e+02 8.364365800000000206e+01
4.301051299999999742e+02 8.464049099999999726e+01
4.319518889999999942e+02 8.564355999999999369e+01
4.338022429999999758e+02 8.665284499999999923e+01
4.356561990000000151e+02 8.766832999999999743e+01
4.375137680000000273e+02 8.868999599999999361e+01
4.393749569999999949e+02 8.971782399999999313e+01
4.412397760000000062e+02 9.075179599999999880e+01
4.431082339999999817e+02 9.179189399999999921e+01
4.449803390000000149e+02 9.283809899999999971e+01
4.468561000000000263e+02 9.389039300000000310e+01
4.487355259999999930e+02 9.494875799999999799e+01
4.506186240000000112e+02 9.601317500000000393e+01
4.525054030000000012e+02 9.708362700000000700e+01
4.543958709999999996e+02 9.816009400000000085e+01
4.562900359999999864e+02 9.924255899999999997e+01
4.581879050000000007e+02 1.003310029999999955e+02
4.600894870000000196e+02 1.014254080000000044e+02
4.619947880000000282e+02 1.025257560000000012e+02
4.639038170000000036e+02 1.036320290000000028e+02
4.658165809999999851e+02 1.047442099999999954e+02
4.677330860000000143e+02 1.058622799999999984e+02
4.696533410000000117e+02 1.069862210000000005e+02
4.715773530000000164e+02 1.081160160000000019e+02
4.735051270000000159e+02 1.092516459999999938e+02
4.754366709999999898e+02 1.103930959999999999e+02
4.773719919999999775e+02 1.115403459999999995e+02
4.793110970000000179e+02 1.126933800000000048e+02
4.812539909999999850e+02 1.138521810000000016e+02
4.832006819999999720e+02 1.150167299999999955e+02
4.851511750000000234e+02 1.161870119999999957e+02
4.871054770000000076e+02 1.173630090000000052e+02
4.890635940000000232e+02 1.185447039999999959e+02
4.910255329999999958e+02 1.197320809999999938e+02
4.929912979999999720e+02 1.209251229999999993e+02
4.949608959999999911e+02 1.221238129999999984e+02
4.969343329999999810e+02 1.233281360000000006e+02
4.989116139999999859e+02 1.245380739999999946e+02
5.008927459999999883e+02 1.257536130000000014e+02
5.028777319999999804e+02 1.269747339999999980e+02
5.048665799999999990e+02 1.282014240000000029e+02
5.068592939999999771e+02 1.294336659999999881e+02
5.088558790000000158e+02 1.306714440000000081e+02
5.108563419999999837e+02 1.319147440000000131e+02
5.128606849999999895e+02 1.331635489999999891e+02
5.148689160000000129e+02 1.344178440000000023e+02
5.168810379999999896e+02 1.356776150000000030e+02
5.188970580000000155e+02 1.369428460000000030e+02
5.209169779999999719e+02 1.382135220000000118e+02
5.229408039999999573e+02 1.394896290000000079e+02
5.249685419999999567e+02 1.407711529999999982e+02
5.270001939999999649e+02 1.420580779999999947e+02
5.290357669999999644e+02 1.433503910000000019e+02
5.310752629999999499e+02 1.446480770000000007e+02
5.331186890000000176e+02 1.459511229999999955e+02
5.351660470000000487e+02 1.472595129999999983e+02
5.372173420000000306e+02 1.485732360000000085e+02
5.392725789999999506e+02 1.498922770000000071e+02
5.413317610000000286e+02 1.512166220000000010e+02
5.433948920000000271e+02 1.525462579999999946e+02
5.454619760000000497e+02 1.538811719999999923e+02
5.475330179999999700e+02 1.552213509999999985e+02
5.496080210000000079e+02 1.565667819999999892e+02
5.516869890000000396e+02 1.579174519999999973e+02
5.537699249999999438e+02 1.592733479999999986e+02
5.558568340000000489e+02 1.606344579999999951e+02
5.579477180000000089e+02 1.620007699999999886e+02
5.600425820000000385e+02 1.633722699999999861e+02
5.621414290000000165e+02 1.647489469999999869e+02
5.642442620000000488e+02 1.661307889999999929e+02
5.663510840000000144e+02 1.675177840000000060e+02
5.684619000000000142e+02 1.689099199999999996e+02
5.705767120000000432e+02 1.703071850000000040e+02
5.726955229999999801e+02 1.717095679999999902e+02
5.748183370000000423e+02 1.731170569999999884e+02
5.769451569999999947e+02 1.745296419999999955e+02
5.790759859999999435e+02 1.759473099999999874e+02
5.812108259999999973e+02 1.773700509999999895e+02
5.833496820000000298e+02 1.787978540000000010e+02
5.854925550000000385e+02 1.802307079999999928e+02
5.876394490000000133e+02 1.816686019999999928e+02
5.897903659999999491e+02 1.831115259999999978e+02
5.919453099999999495e+02 1.845594690000000071e+02
5.941042830000000095e+02 1.860124209999999891e+02
5.962672870000000103e+02 1.874703719999999976e+02
5.984343260000000555e+02 1.889333100000000059e+02
6.006054020000000264e+02 1.904012280000000032e+02
6.027805170000000317e+02 1.918741139999999916e+02
6.049596749999999474e+02 1.933519579999999962e+02
6.071428769999999986e+02 1.948347520000000088e+02
6.093301259999999502e+02 1.963224850000000004e+02
6.115214240000000245e+02 1.978151469999999961e+02
6.137167749999999842e+02 1.993127310000000136e+02
6.159161790000000565e+02 2.008152249999999981e+02
6.181196400000000040e+02 2.023226209999999980e+02
6.203271600000000490e+02 2.038349110000000053e+02
6.225387399999999616e+02 2.053520839999999907e+02
6.247543839999999591e+02 2.068741330000000005e+02
6.269740930000000390e+02 2.084010480000000030e+02
6.291978699999999662e+02 2.099328209999999899e+02
6.314257159999999658e+02 2.114694419999999866e+02
6.336576330000000326e+02 2.130109040000000107e+02
6.358936240000000453e+02 2.145571989999999971e+02
6.381336909999999989e+02 2.161083169999999996e+02
6.403778350000000046e+02 2.176642510000000073e+02
6.426260579999999436e+02 2.192249930000000120e+02
6.448783630000000358e+02 2.207905340000000081e+02
6.471347510000000511e+02 2.223608670000000131e+02
6.493952239999999847e+02 2.239359829999999931e+02
6.516597839999999451e+02 2.255158759999999916e+02
6.539284320000000434e+02 2.271005370000000028e+02
6.562011710000000448e+02 2.286899579999999901e+02
6.584780009999999493e+02 2.302841329999999971e+02
6.607589259999999740e+02 2.318830539999999871e+02
6.630439460000000054e+02 2.334867130000000088e+02
6.653330620000000408e+02 2.350951029999999946e+02
6.676262779999999566e+02 2.367082179999999880e+02
6.699235929999999826e+02 2.383260490000000118e+02
6.722250109999999950e+02 2.399485899999999958e+02
6.745305309999999963e+02 2.415758350000000121e+02
6.768401569999999765e+02 2.432077749999999980e+02
6.791538880000000518e+02 2.448444049999999947e+02
6.814717269999999871e+02 2.464857169999999940e+02
6.837936760000000049e+02 2.481317050000000108e+02
6.861197349999999915e+02 2.497823630000000037e+02
6.884499060000000554e+02 2.514376839999999902e+02
6.907841899999999669e+02 2.530976609999999880e+02
6.931225889999999481e+02 2.547622890000000098e+02
6.954651029999999992e+02 2.564315599999999904e+02
6.978117349999999988e+02 2.581054690000000278e+02
7.001624849999999469e+02 2.597840090000000259e+02
7.025173559999999497e+02 2.614671749999999975e+02
7.048763470000000098e+02 2.631549600000000169e+02
7.072394600000000082e+02 2.648473589999999831e+02
7.096066970000000538e+02 2.665443650000000275e+02
7.119780580000000327e+02 2.682459729999999922e+02
7.143535450000000537e+02 2.699521780000000035e+02
7.167331580000000031e+02 2.716629720000000248e+02
7.191168999999999869e+02 2.733783510000000092e+02
7.215047700000000077e+02 2.750983100000000263e+02
7.238967709999999443e+02 2.768228419999999801e+02
7.262929030000000239e+02 2.785519419999999968e+02
7.286931670000000167e+02 2.802856049999999755e+02
7.310975640000000340e+02 2.820238249999999880e+02
7.335060949999999593e+02 2.837665979999999877e+02
7.359187620000000152e+02 2.855139169999999922e+02
7.383355649999999741e+02 2.872657790000000091e+02
7.407565039999999499e+02 2.890221769999999992e+02
7.431815820000000485e+02 2.907831059999999752e+02
7.456107990000000427e+02 2.925485630000000015e+02
7.480441560000000436e+02 2.943185409999999820e+02
7.504816530000000512e+02 2.960930359999999837e+02
7.529232919999999467e+02 2.978720420000000217e+02
7.553690729999999576e+02 2.996555559999999900e+02
7.578189979999999650e+02 3.014435730000000149e+02
7.602730669999999691e+02 3.032360869999999977e+02
7.627312809999999672e+02 3.050330940000000055e+02
7.651936399999999594e+02 3.068345889999999940e+02
7.676601470000000518e+02 3.086405690000000277e+02
7.701308000000000220e+02 3.104510280000000080e+02
7.726056009999999787e+02 3.122659620000000018e+02
7.750845520000000306e+02 3.140853670000000193e+02
7.775676509999999553e+02 3.159092370000000187e+02
7.800549009999999726e+02 3.177375700000000052e+02
7.825463019999999688e+02 3.195703609999999912e+02
7.850418550000000550e+02 3.214076039999999921e+02
7.875415600000000040e+02 3.232492980000000102e+02
7.900454170000000431e+02 3.250954360000000065e+02
7.925534290000000510e+02 3.269460149999999885e+02
7.950655950000000303e+02 3.288010310000000231e+02
7.975819149999999809e+02 3.306604800000000068e+02
8.001023910000000114e+02 3.325243580000000065e+02
8.026270230000000083e+02 3.343926619999999730e+02
8.051558119999999690e+02 3.362653859999999781e+02
8.076887580000000071e+02 3.381425280000000271e+02
8.102258620000000064e+02 3.400240830000000187e+02
8.127671249999999645e+02 3.419100480000000175e+02
8.153125459999999975e+02 3.438004179999999792e+02
8.178621269999999868e+02 3.456951910000000225e+02
8.204158680000000459e+02 3.475943629999999871e+02
8.229737689999999475e+02 3.494979299999999967e+02
8.255358320000000276e+02 3.514058880000000045e+02
8.281020559999999477e+02 3.533182340000000181e+02
8.306724420000000464e+02 3.552349639999999908e+02
8.332469899999999825e+02 3.571560749999999871e+02
8.358257019999999784e+02 3.590815640000000144e+02
8.384085770000000366e+02 3.610114259999999717e+02
8.409956160000000409e+02 3.629456599999999753e+02
8.435868189999999913e+02 3.648842599999999834e+02
8.461821869999999990e+02 3.668272240000000011e+02
8.487817209999999477e+02 3.687745489999999791e+02
8.513854189999999562e+02 3.707262319999999818e+02
8.539932840000000169e+02 3.726822680000000219e+02
8.566053150000000187e+02 3.746426559999999881e+02
8.592215139999999565e+02 3.766073920000000044e+02
8.618418789999999490e+02 3.785764720000000239e+02
8.644664119999999912e+02 3.805498939999999948e+02
8.670951119999999719e+02 3.825276539999999841e+02
8.697279809999999998e+02 3.845097499999999968e+02
8.723650189999999611e+02 3.864961789999999837e+02
8.750062249999999722e+02 3.884869370000000117e+02
8.776516010000000279e+02 3.904820209999999747e+02
8.803011470000000145e+02 3.924814289999999914e+02
8.829548620000000483e+02 3.944851590000000101e+02
8.856127480000000105e+02 3.964932049999999890e+02
8.882748040000000174e+02 3.985055679999999825e+02
8.909410309999999527e+02 4.005222420000000056e+02
8.936114290000000437e+02 4.025432260000000042e+02
8.962859989999999470e+02 4.045685159999999883e+02
8.989647400000000061e+02 4.065981110000000172e+02
9.016476529999999912e+02 4.086320059999999899e+02
9.043347390000000132e+02 4.106702010000000200e+02
9.070259959999999637e+02 4.127126910000000066e+02
9.097214269999999487e+02 4.147594740000000115e+02
9.124210309999999708e+02 4.168105489999999804e+02
9.151248080000000300e+02 4.188659109999999828e+02
9.178327580000000125e+02 4.209255590000000211e+02
9.205448820000000296e+02 4.229894899999999893e+02
9.232611799999999675e+02 4.250577010000000087e+02
9.259816520000000537e+02 4.271301900000000273e+02
9.287062979999999470e+02 4.292069549999999936e+02
9.314351189999999860e+02 4.312879929999999717e+02
9.341681139999999459e+02 4.333733020000000238e+02
9.369052840000000515e+02 4.354628789999999867e+02
9.396466299999999592e+02 4.375567209999999818e+02
9.423921500000000151e+02 4.396548280000000091e+02
9.451418459999999868e+02 4.417571950000000243e+02
9.478957179999999880e+02 4.438638209999999731e+02
9.506537650000000212e+02 4.459747039999999743e+02
9.534159889999999677e+02 4.480898409999999785e+02
9.561823879999999463e+02 4.502092299999999909e+02
9.589529639999999517e+02 4.523328690000000165e+02
9.617277149999999892e+02 4.544607560000000035e+02
9.645066440000000512e+02 4.565928870000000188e+02
9.672897490000000289e+02 4.587292620000000056e+02
9.700770310000000336e+02 4.608698790000000258e+02
9.728684889999999541e+02 4.630147329999999783e+02
9.756641250000000127e+02 4.651638249999999744e+02
9.784639379999999846e+02 4.673171520000000214e+02
9.812679279999999835e+02 4.694747110000000134e+02
9.840760950000000093e+02 4.716365000000000123e+02
9.868884399999999459e+02 4.738025180000000205e+02
9.897049620000000232e+02 4.759727629999999863e+02
9.925256620000000112e+02 4.781472319999999741e+02
9.953505390000000261e+02 4.803259229999999889e+02
9.981795949999999493e+02 4.825088349999999764e+02
1.001012828000000013e+03 4.846959659999999985e+02
1.003850238999999988e+03 4.868873130000000060e+02
1.006691827999999987e+03 4.890828740000000039e+02
1.009537595000000010e+03 4.912826489999999922e+02
1.012387539999999944e+03 4.934866339999999809e+02
1.015241664000000014e+03 4.956948279999999727e+02
1.018099965999999995e+03 4.979072289999999725e+02
1.020962446000000000e+03 5.001238349999999855e+02
1.023829104000000029e+03 5.023446450000000141e+02
1.026699941000000081e+03 5.045696570000000065e+02
1.029574955999999929e+03 5.067988680000000272e+02
1.032454150000000027e+03 5.090322770000000219e+02
1.035337522999999919e+03 5.112698829999999930e+02
1.038225073000000066e+03 5.135116829999999482e+02
1.041116802999999891e+03 5.157576759999999467e+02
1.044012711000000081e+03 5.180078590000000531e+02
1.046912798000000066e+03 5.202622320000000400e+02
1.049817062999999962e+03 5.225207930000000260e+02
1.052725507000000107e+03 5.247835390000000189e+02
1.055638128999999935e+03 5.270504700000000184e+02
1.058554930999999897e+03 5.293215840000000298e+02
1.061475910999999996e+03 5.315968779999999470e+02
1.064401069000000007e+03 5.338763519999999971e+02
1.067330406999999923e+03 5.361600029999999606e+02
1.070263922999999977e+03 5.384478299999999535e+02
1.073201618000000053e+03 5.407398319999999785e+02
1.076143491000000040e+03 5.430360070000000405e+02
1.079089543000000049e+03 5.453363530000000310e+02
1.082039774000000079e+03 5.476408689999999524e+02
1.084994183000000021e+03 5.499495530000000372e+02
1.087952770999999984e+03 5.522624039999999468e+02
1.090915537000000086e+03 5.545794200000000274e+02
1.093882483000000093e+03 5.569006000000000540e+02
1.096853605999999900e+03 5.592259420000000318e+02
1.099828907999999956e+03 5.615554439999999659e+02
1.102808389000000034e+03 5.638891059999999698e+02
1.105792048000000023e+03 5.662269260000000486e+02
1.108779884999999922e+03 5.685689019999999800e+02
1.111771901000000071e+03 5.709150329999999940e+02
1.114768094999999903e+03 5.732653169999999818e+02
1.117768467000000101e+03 5.756197539999999435e+02
1.120773016999999982e+03 5.779783410000000003e+02
1.123781746000000112e+03 5.803410770000000412e+02
1.126794652999999926e+03 5.827079619999999522e+02
1.129811738000000105e+03 5.850789929999999686e+02
1.132833000999999967e+03 5.874541689999999790e+02
1.135858441000000084e+03 5.898334879999999885e+02
1.138888059999999996e+03 5.922169509999999946e+02
1.141921855999999934e+03 5.946045540000000074e+02
1.144959830999999895e+03 5.969962970000000269e+02
1.148001981999999998e+03 5.993921790000000556e+02
1.151048311999999896e+03 6.017921979999999849e+02
1.154098819000000049e+03 6.041963530000000446e+02
1.157153503000000001e+03 6.066046430000000100e+02
1.160212365000000091e+03 6.090170659999999998e+02
1.163275405000000092e+03 6.114336210000000165e+02
1.166342621000000008e+03 6.138543059999999514e+02
1.169414015000000063e+03 6.162791220000000294e+02
1.172489585000000034e+03 6.187080660000000307e+02
1.175569332999999915e+03 6.211411369999999579e+02
1.178653258000000051e+03 6.235783340000000408e+02
1.181741359000000102e+03 6.260196560000000545e+02
1.184833636999999953e+03 6.284651010000000042e+02
1.187930092000000059e+03 6.309146690000000035e+02
1.191030723000000080e+03 6.333683579999999438e+02
1.194135530999999901e+03 6.358261659999999438e+02
1.197244515000000092e+03 6.382880940000000010e+02
1.200357674999999972e+03 6.407541390000000092e+02
1.203475012000000106e+03 6.432243009999999686e+02
1.206596524000000045e+03 6.456985789999999952e+02
1.209722213000000011e+03 6.481769699999999830e+02
1.212852077000000008e+03 6.506594750000000431e+02
1.215986116999999922e+03 6.531460919999999533e+02
1.219124332999999979e+03 6.556368199999999433e+02
1.222266724000000067e+03 6.581316570000000183e+02
1.225413289999999961e+03 6.606306029999999510e+02
1.228564031999999997e+03 6.631336579999999685e+02
1.231718949000000066e+03 6.656408179999999675e+02
1.234878042000000050e+03 6.681520839999999453e+02
1.238041308999999956e+03 6.706674550000000181e+02
1.241208750000000009e+03 6.731869289999999637e+02
1.244380366999999978e+03 6.757105050000000119e+02
1.247556158000000096e+03 6.782381830000000491e+02
1.250736124000000018e+03 6.807699609999999666e+02
1.253920264000000088e+03 6.833058389999999918e+02
1.257108578000000080e+03 6.858458140000000185e+02
1.260301067000000103e+03 6.883898870000000443e+02
1.263497728999999936e+03 6.909380559999999605e+02
1.266698564999999917e+03 6.934903209999999945e+02
1.269903575000000046e+03 6.960466790000000401e+02
1.273112757999999985e+03 6.986071309999999812e+02
1.276326115000000073e+03 7.011716760000000477e+02
1.279543644999999970e+03 7.037403120000000172e+02
1.282765349000000015e+03 7.063130380000000059e+02
1.285991224999999986e+03 7.088898530000000164e+02
1.289221273999999994e+03 7.114707570000000487e+02
1.292455496999999923e+03 7.140557489999999916e+02
1.295693890999999894e+03 7.166448269999999638e+02
1.298936459000000013e+03 7.192379909999999654e+02
1.302183197999999948e+03 7.218352399999999989e+02
1.305434109999999919e+03 7.244365729999999530e+02
1.308689194000000043e+03 7.270419879999999466e+02
1.311948450000000093e+03 7.296514859999999771e+02
1.315211876999999959e+03 7.322650640000000521e+02
1.318479477000000088e+03 7.348827230000000554e+02
1.321751246999999921e+03 7.375044619999999895e+02
1.325027190000000019e+03 7.401302789999999732e+02
1.328307303000000047e+03 7.427601730000000089e+02
1.331591586999999890e+03 7.453941439999999830e+02
1.334880042000000003e+03 7.480321910000000116e+02
1.338172667999999931e+03 7.506743129999999837e+02
1.341469464999999900e+03 7.533205100000000130e+02
1.344770432000000028e+03 7.559707789999999932e+02
1.348075569000000087e+03 7.586251210000000356e+02
1.351384876999999960e+03 7.612835350000000290e+02
1.354698354000000108e+03 7.639460199999999759e+02
1.358016002000000071e+03 7.666125739999999951e+02
1.361337819000000081e+03 7.692831979999999703e+02
1.364663804999999911e+03 7.719578900000000203e+02
1.367993960999999899e+03 7.746366500000000315e+02
1.371328285999999935e+03 7.773194760000000088e+02
1.374666780000000017e+03 7.800063689999999497e+02
1.378009442999999919e+03 7.826973259999999755e+02
1.381356275000000096e+03 7.853923479999999699e+02
1.384707274999999981e+03 7.880914340000000493e+02
1.388062443000000030e+03 7.907945819999999912e+02
1.391421779999999899e+03 7.935017930000000206e+02
1.394785284999999931e+03 7.962130640000000312e+02
1.398152957999999899e+03 7.989283960000000206e+02
1.401524797999999919e+03 8.016477879999999914e+02
1.404900806000000102e+03 8.043712389999999459e+02
1.408280981999999995e+03 8.070987480000000005e+02
1.411665324999999939e+03 8.098303150000000414e+02
1.415053834000000052e+03 8.125659389999999576e+02
1.418446511000000100e+03 8.153056179999999813e+02
1.421843354999999974e+03 8.180493529999999964e+02
1.425244365000000016e+03 8.207971420000000080e+02
1.428649540999999999e+03 8.235489850000000160e+02
1.432058882999999923e+03 8.263048820000000205e+02
1.435472391999999900e+03 8.290648300000000290e+02
1.438890067000000045e+03 8.318288310000000365e+02
1.442311907000000019e+03 8.345968820000000505e+02
1.445737912999999935e+03 8.373689839999999549e+02
1.449168083999999908e+03 8.401451349999999820e+02
1.452602419999999938e+03 8.429253350000000182e+02
1.456040921000000026e+03 8.457095839999999498e+02
1.459483586999999943e+03 8.484978800000000092e+02
1.462930417999999918e+03 8.512902229999999690e+02
1.466381413000000066e+03 8.540866119999999455e+02
1.469836573000000044e+03 8.568870460000000548e+02
1.473295896000000084e+03 8.596915259999999535e+02
1.476759383999999955e+03 8.625000499999999874e+02
1.480227034999999887e+03 8.653126170000000457e+02
1.483698849999999993e+03 8.681292270000000144e+02
1.487174829000000045e+03 8.709498790000000099e+02
1.490654970000000048e+03 8.737745730000000322e+02
1.494139274999999998e+03 8.766033079999999700e+02
1.497627743000000009e+03 8.794360830000000533e+02
1.501120372999999972e+03 8.822728969999999435e+02
1.504617165999999997e+03 8.851137509999999793e+02
1.508118120999999974e+03 8.879586430000000519e+02
1.511623237999999901e+03 8.908075730000000476e+02
1.515132517000000007e+03 8.936605399999999690e+02
1.518645958000000064e+03 8.965175440000000435e+02
1.522163561000000072e+03 8.993785830000000487e+02
1.525685324999999921e+03 9.022436579999999822e+02
1.529211250000000064e+03 9.051127679999999600e+02
1.532741336000000047e+03 9.079859109999999873e+02
1.536275583999999981e+03 9.108630879999999479e+02
1.539813992000000098e+03 9.137442979999999579e+02
1.543356559999999945e+03 9.166295410000000174e+02
1.546903289000000086e+03 9.195188150000000178e+02
1.550454177000000072e+03 9.224121199999999590e+02
1.554009225999999899e+03 9.253094549999999572e+02
1.557568434999999909e+03 9.282108210000000099e+02
1.561131802999999991e+03 9.311162160000000085e+02
1.564699329999999918e+03 9.340256399999999530e+02
1.568271017000000029e+03 9.369390919999999596e+02
1.571846862999999985e+03 9.398565710000000308e+02
1.575426866999999902e+03 9.427780780000000505e+02
1.579011029999999892e+03 9.457036120000000210e+02
1.582599351999999953e+03 9.486331709999999475e+02
1.586191831999999977e+03 9.515667560000000549e+02
1.589788469999999961e+03 9.545043650000000071e+02
1.593389265000000023e+03 9.574459990000000289e+02
1.596994218999999930e+03 9.603916570000000092e+02
1.600603329999999914e+03 9.633413379999999506e+02
1.604216597999999976e+03 9.662950419999999667e+02
1.607834023999999999e+03 9.692527679999999464e+02
1.611455605999999989e+03 9.722145150000000058e+02
1.615081345000000056e+03 9.751802840000000288e+02
1.618711240999999973e+03 9.781500730000000203e+02
1.622345293000000083e+03 9.811238819999999805e+02
1.625983500999999933e+03 9.841017110000000230e+02
1.629625864999999976e+03 9.870835590000000366e+02
1.633272384999999986e+03 9.900694250000000238e+02
1.636923060999999961e+03 9.930593099999999822e+02
1.640577890999999909e+03 9.960532110000000330e+02
1.644236877999999933e+03 9.990511299999999437e+02
1.647900018999999929e+03 1.002053064999999947e+03
1.651567315000000008e+03 1.005059016000000042e+03
1.655238765999999941e+03 1.008068983000000003e+03
1.658914371000000074e+03 1.011082963999999947e+03
1.662594129999999950e+03 1.014100959999999986e+03
1.666278043999999909e+03 1.017122970000000009e+03
1.669966110999999955e+03 1.020148994000000016e+03
1.673658331999999973e+03 1.023179030000000012e+03
1.677354706000000078e+03 1.026213079000000107e+03
1.681055233999999928e+03 1.029251140000000078e+03
1.684759915000000092e+03 1.032293212000000040e+03
1.688468748999999889e+03 1.035339296000000104e+03
1.692181734999999890e+03 1.038389390000000049e+03
1.695898873999999978e+03 1.041443494000000101e+03
1.699620165000000043e+03 1.044501608000000033e+03
1.703345608999999968e+03 1.047563730999999962e+03
1.707075203999999985e+03 1.050629862999999887e+03
1.710808950999999979e+03 1.053700002999999924e+03
1.714546849999999949e+03 1.056774151000000074e+03
1.718288900000000012e+03 1.059852305999999999e+03
1.722035100999999941e+03 1.062934467999999924e+03
1.725785452999999961e+03 1.066020635999999968e+03
1.729539956000000075e+03 1.069110811000000012e+03
1.733298610000000053e+03 1.072204991000000064e+03
1.737061412999999902e+03 1.075303175999999894e+03
1.740828367000000071e+03 1.078405365999999958e+03
1.744599470999999994e+03 1.081511559999999918e+03
1.748374724999999899e+03 1.084621756999999889e+03
1.752154129000000012e+03 1.087735957999999982e+03
1.755937681999999995e+03 1.090854162000000088e+03
1.759725384000000076e+03 1.093976368000000093e+03
1.763517235000000028e+03 1.097102577000000110e+03
1.767313233999999966e+03 1.100232786999999917e+03
1.771113383000000113e+03 1.103366997999999967e+03
1.774917680000000018e+03 1.106505210000000034e+03
1.778726124999999911e+03 1.109647422000000006e+03
1.782538718000000017e+03 1.112793634000000111e+03
1.786355459000000110e+03 1.115943845000000010e+03
1.790176347999999962e+03 1.119098056000000042e+03
1.794001383999999916e+03 1.122256264999999985e+03
1.797830566999999974e+03 1.125418472999999949e+03
1.801663898000000017e+03 1.128584677999999940e+03
1.805501375000000053e+03 1.131754881000000069e+03
1.809342998999999963e+03 1.134929080999999996e+03
1.813188769000000093e+03 1.138107277000000067e+03
1.817038686000000098e+03 1.141289469999999937e+03
1.820892749000000094e+03 1.144475658000000067e+03
1.824750958000000082e+03 1.147665842000000112e+03
1.828613311999999951e+03 1.150860020999999961e+03
1.832479812000000038e+03 1.154058193999999958e+03
1.836350457000000006e+03 1.157260361999999986e+03
1.840225247000000081e+03 1.160466523999999936e+03
1.844104182000000037e+03 1.163676678999999922e+03
1.847987262000000101e+03 1.166890826999999945e+03
1.851874487000000045e+03 1.170108966999999893e+03
1.855765855000000101e+03 1.173331100000000106e+03
1.859661368000000039e+03 1.176557225000000017e+03
1.863561024999999972e+03 1.179787342000000081e+03
1.867464825999999903e+03 1.183021449000000075e+03
1.871372769999999946e+03 1.186259547999999995e+03
1.875284857000000102e+03 1.189501637000000073e+03
1.879201088000000027e+03 1.192747716000000082e+03
1.883121460999999954e+03 1.195997783999999911e+03
1.887045976999999993e+03 1.199251841999999897e+03
1.890974635999999919e+03 1.202509888999999930e+03
1.894907437000000073e+03 1.205771923999999899e+03
1.898844381000000112e+03 1.209037947999999915e+03
1.902785466000000042e+03 1.212307958999999983e+03
1.906730692999999974e+03 1.215581957999999986e+03
1.910680061999999907e+03 1.218859944000000041e+03
1.914633571999999958e+03 1.222141916999999921e+03
1.918591222999999900e+03 1.225427875999999969e+03
1.922553014999999959e+03 1.228717820999999958e+03
1.926518947999999909e+03 1.232011751999999888e+03
1.930489021999999977e+03 1.235309668000000102e+03
1.934463236000000052e+03 1.238611568999999918e+03
1.938441589999999906e+03 1.241917455000000018e+03
1.942424085000000105e+03 1.245227325999999948e+03
1.946410718999999972e+03 1.248541179999999940e+03
1.950401493000000073e+03 1.251859018000000106e+03
1.954396406000000070e+03 1.255180839000000105e+03
1.958395457999999962e+03 1.258506642999999940e+03
1.962398650000000089e+03 1.261836428999999953e+03
1.966405980000000000e+03 1.265170198000000028e+03
1.970417449000000033e+03 1.268507949000000053e+03
1.974433056999999962e+03 1.271849680999999919e+03
1.978452802000000020e+03 1.275195394999999962e+03
1.982476685999999972e+03 1.278545090000000073e+03
1.986504707999999937e+03 1.281898764999999912e+03
1.990536867000000029e+03 1.285256419999999935e+03
1.994573163999999906e+03 1.288618056000000024e+03
1.998613597999999911e+03 1.291983670999999958e+03
2.002658169999999927e+03 1.295353264999999965e+03
2.006706877999999961e+03 1.298726838999999927e+03
2.010759722999999894e+03 1.302104391000000078e+03
2.014816704000000072e+03 1.305485920999999962e+03
2.018877821999999924e+03 1.308871429999999918e+03
2.022943076000000019e+03 1.312260915999999952e+03
2.027012465999999904e+03 1.315654379000000063e+03
2.031085992000000033e+03 1.319051819999999907e+03
2.035163653000000068e+03 1.322453236999999945e+03
2.039245449000000008e+03 1.325858631000000059e+03
2.043331380999999965e+03 1.329268000999999913e+03
2.047421448000000055e+03 1.332681346999999960e+03
2.051515648999999939e+03 1.336098668000000089e+03
2.055613984999999957e+03 1.339519964999999956e+03
2.059716456000000107e+03 1.342945236000000023e+03
2.063823061000000052e+03 1.346374481999999944e+03
2.067933798999999908e+03 1.349807702999999947e+03
2.072048671999999897e+03 1.353244897000000037e+03
2.076167677999999796e+03 1.356686065000000099e+03
2.080290817999999945e+03 1.360131206999999904e+03
2.084418090000000120e+03 1.363580320999999913e+03
2.088549496000000090e+03 1.367033408999999892e+03
2.092685034999999971e+03 1.370490469000000076e+03
2.096824707000000217e+03 1.373951501000000007e+03
2.100968511000000035e+03 1.377416504999999916e+03
2.105116446999999880e+03 1.380885481000000027e+03
2.109268515000000207e+03 1.384358428999999887e+03
2.113424715000000106e+03 1.387835346999999956e+03
2.117585047000000031e+03 1.391316235999999890e+03
2.121749510999999984e+03 1.394801095999999916e+03
2.125918105000000196e+03 1.398289925999999923e+03
2.130090830999999980e+03 1.401782725999999911e+03
2.134267687999999907e+03 1.405279494999999997e+03
2.138448675999999978e+03 1.408780234000000064e+03
2.142633793999999853e+03 1.412284942000000001e+03
2.146823042999999871e+03 1.415793619000000035e+03
2.151016422000000148e+03 1.419306264000000056e+03
2.155213929999999891e+03 1.422822877999999946e+03
2.159415568999999778e+03 1.426343458999999939e+03
2.163621337000000040e+03 1.429868009000000029e+03
2.167831235000000106e+03 1.433396525999999994e+03
2.172045262000000093e+03 1.436929008999999951e+03
2.176263418000000001e+03 1.440465459999999894e+03
2.180485701999999947e+03 1.444005877999999939e+03
2.184712116000000151e+03 1.447550261999999975e+03
2.188942657999999938e+03 1.451098612000000003e+03
2.193177328000000216e+03 1.454650926999999911e+03
2.197416126000000077e+03 1.458207208999999921e+03
2.201659052999999858e+03 1.461767454999999927e+03
2.205906106999999793e+03 1.465331666999999925e+03
2.210157287999999880e+03 1.468899844000000030e+03
2.214412597000000005e+03 1.472471984999999904e+03
2.218672032999999828e+03 1.476048090000000002e+03
2.222935595999999805e+03 1.479628159000000096e+03
2.227203285999999935e+03 1.483212191999999959e+03
2.231475101999999879e+03 1.486800189000000046e+03
2.235751044999999976e+03 1.490392147999999906e+03
2.240031113999999889e+03 1.493988070999999991e+03
2.244315309000000070e+03 1.497587956000000077e+03
2.248603630000000067e+03 1.501191804000000047e+03
2.252896076999999877e+03 1.504799614000000020e+03
2.257192649000000074e+03 1.508411385999999993e+03
2.261493346000000201e+03 1.512027119999999968e+03
2.265798169000000144e+03 1.515646815000000061e+03
2.270107116000000133e+03 1.519270471999999927e+03
2.274420188000000053e+03 1.522898089000000027e+03
2.278737384999999904e+03 1.526529667000000018e+03
2.283058705999999802e+03 1.530165205999999898e+03
2.287384151000000202e+03 1.533804703999999901e+03
2.291713720000000194e+03 1.537448163000000022e+03
2.296047412999999779e+03 1.541095581999999922e+03
2.300385229999999865e+03 1.544746959999999945e+03
2.304727170000000115e+03 1.548402297000000090e+03
2.309073233000000073e+03 1.552061594000000014e+03
2.313423419000000195e+03 1.555724848999999949e+03
2.317777728000000025e+03 1.559392061999999896e+03
2.322136160000000018e+03 1.563063233999999966e+03
2.326498715000000175e+03 1.566738364000000047e+03
2.330865390999999818e+03 1.570417451999999912e+03
2.335236190000000079e+03 1.574100498000000016e+03
2.339611111000000164e+03 1.577787501000000020e+03
2.343990153000000191e+03 1.581478460999999925e+03
2.348373317999999927e+03 1.585173377999999957e+03
2.352760603000000174e+03 1.588872251000000006e+03
2.357152009999999791e+03 1.592575080999999955e+03
2.361547537999999804e+03 1.596281868000000031e+03
2.365947185999999874e+03 1.599992610000000013e+03
2.370350956000000224e+03 1.603707308000000012e+03
2.374758844999999837e+03 1.607425962000000027e+03
2.379170854999999847e+03 1.611148570999999947e+03
2.383586985999999797e+03 1.614875135000000000e+03
2.388007235999999921e+03 1.618605653000000075e+03
2.392431606000000102e+03 1.622340126999999939e+03
2.396860095000000001e+03 1.626078555000000051e+03
2.401292703999999958e+03 1.629820936999999958e+03
2.405729432000000088e+03 1.633567272999999886e+03
2.410170278999999937e+03 1.637317563000000064e+03
2.414615244999999959e+03 1.641071805999999924e+03
2.419064328999999816e+03 1.644830003000000033e+03
2.423517531999999846e+03 1.648592153000000053e+03
2.427974854000000050e+03 1.652358255999999983e+03
2.432436293000000205e+03 1.656128310999999940e+03
2.436901851000000079e+03 1.659902319000000034e+03
2.441371525999999903e+03 1.663680278999999928e+03
2.445845319000000018e+03 1.667462191000000075e+03
2.450323229000000083e+03 1.671248055000000022e+03
2.454805256000000099e+03 1.675037870000000112e+03
2.459291400999999951e+03 1.678831637000000001e+03
2.463781661999999869e+03 1.682629355000000032e+03
2.468276040000000194e+03 1.686431023999999979e+03
2.472774534000000131e+03 1.690236644000000069e+03
2.477277145000000019e+03 1.694046215000000075e+03
2.481783871999999974e+03 1.697859735000000001e+03
2.486294714999999997e+03 1.701677206000000069e+03
2.490809673000000203e+03 1.705498626999999942e+03
2.495328747999999905e+03 1.709323998000000074e+03
2.499851936999999907e+03 1.713153317999999899e+03
2.504379241999999977e+03 1.716986587000000100e+03
2.508910661999999775e+03 1.720823806000000104e+03
2.513446197000000211e+03 1.724664972999999918e+03
2.517985846999999922e+03 1.728510089000000107e+03
2.522529610999999932e+03 1.732359153999999990e+03
2.527077488999999787e+03 1.736212166999999909e+03
2.531629481999999825e+03 1.740069128000000092e+03
2.536185589000000164e+03 1.743930037000000084e+03
2.540745809000000008e+03 1.747794894000000113e+03
2.545310143000000153e+03 1.751663698000000068e+03
2.549878591000000142e+03 1.755536448999999948e+03
2.554451152000000093e+03 1.759413148000000092e+03
2.559027826000000005e+03 1.763293793999999934e+03
2.563608612999999878e+03 1.767178386000000046e+03
2.568193511999999828e+03 1.771066925000000083e+03
2.572782525000000078e+03 1.774959409999999934e+03
2.577375649999999951e+03 1.778855841999999939e+03
2.581972886999999901e+03 1.782756219000000101e+03
2.586574235999999928e+03 1.786660542000000078e+03
2.591179697000000033e+03 1.790568811000000096e+03
2.595789268999999877e+03 1.794481025000000045e+03
2.600402952999999798e+03 1.798397183999999925e+03
2.605020748999999796e+03 1.802317287999999962e+03
2.609642655999999988e+03 1.806241338000000042e+03
2.614268673000000035e+03 1.810169331000000057e+03
2.618898802000000160e+03 1.814101270000000113e+03
2.623533041000000139e+03 1.818037152000000106e+03
2.628171390999999858e+03 1.821976979000000028e+03
2.632813850999999886e+03 1.825920748999999887e+03
2.637460422000000108e+03 1.829868463000000020e+03
2.642111101999999846e+03 1.833820120999999972e+03
2.646765891999999894e+03 1.837775722000000087e+03
2.651424790999999914e+03 1.841735265999999910e+03
2.656087801000000127e+03 1.845698754000000008e+03
2.660754918999999973e+03 1.849666183999999930e+03
2.665426145999999790e+03 1.853637555999999904e+03
2.670101482999999917e+03 1.857612871000000041e+03
2.674780928000000131e+03 1.861592128000000002e+03
2.679464481999999862e+03 1.865575327999999899e+03
2.684152144000000135e+03 1.869562468999999965e+03
2.688843914999999924e+03 1.873553552000000082e+03
2.693539792999999918e+03 1.877548577000000023e+03
2.698239779999999882e+03 1.881547542999999905e+03
2.702943874000000051e+03 1.885550449999999955e+03
2.707652075999999852e+03 1.889557297999999946e+03
2.712364384999999857e+03 1.893568087000000105e+03
2.717080801000000065e+03 1.897582816000000093e+03
2.721801324999999906e+03 1.901601486000000023e+03
2.726525955000000067e+03 1.905624096999999892e+03
2.731254691999999977e+03 1.909650646999999935e+03
2.735987536000000091e+03 1.913681137999999919e+03
2.740724486000000070e+03 1.917715568000000076e+03
2.745465541999999914e+03 1.921753938000000062e+03
2.750210704000000078e+03 1.925796248000000105e+03
2.754959972000000107e+03 1.929842495999999983e+03
2.759713346000000001e+03 1.933892683999999917e+03
2.764470824999999877e+03 1.937946811000000025e+03
2.769232410000000073e+03 1.942004877000000079e+03
2.773998099999999795e+03 1.946066880999999967e+03
2.778767894999999953e+03 1.950132822999999917e+03
2.783541794000000209e+03 1.954202704000000040e+03
2.788319798999999875e+03 1.958276522999999997e+03
2.793101908000000094e+03 1.962354280000000017e+03
2.797888120999999956e+03 1.966435975000000099e+03
2.802678438999999798e+03 1.970521608000000015e+03
2.807472859999999855e+03 1.974611178000000109e+03
2.812271385000000009e+03 1.978704684999999927e+03
2.817074015000000145e+03 1.982802128999999923e+03
2.821880747000000156e+03 1.986903510000000097e+03


==> anc/Fig1/Fig1_g6.out <==
#Energy Density(MeV/fm^3) Pressure(MeV/fm^3)
3.825171399999999977e+01 1.220959999999999962e-01
3.967312600000000344e+01 1.308789999999999953e-01
4.109485800000000211e+01 1.399769999999999903e-01
4.251690800000000081e+01 1.493839999999999890e-01
4.393927699999999703e+01 1.590979999999999894e-01
4.536196400000000040e+01 1.691139999999999866e-01
4.678496899999999670e+01 1.794300000000000062e-01
4.820829100000000267e+01 1.900419999999999887e-01
4.963192999999999699e+01 2.009479999999999877e-01
5.105588399999999893e+01 2.121450000000000002e-01
5.248015300000000138e+01 2.236329999999999985e-01
5.390473699999999724e+01 2.354100000000000081e-01
5.532963399999999865e+01 2.474770000000000025e-01
5.675484500000000310e+01 2.598340000000000094e-01
5.818036800000000142e+01 2.724809999999999732e-01
5.960620300000000071e+01 2.854220000000000090e-01
6.103235000000000099e+01 2.986590000000000078e-01
6.245880799999999766e+01 3.121950000000000003e-01
6.388557800000000242e+01 3.260350000000000192e-01
6.531265799999999899e+01 3.401839999999999864e-01
6.674004899999999907e+01 3.546469999999999900e-01
6.816775099999999554e+01 3.694319999999999826e-01
6.959576500000000010e+01 3.845450000000000257e-01
7.102409099999999853e+01 3.999960000000000182e-01
7.245272900000000504e+01 4.157930000000000237e-01
7.388168000000000291e+01 4.319450000000000234e-01
7.531094600000000128e+01 4.484639999999999738e-01
7.674052600000000268e+01 4.653610000000000246e-01
7.817042299999999955e+01 4.826460000000000194e-01
7.960063800000000356e+01 5.003339999999999455e-01
8.103117299999999545e+01 5.184370000000000367e-01
8.246202900000000113e+01 5.369680000000000009e-01
8.389320800000000133e+01 5.559439999999999937e-01
8.532471300000000269e+01 5.753770000000000273e-01
8.675654500000000269e+01 5.952849999999999531e-01
8.818870800000000543e+01 6.156829999999999803e-01
8.962120400000000586e+01 6.365880000000000427e-01
9.105403599999999642e+01 6.580160000000000453e-01
9.248720600000000047e+01 6.799859999999999793e-01
9.392072000000000287e+01 7.025150000000000006e-01
9.535457800000000361e+01 7.256219999999999892e-01
9.678878699999999924e+01 7.493239999999999901e-01
9.822334800000000143e+01 7.736420000000000519e-01
9.965826599999999758e+01 7.985950000000000548e-01
1.010935450000000060e+02 8.242009999999999614e-01
1.025291899999999998e+02 8.504810000000000425e-01
1.039652040000000000e+02 8.774560000000000137e-01
1.054015930000000054e+02 9.051439999999999486e-01
1.068383610000000061e+02 9.335660000000000069e-01
1.082755130000000037e+02 9.627440000000000442e-01
1.097130530000000022e+02 9.926970000000000516e-01
1.111509879999999981e+02 1.023446000000000078e+00
1.125893229999999932e+02 1.055012000000000061e+00
1.140280620000000056e+02 1.087415999999999938e+00
1.154672120000000035e+02 1.120678999999999981e+00
1.169067770000000053e+02 1.154822000000000015e+00
1.183467650000000049e+02 1.189866000000000090e+00
1.197871800000000064e+02 1.225829999999999975e+00
1.212280290000000065e+02 1.262737999999999916e+00
1.226693170000000066e+02 1.300450000000000106e+00
1.241110469999999992e+02 1.338742000000000099e+00
1.255532220000000052e+02 1.377833000000000085e+00
1.269958460000000002e+02 1.417802999999999924e+00
1.284389239999999859e+02 1.458701999999999943e+00
1.298824610000000064e+02 1.500571000000000099e+00
1.313264650000000131e+02 1.543444000000000038e+00
1.327709399999999960e+02 1.587352000000000096e+00
1.342158919999999966e+02 1.632324000000000108e+00
1.356613289999999949e+02 1.678385999999999934e+00
1.371072570000000042e+02 1.725564000000000098e+00
1.385536820000000091e+02 1.773881000000000041e+00
1.400006109999999921e+02 1.823361000000000010e+00
1.414480509999999924e+02 1.874025999999999970e+00
1.428960089999999923e+02 1.925896999999999970e+00
1.443444920000000025e+02 1.978996999999999895e+00
1.457935060000000078e+02 2.033345000000000180e+00
1.472430600000000140e+02 2.088960999999999846e+00
1.486931590000000085e+02 2.145865999999999829e+00
1.501438129999999944e+02 2.204076999999999842e+00
1.515950259999999901e+02 2.263614000000000015e+00
1.530468079999999986e+02 2.324495000000000200e+00
1.544991650000000050e+02 2.386737000000000108e+00
1.559521049999999889e+02 2.450359000000000176e+00
1.574056349999999895e+02 2.515376999999999974e+00
1.588597619999999893e+02 2.581808000000000103e+00
1.603144949999999938e+02 2.649668000000000134e+00
1.617698389999999904e+02 2.718973999999999780e+00
1.632258040000000108e+02 2.789741999999999944e+00
1.646823950000000139e+02 2.861987000000000059e+00
1.661396210000000053e+02 2.935724000000000000e+00
1.675974899999999934e+02 3.010968000000000089e+00
1.690560079999999914e+02 3.087734999999999896e+00
1.705151830000000075e+02 3.166037999999999908e+00
1.719750219999999956e+02 3.245890999999999860e+00
1.734355339999999899e+02 3.327309000000000072e+00
1.748967250000000035e+02 3.410305999999999838e+00
1.763586019999999905e+02 3.494893999999999945e+00
1.778211740000000134e+02 3.581087999999999827e+00
1.792844479999999976e+02 3.668899000000000132e+00
1.807484300000000133e+02 3.758341000000000154e+00
1.822131290000000092e+02 3.849426999999999932e+00
1.836785519999999963e+02 3.942168000000000117e+00
1.851447049999999876e+02 4.036578000000000443e+00
1.866115969999999891e+02 4.132666999999999646e+00
1.880792350000000113e+02 4.230449000000000126e+00
1.895476250000000107e+02 4.329932999999999588e+00
1.910167759999999930e+02 4.431132999999999988e+00
1.924866940000000000e+02 4.534059000000000061e+00
1.939573870000000113e+02 4.638721999999999568e+00
1.954288610000000119e+02 4.745134000000000185e+00
1.969011240000000100e+02 4.853303999999999618e+00
1.983741840000000138e+02 4.963244999999999685e+00
1.998480460000000107e+02 5.074964999999999726e+00
2.013227190000000064e+02 5.188475999999999644e+00
2.027982079999999883e+02 5.303786999999999807e+00
2.042745219999999904e+02 5.420910000000000117e+00
2.057516669999999976e+02 5.539851999999999776e+00
2.072296509999999898e+02 5.660625999999999713e+00
2.087084790000000112e+02 5.783239000000000019e+00
2.101881590000000131e+02 5.907701000000000313e+00
2.116686990000000037e+02 6.034023000000000359e+00
2.131501030000000014e+02 6.162213000000000385e+00
2.146323810000000094e+02 6.292279999999999873e+00
2.161155369999999891e+02 6.424233000000000082e+00
2.175995800000000031e+02 6.558081999999999745e+00
2.190845150000000103e+02 6.693834999999999980e+00
2.205703499999999906e+02 6.831500000000000128e+00
2.220570910000000140e+02 6.971086999999999811e+00
2.235447440000000086e+02 7.112603000000000009e+00
2.250333170000000109e+02 7.256058000000000341e+00
2.265228150000000085e+02 7.401459000000000010e+00
2.280132460000000094e+02 7.548814000000000135e+00
2.295046159999999986e+02 7.698132000000000197e+00
2.309969309999999894e+02 7.849420000000000286e+00
2.324901969999999949e+02 8.002686999999999884e+00
2.339844219999999950e+02 8.157939000000000718e+00
2.354796110000000056e+02 8.315186000000000632e+00
2.369757710000000088e+02 8.474432999999999439e+00
2.384729079999999897e+02 8.635688999999999282e+00
2.399710289999999873e+02 8.798961000000000254e+00
2.414701389999999890e+02 8.964256999999999920e+00
2.429702450000000056e+02 9.131582999999999117e+00
2.444713539999999909e+02 9.300945999999999714e+00
2.459734699999999918e+02 9.472353999999999274e+00
2.474766009999999881e+02 9.645813000000000415e+00
2.489807519999999954e+02 9.821331000000000699e+00
2.504859289999999987e+02 9.998912999999999940e+00
2.519921390000000088e+02 1.017856699999999925e+01
2.534993880000000104e+02 1.036029800000000023e+01
2.550076799999999935e+02 1.054411400000000043e+01
2.565170239999999922e+02 1.073002100000000070e+01
2.580274229999999989e+02 1.091802500000000009e+01
2.595388839999999959e+02 1.110813199999999945e+01
2.610514140000000225e+02 1.130034799999999962e+01
2.625650170000000116e+02 1.149467899999999965e+01
2.640797000000000025e+02 1.169113100000000038e+01
2.655954679999999826e+02 1.188970999999999911e+01
2.671123259999999959e+02 1.209042099999999920e+01
2.686302820000000224e+02 1.229326999999999970e+01
2.701493399999999951e+02 1.249826299999999968e+01
2.716695050000000151e+02 1.270540399999999970e+01
2.731907840000000078e+02 1.291469999999999985e+01
2.747131830000000150e+02 1.312615599999999993e+01
2.762367049999999722e+02 1.333977499999999949e+01
2.777613579999999729e+02 1.355556499999999964e+01
2.792871460000000070e+02 1.377352899999999991e+01
2.808140750000000025e+02 1.399367299999999936e+01
2.823421500000000037e+02 1.421599999999999930e+01
2.838713769999999954e+02 1.444051699999999983e+01
2.854017610000000218e+02 1.466722700000000046e+01
2.869333080000000109e+02 1.489613399999999999e+01
2.884660210000000120e+02 1.512724399999999925e+01
2.899999080000000049e+02 1.536056100000000058e+01
2.915349729999999795e+02 1.559608799999999995e+01
2.930712199999999825e+02 1.583383000000000074e+01
2.946086559999999963e+02 1.607379099999999994e+01
2.961472860000000082e+02 1.631597400000000064e+01
2.976871140000000082e+02 1.656038399999999911e+01
2.992281449999999836e+02 1.680702499999999944e+01
3.007703849999999761e+02 1.705589900000000014e+01
3.023138389999999731e+02 1.730701099999999926e+01
3.038585110000000213e+02 1.756036299999999883e+01
3.054044069999999920e+02 1.781596000000000046e+01
3.069515309999999886e+02 1.807380399999999909e+01
3.084998879999999986e+02 1.833389899999999884e+01
3.100494830000000093e+02 1.859624700000000175e+01
3.116003210000000081e+02 1.886085299999999876e+01
3.131524059999999849e+02 1.912771700000000052e+01
3.147057439999999815e+02 1.939684400000000153e+01
3.162603389999999877e+02 1.966823600000000027e+01
3.178161949999999933e+02 1.994189599999999984e+01
3.193733179999999834e+02 2.021782599999999874e+01
3.209317120000000045e+02 2.049602799999999903e+01
3.224913809999999899e+02 2.077650600000000125e+01
3.240523309999999810e+02 2.105925999999999831e+01
3.256145650000000273e+02 2.134429400000000143e+01
3.271780880000000025e+02 2.163160900000000098e+01
3.287429040000000100e+02 2.192120699999999900e+01
3.303090189999999780e+02 2.221309099999999859e+01
3.318764360000000124e+02 2.250726200000000077e+01
3.334451589999999896e+02 2.280372099999999946e+01
3.350151940000000081e+02 2.310247100000000131e+01
3.365865440000000035e+02 2.340351300000000023e+01
3.381592130000000225e+02 2.370684800000000081e+01
3.397332059999999956e+02 2.401247800000000154e+01
3.413085280000000239e+02 2.432040399999999991e+01
3.428851809999999887e+02 2.463062700000000049e+01
3.444631709999999885e+02 2.494314899999999824e+01
3.460425020000000131e+02 2.525797000000000025e+01
3.476231769999999983e+02 2.557509100000000046e+01
3.492051999999999907e+02 2.589451400000000092e+01
3.507885759999999777e+02 2.621623900000000162e+01
3.523733090000000061e+02 2.654026700000000005e+01
3.539594030000000089e+02 2.686659799999999976e+01
3.555468599999999810e+02 2.719523300000000177e+01
3.571356870000000185e+02 2.752617300000000000e+01
3.587258850000000052e+02 2.785941800000000157e+01
3.603174599999999828e+02 2.819496900000000039e+01
3.619104150000000004e+02 2.853282499999999899e+01
3.635047529999999938e+02 2.887298699999999840e+01
3.651004790000000071e+02 2.921545499999999862e+01
3.666975959999999759e+02 2.956022899999999964e+01
3.682961080000000038e+02 2.990730900000000148e+01
3.698960180000000264e+02 3.025669500000000056e+01
3.714973309999999742e+02 3.060838800000000148e+01
3.731000490000000127e+02 3.096238599999999863e+01
3.747041770000000156e+02 3.131869000000000014e+01
3.763097169999999778e+02 3.167729900000000143e+01
3.779166740000000004e+02 3.203821200000000147e+01
3.795250510000000190e+02 3.240143100000000231e+01
3.811348510000000260e+02 3.276695300000000088e+01
3.827460780000000113e+02 3.313477799999999718e+01
3.843587340000000268e+02 3.350490700000000288e+01
3.859728250000000003e+02 3.387733699999999715e+01
3.875883519999999862e+02 3.425206899999999877e+01
3.892053199999999720e+02 3.462910200000000316e+01
3.908237310000000093e+02 3.500843400000000116e+01
3.924435879999999770e+02 3.539006599999999736e+01
3.940648959999999761e+02 3.577399499999999932e+01
3.956876560000000040e+02 3.616022199999999742e+01
3.973118729999999914e+02 3.654874399999999923e+01
3.989375499999999874e+02 3.693956099999999765e+01
4.005646889999999871e+02 3.733267299999999977e+01
4.021932929999999828e+02 3.772807699999999897e+01
4.038233660000000214e+02 3.812577199999999777e+01
4.054549109999999814e+02 3.852575699999999870e+01
4.070879310000000260e+02 3.892803200000000174e+01
4.087224289999999769e+02 3.933259400000000028e+01
4.103584069999999997e+02 3.973944199999999682e+01
4.119958679999999731e+02 4.014857500000000101e+01
4.136348169999999982e+02 4.055999200000000116e+01
4.152752540000000181e+02 4.097368999999999772e+01
4.169171840000000202e+02 4.138966800000000035e+01
4.185606089999999995e+02 4.180792600000000192e+01
4.202055320000000052e+02 4.222845999999999833e+01
4.218519549999999754e+02 4.265126999999999668e+01
4.234998820000000137e+02 4.307635400000000203e+01
4.251493150000000014e+02 4.350370999999999810e+01
4.268002559999999903e+02 4.393333700000000164e+01
4.284527090000000271e+02 4.436523199999999889e+01
4.301066759999999931e+02 4.479939399999999949e+01
4.317621599999999944e+02 4.523582100000000139e+01
4.334191630000000259e+02 4.567451200000000000e+01
4.350776880000000233e+02 4.611546299999999832e+01
4.367377369999999814e+02 4.655867500000000092e+01
4.383993140000000039e+02 4.700414399999999659e+01
4.400624189999999771e+02 4.745186900000000207e+01
4.417270570000000021e+02 4.790184699999999651e+01
4.433932290000000194e+02 4.835407699999999664e+01
4.450609380000000215e+02 4.880855700000000041e+01
4.467301860000000033e+02 4.926528499999999866e+01
4.484009750000000167e+02 4.972425799999999896e+01
4.500733089999999947e+02 5.018547499999999673e+01
4.517471889999999917e+02 5.064893299999999954e+01
4.534226170000000025e+02 5.111463100000000281e+01
4.550995970000000170e+02 5.158256599999999992e+01
4.567781289999999785e+02 5.205273600000000300e+01
4.584582169999999905e+02 5.252514000000000038e+01
4.601398619999999937e+02 5.299977400000000216e+01
4.618230679999999779e+02 5.347663699999999665e+01
4.635078350000000000e+02 5.395572599999999852e+01
4.651941659999999956e+02 5.443704000000000320e+01
4.668820640000000139e+02 5.492057599999999695e+01
4.685715309999999931e+02 5.540633199999999903e+01
4.702625669999999900e+02 5.589430600000000027e+01
4.719551769999999919e+02 5.638449500000000114e+01
4.736493609999999990e+02 5.687689799999999707e+01
4.753451220000000035e+02 5.737151099999999815e+01
4.770424610000000030e+02 5.786833299999999980e+01
4.787413809999999899e+02 5.836736100000000249e+01
4.804418840000000159e+02 5.886859400000000164e+01
4.821439720000000193e+02 5.937202800000000025e+01
4.838476459999999975e+02 5.987766200000000083e+01
4.855529080000000022e+02 6.038549400000000134e+01
4.872597610000000259e+02 6.089551999999999765e+01
4.889682070000000067e+02 6.140773899999999941e+01
4.906782460000000015e+02 6.192214799999999997e+01
4.923898820000000001e+02 6.243874600000000186e+01
4.941031150000000025e+02 6.295752900000000096e+01
4.958179480000000012e+02 6.347849500000000234e+01
4.975343819999999937e+02 6.400164300000000139e+01
4.992524189999999749e+02 6.452696899999999403e+01
5.009720619999999940e+02 6.505447200000000407e+01
5.026933109999999942e+02 6.558414899999999648e+01
5.044161680000000274e+02 6.611599699999999302e+01
5.061406359999999722e+02 6.665001499999999623e+01
5.078667149999999992e+02 6.718620099999999695e+01
5.095944069999999897e+02 6.772455100000000527e+01
5.113237149999999929e+02 6.826506299999999783e+01
5.130546389999999519e+02 6.880773600000000556e+01
5.147871820000000298e+02 6.935256699999999341e+01
5.165213449999999966e+02 6.989955299999999738e+01
5.182571289999999635e+02 7.044869199999999410e+01
5.199945360000000392e+02 7.099998300000000029e+01
5.217335679999999911e+02 7.155342199999999764e+01
5.234742250000000467e+02 7.210900700000000541e+01
5.252165109999999686e+02 7.266673600000000022e+01
5.269604259999999840e+02 7.322660700000000134e+01
5.287059709999999768e+02 7.378861700000000212e+01
5.304531480000000556e+02 7.435276500000000510e+01
5.322019589999999880e+02 7.491904700000000616e+01
5.339524049999999988e+02 7.548746199999999362e+01
5.357044879999999694e+02 7.605800700000000347e+01
5.374582080000000133e+02 7.663067999999999813e+01
5.392135680000000093e+02 7.720547799999999938e+01
5.409705679999999575e+02 7.778239999999999554e+01
5.427292099999999664e+02 7.836144400000000587e+01
5.444894960000000310e+02 7.894260599999999783e+01
5.462514260000000377e+02 7.952588500000000238e+01
5.480150019999999813e+02 8.011127899999999613e+01
5.497802249999999731e+02 8.069878500000000088e+01
5.515470980000000054e+02 8.128840099999999325e+01
5.533156199999999671e+02 8.188012399999999502e+01
5.550857929999999669e+02 8.247395299999999452e+01
5.568576189999999997e+02 8.306988599999999678e+01
5.586310979999999518e+02 8.366791999999999518e+01
5.604062330000000429e+02 8.426805299999999477e+01
5.621830230000000483e+02 8.487028200000000311e+01
5.639614709999999604e+02 8.547460700000000600e+01
5.657415770000000066e+02 8.608102300000000184e+01
5.675233429999999544e+02 8.668953100000000234e+01
5.693067700000000286e+02 8.730012600000000589e+01
5.710918599999999969e+02 8.791280799999999829e+01
5.728786119999999755e+02 8.852757300000000384e+01
5.746670279999999593e+02 8.914441999999999666e+01
5.764571110000000544e+02 8.976334699999999600e+01
5.782488590000000386e+02 9.038435200000000691e+01
5.800422760000000153e+02 9.100743199999999433e+01
5.818373609999999871e+02 9.163258500000000595e+01
5.836341159999999491e+02 9.225981000000000165e+01
5.854325420000000122e+02 9.288910400000000323e+01
5.872326389999999492e+02 9.352046500000000151e+01
5.890344099999999798e+02 9.415389199999999903e+01
5.908378549999999905e+02 9.478938100000000588e+01
5.926429749999999785e+02 9.542693199999999365e+01
5.944497710000000552e+02 9.606654199999999832e+01
5.962582439999999906e+02 9.670820899999999654e+01
5.980683950000000095e+02 9.735192999999999586e+01
5.998802249999999958e+02 9.799770499999999629e+01
6.016937349999999469e+02 9.864553100000000541e+01
6.035089259999999740e+02 9.929540599999999984e+01
6.053257989999999609e+02 9.994732799999999884e+01
6.071443550000000187e+02 1.006012960000000049e+02
6.089645950000000312e+02 1.012573059999999998e+02
6.107865189999999984e+02 1.019153579999999977e+02
6.126101290000000290e+02 1.025754500000000036e+02
6.144354250000000093e+02 1.032375779999999992e+02
6.162624090000000479e+02 1.039017429999999962e+02
6.180910810000000311e+02 1.045679410000000047e+02
6.199214419999999564e+02 1.052361700000000013e+02
6.217534940000000461e+02 1.059064300000000003e+02
6.235872359999999617e+02 1.065787169999999975e+02
6.254226700000000392e+02 1.072530309999999929e+02
6.272597960000000512e+02 1.079293689999999941e+02
6.290986159999999927e+02 1.086077300000000037e+02
6.309391299999999774e+02 1.092881110000000007e+02
6.327813380000000052e+02 1.099705110000000019e+02
6.346252429999999549e+02 1.106549279999999982e+02
6.364708450000000539e+02 1.113413599999999946e+02
6.383181429999999636e+02 1.120298059999999936e+02
6.401671400000000176e+02 1.127202630000000028e+02
6.420178359999999884e+02 1.134127299999999963e+02
6.438702309999999898e+02 1.141072049999999933e+02
6.457243270000000166e+02 1.148036869999999965e+02
6.475801239999999552e+02 1.155021729999999991e+02
6.494376230000000305e+02 1.162026620000000037e+02
6.512968250000000126e+02 1.169051529999999985e+02
6.531577300000000150e+02 1.176096419999999938e+02
6.550203390000000354e+02 1.183161300000000011e+02
6.568846529999999575e+02 1.190246139999999997e+02
6.587506720000000087e+02 1.197350919999999945e+02
6.606183979999999565e+02 1.204475620000000049e+02
6.624878300000000309e+02 1.211620240000000024e+02
6.643589699999999993e+02 1.218784760000000063e+02
6.662318179999999757e+02 1.225969149999999956e+02
6.681063749999999573e+02 1.233173400000000015e+02
6.699826420000000553e+02 1.240397490000000005e+02
6.718606190000000424e+02 1.247641420000000068e+02
6.737403060000000323e+02 1.254905150000000020e+02
6.756217050000000199e+02 1.262188689999999980e+02
6.775048160000000053e+02 1.269492000000000047e+02
6.793896399999999858e+02 1.276815090000000055e+02
6.812761769999999615e+02 1.284157920000000104e+02
6.831644280000000435e+02 1.291520480000000077e+02
6.850543930000000046e+02 1.298902760000000001e+02
6.869460739999999532e+02 1.306304749999999899e+02
6.888394700000000057e+02 1.313726420000000132e+02
6.907345820000000458e+02 1.321167770000000132e+02
6.926314119999999548e+02 1.328628769999999975e+02
6.945299589999999625e+02 1.336109419999999943e+02
6.964302239999999529e+02 1.343609690000000114e+02
6.983322070000000394e+02 1.351129569999999944e+02
7.002359089999999924e+02 1.358669060000000002e+02
7.021413320000000340e+02 1.366228120000000104e+02
7.040484740000000556e+02 1.373806759999999940e+02
7.059573370000000523e+02 1.381404949999999872e+02
7.078679210000000239e+02 1.389022669999999948e+02
7.097802269999999680e+02 1.396659929999999861e+02
7.116942559999999958e+02 1.404316689999999994e+02
7.136100069999999960e+02 1.411992950000000064e+02
7.155274809999999661e+02 1.419688700000000097e+02
7.174466800000000148e+02 1.427403909999999883e+02
7.193676020000000335e+02 1.435138579999999990e+02
7.212902500000000146e+02 1.442892679999999928e+02
7.232146229999999605e+02 1.450666219999999953e+02
7.251407209999999850e+02 1.458459169999999858e+02
7.270685459999999694e+02 1.466271519999999953e+02
7.289980980000000272e+02 1.474103250000000003e+02
7.309293760000000475e+02 1.481954360000000008e+02
7.328623830000000225e+02 1.489824830000000020e+02
7.347971169999999574e+02 1.497714650000000063e+02
7.367335799999999608e+02 1.505623799999999903e+02
7.386717720000000327e+02 1.513552270000000135e+02
7.406116929999999456e+02 1.521500039999999956e+02
7.425533450000000357e+02 1.529467119999999909e+02
7.444967259999999669e+02 1.537453470000000095e+02
7.464418389999999590e+02 1.545459089999999946e+02
7.483886820000000171e+02 1.553483970000000056e+02
7.503372570000000223e+02 1.561528089999999906e+02
7.522875639999999748e+02 1.569591440000000091e+02
7.542396039999999857e+02 1.577674020000000041e+02
7.561933759999999438e+02 1.585775789999999859e+02
7.581488819999999578e+02 1.593896770000000060e+02
7.601061210000000301e+02 1.602036919999999895e+02
7.620650940000000446e+02 1.610196239999999932e+02
7.640258010000000013e+02 1.618374719999999911e+02
7.659882430000000113e+02 1.626572349999999858e+02
7.679524209999999584e+02 1.634789110000000107e+02
7.699183329999999614e+02 1.643024990000000116e+02
7.718859820000000127e+02 1.651279989999999884e+02
7.738553670000000011e+02 1.659554080000000056e+02
7.758264890000000378e+02 1.667847250000000088e+02
7.777993470000000116e+02 1.676159509999999955e+02
7.797739430000000311e+02 1.684490820000000042e+02
7.817502769999999828e+02 1.692841190000000040e+02
7.837283479999999827e+02 1.701210599999999999e+02
7.857081580000000258e+02 1.709599039999999945e+02
7.876897069999999985e+02 1.718006489999999928e+02
7.896729940000000170e+02 1.726432959999999923e+02
7.916580209999999624e+02 1.734878420000000006e+02
7.936447879999999486e+02 1.743342859999999916e+02
7.956332949999999755e+02 1.751826279999999940e+02
7.976235420000000431e+02 1.760328670000000102e+02
7.996155300000000352e+02 1.768849999999999909e+02
8.016092589999999518e+02 1.777390279999999905e+02
8.036047290000000203e+02 1.785949490000000139e+02
8.056019400000000132e+02 1.794527620000000070e+02
8.076008940000000393e+02 1.803124660000000006e+02
8.096015899999999874e+02 1.811740589999999997e+02
8.116040279999999711e+02 1.820375420000000020e+02
8.136082089999999880e+02 1.829029130000000123e+02
8.156141330000000380e+02 1.837701700000000073e+02
8.176218010000000049e+02 1.846393140000000130e+02
8.196312120000000050e+02 1.855103420000000085e+02
8.216423670000000357e+02 1.863832539999999938e+02
8.236552659999999833e+02 1.872580480000000023e+02
8.256699099999999589e+02 1.881347250000000031e+02
8.276862989999999627e+02 1.890132820000000038e+02
8.297044319999999971e+02 1.898937190000000044e+02
8.317243109999999433e+02 1.907760350000000074e+02
8.337459360000000288e+02 1.916602289999999869e+02
8.357693060000000287e+02 1.925463000000000022e+02
8.377944220000000541e+02 1.934342469999999992e+02
8.398212849999999889e+02 1.943240680000000111e+02
8.418498949999999468e+02 1.952157640000000072e+02
8.438802510000000439e+02 1.961093329999999924e+02
8.459123540000000503e+02 1.970047739999999976e+02
8.479462039999999661e+02 1.979020859999999971e+02
8.499818030000000135e+02 1.988012679999999932e+02
8.520191489999999703e+02 1.997023199999999861e+02
8.540582419999999502e+02 2.006052400000000091e+02
8.560990849999999455e+02 2.015100280000000055e+02
8.581416749999999638e+02 2.024166820000000087e+02
8.601860149999999976e+02 2.033252019999999902e+02
8.622321030000000519e+02 2.042355870000000095e+02
8.642799410000000080e+02 2.051478360000000123e+02
8.663295279999999821e+02 2.060619480000000010e+02
8.683808639999999741e+02 2.069779220000000066e+02
8.704339509999999791e+02 2.078957570000000032e+02
8.724887870000000021e+02 2.088154529999999909e+02
8.745453740000000380e+02 2.097370080000000030e+02
8.766037109999999757e+02 2.106604230000000086e+02
8.786637990000000400e+02 2.115856939999999895e+02
8.807256370000000061e+02 2.125128229999999974e+02
8.827892269999999826e+02 2.134418090000000063e+02
8.848545679999999720e+02 2.143726489999999956e+02
8.869216599999999744e+02 2.153053439999999910e+02
8.889905039999999872e+02 2.162398919999999976e+02
8.910611000000000104e+02 2.171762940000000128e+02
8.931334480000000440e+02 2.181145469999999875e+02
8.952075479999999743e+02 2.190546520000000044e+02
8.972834000000000287e+02 2.199966070000000116e+02
8.993610049999999774e+02 2.209404120000000091e+02
9.014403630000000476e+02 2.218860659999999996e+02
9.035214730000000145e+02 2.228335669999999880e+02
9.056043369999999868e+02 2.237829160000000002e+02
9.076889539999999670e+02 2.247341110000000128e+02
9.097753239999999550e+02 2.256871510000000001e+02
9.118634479999999485e+02 2.266420369999999878e+02
9.139533259999999473e+02 2.275987670000000094e+02
9.160449579999999514e+02 2.285573400000000106e+02
9.181383439999999609e+02 2.295177549999999940e+02
9.202334839999999758e+02 2.304800130000000138e+02
9.223303779999999961e+02 2.314441109999999924e+02
9.244290270000000191e+02 2.324100500000000125e+02
9.265294310000000451e+02 2.333778279999999938e+02
9.286315899999999601e+02 2.343474449999999933e+02
9.307355039999999917e+02 2.353189000000000135e+02
9.328411730000000261e+02 2.362921920000000000e+02
9.349485969999999497e+02 2.372673220000000072e+02
9.370577769999999873e+02 2.382442859999999882e+02
9.391687120000000277e+02 2.392230869999999925e+02
9.412814029999999548e+02 2.402037210000000016e+02
9.433958499999999958e+02 2.411861890000000130e+02
9.455120540000000346e+02 2.421704909999999984e+02
9.476300129999999626e+02 2.431566239999999937e+02
9.497497290000000021e+02 2.441445889999999963e+02
9.518712010000000419e+02 2.451343860000000063e+02
9.539944289999999683e+02 2.461260120000000029e+02
9.561194150000000036e+02 2.471194680000000119e+02
9.582461570000000393e+02 2.481147530000000074e+02
9.603746559999999590e+02 2.491118659999999920e+02
9.625049119999999903e+02 2.501108059999999966e+02
9.646369260000000168e+02 2.511115729999999928e+02
9.667706960000000436e+02 2.521141670000000090e+02
9.689062249999999494e+02 2.531185859999999934e+02
9.710435099999999693e+02 2.541248290000000054e+02
9.731825539999999819e+02 2.551328970000000140e+02
9.753233549999999923e+02 2.561427889999999934e+02
9.774659149999999954e+02 2.571545029999999770e+02
9.796102319999999963e+02 2.581680390000000216e+02
9.817563069999999925e+02 2.591833970000000136e+02
9.839041409999999814e+02 2.602005760000000123e+02
9.860537329999999656e+02 2.612195750000000203e+02
9.882050829999999451e+02 2.622403939999999807e+02
9.903581920000000309e+02 2.632630320000000097e+02
9.925130599999999959e+02 2.642874889999999937e+02
9.946696869999999535e+02 2.653137629999999945e+02
9.968280720000000201e+02 2.663418540000000121e+02
9.989882159999999658e+02 2.673717619999999897e+02
1.001150120000000015e+03 2.684034849999999892e+02
1.003313781999999946e+03 2.694370250000000055e+02
1.005479203999999982e+03 2.704723779999999920e+02
1.007646385000000009e+03 2.715095460000000003e+02
1.009815326000000027e+03 2.725485269999999787e+02
1.011986026000000038e+03 2.735893219999999815e+02
1.014158486000000039e+03 2.746319280000000163e+02
1.016332705000000033e+03 2.756763470000000211e+02
1.018508685000000014e+03 2.767225760000000037e+02
1.020686423999999988e+03 2.777706160000000182e+02
1.022865922999999952e+03 2.788204660000000104e+02
1.025047182000000021e+03 2.798721259999999802e+02
1.027230201999999963e+03 2.809255939999999896e+02
1.029414980999999898e+03 2.819808699999999817e+02
1.031601521000000048e+03 2.830379540000000134e+02
1.033789821999999958e+03 2.840968460000000277e+02
1.035979882000000089e+03 2.851575439999999730e+02
1.038171704000000091e+03 2.862200470000000223e+02
1.040365285999999969e+03 2.872843570000000000e+02
1.042560627999999951e+03 2.883504710000000273e+02
1.044757730999999922e+03 2.894183889999999906e+02
1.046956595999999990e+03 2.904881120000000010e+02
1.049157220999999936e+03 2.915596370000000093e+02
1.051359607000000096e+03 2.926329650000000129e+02
1.053563754000000017e+03 2.937080960000000118e+02
1.055769661999999926e+03 2.947850280000000112e+02
1.057977331000000049e+03 2.958637610000000109e+02
1.060186762000000044e+03 2.969442950000000110e+02
1.062397952999999916e+03 2.980266280000000165e+02
1.064610906999999997e+03 2.991107620000000225e+02
1.066825620999999956e+03 3.001966939999999795e+02
1.069042097000000012e+03 3.012844249999999988e+02
1.071260334999999941e+03 3.023739529999999718e+02
1.073480334000000084e+03 3.034652790000000095e+02
1.075702095000000099e+03 3.045584020000000010e+02
1.077925617999999986e+03 3.056533220000000028e+02
1.080150902000000087e+03 3.067500370000000203e+02
1.082377948000000060e+03 3.078485479999999939e+02
1.084606755999999905e+03 3.089488539999999830e+02
1.086837326000000076e+03 3.100509539999999902e+02
1.089069657999999890e+03 3.111548480000000154e+02
1.091303752000000031e+03 3.122605350000000044e+02
1.093539608000000044e+03 3.133680160000000114e+02
1.095777225999999928e+03 3.144772879999999873e+02
1.098016605999999911e+03 3.155883529999999837e+02
1.100257749000000103e+03 3.167012090000000057e+02
1.102500653999999940e+03 3.178158569999999941e+02
1.104745321000000104e+03 3.189322940000000131e+02
1.106991749999999911e+03 3.200505220000000008e+02
1.109239941999999928e+03 3.211705390000000193e+02
1.111489896999999928e+03 3.222923460000000091e+02
1.113741612999999916e+03 3.234159409999999752e+02
1.115995092999999997e+03 3.245413239999999746e+02
1.118250334000000066e+03 3.256684950000000072e+02
1.120507339000000002e+03 3.267974530000000186e+02
1.122766106000000036e+03 3.279281980000000090e+02
1.125026636000000053e+03 3.290607289999999807e+02
1.127288927999999942e+03 3.301950459999999907e+02
1.129552983999999924e+03 3.313311479999999847e+02
1.131818802000000005e+03 3.324690360000000169e+02
1.134086383000000069e+03 3.336087069999999812e+02
1.136355726000000004e+03 3.347501629999999864e+02
1.138626833000000033e+03 3.358934029999999780e+02
1.140899701999999934e+03 3.370384250000000179e+02
1.143174334999999928e+03 3.381852309999999875e+02
1.145450730000000021e+03 3.393338190000000054e+02
1.147728888999999981e+03 3.404841880000000174e+02
1.150008810000000040e+03 3.416363390000000209e+02
1.152290494999999964e+03 3.427902710000000184e+02
1.154573941999999988e+03 3.439459840000000099e+02
1.156859153000000106e+03 3.451034760000000006e+02
1.159146126999999979e+03 3.462627489999999852e+02
1.161434864000000061e+03 3.474238000000000284e+02
1.163725363999999900e+03 3.485866310000000112e+02
1.166017626999999948e+03 3.497512399999999957e+02
1.168311654000000090e+03 3.509176269999999818e+02
1.170607443999999987e+03 3.520857909999999720e+02
1.172904997000000094e+03 3.532557330000000206e+02
1.175204314000000068e+03 3.544274520000000166e+02
1.177505392999999913e+03 3.556009470000000192e+02
1.179808236999999963e+03 3.567762179999999717e+02
1.182112843000000112e+03 3.579532639999999901e+02
1.184419212999999900e+03 3.591320860000000152e+02
1.186727345999999898e+03 3.603126819999999952e+02
1.189037242999999989e+03 3.614950529999999844e+02
1.191348903000000064e+03 3.626791979999999853e+02
1.193662327000000005e+03 3.638651160000000004e+02
1.195977513999999928e+03 3.650528080000000273e+02
1.198294464000000062e+03 3.662422720000000140e+02
1.200613178000000062e+03 3.674335090000000150e+02
1.202933655000000044e+03 3.686265169999999785e+02
1.205255895999999893e+03 3.698212980000000130e+02
1.207579901000000064e+03 3.710178490000000124e+02
1.209905668999999989e+03 3.722161719999999718e+02
1.212233199999999897e+03 3.734162650000000099e+02
1.214562494999999899e+03 3.746181280000000129e+02
1.216893553999999995e+03 3.758217599999999834e+02
1.219226376000000073e+03 3.770271619999999757e+02
1.221560962000000018e+03 3.782343329999999924e+02
1.223897310999999945e+03 3.794432729999999765e+02
1.226235423999999966e+03 3.806539809999999875e+02
1.228575301000000081e+03 3.818664560000000279e+02
1.230916940999999952e+03 3.830806989999999814e+02
1.233260344999999916e+03 3.842967100000000187e+02
1.235605512000000090e+03 3.855144869999999742e+02
1.237952442999999903e+03 3.867340300000000184e+02
1.240301138000000037e+03 3.879553389999999808e+02
1.242651595999999927e+03 3.891784149999999727e+02
1.245003817999999910e+03 3.904032550000000015e+02
1.247357803999999987e+03 3.916298600000000079e+02
1.249713553000000047e+03 3.928582299999999918e+02
1.252071065999999973e+03 3.940883650000000102e+02
1.254430342000000110e+03 3.953202630000000113e+02
1.256791382000000112e+03 3.965539239999999950e+02
1.259154185999999982e+03 3.977893490000000156e+02
1.261518753000000061e+03 3.990265370000000189e+02
1.263885084000000006e+03 4.002654870000000074e+02
1.266253179000000046e+03 4.015061999999999784e+02
1.268623037000000068e+03 4.027486739999999941e+02
1.270994658999999956e+03 4.039929099999999949e+02
1.273368044000000054e+03 4.052389069999999833e+02
1.275743193000000019e+03 4.064866640000000189e+02
1.278120106000000078e+03 4.077361819999999852e+02
1.280498781999999892e+03 4.089874609999999961e+02
1.282879222000000027e+03 4.102404989999999998e+02
1.285261424999999917e+03 4.114952969999999937e+02
1.287645393000000013e+03 4.127518529999999828e+02
1.290031122999999980e+03 4.140101690000000190e+02
1.292418617000000040e+03 4.152702429999999936e+02
1.294807874999999967e+03 4.165320750000000203e+02
1.297198896999999988e+03 4.177956649999999854e+02
1.299591681999999992e+03 4.190610130000000026e+02
1.301986229999999978e+03 4.203281180000000177e+02
1.304382542000000058e+03 4.215969789999999762e+02
1.306780618000000004e+03 4.228675979999999868e+02
1.309180456999999933e+03 4.241399720000000002e+02
1.311582059000000072e+03 4.254141030000000114e+02
1.313985425000000077e+03 4.266899890000000255e+02
1.316390554999999949e+03 4.279676299999999856e+02
1.318797448000000031e+03 4.292470260000000053e+02
1.321206104000000096e+03 4.305281770000000279e+02
1.323616524000000027e+03 4.318110829999999964e+02
1.326028708000000051e+03 4.330957419999999729e+02
1.328442653999999948e+03 4.343821550000000116e+02
1.330858365000000049e+03 4.356703219999999988e+02
1.333275838000000022e+03 4.369602419999999938e+02
1.335695075000000088e+03 4.382519139999999993e+02
1.338116076000000021e+03 4.395453400000000101e+02
1.340538839000000053e+03 4.408405169999999771e+02
1.342963365999999951e+03 4.421374460000000113e+02
1.345389656999999943e+03 4.434361269999999990e+02
1.347817710000000034e+03 4.447365599999999972e+02
1.350247526999999991e+03 4.460387430000000109e+02
1.352679108000000042e+03 4.473426769999999806e+02
1.355112450999999965e+03 4.486483620000000201e+02
1.357547557999999981e+03 4.499557970000000182e+02
1.359984427999999980e+03 4.512649819999999750e+02
1.362423060999999961e+03 4.525759160000000065e+02
1.364863456999999926e+03 4.538885999999999967e+02
1.367305616999999984e+03 4.552030320000000074e+02
1.369749538999999913e+03 4.565192139999999767e+02
1.372195224999999937e+03 4.578371430000000259e+02
1.374642673999999943e+03 4.591568209999999794e+02
1.377091885999999931e+03 4.604782470000000103e+02
1.379542860999999903e+03 4.618014210000000048e+02
1.381995599000000084e+03 4.631263420000000224e+02
1.384450100000000020e+03 4.644530100000000061e+02
1.386906363999999940e+03 4.657814240000000154e+02
1.389364391999999953e+03 4.671115849999999909e+02
1.391824182000000064e+03 4.684434929999999895e+02
1.394285734999999931e+03 4.697771460000000161e+02
1.396749051000000009e+03 4.711125450000000114e+02
1.399214128999999957e+03 4.724496899999999755e+02
1.401680971000000000e+03 4.737885790000000270e+02
1.404149574999999913e+03 4.751292139999999904e+02
1.406619942999999921e+03 4.764715929999999844e+02
1.409092073000000028e+03 4.778157160000000090e+02
1.411565965999999889e+03 4.791615830000000074e+02
1.414041621000000077e+03 4.805091949999999770e+02
1.416519039999999904e+03 4.818585489999999822e+02
1.418998221000000058e+03 4.832096470000000181e+02
1.421479164999999966e+03 4.845624879999999735e+02
1.423961870999999974e+03 4.859170720000000188e+02
1.426446339999999964e+03 4.872733979999999860e+02
1.428932571999999936e+03 4.886314669999999865e+02
1.431420566000000008e+03 4.899912770000000251e+02
1.433910323000000062e+03 4.913528299999999831e+02
1.436401841999999988e+03 4.927161229999999819e+02
1.438895123000000012e+03 4.940811580000000163e+02
1.441390167999999903e+03 4.954479339999999752e+02
1.443886974000000009e+03 4.968164499999999748e+02
1.446385543000000098e+03 4.981867070000000126e+02
1.448885874999999942e+03 4.995587039999999774e+02
1.451387968000000001e+03 5.009324409999999830e+02
1.453891824000000042e+03 5.023079179999999724e+02
1.456397443000000067e+03 5.036851340000000050e+02
1.458904823000000079e+03 5.050640900000000215e+02
1.461413966000000073e+03 5.064447840000000269e+02
1.463924870999999939e+03 5.078272170000000187e+02
1.466437537999999904e+03 5.092113889999999969e+02
1.468951968000000079e+03 5.105972980000000234e+02
1.471468159000000014e+03 5.119849459999999794e+02
1.473986112999999932e+03 5.133743319999999812e+02
1.476505828000000065e+03 5.147654549999999745e+02
1.479027305999999953e+03 5.161583150000000160e+02
1.481550545000000056e+03 5.175529119999999921e+02
1.484075546999999915e+03 5.189492460000000165e+02
1.486602309999999989e+03 5.203473169999999755e+02
1.489130834999999934e+03 5.217471239999999852e+02
1.491661123000000089e+03 5.231486660000000484e+02
1.494193172000000004e+03 5.245519450000000461e+02
1.496726981999999907e+03 5.259569599999999809e+02
1.499262555000000020e+03 5.273637089999999716e+02
1.501799888999999894e+03 5.287721940000000131e+02
1.504338985000000093e+03 5.301824139999999943e+02
1.506879842999999937e+03 5.315943690000000288e+02
1.509422461999999996e+03 5.330080580000000054e+02
1.511966842999999926e+03 5.344234810000000380e+02
1.514512985000000072e+03 5.358406380000000127e+02
1.517060889000000088e+03 5.372595290000000432e+02
1.519610554000000093e+03 5.386801530000000184e+02
1.522161980999999969e+03 5.401025110000000495e+02
1.524715169000000060e+03 5.415266020000000253e+02
1.527270119000000022e+03 5.429524259999999458e+02
1.529826829999999973e+03 5.443799820000000409e+02
1.532385301999999911e+03 5.458092709999999670e+02
1.534945535999999947e+03 5.472402919999999540e+02
1.537507530999999972e+03 5.486730450000000019e+02
1.540071286999999984e+03 5.501075299999999970e+02
1.542636803999999984e+03 5.515437470000000530e+02
1.545204081999999971e+03 5.529816939999999477e+02
1.547773120999999946e+03 5.544213730000000169e+02
1.550343922000000020e+03 5.558627830000000358e+02
1.552916482999999971e+03 5.573059230000000071e+02
1.555490806000000021e+03 5.587507940000000417e+02
1.558066888999999946e+03 5.601973950000000286e+02
1.560644733999999971e+03 5.616457269999999653e+02
1.563224339000000100e+03 5.630957879999999705e+02
1.565805704999999989e+03 5.645475780000000441e+02
1.568388830999999982e+03 5.660010979999999563e+02
1.570973719000000074e+03 5.674563480000000482e+02
1.573560367000000042e+03 5.689133259999999837e+02
1.576148775999999998e+03 5.703720329999999876e+02
1.578738945999999942e+03 5.718324689999999464e+02
1.581330875999999989e+03 5.732946329999999762e+02
1.583924567000000025e+03 5.747585249999999633e+02
1.586520017999999936e+03 5.762241450000000214e+02
1.589117230000000063e+03 5.776914930000000368e+02
1.591716202000000067e+03 5.791605690000000095e+02
1.594316935000000058e+03 5.806313720000000558e+02
1.596919427999999925e+03 5.821039019999999482e+02
1.599523680999999897e+03 5.835781580000000304e+02
1.602129695000000083e+03 5.850541419999999562e+02
1.604737468000000035e+03 5.865318519999999580e+02
1.607347001999999975e+03 5.880112890000000334e+02
1.609958296999999902e+03 5.894924519999999575e+02
1.612571351000000050e+03 5.909753399999999601e+02
1.615186165000000074e+03 5.924599550000000363e+02
1.617802740000000085e+03 5.939462949999999637e+02
1.620421074000000090e+03 5.954343599999999697e+02
1.623041169000000082e+03 5.969241510000000517e+02
1.625663023000000067e+03 5.984156659999999874e+02
1.628286636999999928e+03 5.999089069999999992e+02
1.630912010999999893e+03 6.014038709999999810e+02
1.633539144999999962e+03 6.029005610000000388e+02
1.636168038999999908e+03 6.043989739999999529e+02
1.638798692000000074e+03 6.058991119999999455e+02
1.641431104999999889e+03 6.074009730000000218e+02
1.644065278000000035e+03 6.089045579999999518e+02
1.646701209999999946e+03 6.104098659999999654e+02
1.649338901999999962e+03 6.119168979999999465e+02
1.651978352999999970e+03 6.134256520000000137e+02
1.654619564000000082e+03 6.149361310000000458e+02
1.657262533999999960e+03 6.164483310000000529e+02
1.659907263999999941e+03 6.179622540000000299e+02
1.662553752000000031e+03 6.194778989999999794e+02
1.665202001000000109e+03 6.209952660000000151e+02
1.667852008000000069e+03 6.225143550000000232e+02
1.670503774999999905e+03 6.240351660000000038e+02
1.673157300000000077e+03 6.255576979999999594e+02
1.675812584999999899e+03 6.270819520000000011e+02
1.678469628999999941e+03 6.286079270000000179e+02
1.681128431999999975e+03 6.301356230000000096e+02
1.683788994000000002e+03 6.316650399999999763e+02
1.686451315000000022e+03 6.331961780000000317e+02
1.689115395000000035e+03 6.347290359999999509e+02
1.691781232999999929e+03 6.362636149999999589e+02
1.694448830999999927e+03 6.377999129999999468e+02
1.697118187000000034e+03 6.393379320000000234e+02
1.699789301999999907e+03 6.408776699999999664e+02
1.702462174999999888e+03 6.424191280000000006e+02
1.705136807999999974e+03 6.439623060000000123e+02
1.707813198000000057e+03 6.455072020000000066e+02
1.710491348000000016e+03 6.470538179999999784e+02
1.713171256000000085e+03 6.486021530000000439e+02
1.715852922000000035e+03 6.501522059999999783e+02
1.718536346999999978e+03 6.517039780000000064e+02
1.721221530000000030e+03 6.532574680000000171e+02
1.723908470999999963e+03 6.548126770000000079e+02
1.726597170999999889e+03 6.563696029999999837e+02
1.729287628999999924e+03 6.579282480000000533e+02
1.731979845000000068e+03 6.594886099999999942e+02
1.734673819000000094e+03 6.610506900000000314e+02
1.737369551000000001e+03 6.626144870000000537e+02
1.740067041000000017e+03 6.641800009999999475e+02
1.742766290000000026e+03 6.657472330000000511e+02
1.745467296000000033e+03 6.673161810000000287e+02
1.748170059999999921e+03 6.688868459999999914e+02
1.750874581999999918e+03 6.704592270000000553e+02
1.753580862000000025e+03 6.720333249999999907e+02
1.756288898999999901e+03 6.736091390000000274e+02
1.758998694999999998e+03 6.751866690000000517e+02
1.761710248000000092e+03 6.767659139999999525e+02
1.764423557999999957e+03 6.783468759999999520e+02
1.767138625999999931e+03 6.799295530000000554e+02
1.769855452000000014e+03 6.815139460000000327e+02
1.772574035000000094e+03 6.831000530000000026e+02
1.775294376000000057e+03 6.846878759999999602e+02
1.778016474000000017e+03 6.862774140000000216e+02
1.780740328999999974e+03 6.878686659999999620e+02
1.783465942000000041e+03 6.894616330000000062e+02
1.786193312000000105e+03 6.910563140000000431e+02
1.788922438999999940e+03 6.926527099999999564e+02
1.791653323000000000e+03 6.942508199999999761e+02
1.794385964000000058e+03 6.958506439999999884e+02
1.797120362999999998e+03 6.974521809999999959e+02
1.799856518000000051e+03 6.990554319999999962e+02
1.802594430000000102e+03 7.006603969999999890e+02
1.805334100000000035e+03 7.022670739999999796e+02
1.808075526000000082e+03 7.038754649999999629e+02
1.810818708999999899e+03 7.054855690000000550e+02
1.813563648999999941e+03 7.070973860000000286e+02
1.816310345000000098e+03 7.087109159999999974e+02
1.819058798000000024e+03 7.103261579999999640e+02
1.821809007999999949e+03 7.119431120000000419e+02
1.824560973999999987e+03 7.135617790000000014e+02
1.827314697000000024e+03 7.151821579999999585e+02
1.830070177000000058e+03 7.168042490000000271e+02
1.832827412000000095e+03 7.184280509999999822e+02
1.835586405000000013e+03 7.200535650000000487e+02
1.838347152999999935e+03 7.216807909999999993e+02
1.841109658000000081e+03 7.233097279999999500e+02
1.843873918999999887e+03 7.249403760000000148e+02
1.846639936000000034e+03 7.265727349999999660e+02
1.849407709999999952e+03 7.282068050000000312e+02
1.852177239000000100e+03 7.298425849999999855e+02
1.854948525000000018e+03 7.314800770000000512e+02
1.857721565999999939e+03 7.331192780000000084e+02
1.860496364000000085e+03 7.347601899999999659e+02
1.863272917000000007e+03 7.364028130000000374e+02
1.866051226000000042e+03 7.380471450000000004e+02
1.868831292000000076e+03 7.396931869999999662e+02
1.871613112000000001e+03 7.413409380000000510e+02
1.874396688999999924e+03 7.429904000000000224e+02
1.877182021000000077e+03 7.446415700000000015e+02
1.879969108999999889e+03 7.462944499999999834e+02
1.882757951999999932e+03 7.479490389999999707e+02
1.885548551000000089e+03 7.496053369999999632e+02
1.888340905000000021e+03 7.512633439999999609e+02
1.891135015000000067e+03 7.529230599999999640e+02
1.893930879999999888e+03 7.545844839999999749e+02
1.896728499999999940e+03 7.562476159999999936e+02
1.899527876000000106e+03 7.579124570000000176e+02
1.902329007000000047e+03 7.595790060000000494e+02
1.905131892999999991e+03 7.612472629999999754e+02
1.907936533999999938e+03 7.629172280000000228e+02
1.910742929999999888e+03 7.645888999999999669e+02
1.913551081000000067e+03 7.662622810000000300e+02
1.916360987999999907e+03 7.679373679999999922e+02
1.919172649000000092e+03 7.696141629999999623e+02
1.921986065000000053e+03 7.712926650000000564e+02
1.924801234999999906e+03 7.729728740000000471e+02
1.927618161000000100e+03 7.746547900000000482e+02
1.930436840999999959e+03 7.763384129999999459e+02
1.933257276000000047e+03 7.780237419999999702e+02
1.936079465000000027e+03 7.797107780000000048e+02
1.938903409000000011e+03 7.813995200000000523e+02
1.941729107999999997e+03 7.830899679999999989e+02
1.944556561000000102e+03 7.847821219999999585e+02
1.947385768000000098e+03 7.864759830000000420e+02
1.950216730000000098e+03 7.881715490000000273e+02
1.953049445999999989e+03 7.898688210000000254e+02
1.955883917000000110e+03 7.915677980000000389e+02
1.958720141000000012e+03 7.932684809999999516e+02
1.961558119999999917e+03 7.949708689999999933e+02
1.964397852999999941e+03 7.966749620000000505e+02
1.967239340000000084e+03 7.983807600000000093e+02
1.970082580999999891e+03 8.000882629999999835e+02
1.972927576000000045e+03 8.017974709999999732e+02
1.975774323999999979e+03 8.035083839999999782e+02
1.978622826999999916e+03 8.052210010000000011e+02
1.981473083999999972e+03 8.069353220000000420e+02
1.984325094000000036e+03 8.086513479999999845e+02
1.987178857999999991e+03 8.103690769999999475e+02
1.990034374999999955e+03 8.120885110000000395e+02
1.992891646000000037e+03 8.138096480000000383e+02
1.995750671000000011e+03 8.155324900000000525e+02
1.998611448999999993e+03 8.172570339999999760e+02
2.001473981000000094e+03 8.189832830000000286e+02
2.004338265999999976e+03 8.207112339999999904e+02
2.007204304999999977e+03 8.224408889999999701e+02
2.010072096000000101e+03 8.241722469999999703e+02
2.012941640999999890e+03 8.259053079999999909e+02
2.015812938999999915e+03 8.276400720000000319e+02
2.018685991000000058e+03 8.293765379999999823e+02
2.021560795000000098e+03 8.311147069999999530e+02
2.024437353000000030e+03 8.328545779999999468e+02
2.027315663000000086e+03 8.345961519999999609e+02
2.030195725999999922e+03 8.363394279999999981e+02
2.033077543000000105e+03 8.380844059999999445e+02
2.035961111999999957e+03 8.398310860000000275e+02
2.038846434000000045e+03 8.415794680000000199e+02
2.041733508000000029e+03 8.433295520000000352e+02
2.044622335999999905e+03 8.450813369999999622e+02


==> anc/Fig1/Fig1_g9.out <==
#Energy Density(MeV/fm^3) Pressure(MeV/fm^3)
3.825523799999999852e+01 1.236560000000000020e-01
3.967684100000000313e+01 1.325929999999999886e-01
4.109876899999999722e+01 1.418490000000000029e-01
4.252102200000000209e+01 1.514179999999999970e-01
4.394359800000000149e+01 1.612979999999999969e-01
4.536649899999999747e+01 1.714839999999999975e-01
4.678972199999999759e+01 1.819729999999999959e-01
4.821326799999999935e+01 1.927629999999999899e-01
4.963713599999999815e+01 2.038510000000000044e-01
5.106132399999999905e+01 2.152360000000000106e-01
5.248583299999999952e+01 2.269160000000000066e-01
5.391066200000000208e+01 2.388919999999999932e-01
5.533580899999999758e+01 2.511630000000000251e-01
5.676127600000000228e+01 2.637320000000000220e-01
5.818706000000000245e+01 2.765989999999999838e-01
5.961316099999999807e+01 2.897680000000000256e-01
6.103958000000000084e+01 3.032420000000000115e-01
6.246631599999999906e+01 3.170259999999999745e-01
6.389336800000000238e+01 3.311250000000000027e-01
6.532073800000000574e+01 3.455449999999999910e-01
6.674842399999999998e+01 3.602929999999999744e-01
6.817642800000000136e+01 3.753779999999999895e-01
6.960474899999999820e+01 3.908079999999999887e-01
7.103338999999999714e+01 4.065909999999999802e-01
7.246234900000000323e+01 4.227400000000000047e-01
7.389162899999999468e+01 4.392650000000000166e-01
7.532122999999999990e+01 4.561779999999999724e-01
7.675115399999999966e+01 4.734909999999999952e-01
7.818140200000000561e+01 4.912179999999999880e-01
7.961197699999999600e+01 5.093739999999999934e-01
8.104287999999999670e+01 5.279730000000000256e-01
8.247411300000000267e+01 5.470310000000000450e-01
8.390567900000000634e+01 5.665639999999999565e-01
8.533758000000000266e+01 5.865879999999999983e-01
8.676981899999999825e+01 6.071220000000000505e-01
8.820239899999999977e+01 6.281830000000000469e-01
8.963532200000000216e+01 6.497899999999999787e-01
9.106859400000000448e+01 6.719619999999999482e-01
9.250221600000000421e+01 6.947179999999999467e-01
9.393619300000000294e+01 7.180790000000000228e-01
9.537052900000000477e+01 7.420649999999999746e-01
9.680522700000000214e+01 7.666960000000000441e-01
9.824029299999999409e+01 7.919939999999999758e-01
9.967573000000000150e+01 8.179809999999999581e-01
1.011115429999999975e+02 8.446780000000000399e-01
1.025477379999999954e+02 8.721079999999999943e-01
1.039843180000000018e+02 9.002919999999999812e-01
1.054212899999999991e+02 9.292540000000000244e-01
1.068586590000000029e+02 9.590170000000000083e-01
1.082964300000000009e+02 9.896030000000000104e-01
1.097346090000000061e+02 1.021034999999999915e+00
1.111732020000000034e+02 1.053338000000000108e+00
1.126122150000000062e+02 1.086535000000000029e+00
1.140516539999999992e+02 1.120648000000000089e+00
1.154915249999999958e+02 1.155702999999999925e+00
1.169318339999999949e+02 1.191721999999999948e+00
1.183725890000000049e+02 1.228730000000000100e+00
1.198137959999999964e+02 1.266656999999999922e+00
1.212554570000000069e+02 1.305172999999999917e+00
1.226975769999999955e+02 1.344511999999999929e+00
1.241401589999999970e+02 1.384770999999999974e+00
1.255832089999999965e+02 1.426010000000000000e+00
1.270267340000000047e+02 1.468274000000000079e+00
1.284707400000000064e+02 1.511603000000000030e+00
1.299152330000000006e+02 1.556032999999999999e+00
1.313602209999999957e+02 1.601595000000000102e+00
1.328057100000000048e+02 1.648322000000000065e+00
1.342517080000000078e+02 1.696241000000000110e+00
1.356982219999999870e+02 1.745381999999999989e+00
1.371452600000000075e+02 1.795771999999999924e+00
1.385928289999999947e+02 1.847436000000000078e+00
1.400409380000000112e+02 1.900401999999999925e+00
1.414895940000000110e+02 1.954693999999999932e+00
1.429388050000000021e+02 2.010336000000000123e+00
1.443885789999999929e+02 2.067353999999999914e+00
1.458389249999999890e+02 2.125770000000000159e+00
1.472898509999999987e+02 2.185608000000000217e+00
1.487413640000000044e+02 2.246891000000000194e+00
1.501934740000000090e+02 2.309642000000000195e+00
1.516461879999999951e+02 2.373882000000000048e+00
1.530995159999999942e+02 2.439633000000000163e+00
1.545534649999999885e+02 2.506917000000000062e+00
1.560080440000000124e+02 2.575755000000000017e+00
1.574632619999999861e+02 2.646167999999999854e+00
1.589191270000000031e+02 2.718176000000000148e+00
1.603756490000000099e+02 2.791800999999999977e+00
1.618328349999999887e+02 2.867059999999999942e+00
1.632906940000000020e+02 2.943976000000000148e+00
1.647492349999999988e+02 3.022565999999999864e+00
1.662084670000000131e+02 3.102850999999999804e+00
1.676683989999999937e+02 3.184848999999999819e+00
1.691290390000000059e+02 3.268580000000000041e+00
1.705903950000000009e+02 3.354060000000000041e+00
1.720524780000000078e+02 3.441310000000000091e+00
1.735152950000000089e+02 3.530346999999999902e+00
1.749788550000000100e+02 3.621189000000000213e+00
1.764431669999999883e+02 3.713852999999999849e+00
1.779082400000000064e+02 3.808358000000000132e+00
1.793740830000000130e+02 3.904720000000000191e+00
1.808407039999999881e+02 4.002957000000000320e+00
1.823081119999999942e+02 4.103085000000000093e+00
1.837763160000000084e+02 4.205121000000000109e+00
1.852453250000000082e+02 4.309082000000000079e+00
1.867151470000000018e+02 4.414984999999999715e+00
1.881857919999999922e+02 4.522845000000000226e+00
1.896572669999999903e+02 4.632678000000000296e+00
1.911295819999999992e+02 4.744500000000000384e+00
1.926027449999999988e+02 4.858328000000000202e+00
1.940767649999999946e+02 4.974177000000000071e+00
1.955516499999999951e+02 5.092061000000000170e+00
1.970274100000000033e+02 5.211997000000000213e+00
1.985040529999999990e+02 5.333999999999999631e+00
1.999815879999999879e+02 5.458084999999999631e+00
2.014600230000000067e+02 5.584266000000000396e+00
2.029393660000000068e+02 5.712558999999999720e+00
2.044196269999999913e+02 5.842977000000000309e+00
2.059008139999999969e+02 5.975537000000000099e+00
2.073829360000000008e+02 6.110250999999999877e+00
2.088660000000000139e+02 6.247133999999999965e+00
2.103500160000000108e+02 6.386199999999999655e+00
2.118349929999999972e+02 6.527464000000000155e+00
2.133209369999999865e+02 6.670939999999999870e+00
2.148078590000000077e+02 6.816639999999999588e+00
2.162957649999999887e+02 6.964578999999999631e+00
2.177846659999999872e+02 7.114770000000000039e+00
2.192745690000000138e+02 7.267227000000000103e+00
2.207654819999999916e+02 7.421961999999999726e+00
2.222574140000000114e+02 7.578991000000000255e+00
2.237503729999999962e+02 7.738324000000000424e+00
2.252443670000000111e+02 7.899975999999999665e+00
2.267394060000000025e+02 8.063959000000000543e+00
2.282354960000000119e+02 8.230285999999999547e+00
2.297326459999999884e+02 8.398970000000000269e+00
2.312308649999999943e+02 8.570023000000000835e+00
2.327301600000000121e+02 8.743458000000000396e+00
2.342305399999999906e+02 8.919287000000000631e+00
2.357320119999999974e+02 9.097521999999999665e+00
2.372345860000000073e+02 9.278176000000000201e+00
2.387382680000000050e+02 9.461259999999999337e+00
2.402430679999999938e+02 9.646786000000000527e+00
2.417489919999999870e+02 9.834766999999999371e+00
2.432560499999999877e+02 1.002521300000000082e+01
2.447642480000000091e+02 1.021813700000000047e+01
2.462735950000000003e+02 1.041354899999999972e+01
2.477840989999999977e+02 1.061146100000000025e+01
2.492957680000000096e+02 1.081188500000000019e+01
2.508086099999999874e+02 1.101482999999999990e+01
2.523226310000000012e+02 1.122030900000000031e+01
2.538378409999999974e+02 1.142833300000000030e+01
2.553542469999999867e+02 1.163891100000000023e+01
2.568718569999999772e+02 1.185205400000000076e+01
2.583906779999999799e+02 1.206777300000000075e+01
2.599107189999999719e+02 1.228607799999999983e+01
2.614319859999999949e+02 1.250698000000000043e+01
2.629544869999999719e+02 1.273048799999999936e+01
2.644782309999999939e+02 1.295661300000000082e+01
2.660032249999999863e+02 1.318536399999999986e+01
2.675294749999999908e+02 1.341675000000000040e+01
2.690569899999999848e+02 1.365078199999999953e+01
2.705857780000000048e+02 1.388746899999999940e+01
2.721158449999999789e+02 1.412681899999999935e+01
2.736471990000000005e+02 1.436884300000000003e+01
2.751798479999999927e+02 1.461354900000000079e+01
2.767137979999999970e+02 1.486094499999999918e+01
2.782490579999999909e+02 1.511104199999999942e+01
2.797856340000000159e+02 1.536384600000000056e+01
2.813235339999999951e+02 1.561936700000000044e+01
2.828627650000000244e+02 1.587761199999999917e+01
2.844033339999999725e+02 1.613859100000000169e+01
2.859452489999999898e+02 1.640230999999999995e+01
2.874885160000000042e+02 1.666877699999999862e+01
2.890331429999999955e+02 1.693800099999999986e+01
2.905791360000000054e+02 1.720998900000000020e+01
2.921265030000000138e+02 1.748474699999999871e+01
2.936752510000000029e+02 1.776228300000000004e+01
2.952253860000000145e+02 1.804260499999999823e+01
2.967769160000000284e+02 1.832571799999999840e+01
2.983298480000000268e+02 1.861163000000000167e+01
2.998841879999999946e+02 1.890034800000000104e+01
3.014399430000000280e+02 1.919187600000000060e+01
3.029971209999999928e+02 1.948622299999999896e+01
3.045557269999999903e+02 1.978339300000000023e+01
3.061157680000000028e+02 2.008339300000000094e+01
3.076772520000000100e+02 2.038622900000000016e+01
3.092401839999999993e+02 2.069190499999999844e+01
3.108045720000000074e+02 2.100042799999999943e+01
3.123704220000000191e+02 2.131180200000000013e+01
3.139377410000000168e+02 2.162603299999999962e+01
3.155065349999999853e+02 2.194312599999999946e+01
3.170768100000000231e+02 2.226308500000000024e+01
3.186485729999999990e+02 2.258591600000000099e+01
3.202218300000000113e+02 2.291162100000000024e+01
3.217965879999999856e+02 2.324020700000000161e+01
3.233728530000000205e+02 2.357167600000000007e+01
3.249506319999999846e+02 2.390603300000000075e+01
3.265299289999999814e+02 2.424328200000000066e+01
3.281107529999999883e+02 2.458342599999999933e+01
3.296931079999999952e+02 2.492646900000000088e+01
3.312770009999999843e+02 2.527241400000000127e+01
3.328624379999999974e+02 2.562126400000000004e+01
3.344494250000000193e+02 2.597302300000000130e+01
3.360379679999999780e+02 2.632769300000000001e+01
3.376280729999999721e+02 2.668527600000000177e+01
3.392197459999999865e+02 2.704577700000000107e+01
3.408129930000000058e+02 2.740919600000000145e+01
3.424078190000000177e+02 2.777553699999999992e+01
3.440042300000000068e+02 2.814480100000000107e+01
3.456022330000000125e+02 2.851699100000000087e+01
3.472018330000000219e+02 2.889210800000000035e+01
3.488030340000000251e+02 2.927015400000000156e+01
3.504058440000000019e+02 2.965113099999999946e+01
3.520102679999999964e+02 3.003503900000000115e+01
3.536163109999999961e+02 3.042188099999999906e+01
3.552239789999999857e+02 3.081165700000000029e+01
3.568332770000000096e+02 3.120436899999999980e+01
3.584442099999999982e+02 3.160001700000000113e+01
3.600567839999999933e+02 3.199860299999999924e+01
3.616710049999999796e+02 3.240012600000000020e+01
3.632868770000000040e+02 3.280458699999999794e+01
3.649044059999999945e+02 3.321198799999999807e+01
3.665235979999999927e+02 3.362232699999999852e+01
3.681444559999999910e+02 3.403560499999999678e+01
3.697669869999999719e+02 3.445182299999999742e+01
3.713911949999999820e+02 3.487098000000000297e+01
3.730170860000000062e+02 3.529307500000000175e+01
3.746446639999999775e+02 3.571811000000000291e+01
3.762739349999999945e+02 3.614608199999999982e+01
3.779049029999999902e+02 3.657699199999999706e+01
3.795375740000000064e+02 3.701083899999999716e+01
3.811719509999999786e+02 3.744762300000000010e+01
3.828080410000000029e+02 3.788734099999999927e+01
3.844458470000000148e+02 3.832999499999999671e+01
3.860853740000000016e+02 3.877558100000000252e+01
3.877266280000000052e+02 3.922409999999999997e+01
3.893696120000000178e+02 3.967555099999999868e+01
3.910143320000000244e+02 4.012993099999999913e+01
3.926607910000000174e+02 4.058723899999999674e+01
3.943089949999999817e+02 4.104747400000000113e+01
3.959589480000000208e+02 4.151063500000000062e+01
3.976106540000000109e+02 4.197671900000000278e+01
3.992641179999999963e+02 4.244572500000000304e+01
4.009193430000000262e+02 4.291765199999999680e+01
4.025763349999999718e+02 4.339249600000000129e+01
4.042350979999999936e+02 4.387025700000000228e+01
4.058956360000000245e+02 4.435093200000000024e+01
4.075579520000000002e+02 4.483451900000000023e+01
4.092220520000000192e+02 4.532101500000000271e+01
4.108879400000000146e+02 4.581042000000000058e+01
4.125556179999999813e+02 4.630272999999999683e+01
4.142250930000000153e+02 4.679794199999999904e+01
4.158963660000000004e+02 4.729605600000000010e+01
4.175694439999999759e+02 4.779706699999999842e+01
4.192443279999999959e+02 4.830097299999999905e+01
4.209210239999999885e+02 4.880777299999999741e+01
4.225995350000000030e+02 4.931746199999999902e+01
4.242798649999999725e+02 4.983003899999999931e+01
4.259620180000000005e+02 5.034550099999999873e+01
4.276459970000000226e+02 5.086384400000000028e+01
4.293318070000000262e+02 5.138506699999999938e+01
4.310194500000000062e+02 5.190916500000000156e+01
4.327089310000000069e+02 5.243613700000000222e+01
4.344002530000000206e+02 5.296597899999999726e+01
4.360934199999999805e+02 5.349868800000000135e+01
4.377884349999999927e+02 5.403426000000000329e+01
4.394853019999999901e+02 5.457269399999999848e+01
4.411840240000000222e+02 5.511398599999999703e+01
4.428846050000000218e+02 5.565813200000000194e+01
4.445870469999999841e+02 5.620512899999999945e+01
4.462913550000000100e+02 5.675497500000000173e+01
4.479975319999999783e+02 5.730766500000000008e+01
4.497055809999999951e+02 5.786319699999999955e+01
4.514155049999999960e+02 5.842156700000000313e+01
4.531273069999999734e+02 5.898277199999999709e+01
4.548409909999999741e+02 5.954680799999999863e+01
4.565565599999999904e+02 6.011367299999999858e+01
4.582740170000000148e+02 6.068336200000000247e+01
4.599933649999999830e+02 6.125587199999999655e+01
4.617146070000000009e+02 6.183120100000000008e+01
4.634377460000000042e+02 6.240934299999999979e+01
4.651627859999999828e+02 6.299029600000000073e+01
4.668897279999999910e+02 6.357405700000000337e+01
4.686185770000000161e+02 6.416062100000000612e+01
4.703493339999999989e+02 6.474998600000000692e+01
4.720820039999999835e+02 6.534214699999999709e+01
4.738165880000000243e+02 6.593710099999999841e+01
4.755530889999999999e+02 6.653484500000000423e+01
4.772915110000000141e+02 6.713537499999999625e+01
4.790318560000000048e+02 6.773868699999999876e+01
4.807741270000000213e+02 6.834477800000000514e+01
4.825183269999999993e+02 6.895364399999999705e+01
4.842644569999999931e+02 6.956528199999999629e+01
4.860125209999999925e+02 7.017968700000000126e+01
4.877625219999999899e+02 7.079685700000000281e+01
4.895144619999999804e+02 7.141678799999999683e+01
4.912683430000000158e+02 7.203947599999999341e+01
4.930241689999999721e+02 7.266491700000000264e+01
4.947819410000000175e+02 7.329310900000000117e+01
4.965416619999999739e+02 7.392404600000000414e+01
4.983033350000000041e+02 7.455772600000000239e+01
5.000669619999999895e+02 7.519414500000000601e+01
5.018325449999999819e+02 7.583329999999999416e+01
5.036000869999999736e+02 7.647518599999999367e+01
5.053695900000000165e+02 7.711979999999999791e+01
5.071410569999999893e+02 7.776713900000000024e+01
5.089144890000000032e+02 7.841719899999999654e+01
5.106898889999999938e+02 7.906997699999999440e+01
5.124672600000000102e+02 7.972546800000000644e+01
5.142466030000000501e+02 8.038366899999999760e+01
5.160279209999999921e+02 8.104457700000000386e+01
5.178112159999999449e+02 8.170818800000000692e+01
5.195964900000000171e+02 8.237449900000000014e+01
5.213837449999999762e+02 8.304350499999999613e+01
5.231729830000000447e+02 8.371520399999999995e+01
5.249642069999999876e+02 8.438959099999999580e+01
5.267574180000000297e+02 8.506666500000000042e+01
5.285526180000000522e+02 8.574641900000000305e+01
5.303498100000000477e+02 8.642885300000000370e+01
5.321489960000000110e+02 8.711396100000000331e+01
5.339501770000000533e+02 8.780173999999999523e+01
5.357533560000000534e+02 8.849218700000000126e+01
5.375585340000000087e+02 8.918529900000000055e+01
5.393657130000000279e+02 8.988107200000000319e+01
5.411748949999999923e+02 9.057950200000000507e+01
5.429860820000000103e+02 9.128058599999999956e+01
5.447992769999999609e+02 9.198432099999999423e+01
5.466144799999999577e+02 9.269070399999999665e+01
5.484316929999999957e+02 9.339973000000000525e+01
5.502509189999999535e+02 9.411139699999999664e+01
5.520721590000000560e+02 9.482570099999999513e+01
5.538954139999999597e+02 9.554264000000000578e+01
5.557206879999999956e+02 9.626220800000000111e+01
5.575479800000000523e+02 9.698440399999999784e+01
5.593772940000000062e+02 9.770922400000000607e+01
5.612086299999999710e+02 9.843666500000000497e+01
5.630419900000000553e+02 9.916672300000000462e+01
5.648773770000000241e+02 9.989939599999999587e+01
5.667147909999999911e+02 1.006346790000000055e+02
5.685542339999999513e+02 1.013725699999999961e+02
5.703957080000000133e+02 1.021130660000000034e+02
5.722392139999999472e+02 1.028561629999999951e+02
5.740847539999999753e+02 1.036018579999999929e+02
5.759323299999999790e+02 1.043501480000000043e+02
5.777819419999999582e+02 1.051010299999999944e+02
5.796335930000000189e+02 1.058545009999999991e+02
5.814872830000000477e+02 1.066105579999999975e+02
5.833430160000000342e+02 1.073691969999999998e+02
5.852007899999999836e+02 1.081304159999999968e+02
5.870606099999999969e+02 1.088942119999999960e+02
5.889224739999999656e+02 1.096605809999999934e+02
5.907863859999999931e+02 1.104295199999999966e+02
5.926523469999999634e+02 1.112010269999999963e+02
5.945203569999999900e+02 1.119750990000000002e+02
5.963904179999999542e+02 1.127517310000000066e+02
5.982625319999999647e+02 1.135309230000000014e+02
6.001367000000000189e+02 1.143126699999999971e+02
6.020129230000000007e+02 1.150969699999999989e+02
6.038912030000000186e+02 1.158838200000000001e+02
6.057715399999999590e+02 1.166732159999999965e+02
6.076539360000000443e+02 1.174651570000000049e+02
6.095383930000000419e+02 1.182596390000000071e+02
6.114249109999999519e+02 1.190566599999999937e+02
6.133134919999999966e+02 1.198562160000000034e+02
6.152041369999999461e+02 1.206583049999999986e+02
6.170968470000000252e+02 1.214629240000000010e+02
6.189916230000000041e+02 1.222700700000000040e+02
6.208884669999999915e+02 1.230797409999999985e+02
6.227873799999999846e+02 1.238919340000000062e+02
6.246883619999999837e+02 1.247066460000000063e+02
6.265914149999999836e+02 1.255238740000000064e+02
6.284965409999999792e+02 1.263436159999999973e+02
6.304037399999999707e+02 1.271658690000000007e+02
6.323130129999999554e+02 1.279906309999999934e+02
6.342243620000000419e+02 1.288178990000000113e+02
6.361377870000000030e+02 1.296476690000000076e+02
6.380532889999999497e+02 1.304799409999999966e+02
6.399708699999999908e+02 1.313147109999999884e+02
6.418905310000000100e+02 1.321519759999999906e+02
6.438122730000000047e+02 1.329917340000000081e+02
6.457360959999999750e+02 1.338339829999999893e+02
6.476620020000000295e+02 1.346787190000000010e+02
6.495899910000000546e+02 1.355259409999999889e+02
6.515200660000000425e+02 1.363756469999999865e+02
6.534522259999999960e+02 1.372278330000000039e+02
6.553864720000000261e+02 1.380824959999999919e+02
6.573228060000000141e+02 1.389396360000000072e+02
6.592612289999999575e+02 1.397992490000000032e+02
6.612017409999999700e+02 1.406613330000000133e+02
6.631443430000000490e+02 1.415258860000000141e+02
6.650890369999999621e+02 1.423929039999999873e+02
6.670358230000000503e+02 1.432623869999999897e+02
6.689847019999999702e+02 1.441343310000000031e+02
6.709356749999999465e+02 1.450087350000000015e+02
6.728887419999999793e+02 1.458855949999999950e+02
6.748439059999999472e+02 1.467649099999999862e+02
6.768011659999999665e+02 1.476466770000000110e+02
6.787605230000000347e+02 1.485308949999999868e+02
6.807219780000000355e+02 1.494175610000000063e+02
6.826855329999999640e+02 1.503066719999999918e+02
6.846511870000000499e+02 1.511982270000000028e+02
6.866189419999999473e+02 1.520922229999999900e+02
6.885887979999999970e+02 1.529886579999999867e+02
6.905607569999999669e+02 1.538875299999999982e+02
6.925348189999999704e+02 1.547888370000000009e+02
6.945109840000000077e+02 1.556925770000000000e+02
6.964892539999999599e+02 1.565987480000000005e+02
6.984696290000000545e+02 1.575073470000000100e+02
7.004521109999999453e+02 1.584183720000000051e+02
7.024366989999999760e+02 1.593318219999999883e+02
7.044233940000000302e+02 1.602476939999999956e+02
7.064121979999999894e+02 1.611659870000000012e+02
7.084031109999999671e+02 1.620866969999999867e+02
7.103961339999999609e+02 1.630098240000000089e+02
7.123912659999999732e+02 1.639353659999999877e+02
7.143885099999999966e+02 1.648633189999999900e+02
7.163878660000000309e+02 1.657936829999999873e+02
7.183893339999999625e+02 1.667264549999999872e+02
7.203929150000000163e+02 1.676616339999999923e+02
7.223986099999999624e+02 1.685992170000000101e+02
7.244064190000000281e+02 1.695392029999999863e+02
7.264163429999999835e+02 1.704815900000000113e+02
7.284283830000000535e+02 1.714263750000000073e+02
7.304425390000000107e+02 1.723735570000000052e+02
7.324588119999999662e+02 1.733231340000000102e+02
7.344772030000000314e+02 1.742751049999999964e+02
7.364977109999999811e+02 1.752294660000000022e+02
7.385203390000000354e+02 1.761862179999999967e+02
7.405450859999999693e+02 1.771453569999999900e+02
7.425719530000000077e+02 1.781068820000000130e+02
7.446009400000000369e+02 1.790707910000000140e+02
7.466320480000000543e+02 1.800370829999999955e+02
7.486652779999999439e+02 1.810057549999999935e+02
7.507006310000000440e+02 1.819768060000000105e+02
7.527381060000000161e+02 1.829502349999999922e+02
7.547777039999999715e+02 1.839260380000000055e+02
7.568194270000000188e+02 1.849042159999999910e+02
7.588632730000000493e+02 1.858847649999999874e+02
7.609092450000000554e+02 1.868676849999999945e+02
7.629573420000000397e+02 1.878529729999999915e+02
7.650075659999999971e+02 1.888406290000000070e+02
7.670599150000000463e+02 1.898306499999999915e+02
7.691143919999999525e+02 1.908230340000000069e+02
7.711709970000000567e+02 1.918177809999999965e+02
7.732297290000000203e+02 1.928148879999999963e+02
7.752905899999999519e+02 1.938143540000000087e+02
7.773535799999999654e+02 1.948161770000000104e+02
7.794186999999999443e+02 1.958203560000000039e+02
7.814859490000000051e+02 1.968268889999999942e+02
7.835553290000000288e+02 1.978357739999999865e+02
7.856268400000000156e+02 1.988470100000000116e+02
7.877004819999999654e+02 1.998605959999999868e+02
7.897762559999999894e+02 2.008765300000000025e+02
7.918541629999999714e+02 2.018948100000000068e+02
7.939342020000000275e+02 2.029154350000000022e+02
7.960163740000000416e+02 2.039384039999999914e+02
7.981006800000000112e+02 2.049637140000000102e+02
8.001871210000000474e+02 2.059913650000000018e+02
8.022756950000000415e+02 2.070213549999999998e+02
8.043664049999999861e+02 2.080536820000000091e+02
8.064592489999999998e+02 2.090883450000000039e+02
8.085542299999999614e+02 2.101253429999999867e+02
8.106513459999999895e+02 2.111646739999999909e+02
8.127505999999999631e+02 2.122063369999999907e+02
8.148519900000000007e+02 2.132503299999999911e+02
8.169555169999999862e+02 2.142966519999999946e+02
8.190611820000000307e+02 2.153453020000000038e+02
8.211689860000000181e+02 2.163962779999999952e+02
8.232789279999999508e+02 2.174495790000000000e+02
8.253910080000000562e+02 2.185052029999999945e+02
8.275052279999999882e+02 2.195631490000000099e+02
8.296215879999999743e+02 2.206234159999999918e+02
8.317400870000000168e+02 2.216860029999999995e+02
8.338607269999999971e+02 2.227509070000000122e+02
8.359835070000000314e+02 2.238181289999999990e+02
8.381084290000000010e+02 2.248876659999999958e+02
8.402354920000000220e+02 2.259595170000000053e+02
8.423646969999999783e+02 2.270336810000000014e+02
8.444960429999999860e+02 2.281101569999999867e+02
8.466295330000000376e+02 2.291889429999999948e+02
8.487651640000000270e+02 2.302700379999999996e+02
8.509029389999999466e+02 2.313534410000000037e+02
8.530428580000000238e+02 2.324391500000000121e+02
8.551849200000000337e+02 2.335271649999999966e+02
8.573291259999999738e+02 2.346174839999999904e+02
8.594754759999999578e+02 2.357101059999999961e+02
8.616239709999999832e+02 2.368050289999999904e+02
8.637746110000000499e+02 2.379022530000000017e+02
8.659273970000000418e+02 2.390017770000000041e+02
8.680823279999999613e+02 2.401035980000000052e+02
8.702394040000000359e+02 2.412077170000000024e+02
8.723986270000000331e+02 2.423141310000000033e+02
8.745599969999999530e+02 2.434228390000000104e+02
8.767235130000000254e+02 2.445338409999999953e+02
8.788891760000000204e+02 2.456471359999999891e+02
8.810569860000000517e+02 2.467627209999999991e+02
8.832269440000000031e+02 2.478805969999999945e+02
8.853990489999999909e+02 2.490007610000000113e+02
8.875733030000000099e+02 2.501232129999999927e+02
8.897497049999999490e+02 2.512479519999999980e+02
8.919282560000000331e+02 2.523749760000000038e+02
8.941089560000000347e+02 2.535042850000000101e+02
8.962918049999999539e+02 2.546358769999999936e+02
8.984768030000000181e+02 2.557697520000000111e+02
9.006639509999999973e+02 2.569059070000000133e+02
9.028532490000000053e+02 2.580443430000000262e+02
9.050446970000000420e+02 2.591850569999999720e+02
9.072382949999999937e+02 2.603280500000000188e+02
9.094340439999999717e+02 2.614733200000000011e+02
9.116319439999999759e+02 2.626208649999999807e+02
9.138319950000000063e+02 2.637706860000000120e+02
9.160341969999999492e+02 2.649227799999999888e+02
9.182385510000000295e+02 2.660771470000000249e+02
9.204450560000000223e+02 2.672337860000000092e+02
9.226537140000000363e+02 2.683926960000000008e+02
9.248645229999999628e+02 2.695538760000000025e+02
9.270774850000000242e+02 2.707173240000000192e+02
9.292925999999999931e+02 2.718830399999999941e+02
9.315098679999999831e+02 2.730510229999999865e+02
9.337292889999999943e+02 2.742212719999999990e+02
9.359508630000000267e+02 2.753937849999999798e+02
9.381745899999999665e+02 2.765685629999999833e+02
9.404004710000000387e+02 2.777456030000000169e+02
9.426285070000000132e+02 2.789249060000000213e+02
9.448586960000000090e+02 2.801064690000000041e+02
9.470910390000000234e+02 2.812902930000000197e+02
9.493255370000000539e+02 2.824763760000000161e+02
9.515621889999999894e+02 2.836647169999999960e+02
9.538009970000000521e+02 2.848553150000000187e+02
9.560419590000000198e+02 2.860481700000000274e+02
9.582850770000000011e+02 2.872432800000000270e+02
9.605303499999999985e+02 2.884406450000000177e+02
9.627777780000000121e+02 2.896402640000000019e+02
9.650273620000000392e+02 2.908421349999999848e+02
9.672791029999999637e+02 2.920462590000000205e+02
9.695329990000000180e+02 2.932526330000000030e+02
9.717890509999999722e+02 2.944612579999999866e+02
9.740472600000000511e+02 2.956721309999999789e+02
9.763076260000000275e+02 2.968852529999999774e+02
9.785701480000000174e+02 2.981006229999999846e+02
9.808348270000000184e+02 2.993182400000000030e+02
9.831016630000000305e+02 3.005381019999999808e+02
9.853706570000000511e+02 3.017602089999999748e+02
9.876418079999999691e+02 3.029845599999999877e+02
9.899151160000000118e+02 3.042111550000000193e+02
9.921905819999999494e+02 3.054399920000000179e+02
9.944682060000000092e+02 3.066710709999999835e+02
9.967479869999999664e+02 3.079043909999999755e+02
9.990299270000000433e+02 3.091399509999999964e+02
1.001314025000000015e+03 3.103777499999999918e+02
1.003600281999999993e+03 3.116177870000000212e+02
1.005888696999999979e+03 3.128600620000000276e+02
1.008179270999999972e+03 3.141045740000000137e+02
1.010472002999999972e+03 3.153513209999999845e+02
1.012766894999999977e+03 3.166003039999999942e+02
1.015063944999999990e+03 3.178515219999999886e+02
1.017363155000000006e+03 3.191049729999999727e+02
1.019664524000000029e+03 3.203606570000000033e+02
1.021968053000000054e+03 3.216185730000000262e+02
1.024273740999999973e+03 3.228787209999999845e+02
1.026581588000000011e+03 3.241410989999999970e+02
1.028891595999999936e+03 3.254057070000000067e+02
1.031203764000000092e+03 3.266725440000000162e+02
1.033518090999999913e+03 3.279416090000000281e+02
1.035834579000000076e+03 3.292129019999999855e+02
1.038153227000000015e+03 3.304864220000000046e+02
1.040474034999999958e+03 3.317621679999999742e+02
1.042797004000000015e+03 3.330401400000000081e+02
1.045122133999999960e+03 3.343203359999999975e+02
1.047449423999999908e+03 3.356027559999999994e+02
1.049778874999999971e+03 3.368874000000000137e+02
1.052110486999999921e+03 3.381742659999999887e+02
1.054444259999999986e+03 3.394633539999999812e+02
1.056780195000000049e+03 3.407546629999999936e+02
1.059118289999999888e+03 3.420481919999999718e+02
1.061458546999999953e+03 3.433439409999999725e+02
1.063800964999999906e+03 3.446419099999999958e+02
1.066145545000000084e+03 3.459420959999999923e+02
1.068492285999999922e+03 3.472445010000000138e+02
1.070841188999999986e+03 3.485491220000000112e+02
1.073192254000000048e+03 3.498559599999999818e+02
1.075545481000000109e+03 3.511650129999999876e+02
1.077900869999999941e+03 3.524762809999999718e+02
1.080258419999999887e+03 3.537897639999999910e+02
1.082618132999999943e+03 3.551054599999999937e+02
1.084980009000000109e+03 3.564233699999999772e+02
1.087344045999999935e+03 3.577434910000000059e+02
1.089710246000000097e+03 3.590658250000000180e+02
1.092078608999999915e+03 3.603903690000000211e+02
1.094449133000000074e+03 3.617171240000000125e+02
1.096821821000000000e+03 3.630460889999999949e+02
1.099196670999999924e+03 3.643772630000000277e+02
1.101573685000000069e+03 3.657106449999999995e+02
1.103952860999999984e+03 3.670462360000000217e+02
1.106334198999999899e+03 3.683840329999999881e+02
1.108717701000000034e+03 3.697240370000000098e+02
1.111103366000000051e+03 3.710662479999999732e+02
1.113491195000000062e+03 3.724106629999999996e+02
1.115881186000000071e+03 3.737572840000000269e+02
1.118273341000000073e+03 3.751061090000000036e+02
1.120667658000000074e+03 3.764571369999999888e+02
1.123064139999999952e+03 3.778103679999999827e+02
1.125462784999999940e+03 3.791658019999999851e+02
1.127863593000000037e+03 3.805234379999999987e+02
1.130266564999999900e+03 3.818832739999999717e+02
1.132671700999999985e+03 3.832453120000000126e+02
1.135078999999999951e+03 3.846095490000000154e+02
1.137488462999999911e+03 3.859759859999999776e+02
1.139900090000000091e+03 3.873446220000000153e+02
1.142313881000000038e+03 3.887154560000000174e+02
1.144729835999999978e+03 3.900884879999999839e+02
1.147147954000000027e+03 3.914637169999999742e+02
1.149568236999999954e+03 3.928411429999999882e+02
1.151990684000000101e+03 3.942207649999999717e+02
1.154415295000000015e+03 3.956025819999999840e+02
1.156842069999999921e+03 3.969865950000000225e+02
1.159271009999999933e+03 3.983728009999999813e+02
1.161702113000000054e+03 3.997612020000000257e+02
1.164135381000000052e+03 4.011517949999999928e+02
1.166570813999999928e+03 4.025445819999999912e+02
1.169008411000000024e+03 4.039395610000000261e+02
1.171448172000000113e+03 4.053367309999999861e+02
1.173890098000000080e+03 4.067360929999999826e+02
1.176334188000000040e+03 4.081376450000000204e+02
1.178780443000000105e+03 4.095413869999999861e+02
1.181228861999999936e+03 4.109473189999999931e+02
1.183679446000000098e+03 4.123554389999999898e+02
1.186132194999999911e+03 4.137657490000000280e+02
1.188587109000000055e+03 4.151782460000000015e+02
1.191044186999999965e+03 4.165929310000000214e+02
1.193503429999999980e+03 4.180098019999999792e+02
1.195964838000000100e+03 4.194288599999999860e+02
1.198428411000000096e+03 4.208501049999999850e+02
1.200894148999999970e+03 4.222735339999999837e+02
1.203362051000000065e+03 4.236991479999999797e+02
1.205832118999999921e+03 4.251269469999999728e+02
1.208304352000000108e+03 4.265569300000000226e+02
1.210778749000000062e+03 4.279890960000000177e+02
1.213255312000000004e+03 4.294234450000000152e+02
1.215734040000000050e+03 4.308599770000000149e+02
1.218214932000000090e+03 4.322986900000000219e+02
1.220697989999999891e+03 4.337395849999999768e+02
1.223183213000000023e+03 4.351826609999999960e+02
1.225670601999999917e+03 4.366279180000000224e+02
1.228160155000000032e+03 4.380753540000000044e+02
1.230651873999999907e+03 4.395249699999999962e+02
1.233145757999999887e+03 4.409767659999999978e+02
1.235641806999999972e+03 4.424307400000000143e+02
1.238140020999999933e+03 4.438868909999999914e+02
1.240640401000000111e+03 4.453452209999999809e+02
1.243142945999999938e+03 4.468057279999999878e+02
1.245647656000000097e+03 4.482684120000000121e+02
1.248154532000000017e+03 4.497332719999999995e+02
1.250663573000000042e+03 4.512003070000000093e+02
1.253174778999999944e+03 4.526695179999999823e+02
1.255688151000000062e+03 4.541409049999999752e+02
1.258203688000000056e+03 4.556144649999999956e+02
1.260721391000000040e+03 4.570901999999999816e+02
1.263241258999999900e+03 4.585681079999999952e+02
1.265763292999999976e+03 4.600481889999999794e+02
1.268287491000000045e+03 4.615304429999999911e+02
1.270813855999999987e+03 4.630148699999999735e+02
1.273342386000000033e+03 4.645014679999999885e+02
1.275873080999999956e+03 4.659902379999999766e+02
1.278405942000000096e+03 4.674811779999999999e+02
1.280940968000000112e+03 4.689742889999999989e+02
1.283478159999999889e+03 4.704695709999999735e+02
1.286017516999999998e+03 4.719670219999999858e+02
1.288559040000000095e+03 4.734666419999999789e+02
1.291102728999999954e+03 4.749684310000000096e+02
1.293648582000000033e+03 4.764723880000000236e+02
1.296196601999999984e+03 4.779785140000000183e+02
1.298746787000000040e+03 4.794868069999999989e+02
1.301299136999999973e+03 4.809972670000000221e+02
1.303853652999999895e+03 4.825098939999999743e+02
1.306410335000000032e+03 4.840246869999999717e+02
1.308969182000000046e+03 4.855416460000000143e+02
1.311530195000000049e+03 4.870607709999999884e+02
1.314093372999999929e+03 4.885820610000000102e+02
1.316658715999999913e+03 4.901055160000000228e+02
1.319226225999999997e+03 4.916311349999999720e+02
1.321795900000000074e+03 4.931589180000000283e+02
1.324367741000000024e+03 4.946888640000000237e+02
1.326941745999999966e+03 4.962209740000000124e+02
1.329517918000000009e+03 4.977552459999999996e+02
1.332096254999999928e+03 4.992916809999999828e+02
1.334676756999999952e+03 5.008302780000000212e+02
1.337259424999999965e+03 5.023710360000000037e+02
1.339844258000000082e+03 5.039139549999999872e+02
1.342431256999999960e+03 5.054590360000000260e+02
1.345020422000000053e+03 5.070062760000000139e+02
1.347611752000000024e+03 5.085556770000000029e+02
1.350205247000000099e+03 5.101072379999999953e+02
1.352800907999999936e+03 5.116609569999999962e+02
1.355398734000000104e+03 5.132168359999999439e+02
1.357998726000000033e+03 5.147748729999999568e+02
1.360600883000000067e+03 5.163350689999999759e+02
1.363205204999999978e+03 5.178974220000000059e+02
1.365811693000000105e+03 5.194619330000000446e+02
1.368420346999999992e+03 5.210285999999999831e+02
1.371031165999999985e+03 5.225974250000000438e+02
1.373644150000000081e+03 5.241684060000000045e+02
1.376259299000000055e+03 5.257415419999999813e+02
1.378876614000000018e+03 5.273168349999999691e+02
1.381496094999999968e+03 5.288942819999999756e+02
1.384117739999999912e+03 5.304738849999999957e+02
1.386741551000000072e+03 5.320556420000000344e+02
1.389367527000000109e+03 5.336395539999999755e+02
1.391995668999999907e+03 5.352256190000000515e+02
1.394625976000000037e+03 5.368138370000000350e+02
1.397258448000000044e+03 5.384042090000000371e+02
1.399893084999999928e+03 5.399967339999999467e+02
1.402529886999999917e+03 5.415914109999999937e+02
1.405168854999999894e+03 5.431882399999999507e+02
1.407809987999999976e+03 5.447872220000000425e+02
1.410453285999999935e+03 5.463883540000000494e+02
1.413098748999999998e+03 5.479916379999999663e+02
1.415746376999999939e+03 5.495970720000000256e+02
1.418396171000000095e+03 5.512046569999999974e+02
1.421048129000000017e+03 5.528143919999999980e+02
1.423702252999999928e+03 5.544262760000000299e+02
1.426358541000000059e+03 5.560403099999999768e+02
1.429016994999999952e+03 5.576564929999999549e+02
1.431677613999999949e+03 5.592748249999999643e+02
1.434340396999999939e+03 5.608953060000000050e+02
1.437005345999999918e+03 5.625179339999999684e+02
1.439672458999999890e+03 5.641427099999999655e+02
1.442341738000000078e+03 5.657696339999999964e+02
1.445013181000000031e+03 5.673987049999999499e+02
1.447686789000000090e+03 5.690299230000000534e+02
1.450362562000000025e+03 5.706632869999999684e+02
1.453040500000000065e+03 5.722987970000000360e+02
1.455720602999999983e+03 5.739364530000000286e+02
1.458402869999999893e+03 5.755762549999999464e+02
1.461087301999999909e+03 5.772182020000000193e+02
1.463773899000000029e+03 5.788622940000000199e+02
1.466462661000000026e+03 5.805085309999999481e+02
1.469153587000000016e+03 5.821569120000000339e+02
1.471846678000000111e+03 5.838074370000000499e+02
1.474541932999999972e+03 5.854601049999999987e+02
1.477239352999999937e+03 5.871149169999999913e+02
1.479938938000000007e+03 5.887718720000000303e+02
1.482640687000000071e+03 5.904309700000000021e+02
1.485344599999999900e+03 5.920922110000000202e+02
1.488050678999999946e+03 5.937555929999999762e+02
1.490758921000000100e+03 5.954211179999999786e+02
1.493469327999999905e+03 5.970887840000000324e+02
1.496181898999999930e+03 5.987585910000000240e+02
1.498896635000000060e+03 6.004305389999999534e+02
1.501613534999999956e+03 6.021046280000000479e+02
1.504332599000000073e+03 6.037808579999999665e+02
1.507053828000000067e+03 6.054592270000000553e+02
1.509777219999999943e+03 6.071397359999999708e+02
1.512502776999999924e+03 6.088223850000000539e+02
1.515230497999999898e+03 6.105071729999999661e+02
1.517960383999999976e+03 6.121941000000000486e+02
1.520692432999999937e+03 6.138831659999999601e+02
1.523426645999999892e+03 6.155743700000000445e+02
1.526163023999999950e+03 6.172677119999999604e+02
1.528901564999999891e+03 6.189631920000000491e+02
1.531642270999999937e+03 6.206608099999999695e+02
1.534385140000000092e+03 6.223605649999999514e+02
1.537130173000000013e+03 6.240624569999999949e+02
1.539877369999999928e+03 6.257664849999999888e+02
1.542626731000000063e+03 6.274726500000000442e+02
1.545378255999999965e+03 6.291809510000000500e+02
1.548131943999999976e+03 6.308913880000000063e+02
1.550887797000000091e+03 6.326039610000000266e+02
1.553645811999999978e+03 6.343186689999999999e+02
1.556405991999999969e+03 6.360355120000000397e+02
1.559168335000000070e+03 6.377544900000000325e+02
1.561932841999999937e+03 6.394756019999999808e+02
1.564699511999999913e+03 6.411988489999999956e+02
1.567468346000000111e+03 6.429242289999999684e+02
1.570239342999999963e+03 6.446517440000000079e+02
1.573012504000000035e+03 6.463813910000000078e+02
1.575787827999999990e+03 6.481131719999999632e+02
1.578565315000000055e+03 6.498470859999999902e+02
1.581344966000000113e+03 6.515831329999999753e+02
1.584126780000000053e+03 6.533213120000000345e+02
1.586910757000000103e+03 6.550616230000000542e+02
1.589696897999999919e+03 6.568040660000000344e+02
1.592485200999999961e+03 6.585486409999999751e+02
1.595275667999999996e+03 6.602953469999999925e+02
1.598068297999999913e+03 6.620441839999999729e+02
1.600863090999999940e+03 6.637951520000000301e+02
1.603660047000000077e+03 6.655482500000000528e+02
1.606459164999999985e+03 6.673034790000000385e+02
1.609260447000000113e+03 6.690608389999999872e+02
1.612063891999999896e+03 6.708203280000000177e+02
1.614869498999999905e+03 6.725819460000000163e+02
1.617677269999999908e+03 6.743456939999999804e+02
1.620487202999999909e+03 6.761115710000000263e+02
1.623299297999999908e+03 6.778795770000000402e+02
1.626113556999999901e+03 6.796497120000000223e+02
1.628929977999999892e+03 6.814219749999999749e+02
1.631748561999999993e+03 6.831963660000000118e+02
1.634569308000000092e+03 6.849728850000000193e+02
1.637392217000000073e+03 6.867515319999999974e+02
1.640217288000000053e+03 6.885323059999999487e+02
1.643044521000000032e+03 6.903152069999999867e+02
1.645873916999999892e+03 6.921002359999999953e+02
1.648705476000000090e+03 6.938873909999999796e+02
1.651539195999999947e+03 6.956766720000000532e+02
1.654375078999999914e+03 6.974680799999999863e+02
1.657213124000000107e+03 6.992616130000000112e+02
1.660053331999999955e+03 7.010572730000000092e+02
1.662895700999999917e+03 7.028550579999999854e+02
1.665740232000000105e+03 7.046549680000000535e+02
1.668586925999999949e+03 7.064570029999999861e+02
1.671435780999999906e+03 7.082611630000000105e+02
1.674286798999999974e+03 7.100674480000000131e+02
1.677139977999999928e+03 7.118758569999999963e+02
1.679995319000000109e+03 7.136863899999999603e+02
1.682852822000000060e+03 7.154990470000000187e+02
1.685712487000000010e+03 7.173138279999999440e+02
1.688574313999999958e+03 7.191307319999999663e+02
1.691438302000000022e+03 7.209497589999999718e+02
1.694304450999999972e+03 7.227709099999999580e+02
1.697172763000000032e+03 7.245941830000000436e+02
1.700043235999999979e+03 7.264195789999999988e+02
1.702915870000000041e+03 7.282470970000000534e+02
1.705790666000000101e+03 7.300767369999999801e+02
1.708667623000000049e+03 7.319085000000000036e+02
1.711546741999999995e+03 7.337423830000000180e+02
1.714428020999999944e+03 7.355783890000000156e+02
1.717311463000000003e+03 7.374165160000000014e+02
1.720197065000000066e+03 7.392567639999999756e+02
1.723084828000000016e+03 7.410991320000000542e+02
1.725974752999999964e+03 7.429436210000000074e+02
1.728866839000000027e+03 7.447902309999999488e+02
1.731761085000000094e+03 7.466389599999999973e+02
1.734657492999999931e+03 7.484898100000000341e+02
1.737556061000000000e+03 7.503427789999999504e+02
1.740456791000000067e+03 7.521978679999999713e+02
1.743359680999999910e+03 7.540550759999999855e+02
1.746264732000000095e+03 7.559144029999999930e+02
1.749171943999999939e+03 7.577758489999999938e+02
1.752081316000000015e+03 7.596394139999999879e+02
1.754992848999999978e+03 7.615050979999999754e+02
1.757906543000000056e+03 7.633728989999999612e+02
1.760822396999999910e+03 7.652428190000000541e+02
1.763740412000000106e+03 7.671148570000000291e+02
1.766660587000000078e+03 7.689890120000000024e+02
1.769582922000000053e+03 7.708652839999999742e+02
1.772507417999999916e+03 7.727436740000000555e+02
1.775434074000000010e+03 7.746241810000000214e+02
1.778362890999999991e+03 7.765068049999999857e+02
1.781293867000000091e+03 7.783915459999999484e+02
1.784227004000000079e+03 7.802784030000000257e+02
1.787162301000000070e+03 7.821673759999999902e+02
1.790099756999999954e+03 7.840584649999999556e+02
1.793039373999999953e+03 7.859516700000000355e+02
1.795981150999999954e+03 7.878469910000000027e+02
1.798925087000000076e+03 7.897444269999999733e+02
1.801871184000000085e+03 7.916439789999999448e+02
1.804819439999999986e+03 7.935456450000000359e+02
1.807769855999999891e+03 7.954494270000000142e+02
1.810722432000000026e+03 7.973553229999999985e+02
1.813677167000000054e+03 7.992633339999999862e+02
1.816634062000000085e+03 8.011734589999999798e+02
1.819593116000000009e+03 8.030856979999999794e+02
1.822554329999999936e+03 8.050000499999999874e+02
1.825517702999999983e+03 8.069165169999999989e+02
1.828483236000000034e+03 8.088350970000000189e+02
1.831450927999999976e+03 8.107557910000000447e+02
1.834420779000000039e+03 8.126785969999999679e+02
1.837392788999999993e+03 8.146035170000000107e+02
1.840366958999999952e+03 8.165305489999999509e+02
1.843343288000000030e+03 8.184596940000000131e+02
1.846321774999999889e+03 8.203909519999999702e+02
1.849302421999999979e+03 8.223243210000000545e+02
1.852285227999999961e+03 8.242598030000000335e+02
1.855270193000000063e+03 8.261973960000000261e+02
1.858257315999999946e+03 8.281371010000000297e+02
1.861246597999999949e+03 8.300789180000000442e+02
1.864238039999999955e+03 8.320228459999999586e+02
1.867231639000000087e+03 8.339688850000000002e+02
1.870227397999999994e+03 8.359170350000000553e+02
1.873225314999999910e+03 8.378672950000000128e+02
1.876225390000000061e+03 8.398196659999999838e+02
1.879227624000000105e+03 8.417741479999999683e+02
1.882232017000000042e+03 8.437307399999999689e+02
1.885238567000000103e+03 8.456894419999999855e+02
1.888247276000000056e+03 8.476502530000000206e+02
1.891258143999999902e+03 8.496131749999999556e+02
1.894271169000000100e+03 8.515782060000000229e+02
1.897286352999999963e+03 8.535453459999999950e+02
1.900303695000000062e+03 8.555145949999999857e+02
1.903323194999999942e+03 8.574859529999999950e+02
1.906344853000000057e+03 8.594594210000000203e+02
1.909368668999999954e+03 8.614349959999999555e+02
1.912394643000000087e+03 8.634126800000000230e+02
1.915422773999999890e+03 8.653924729999999954e+02
1.918453064000000040e+03 8.673743739999999889e+02
1.921485511000000088e+03 8.693583820000000060e+02
1.924520115999999916e+03 8.713444980000000442e+02
1.927556878000000097e+03 8.733327219999999897e+02
1.930595798000000059e+03 8.753230539999999564e+02
1.933636874999999918e+03 8.773154919999999493e+02
1.936680110000000013e+03 8.793100379999999632e+02
1.939725502999999890e+03 8.813066900000000032e+02
1.942773052000000007e+03 8.833054499999999507e+02
1.945822758999999905e+03 8.853063150000000405e+02
1.948874624000000040e+03 8.873092880000000378e+02
1.951928644999999960e+03 8.893143659999999500e+02
1.954984823999999890e+03 8.913215509999999995e+02
1.958043159000000060e+03 8.933308409999999640e+02
1.961103652000000011e+03 8.953422379999999521e+02
1.964166302000000087e+03 8.973557399999999689e+02
1.967231107999999949e+03 8.993713470000000143e+02
1.970298072000000047e+03 9.013890599999999722e+02
1.973367191999999932e+03 9.034088769999999613e+02
1.976438468999999941e+03 9.054307999999999765e+02
1.979511901999999964e+03 9.074548270000000230e+02
1.982587492999999995e+03 9.094809589999999844e+02
1.985665240000000040e+03 9.115091959999999744e+02
1.988745143000000098e+03 9.135395369999999957e+02
1.991827203000000054e+03 9.155719820000000482e+02
1.994911419000000024e+03 9.176065310000000181e+02
1.997997791999999890e+03 9.196431830000000218e+02
2.001086319999999887e+03 9.216819400000000542e+02
2.004177005999999892e+03 9.237228000000000065e+02
2.007269847000000027e+03 9.257657629999999926e+02
2.010364843999999948e+03 9.278108290000000125e+02
2.013461997999999994e+03 9.298579989999999498e+02
2.016561308000000054e+03 9.319072710000000370e+02
2.019662773000000016e+03 9.339586460000000443e+02
2.022766395000000102e+03 9.360121239999999716e+02
2.025872172000000091e+03 9.380677040000000488e+02
2.028980105000000094e+03 9.401253860000000486e+02
2.032090194000000110e+03 9.421851709999999684e+02
2.035202438000000029e+03 9.442470570000000407e+02
2.038316839000000073e+03 9.463110450000000355e+02
2.041433393999999907e+03 9.483771349999999529e+02
2.044552106000000094e+03 9.504453260000000228e+02
2.047672972000000073e+03 9.525156190000000151e+02
2.050795994000000064e+03 9.545880130000000463e+02
2.053921171999999842e+03 9.566625080000000025e+02
2.057048505000000205e+03 9.587391039999999975e+02
2.060177992999999788e+03 9.608178010000000313e+02
2.063309635999999955e+03 9.628985979999999927e+02
2.066443433999999797e+03 9.649814949999999953e+02
2.069579387000000224e+03 9.670664930000000368e+02
2.072717496000000210e+03 9.691535920000000033e+02
2.075857758999999987e+03 9.712427900000000136e+02
2.079000176999999894e+03 9.733340879999999515e+02
2.082144749999999931e+03 9.754274860000000444e+02
2.085291478000000097e+03 9.775229829999999538e+02
2.088440360999999939e+03 9.796205800000000181e+02
2.091591398000000027e+03 9.817202760000000126e+02
2.094744589999999789e+03 9.838220710000000508e+02
2.097899935999999798e+03 9.859259650000000192e+02
2.101057436999999936e+03 9.880319580000000315e+02
2.104217091999999866e+03 9.901400499999999738e+02
2.107378901999999925e+03 9.922502399999999625e+02
2.110542865999999776e+03 9.943625289999999950e+02
2.113708983999999873e+03 9.964769159999999601e+02
2.116877257000000100e+03 9.985934019999999691e+02
2.120047684000000118e+03 1.000711985000000027e+03
2.123220264000000043e+03 1.002832666000000017e+03
2.126394999000000098e+03 1.004955445000000054e+03
2.129571887999999944e+03 1.007080321000000026e+03
2.132750931000000037e+03 1.009207295000000045e+03
2.135932127000000037e+03 1.011336365999999998e+03
2.139115478000000167e+03 1.013467534999999998e+03
2.142300982000000204e+03 1.015600800000000049e+03
2.145488640000000032e+03 1.017736162000000036e+03
2.148678451000000223e+03 1.019873620999999957e+03
2.151870416000000205e+03 1.022013177000000042e+03
2.155064534999999978e+03 1.024154829000000063e+03
2.158260807000000113e+03 1.026298577999999907e+03
2.161459232000000156e+03 1.028444422999999915e+03
2.164659810999999991e+03 1.030592362999999978e+03
2.167862543000000187e+03 1.032742400000000089e+03
2.171067429000000175e+03 1.034894532999999910e+03


==> anc/Fig1/Fig1_nodm.out <==
#Energy Density(MeV/fm^3) Pressure(MeV/fm^3)
3.826942499999999825e+01 1.284180000000000044e-01
3.969173899999999833e+01 1.378469999999999973e-01
4.111439599999999928e+01 1.476040000000000130e-01
4.253739399999999904e+01 1.576839999999999908e-01
4.396073400000000220e+01 1.680860000000000132e-01
4.538441499999999706e+01 1.788049999999999917e-01
4.680843500000000290e+01 1.898390000000000077e-01
4.823279500000000297e+01 2.011860000000000037e-01
4.965749199999999774e+01 2.128470000000000084e-01
5.108252800000000349e+01 2.248199999999999921e-01
5.250789999999999935e+01 2.371080000000000132e-01
5.393360899999999702e+01 2.497119999999999895e-01
5.535965399999999903e+01 2.626350000000000073e-01
5.678603400000000079e+01 2.758809999999999873e-01
5.821274999999999977e+01 2.894559999999999911e-01
5.963980000000000103e+01 3.033649999999999958e-01
6.106718599999999952e+01 3.176169999999999827e-01
6.249490800000000235e+01 3.322180000000000133e-01
6.392296499999999781e+01 3.471790000000000154e-01
6.535135900000000220e+01 3.625110000000000277e-01
6.678009000000000128e+01 3.782229999999999759e-01
6.820915999999999713e+01 3.943300000000000138e-01
6.963856900000000394e+01 4.108450000000000157e-01
7.106831999999999994e+01 4.277819999999999956e-01
7.249841399999999680e+01 4.451570000000000249e-01
7.392885300000000370e+01 4.629869999999999819e-01
7.535963900000000137e+01 4.812890000000000224e-01
7.679077599999999393e+01 5.000820000000000265e-01
7.822226499999999305e+01 5.193849999999999856e-01
7.965410900000000538e+01 5.392179999999999751e-01
8.108631300000000408e+01 5.596029999999999616e-01
8.251887999999999579e+01 5.805620000000000225e-01
8.395181300000000135e+01 6.021180000000000421e-01
8.538511599999999646e+01 6.242929999999999868e-01
8.681879399999999691e+01 6.471139999999999670e-01
8.825285200000000430e+01 6.706050000000000066e-01
8.968729500000000598e+01 6.947919999999999652e-01
9.112212700000000609e+01 7.197019999999999529e-01
9.255735400000000368e+01 7.453619999999999690e-01
9.399298100000000034e+01 7.718000000000000416e-01
9.542901600000000428e+01 7.990450000000000053e-01
9.686546300000000542e+01 8.271260000000000279e-01
9.830232900000000029e+01 8.560729999999999729e-01
9.973962199999999712e+01 8.859169999999999545e-01
1.011773469999999975e+02 9.166879999999999473e-01
1.026155119999999954e+02 9.484179999999999833e-01
1.040541249999999991e+02 9.811389999999999834e-01
1.054931940000000026e+02 1.014882999999999980e+00
1.069327250000000049e+02 1.049684000000000061e+00
1.083727269999999976e+02 1.085574999999999957e+00
1.098132090000000005e+02 1.122589999999999977e+00
1.112541789999999935e+02 1.160762999999999989e+00
1.126956449999999990e+02 1.199731000000000103e+00
1.141376080000000002e+02 1.239533999999999914e+00
1.155800760000000054e+02 1.280377000000000098e+00
1.170230540000000019e+02 1.322351000000000054e+00
1.184665519999999930e+02 1.365520999999999985e+00
1.199105770000000035e+02 1.409944000000000086e+00
1.213551389999999941e+02 1.455672000000000077e+00
1.228002460000000013e+02 1.502753000000000005e+00
1.242459089999999975e+02 1.551234000000000002e+00
1.256921379999999999e+02 1.601156999999999941e+00
1.271389420000000001e+02 1.652568000000000037e+00
1.285863329999999962e+02 1.705508999999999942e+00
1.300343200000000081e+02 1.760021999999999975e+00
1.314829149999999913e+02 1.816148000000000096e+00
1.329321290000000033e+02 1.873928999999999956e+00
1.343819740000000138e+02 1.933407000000000098e+00
1.358324609999999950e+02 1.994620999999999977e+00
1.372836010000000044e+02 2.057612000000000219e+00
1.387354070000000092e+02 2.122421999999999809e+00
1.401878900000000101e+02 2.189090999999999898e+00
1.416410630000000026e+02 2.257658999999999860e+00
1.430949390000000108e+02 2.328165999999999958e+00
1.445495300000000043e+02 2.400653000000000148e+00
1.460048480000000097e+02 2.475159999999999805e+00
1.474609069999999917e+02 2.551728000000000218e+00
1.489177190000000053e+02 2.630396999999999874e+00
1.503752979999999866e+02 2.711208000000000062e+00
1.518336569999999881e+02 2.794200000000000017e+00
1.532928090000000054e+02 2.879414999999999836e+00
1.547527680000000032e+02 2.966893999999999920e+00
1.562135480000000030e+02 3.056675999999999949e+00
1.576751620000000003e+02 3.148801999999999879e+00
1.591376250000000141e+02 3.243314999999999948e+00
1.606009500000000116e+02 3.340253000000000139e+00
1.620651509999999860e+02 3.439659999999999940e+00
1.635302430000000129e+02 3.541574999999999918e+00
1.649962409999999977e+02 3.646040999999999865e+00
1.664631569999999954e+02 3.753098000000000045e+00
1.679310079999999914e+02 3.862788000000000110e+00
1.693998080000000073e+02 3.975153999999999854e+00
1.708695720000000051e+02 4.090237000000000123e+00
1.723403140000000064e+02 4.208078999999999681e+00
1.738120499999999993e+02 4.328723000000000098e+00
1.752847950000000026e+02 4.452210000000000001e+00
1.767585640000000069e+02 4.578585000000000349e+00
1.782333720000000028e+02 4.707888999999999768e+00
1.797092340000000092e+02 4.840165999999999968e+00
1.811861670000000117e+02 4.975459999999999994e+00
1.826641860000000008e+02 5.113813000000000386e+00
1.841433059999999955e+02 5.255269000000000190e+00
1.856235440000000096e+02 5.399873000000000367e+00
1.871049150000000054e+02 5.547668999999999961e+00
1.885874349999999993e+02 5.698700999999999794e+00
1.900711210000000051e+02 5.853013999999999939e+00
1.915559880000000135e+02 6.010652000000000328e+00
1.930420530000000099e+02 6.171662999999999677e+00
1.945293330000000083e+02 6.336089000000000304e+00
1.960178429999999992e+02 6.503979000000000177e+00
1.975075999999999965e+02 6.675375999999999976e+00
1.989986220000000117e+02 6.850329000000000335e+00
2.004909240000000068e+02 7.028883000000000436e+00
2.019845239999999933e+02 7.211084999999999745e+00
2.034794379999999876e+02 7.396982999999999642e+00
2.049756849999999986e+02 7.586623000000000339e+00
2.064732789999999909e+02 7.780053999999999803e+00
2.079722399999999993e+02 7.977322000000000024e+00
2.094725850000000094e+02 8.178477000000000885e+00
2.109743300000000090e+02 8.383566999999999325e+00
2.124774930000000097e+02 8.592641000000000417e+00
2.139820929999999919e+02 8.805745999999999185e+00
2.154881460000000004e+02 9.022933000000000092e+00
2.169956699999999898e+02 9.244251000000000218e+00
2.185046839999999975e+02 9.469749000000000194e+00
2.200152050000000088e+02 9.699476999999999904e+00
2.215272520000000043e+02 9.933486000000000260e+00
2.230408419999999978e+02 1.017182500000000012e+01
2.245559939999999983e+02 1.041454399999999936e+01
2.260727259999999887e+02 1.066169400000000067e+01
2.275910560000000089e+02 1.091332700000000067e+01
2.291110040000000083e+02 1.116949199999999998e+01
2.306325879999999984e+02 1.143023999999999951e+01
2.321558259999999905e+02 1.169562400000000046e+01
2.336807369999999935e+02 1.196569200000000066e+01
2.352073410000000138e+02 1.224049800000000054e+01
2.367356550000000084e+02 1.252009200000000000e+01
2.382657000000000096e+02 1.280452599999999919e+01
2.397974940000000004e+02 1.309384999999999977e+01
2.413310559999999896e+02 1.338811600000000013e+01
2.428664060000000120e+02 1.368737499999999940e+01
2.444035629999999912e+02 1.399167800000000028e+01
2.459425459999999930e+02 1.430107699999999937e+01
2.474833749999999952e+02 1.461562200000000011e+01
2.490260700000000043e+02 1.493536499999999911e+01
2.505706500000000005e+02 1.526035500000000056e+01
2.521171349999999904e+02 1.559064399999999928e+01
2.536655440000000112e+02 1.592628200000000049e+01
2.552158980000000099e+02 1.626731799999999950e+01
2.567682159999999953e+02 1.661380300000000076e+01
2.583225189999999998e+02 1.696578600000000137e+01
2.598788250000000062e+02 1.732331699999999941e+01
2.614371560000000159e+02 1.768644300000000058e+01
2.629975319999999783e+02 1.805521399999999943e+01
2.645599710000000186e+02 1.842967700000000164e+01
2.661244960000000219e+02 1.880988100000000074e+01
2.676911249999999995e+02 1.919587200000000138e+01
2.692598800000000097e+02 1.958769600000000111e+01
2.708307790000000068e+02 1.998540099999999953e+01
2.724038449999999898e+02 2.038903099999999924e+01
2.739790970000000243e+02 2.079863200000000134e+01
2.755565550000000030e+02 2.121424700000000030e+01
2.771362399999999866e+02 2.163592099999999974e+01
2.787181719999999814e+02 2.206369600000000020e+01
2.803023709999999937e+02 2.249761499999999970e+01
2.818888590000000249e+02 2.293771999999999878e+01
2.834776550000000270e+02 2.338405099999999948e+01
2.850687800000000038e+02 2.383664900000000131e+01
2.866622540000000186e+02 2.429555200000000070e+01
2.882580970000000207e+02 2.476079999999999970e+01
2.898563310000000115e+02 2.523242899999999977e+01
2.914569749999999999e+02 2.571047700000000091e+01
2.930600489999999922e+02 2.619498000000000104e+01
2.946655749999999898e+02 2.668597199999999958e+01
2.962735720000000015e+02 2.718348699999999951e+01
2.978840599999999768e+02 2.768755900000000025e+01
2.994970599999999763e+02 2.819821999999999917e+01
3.011125920000000065e+02 2.871550099999999972e+01
3.027306750000000193e+02 2.923943099999999973e+01
3.043513310000000160e+02 2.977004099999999909e+01
3.059745790000000056e+02 3.030735800000000069e+01
3.076004379999999969e+02 3.085140900000000030e+01
3.092289299999999912e+02 3.140222100000000083e+01
3.108600729999999999e+02 3.195981799999999851e+01
3.124938880000000268e+02 3.252422500000000127e+01
3.141303940000000239e+02 3.309546300000000230e+01
3.157696100000000001e+02 3.367355599999999782e+01
3.174115570000000162e+02 3.425852299999999673e+01
3.190562530000000265e+02 3.485038500000000283e+01
3.207037179999999807e+02 3.544915999999999912e+01
3.223539710000000014e+02 3.605486599999999697e+01
3.240070309999999836e+02 3.666751800000000117e+01
3.256629179999999906e+02 3.728713299999999720e+01
3.273216499999999769e+02 3.791372499999999945e+01
3.289832460000000083e+02 3.854730599999999896e+01
3.306477249999999799e+02 3.918789000000000300e+01
3.323151050000000168e+02 3.983548700000000053e+01
3.339854040000000168e+02 4.049010799999999932e+01
3.356586419999999862e+02 4.115176100000000048e+01
3.373348359999999957e+02 4.182045500000000260e+01
3.390140049999999974e+02 4.249619599999999764e+01
3.406961650000000077e+02 4.317899200000000093e+01
3.423813359999999761e+02 4.386884599999999779e+01
3.440695349999999735e+02 4.456576299999999691e+01
3.457607800000000111e+02 4.526974700000000240e+01
3.474550869999999918e+02 4.598079899999999753e+01
3.491524739999999838e+02 4.669892099999999857e+01
3.508529589999999985e+02 4.742411299999999841e+01
3.525565569999999980e+02 4.815637399999999957e+01
3.542632869999999912e+02 4.889570499999999953e+01
3.559731639999999970e+02 4.964210200000000128e+01
3.576862060000000270e+02 5.039556199999999819e+01
3.594024279999999862e+02 5.115608100000000036e+01
3.611218470000000025e+02 5.192365600000000114e+01
3.628444799999999759e+02 5.269827999999999690e+01
3.645703399999999874e+02 5.347994700000000279e+01
3.662994459999999890e+02 5.426865200000000300e+01
3.680318110000000047e+02 5.506438500000000147e+01
3.697674529999999891e+02 5.586713999999999913e+01
3.715063850000000230e+02 5.667690600000000245e+01
3.732486230000000091e+02 5.749367500000000319e+01
3.749941810000000260e+02 5.831743699999999819e+01
3.767430759999999736e+02 5.914818000000000353e+01
3.784953209999999899e+02 5.998589299999999724e+01
3.802509299999999826e+02 6.083056599999999747e+01
3.820099190000000249e+02 6.168218399999999946e+01
3.837723010000000272e+02 6.254073499999999797e+01
3.855380900000000111e+02 6.340620599999999740e+01
3.873072999999999979e+02 6.427858299999999758e+01
3.890799450000000093e+02 6.515785200000000543e+01
3.908560370000000148e+02 6.604399800000000198e+01
3.926355909999999767e+02 6.693700499999999920e+01
3.944186199999999758e+02 6.783685800000000654e+01
3.962051359999999818e+02 6.874354200000000503e+01
3.979951520000000187e+02 6.965703899999999749e+01
3.997886819999999943e+02 7.057733399999999335e+01
4.015857369999999946e+02 7.150440899999999544e+01
4.033863299999999867e+02 7.243824700000000405e+01
4.051904729999999972e+02 7.337883100000000525e+01
4.069981779999999958e+02 7.432614300000000185e+01
4.088094560000000115e+02 7.528016399999999919e+01
4.106243210000000090e+02 7.624087699999999757e+01
4.124427830000000199e+02 7.720826300000000231e+01
4.142648530000000164e+02 7.818230300000000454e+01
4.160905430000000251e+02 7.916297900000000709e+01
4.179198640000000182e+02 8.015027200000000107e+01
4.197528270000000248e+02 8.114416199999999435e+01
4.215894430000000170e+02 8.214463000000000648e+01
4.234297220000000266e+02 8.315165700000000015e+01
4.252736740000000282e+02 8.416522399999999493e+01
4.271213109999999915e+02 8.518531000000000120e+01
4.289726420000000076e+02 8.621189499999999839e+01
4.308276779999999917e+02 8.724496100000000354e+01
4.326864279999999781e+02 8.828448699999999860e+01
4.345489019999999982e+02 8.933045400000000313e+01
4.364151100000000270e+02 9.038284000000000162e+01
4.382850609999999847e+02 9.144162799999999436e+01
4.401587650000000167e+02 9.250679499999999678e+01
4.420362299999999891e+02 9.357832399999999495e+01
4.439174659999999903e+02 9.465619200000000433e+01
4.458024819999999977e+02 9.574038199999999676e+01
4.476912869999999884e+02 9.683087100000000191e+01
4.495838889999999992e+02 9.792764200000000585e+01
4.514802970000000073e+02 9.903067299999999307e+01
4.533805189999999925e+02 1.001399449999999973e+02
4.552845639999999889e+02 1.012554379999999981e+02
4.571924399999999764e+02 1.023771320000000031e+02
4.591041539999999941e+02 1.035050080000000037e+02
4.610197160000000167e+02 1.046390459999999933e+02
4.629391319999999723e+02 1.057792259999999942e+02
4.648624100000000112e+02 1.069255289999999974e+02
4.667895579999999995e+02 1.080779359999999940e+02
4.687205829999999764e+02 1.092364270000000062e+02
4.706554929999999786e+02 1.104009829999999965e+02
4.725942959999999857e+02 1.115715849999999989e+02
4.745369969999999853e+02 1.127482140000000044e+02
4.764836040000000139e+02 1.139308500000000066e+02
4.784341239999999971e+02 1.151194760000000059e+02
4.803885639999999739e+02 1.163140729999999934e+02
4.823469299999999862e+02 1.175146220000000028e+02
4.843092300000000137e+02 1.187211039999999969e+02
4.862754689999999869e+02 1.199335020000000043e+02
4.882456540000000018e+02 1.211517960000000045e+02
4.902197909999999865e+02 1.223759699999999953e+02
4.921978869999999802e+02 1.236060049999999961e+02
4.941799470000000269e+02 1.248418839999999932e+02
4.961659769999999980e+02 1.260835880000000060e+02
4.981559839999999895e+02 1.273311010000000039e+02
5.001499729999999886e+02 1.285844040000000064e+02
5.021479509999999777e+02 1.298434809999999970e+02
5.041499210000000062e+02 1.311083150000000046e+02
5.061558909999999969e+02 1.323788879999999892e+02
5.081658649999999966e+02 1.336551849999999888e+02
5.101798489999999902e+02 1.349371869999999944e+02
5.121978480000000218e+02 1.362248800000000131e+02
5.142198680000000195e+02 1.375182450000000074e+02
5.162459129999999732e+02 1.388172680000000128e+02
5.182759879999999839e+02 1.401219330000000127e+02
5.203100990000000365e+02 1.414322219999999959e+02
5.223482500000000073e+02 1.427481209999999976e+02
5.243904459999999972e+02 1.440696140000000014e+02
5.264366919999999936e+02 1.453966849999999909e+02
5.284869929999999840e+02 1.467293200000000013e+02
5.305413519999999608e+02 1.480675019999999904e+02
5.325997750000000224e+02 1.494112179999999910e+02
5.346622660000000451e+02 1.507604519999999866e+02
5.367288290000000188e+02 1.521151889999999867e+02
5.387994690000000446e+02 1.534754149999999981e+02
5.408741890000000012e+02 1.548411159999999995e+02
5.429529939999999897e+02 1.562122760000000028e+02
5.450358889999999974e+02 1.575888830000000098e+02
5.471228760000000193e+02 1.589709220000000016e+02
5.492139600000000428e+02 1.603583800000000110e+02
5.513091449999999440e+02 1.617512419999999906e+02
5.534084340000000566e+02 1.631494950000000017e+02
5.555118320000000267e+02 1.645531259999999918e+02
5.576193409999999631e+02 1.659621209999999962e+02
5.597309669999999642e+02 1.673764679999999885e+02
5.618467110000000275e+02 1.687961530000000039e+02
5.639665790000000243e+02 1.702211639999999875e+02
5.660905719999999519e+02 1.716514870000000030e+02
5.682186950000000252e+02 1.730871109999999931e+02
5.703509520000000066e+02 1.745280229999999904e+02
5.724873440000000073e+02 1.759742109999999968e+02
5.746278760000000148e+02 1.774256619999999884e+02
5.767725500000000238e+02 1.788823649999999930e+02
5.789213710000000219e+02 1.803443069999999864e+02
5.810743400000000065e+02 1.818114779999999939e+02
5.832314609999999675e+02 1.832838639999999941e+02
5.853927370000000110e+02 1.847614560000000097e+02
5.875581710000000157e+02 1.862442409999999882e+02
5.897277649999999767e+02 1.877322080000000142e+02
5.919015239999999949e+02 1.892253469999999993e+02
5.940794479999999567e+02 1.907236450000000048e+02
5.962615419999999631e+02 1.922270939999999939e+02
5.984478070000000116e+02 1.937356800000000021e+02
6.006382469999999785e+02 1.952493949999999927e+02
6.028328639999999723e+02 1.967682269999999960e+02
6.050316599999999880e+02 1.982921670000000063e+02
6.072346390000000156e+02 1.998212029999999970e+02
6.094418020000000524e+02 2.013553259999999909e+02
6.116531529999999748e+02 2.028945260000000133e+02
6.138686930000000075e+02 2.044387930000000040e+02
6.160884250000000293e+02 2.059881169999999884e+02
6.183123510000000351e+02 2.075424879999999916e+02
6.205404730000000200e+02 2.091018970000000081e+02
6.227727939999999762e+02 2.106663350000000037e+02
6.250093160000000125e+02 2.122357910000000061e+02
6.272500410000000102e+02 2.138102570000000071e+02
6.294949719999999616e+02 2.153897240000000011e+02
6.317441099999999778e+02 2.169741830000000107e+02
6.339974570000000540e+02 2.185636240000000043e+02
6.362550159999999551e+02 2.201580390000000023e+02
6.385167880000000196e+02 2.217574199999999962e+02
6.407827750000000151e+02 2.233617560000000140e+02
6.430529800000000478e+02 2.249710410000000138e+02
6.453274040000000014e+02 2.265852649999999926e+02
6.476060489999999845e+02 2.282044209999999964e+02
6.498889179999999897e+02 2.298284989999999937e+02
6.521760110000000168e+02 2.314574920000000020e+02
6.544673299999999472e+02 2.330913920000000132e+02
6.567628780000000006e+02 2.347301909999999907e+02
6.590626559999999472e+02 2.363738810000000115e+02
6.613666650000000118e+02 2.380224540000000104e+02
6.636749079999999594e+02 2.396759020000000078e+02
6.659873860000000150e+02 2.413342179999999928e+02
6.683041009999999460e+02 2.429973950000000116e+02
6.706250529999999799e+02 2.446654240000000016e+02
6.729502459999999928e+02 2.463382990000000063e+02
6.752796789999999874e+02 2.480160119999999893e+02
6.776133559999999534e+02 2.496985569999999939e+02
6.799512760000000071e+02 2.513859249999999861e+02
6.822934430000000248e+02 2.530781100000000094e+02
6.846398560000000089e+02 2.547751049999999964e+02
6.869905179999999518e+02 2.564769039999999904e+02
6.893454299999999648e+02 2.581834989999999834e+02
6.917045930000000453e+02 2.598948829999999930e+02
6.940680079999999634e+02 2.616110509999999749e+02
6.964356780000000526e+02 2.633319950000000063e+02
6.988076019999999744e+02 2.650577089999999885e+02
7.011837829999999485e+02 2.667881859999999961e+02
7.035642209999999750e+02 2.685234209999999848e+02
7.059489190000000463e+02 2.702634069999999724e+02
7.083378760000000511e+02 2.720081369999999765e+02
7.107310949999999821e+02 2.737576060000000098e+02
7.131285759999999527e+02 2.755118079999999736e+02
7.155303199999999606e+02 2.772707359999999994e+02
7.179363299999999981e+02 2.790343849999999861e+02
7.203466039999999566e+02 2.808027480000000082e+02
7.227611460000000534e+02 2.825758210000000190e+02
7.251799559999999474e+02 2.843535969999999793e+02
7.276030339999999796e+02 2.861360700000000179e+02
7.300303820000000314e+02 2.879232349999999769e+02
7.324620009999999866e+02 2.897150859999999852e+02
7.348978929999999536e+02 2.915116189999999960e+02
7.373380560000000514e+02 2.933128270000000271e+02
7.397824940000000424e+02 2.951187049999999772e+02
7.422312070000000404e+02 2.969292469999999753e+02
7.446841950000000452e+02 2.987444499999999721e+02
7.471414590000000544e+02 3.005643059999999878e+02
7.496030009999999493e+02 3.023888119999999731e+02
7.520688219999999546e+02 3.042179620000000000e+02
7.545389209999999593e+02 3.060517510000000243e+02
7.570133009999999558e+02 3.078901740000000018e+02
7.594919609999999466e+02 3.097332260000000019e+02
7.619749030000000403e+02 3.115809019999999805e+02
7.644621270000000095e+02 3.134331980000000044e+02
7.669536339999999655e+02 3.152901089999999726e+02
7.694494260000000168e+02 3.171516290000000140e+02
7.719495020000000522e+02 3.190177550000000224e+02
7.744538629999999557e+02 3.208884820000000104e+02
7.769625099999999520e+02 3.227638049999999907e+02
7.794754440000000386e+02 3.246437189999999759e+02
7.819926659999999856e+02 3.265282209999999736e+02
7.845141760000000204e+02 3.284173049999999989e+02
7.870399750000000267e+02 3.303109680000000026e+02
7.895700630000000046e+02 3.322092049999999972e+02
7.921044409999999516e+02 3.341120109999999954e+02
7.946431099999999788e+02 3.360193830000000048e+02
7.971860699999999724e+02 3.379313169999999786e+02
7.997333230000000412e+02 3.398478069999999889e+02
8.022848679999999604e+02 3.417688509999999837e+02
8.048407059999999547e+02 3.436944429999999784e+02
8.074008370000000241e+02 3.456245809999999778e+02
8.099652630000000499e+02 3.475592589999999973e+02
8.125339840000000322e+02 3.494984749999999849e+02
8.151069999999999709e+02 3.514422240000000102e+02
8.176843119999999772e+02 3.533905009999999720e+02
8.202659200000000510e+02 3.553433049999999866e+02
8.228518249999999625e+02 3.573006300000000124e+02
8.254420270000000528e+02 3.592624730000000000e+02
8.280365279999999757e+02 3.612288300000000163e+02
8.306353259999999636e+02 3.631996980000000121e+02
8.332384230000000116e+02 3.651750720000000001e+02
8.358458200000000033e+02 3.671549499999999853e+02
8.384575160000000551e+02 3.691393279999999777e+02
8.410735120000000506e+02 3.711282019999999875e+02
8.436938079999999900e+02 3.731215680000000248e+02
8.463184059999999818e+02 3.751194239999999809e+02
8.489473040000000310e+02 3.771217659999999796e+02
8.515805050000000165e+02 3.791285899999999742e+02
8.542180069999999432e+02 3.811398940000000266e+02
8.568598120000000335e+02 3.831556729999999789e+02
8.595059199999999464e+02 3.851759250000000065e+02
8.621563310000000229e+02 3.872006460000000061e+02
8.648110450000000355e+02 3.892298329999999851e+02
8.674700639999999794e+02 3.912634830000000079e+02
8.701333859999999731e+02 3.933015930000000253e+02
8.728010130000000117e+02 3.953441589999999906e+02
8.754729449999999815e+02 3.973911790000000224e+02
8.781491819999999962e+02 3.994426490000000172e+02
8.808297240000000556e+02 4.014985669999999800e+02
8.835145720000000438e+02 4.035589289999999778e+02
8.862037259999999605e+02 4.056237320000000182e+02
8.888971870000000308e+02 4.076929739999999924e+02
8.915949540000000297e+02 4.097666510000000244e+02
8.942970269999999573e+02 4.118447610000000054e+02
8.970034080000000358e+02 4.139273009999999999e+02
8.997140960000000405e+02 4.160142680000000155e+02
9.024290919999999687e+02 4.181056580000000054e+02
9.051483960000000479e+02 4.202014710000000264e+02
9.078720080000000507e+02 4.223017009999999800e+02
9.105999279999999771e+02 4.244063479999999799e+02
9.133321560000000545e+02 4.265154079999999794e+02
9.160686930000000530e+02 4.286288779999999861e+02
9.188095389999999725e+02 4.307467560000000049e+02
9.215546940000000404e+02 4.328690389999999866e+02
9.243041590000000269e+02 4.349957249999999931e+02
9.270579330000000482e+02 4.371268109999999751e+02
9.298160169999999880e+02 4.392622939999999971e+02
9.325784099999999626e+02 4.414021720000000073e+02
9.353451139999999668e+02 4.435464420000000132e+02
9.381161270000000059e+02 4.456951020000000199e+02
9.408914509999999609e+02 4.478481499999999755e+02
9.436710859999999457e+02 4.500055830000000014e+02
9.464550309999999627e+02 4.521673979999999915e+02
9.492432870000000094e+02 4.543335940000000051e+02
9.520358529999999746e+02 4.565041669999999954e+02
9.548327309999999670e+02 4.586791150000000243e+02
9.576339199999999892e+02 4.608584369999999808e+02
9.604394200000000410e+02 4.630421299999999860e+02
9.632492320000000063e+02 4.652301909999999907e+02
9.660633550000000014e+02 4.674226179999999999e+02
9.688817900000000236e+02 4.696194090000000188e+02
9.717045359999999619e+02 4.718205619999999954e+02
9.745315950000000385e+02 4.740260749999999916e+02
9.773629650000000311e+02 4.762359450000000152e+02
9.801986470000000509e+02 4.784501700000000142e+02
9.830386409999999842e+02 4.806687479999999937e+02
9.858829469999999446e+02 4.828916770000000156e+02
9.887315660000000435e+02 4.851189539999999738e+02
9.915844970000000558e+02 4.873505789999999820e+02
9.944417399999999816e+02 4.895865479999999934e+02
9.973032960000000458e+02 4.918268590000000131e+02
1.000169164000000023e+03 4.940715109999999868e+02
1.003039344000000028e+03 4.963205019999999763e+02
1.005913838000000055e+03 4.985738289999999893e+02
1.008792642999999998e+03 5.008314899999999739e+02
1.011675761999999963e+03 5.030934839999999895e+02
1.014563192999999956e+03 5.053598079999999868e+02
1.017454936999999973e+03 5.076304620000000227e+02
1.020350993000000017e+03 5.099054409999999962e+02
1.023251362999999969e+03 5.121847460000000183e+02
1.026156044999999949e+03 5.144683730000000423e+02
1.029065039999999954e+03 5.167563219999999546e+02
1.031978346999999985e+03 5.190485899999999901e+02
1.034895968000000039e+03 5.213451750000000402e+02
1.037817900999999893e+03 5.236460749999999962e+02
1.040744147999999996e+03 5.259512889999999743e+02
1.043674706999999898e+03 5.282608159999999771e+02
1.046609578999999940e+03 5.305746520000000146e+02
1.049548763000000008e+03 5.328927959999999757e+02
1.052492261000000099e+03 5.352152479999999741e+02
1.055440070999999989e+03 5.375420040000000199e+02
1.058392194999999901e+03 5.398730630000000019e+02
1.061348631000000069e+03 5.422084240000000364e+02
1.064309379000000035e+03 5.445480840000000171e+02
1.067274441000000024e+03 5.468920429999999442e+02
1.070243815000000041e+03 5.492402980000000525e+02
1.073217501999999968e+03 5.515928470000000061e+02
1.076195500999999922e+03 5.539496900000000323e+02
1.079177813000000015e+03 5.563108240000000251e+02
1.082164438000000018e+03 5.586762489999999843e+02
1.085155375000000049e+03 5.610459610000000339e+02
1.088150624000000107e+03 5.634199599999999464e+02
1.091150186000000076e+03 5.657982449999999517e+02
1.094154060999999956e+03 5.681808129999999437e+02
1.097162246999999979e+03 5.705676620000000412e+02
1.100174745999999914e+03 5.729587930000000142e+02
1.103191557000000103e+03 5.753542019999999866e+02
1.106212680999999975e+03 5.777538889999999583e+02
1.109238115999999991e+03 5.801578520000000481e+02
1.112267863000000034e+03 5.825660890000000336e+02
1.115301922999999988e+03 5.849785990000000311e+02
1.118340294000000085e+03 5.873953810000000431e+02
1.121382976999999983e+03 5.898164329999999609e+02
1.124429971000000023e+03 5.922417530000000170e+02
1.127481277999999975e+03 5.946713409999999840e+02
1.130536896000000070e+03 5.971051939999999831e+02
1.133596825000000081e+03 5.995433120000000145e+02
1.136661065999999892e+03 6.019856929999999693e+02
1.139729618000000073e+03 6.044323349999999664e+02
1.142802480999999943e+03 6.068832380000000057e+02
1.145879654999999957e+03 6.093383999999999787e+02
1.148961140999999998e+03 6.117978190000000041e+02
1.152046937000000071e+03 6.142614939999999706e+02
1.155137044000000060e+03 6.167294239999999945e+02
1.158231461999999965e+03 6.192016079999999647e+02
1.161330191000000013e+03 6.216780430000000024e+02
1.164433230000000094e+03 6.241587299999999914e+02
1.167540580000000091e+03 6.266436660000000529e+02
1.170652239000000009e+03 6.291328509999999596e+02
1.173768209999999954e+03 6.316262819999999465e+02
1.176888490000000047e+03 6.341239600000000110e+02
1.180013079999999945e+03 6.366258820000000469e+02
1.183141980000000103e+03 6.391320469999999432e+02
1.186275190000000066e+03 6.416424550000000409e+02
1.189412710000000061e+03 6.441571030000000064e+02
1.192554538999999977e+03 6.466759899999999561e+02
1.195700677000000042e+03 6.491991170000000011e+02
1.198851124999999911e+03 6.517264800000000378e+02
1.202005881999999929e+03 6.542580789999999524e+02
1.205164948000000095e+03 6.567939139999999725e+02
1.208328322999999955e+03 6.593339809999999943e+02
1.211496006999999963e+03 6.618782820000000129e+02
1.214667999000000009e+03 6.644268140000000358e+02
1.217844299999999976e+03 6.669795749999999543e+02
1.221024908999999980e+03 6.695365659999999934e+02
1.224209826999999905e+03 6.720977850000000444e+02
1.227399051999999983e+03 6.746632309999999961e+02
1.230592585999999983e+03 6.772329019999999673e+02
1.233790426999999909e+03 6.798067979999999579e+02
1.236992576999999983e+03 6.823849179999999706e+02
1.240199033000000099e+03 6.849672600000000102e+02
1.243409797999999910e+03 6.875538229999999658e+02
1.246624868999999990e+03 6.901446059999999534e+02
1.249844248000000107e+03 6.927396089999999731e+02
1.253067933000000039e+03 6.953388290000000325e+02
1.256295926000000009e+03 6.979422670000000153e+02
1.259528225000000020e+03 7.005499210000000403e+02
1.262764830000000075e+03 7.031617899999999963e+02
1.266005742000000055e+03 7.057778720000000021e+02
1.269250960999999961e+03 7.083981680000000551e+02
1.272500485000000026e+03 7.110226750000000493e+02
1.275754314999999906e+03 7.136513939999999820e+02
1.279012451000000056e+03 7.162843219999999747e+02
1.282274893000000020e+03 7.189214590000000271e+02
1.285541639999999916e+03 7.215628040000000283e+02
1.288812691999999970e+03 7.242083559999999807e+02
1.292088050000000067e+03 7.268581140000000005e+02
1.295367711999999983e+03 7.295120769999999766e+02
1.298651679000000058e+03 7.321702440000000252e+02
1.301939951000000065e+03 7.348326140000000350e+02
1.305232528000000002e+03 7.374991860000000088e+02
1.308529408000000103e+03 7.401699599999999464e+02
1.311830592999999908e+03 7.428449329999999691e+02
1.315136081999999988e+03 7.455241059999999607e+02
1.318445874999999887e+03 7.482074780000000374e+02
1.321759970999999950e+03 7.508950459999999794e+02
1.325078371000000061e+03 7.535868120000000090e+02
1.328401074000000108e+03 7.562827730000000201e+02
1.331728080000000091e+03 7.589829290000000128e+02
1.335059389000000010e+03 7.616872779999999921e+02
1.338395001000000093e+03 7.643958209999999553e+02
1.341734915000000001e+03 7.671085560000000214e+02
1.345079132000000072e+03 7.698254819999999654e+02
1.348427650999999969e+03 7.725465980000000172e+02
1.351780473000000029e+03 7.752719039999999495e+02
1.355137596000000030e+03 7.780013989999999922e+02
1.358499021000000084e+03 7.807350810000000365e+02
1.361864747000000079e+03 7.834729509999999664e+02
1.365234774999999900e+03 7.862150060000000167e+02
1.368609103999999888e+03 7.889612469999999576e+02
1.371987732999999935e+03 7.917116720000000214e+02
1.375370664000000033e+03 7.944662809999999808e+02
1.378757894999999962e+03 7.972250719999999546e+02
1.382149427000000060e+03 7.999880460000000539e+02
1.385545258999999987e+03 8.027552010000000564e+02
1.388945390999999972e+03 8.055265359999999646e+02
1.392349823000000015e+03 8.083020500000000084e+02
1.395758554999999888e+03 8.110817439999999579e+02
1.399171585999999934e+03 8.138656160000000455e+02
1.402588917000000038e+03 8.166536640000000489e+02
1.406010545999999977e+03 8.194458889999999656e+02
1.409436474999999973e+03 8.222422900000000254e+02
1.412866702000000032e+03 8.250428660000000036e+02
1.416301228000000037e+03 8.278476160000000164e+02
1.419740052000000105e+03 8.306565389999999525e+02
1.423183174999999892e+03 8.334696350000000393e+02
1.426630595000000085e+03 8.362869030000000521e+02
1.430082313000000113e+03 8.391083419999999933e+02
1.433538328999999976e+03 8.419339509999999791e+02
1.436998642000000018e+03 8.447637300000000096e+02
1.440463252999999895e+03 8.475976779999999735e+02
1.443932160000000067e+03 8.504357939999999871e+02
1.447405365000000074e+03 8.532780780000000505e+02
1.450882865999999922e+03 8.561245280000000548e+02
1.454364663000000064e+03 8.589751440000000002e+02
1.457850756000000047e+03 8.618299260000000004e+02
1.461341145999999981e+03 8.646888719999999466e+02
1.464835831999999982e+03 8.675519829999999502e+02
1.468334812999999940e+03 8.704192560000000185e+02
1.471838089000000082e+03 8.732906920000000355e+02
1.475345661000000064e+03 8.761662900000000036e+02
1.478857528000000002e+03 8.790460490000000391e+02
1.482373689000000013e+03 8.819299690000000282e+02
1.485894146000000092e+03 8.848180489999999736e+02
1.489418895999999904e+03 8.877102869999999939e+02
1.492947940999999901e+03 8.906066839999999729e+02
1.496481279999999970e+03 8.935072390000000269e+02
1.500018913000000111e+03 8.964119510000000446e+02
1.503560840000000098e+03 8.993208200000000261e+02
1.507107060000000047e+03 9.022338449999999739e+02
1.510657572999999957e+03 9.051510240000000067e+02
1.514212379000000055e+03 9.080723590000000058e+02
1.517771477999999888e+03 9.109978469999999788e+02
1.521334869999999910e+03 9.139274890000000369e+02
1.524902554000000009e+03 9.168612829999999576e+02
1.528474529999999959e+03 9.197992289999999684e+02
1.532050797999999986e+03 9.227413269999999557e+02
1.535631358000000091e+03 9.256875760000000355e+02
1.539216210000000046e+03 9.286379739999999856e+02
1.542805352999999968e+03 9.315925220000000309e+02
1.546398787000000084e+03 9.345512199999999439e+02
1.549996511999999939e+03 9.375140649999999596e+02
1.553598527999999988e+03 9.404810589999999593e+02
1.557204835000000003e+03 9.434521989999999505e+02
1.560815432000000101e+03 9.464274860000000444e+02
1.564430319000000054e+03 9.494069190000000162e+02
1.568049496000000090e+03 9.523904979999999796e+02
1.571672962000000098e+03 9.553782210000000532e+02
1.575300717999999961e+03 9.583700880000000097e+02
1.578932763999999906e+03 9.613660989999999629e+02
1.582569097999999940e+03 9.643662530000000288e+02
1.586209722000000056e+03 9.673705499999999802e+02
1.589854634000000033e+03 9.703789880000000494e+02
1.593503834999999981e+03 9.733915680000000066e+02
1.597157324000000017e+03 9.764082879999999705e+02
1.600815100999999913e+03 9.794291490000000522e+02
1.604477165000000014e+03 9.824541490000000294e+02
1.608143518000000086e+03 9.854832890000000134e+02
1.611814157999999907e+03 9.885165670000000091e+02
1.615489084999999932e+03 9.915539830000000165e+02
1.619168298999999934e+03 9.945955360000000383e+02
1.622851799999999912e+03 9.976412269999999580e+02
1.626539586999999983e+03 1.000691054000000008e+03
1.630231661000000031e+03 1.003745015999999964e+03
1.633928020999999944e+03 1.006803114000000051e+03
1.637628666999999950e+03 1.009865347000000042e+03
1.641333599000000049e+03 1.012931714000000056e+03
1.645042815999999902e+03 1.016002214999999978e+03
1.648756317999999965e+03 1.019076849000000038e+03
1.652474105999999892e+03 1.022155615000000012e+03
1.656196177999999918e+03 1.025238513999999896e+03
1.659922536000000036e+03 1.028325544999999920e+03
1.663653176999999914e+03 1.031416705999999976e+03
1.667388103000000001e+03 1.034511999000000060e+03
1.671127312999999958e+03 1.037611421000000064e+03
1.674870807000000013e+03 1.040714973000000100e+03
1.678618584000000055e+03 1.043822654000000057e+03
1.682370644999999968e+03 1.046934463999999934e+03
1.686126989000000094e+03 1.050050402000000076e+03
1.689887615000000096e+03 1.053170468000000028e+03
1.693652524999999969e+03 1.056294660999999905e+03
1.697421716999999944e+03 1.059422980000000052e+03
1.701195191999999906e+03 1.062555425999999898e+03
1.704972948000000088e+03 1.065691996999999901e+03
1.708754987000000028e+03 1.068832693999999947e+03
1.712541306999999961e+03 1.071977515000000039e+03
1.716331908999999996e+03 1.075126461000000063e+03
1.720126792000000023e+03 1.078279530999999906e+03
1.723925956000000042e+03 1.081436723000000029e+03
1.727729401000000053e+03 1.084598038999999972e+03
1.731537125999999944e+03 1.087763476999999966e+03
1.735349132000000054e+03 1.090933037999999897e+03
1.739165418000000045e+03 1.094106719000000112e+03
1.742985983999999917e+03 1.097284521999999924e+03
1.746810829999999896e+03 1.100466445000000022e+03
1.750639955000000100e+03 1.103652487999999948e+03
1.754473359999999957e+03 1.106842652000000044e+03
1.758311042999999927e+03 1.110036933999999974e+03
1.762153006000000005e+03 1.113235335000000077e+03
1.765999246999999968e+03 1.116437854000000016e+03
1.769849766999999929e+03 1.119644491999999900e+03
1.773704565000000002e+03 1.122855246999999963e+03
1.777563642000000073e+03 1.126070118999999977e+03
1.781426995999999917e+03 1.129289107000000058e+03
1.785294626999999991e+03 1.132512212000000090e+03
1.789166535999999951e+03 1.135739432000000079e+03
1.793042721999999912e+03 1.138970767999999907e+03
1.796923185999999987e+03 1.142206218000000035e+03
1.800807925000000068e+03 1.145445782999999892e+03
1.804696942000000035e+03 1.148689462999999932e+03
1.808590234999999893e+03 1.151937255000000050e+03
1.812487804000000096e+03 1.155189161000000013e+03
1.816389648999999963e+03 1.158445179999999937e+03
1.820295769000000064e+03 1.161705310999999938e+03
1.824206165000000055e+03 1.164969554000000016e+03
1.828120836000000054e+03 1.168237908999999945e+03
1.832039782999999943e+03 1.171510373999999956e+03
1.835963003999999955e+03 1.174786951000000045e+03
1.839890499999999975e+03 1.178067637999999988e+03
1.843822269999999889e+03 1.181352435000000014e+03
1.847758313999999928e+03 1.184641341000000011e+03
1.851698632000000089e+03 1.187934355999999980e+03
1.855643223999999918e+03 1.191231481000000031e+03
1.859592090000000098e+03 1.194532713000000058e+03
1.863545229000000063e+03 1.197838054000000056e+03
1.867502641000000040e+03 1.201147502000000031e+03
1.871464326000000028e+03 1.204461056999999983e+03
1.875430284000000029e+03 1.207778718999999910e+03
1.879400513999999930e+03 1.211100488000000041e+03
1.883375015999999960e+03 1.214426361999999926e+03
1.887353791000000001e+03 1.217756343000000015e+03
1.891336837000000060e+03 1.221090427999999974e+03
1.895324155000000019e+03 1.224428617999999915e+03
1.899315743999999995e+03 1.227770913000000064e+03
1.903311605000000100e+03 1.231117312999999967e+03
1.907311736000000110e+03 1.234467814999999973e+03
1.911316139000000021e+03 1.237822421999999960e+03
1.915324812000000065e+03 1.241181131000000050e+03
1.919337755000000016e+03 1.244543942999999899e+03
1.923354968000000099e+03 1.247910857000000078e+03
1.927376451000000088e+03 1.251281874000000016e+03
1.931402203999999983e+03 1.254656991000000062e+03
1.935432227000000012e+03 1.258036209999999983e+03
1.939466517999999951e+03 1.261419529999999895e+03
1.943505079000000023e+03 1.264806951000000026e+03
1.947547908999999891e+03 1.268198470999999927e+03
1.951595006999999896e+03 1.271594092000000046e+03
1.955646373999999923e+03 1.274993811999999934e+03
1.959702009000000089e+03 1.278397631000000047e+03
1.963761911999999938e+03 1.281805548000000044e+03
1.967826082999999926e+03 1.285217564999999922e+03
1.971894520999999941e+03 1.288633679000000029e+03
1.975967227000000094e+03 1.292053891000000021e+03
1.980044198999999935e+03 1.295478200000000015e+03
1.984125438999999915e+03 1.298906606000000011e+03
1.988210945999999922e+03 1.302339109000000008e+03
1.992300719000000072e+03 1.305775709000000006e+03
1.996394757999999911e+03 1.309216404000000011e+03
2.000493064000000004e+03 1.312661194999999907e+03
2.004595634999999902e+03 1.316110081999999920e+03
2.008702471999999943e+03 1.319563063999999940e+03
2.012813574000000017e+03 1.323020140000000083e+03
2.016928942000000006e+03 1.326481309999999894e+03
2.021048575000000028e+03 1.329946574999999939e+03
2.025172473000000082e+03 1.333415932999999995e+03
2.029300635000000057e+03 1.336889384999999947e+03
2.033433062000000064e+03 1.340366929999999911e+03
2.037569752000000108e+03 1.343848567999999887e+03
2.041710706999999957e+03 1.347334297999999990e+03
2.045855925999999954e+03 1.350824119999999994e+03
2.050005407999999989e+03 1.354318033999999898e+03
2.054159153999999944e+03 1.357816039000000046e+03
2.058317163000000164e+03 1.361318136000000095e+03
2.062479433999999856e+03 1.364824323000000049e+03
2.066645969000000150e+03 1.368334601000000021e+03
2.070816765999999916e+03 1.371848968999999897e+03
2.074991825000000063e+03 1.375367426999999907e+03
2.079171146000000135e+03 1.378889975000000049e+03
2.083354730000000018e+03 1.382416611999999986e+03
2.087542574999999943e+03 1.385947337999999945e+03
2.091734680999999910e+03 1.389482152999999926e+03
2.095931048999999803e+03 1.393021056000000044e+03
2.100131678000000193e+03 1.396564047999999957e+03
2.104336566999999832e+03 1.400111126999999897e+03
2.108545717999999852e+03 1.403662293000000091e+03
2.112759128000000146e+03 1.407217546999999968e+03
2.116976799999999912e+03 1.410776888000000099e+03
2.121198730999999952e+03 1.414340314999999919e+03
2.125424920999999813e+03 1.417907828000000109e+03
2.129655372000000170e+03 1.421479428000000098e+03
2.133890081999999893e+03 1.425055112999999892e+03
2.138129050999999890e+03 1.428634884000000056e+03
2.142372279000000162e+03 1.432218740000000025e+03
2.146619765999999800e+03 1.435806681000000026e+03
2.150871510999999828e+03 1.439398707000000059e+03
2.155127515000000130e+03 1.442994815999999901e+03
2.159387776999999915e+03 1.446595010000000002e+03
2.163652297000000090e+03 1.450199288000000024e+03
2.167921075000000201e+03 1.453807647999999972e+03
2.172194109999999910e+03 1.457420092999999952e+03
2.176471403000000009e+03 1.461036620000000084e+03
2.180752951999999823e+03 1.464657228999999916e+03
2.185038759000000027e+03 1.468281921000000011e+03
2.189328821999999946e+03 1.471910695000000032e+03
2.193623141999999916e+03 1.475543550999999979e+03
2.197921718999999939e+03 1.479180487999999968e+03
2.202224550999999792e+03 1.482821507000000111e+03
2.206531638999999814e+03 1.486466605999999956e+03
2.210842983000000004e+03 1.490115786999999955e+03
2.215158582999999908e+03 1.493769047000000000e+03
2.219478437000000213e+03 1.497426388000000088e+03
2.223802546999999777e+03 1.501087809000000107e+03
2.228130912000000080e+03 1.504753308999999945e+03
2.232463530999999875e+03 1.508422888999999941e+03
2.236800404999999955e+03 1.512096547999999984e+03
2.241141533999999865e+03 1.515774284999999963e+03
2.245486915999999837e+03 1.519456100999999990e+03
2.249836552000000211e+03 1.523141996000000063e+03
2.254190442000000075e+03 1.526831969000000072e+03
2.258548585000000003e+03 1.530526018999999906e+03
2.262910981999999876e+03 1.534224146999999903e+03
2.267277630999999928e+03 1.537926351999999952e+03
2.271648533999999927e+03 1.541632634999999937e+03
2.276023689000000104e+03 1.545342994000000090e+03
2.280403096999999889e+03 1.549057428999999956e+03
2.284786756999999852e+03 1.552775941000000103e+03
2.289174668000000111e+03 1.556498528999999962e+03
2.293566831999999977e+03 1.560225192999999990e+03
2.297963248000000021e+03 1.563955932000000075e+03
2.302363914999999906e+03 1.567690745999999990e+03
2.306768833000000086e+03 1.571429636000000073e+03
2.311178002000000106e+03 1.575172600000000102e+03
2.315591421999999966e+03 1.578919638999999961e+03
2.320009093000000121e+03 1.582670751999999993e+03
2.324431013999999777e+03 1.586425938999999971e+03
2.328857184999999845e+03 1.590185199999999895e+03
2.333287607000000207e+03 1.593948534000000109e+03
2.337722278000000188e+03 1.597715942000000041e+03
2.342161199000000124e+03 1.601487423000000035e+03
2.346604370000000017e+03 1.605262975999999981e+03
2.351051789000000099e+03 1.609042603000000099e+03
2.355503458000000137e+03 1.612826301000000058e+03
2.359959375999999793e+03 1.616614072000000078e+03
2.364419542000000092e+03 1.620405915000000050e+03
2.368883957000000009e+03 1.624201829000000089e+03
2.373352620000000115e+03 1.628001815000000079e+03
2.377825530999999955e+03 1.631805871999999908e+03
2.382302689999999984e+03 1.635614000000000033e+03
2.386784095999999863e+03 1.639426198000000113e+03
2.391269749999999931e+03 1.643242467000000033e+03
2.395759652000000187e+03 1.647062807000000021e+03
2.400253799999999956e+03 1.650887216000000080e+03
2.404752195999999913e+03 1.654715695000000096e+03
2.409254837999999836e+03 1.658548244000000068e+03
2.413761726000000181e+03 1.662384862000000112e+03
2.418272860999999921e+03 1.666225550000000112e+03
2.422788242000000082e+03 1.670070306000000073e+03
2.427307869000000210e+03 1.673919131000000107e+03
2.431831740999999965e+03 1.677772024000000101e+03
2.436359859000000142e+03 1.681628985999999941e+03
2.440892222999999831e+03 1.685490015000000085e+03
2.445428831000000173e+03 1.689355113000000074e+03
2.449969685000000027e+03 1.693224277999999913e+03
2.454514783000000079e+03 1.697097510000000057e+03
2.459064126000000215e+03 1.700974809999999934e+03
2.463617713000000094e+03 1.704856176000000005e+03
2.468175544000000173e+03 1.708741608999999926e+03
2.472737618999999995e+03 1.712631108999999924e+03
2.477303938000000016e+03 1.716524674999999888e+03
2.481874499999999898e+03 1.720422307000000046e+03
2.486449305999999979e+03 1.724324004999999943e+03
2.491028354999999920e+03 1.728229767999999922e+03
2.495611647000000175e+03 1.732139597000000094e+03
2.500199181999999837e+03 1.736053490999999894e+03
2.504790959999999814e+03 1.739971450000000004e+03
2.509386980000000221e+03 1.743893473999999969e+03
2.513987242000000151e+03 1.747819563000000016e+03
2.518591746000000057e+03 1.751749716000000035e+03
2.523200491999999940e+03 1.755683933000000025e+03
2.527813479999999799e+03 1.759622213999999985e+03
2.532430709000000206e+03 1.763564558999999917e+03
2.537052178999999796e+03 1.767510966999999937e+03
2.541677889999999934e+03 1.771461438999999928e+03
2.546307843000000048e+03 1.775415974000000006e+03
2.550942035999999916e+03 1.779374571999999944e+03
2.555580468999999994e+03 1.783337232000000085e+03
2.560223143000000164e+03 1.787303955000000087e+03
2.564870057000000088e+03 1.791274740999999949e+03
2.569521211000000221e+03 1.795249587999999903e+03
2.574176604000000225e+03 1.799228497999999945e+03
2.578836237999999867e+03 1.803211469000000079e+03
2.583500109999999950e+03 1.807198501999999962e+03
2.588168221999999787e+03 1.811189595999999938e+03
2.592840572999999949e+03 1.815184751999999889e+03
2.597517162000000098e+03 1.819183968000000050e+03
2.602197990000000118e+03 1.823187245000000075e+03
2.606883057000000008e+03 1.827194582999999966e+03
2.611572361000000001e+03 1.831205981000000065e+03
2.616265903999999864e+03 1.835221438999999918e+03
2.620963685000000169e+03 1.839240956999999980e+03
2.625665703000000121e+03 1.843264535999999907e+03
2.630371959000000061e+03 1.847292173000000048e+03
2.635082452000000103e+03 1.851323869999999943e+03
2.639797181999999793e+03 1.855359625999999935e+03
2.644516149000000041e+03 1.859399441999999908e+03
2.649239352999999937e+03 1.863443316000000095e+03
2.653966793999999936e+03 1.867491248999999925e+03
2.658698469999999816e+03 1.871543239999999969e+03
2.663434382999999798e+03 1.875599290000000110e+03
2.668174531999999999e+03 1.879659396999999899e+03
2.672918916999999965e+03 1.883723563000000013e+03
2.677667536999999811e+03 1.887791786000000002e+03
2.682420392999999876e+03 1.891864066999999977e+03
2.687177483999999822e+03 1.895940405000000055e+03
2.691938810000000103e+03 1.900020800999999892e+03
2.696704370999999810e+03 1.904105252999999948e+03
2.701474166999999852e+03 1.908193762000000106e+03
2.706248196999999891e+03 1.912286327999999912e+03
2.711026461999999810e+03 1.916382951000000048e+03
2.715808959999999843e+03 1.920483629000000064e+03
2.720595693000000210e+03 1.924588363999999956e+03
2.725386660000000120e+03 1.928697155000000066e+03
2.730181860000000142e+03 1.932810001000000057e+03
2.734981292999999823e+03 1.936926903000000038e+03
2.739784959999999955e+03 1.941047859999999901e+03
2.744592858999999862e+03 1.945172872999999981e+03
2.749404992000000220e+03 1.949301940000000059e+03
2.754221356999999898e+03 1.953435062999999900e+03
2.759041955000000144e+03 1.957572239999999965e+03
2.763866785000000164e+03 1.961713471000000027e+03
2.768695846999999958e+03 1.965858756999999969e+03
2.773529140999999981e+03 1.970008096999999907e+03
2.778366666999999779e+03 1.974161491000000069e+03
2.783208423999999923e+03 1.978318939000000000e+03
2.788054412999999840e+03 1.982480440999999928e+03
2.792904633000000103e+03 1.986645995999999968e+03
2.797759083999999802e+03 1.990815603999999894e+03
2.802617767000000185e+03 1.994989264999999932e+03
2.807480678999999782e+03 1.999166979999999967e+03
2.812347822000000178e+03 2.003348747000000003e+03
2.817219196000000011e+03 2.007534566999999925e+03
2.822094799999999850e+03 2.011724439000000075e+03
2.826974632999999812e+03 2.015918364000000111e+03
2.831858697000000120e+03 2.020116340000000037e+03
2.836746990000000096e+03 2.024318369000000075e+03
2.841639512000000195e+03 2.028524449000000004e+03
2.846536263999999846e+03 2.032734580999999935e+03
2.851437245000000075e+03 2.036948765000000094e+03
2.856342454999999973e+03 2.041166999999999916e+03
2.861251893000000109e+03 2.045389286000000084e+03
2.866165559999999914e+03 2.049615623000000141e+03


==> anc/Fig10/data_DM_Scenario1_SV.out <==
#Temp(K)	Rotational frequency(*0.8 in Hz)
316227.7660168366	1120.01
398107.1705534953	1040.01
501187.2336272694	960.01
630957.3444801891	890.01
794328.2347242757	825.01
999999.9999999919	765.01
1258925.4117941558	710.01
1584893.1924610978	655.01
1995262.3149688584	605.01
2511886.431509551	565.01
3162277.6601683404	520.01
3981071.7055349206	485.01
5011872.336272653	445.01
6309573.44480184	415.01
7943282.347242692	385.01
9999999.999999836	355.01
12589254.117941456	330.01
15848931.92461085	305.01
19952623.14968842	285.01
25118864.31509531	260.01
31622776.601683147	245.01
39810717.05534888	225.01
50118723.36272612	210.01
63095734.44801788	195.01
79432823.47242627	180.01
99999999.99999754	165.01
125892541.17941353	155.01
158489319.2461072	145.01
199526231.4968826	135.01
251188643.15095103	125.00999999999999
316227766.0168289	115.00999999999999
398107170.5534855	105.00999999999999
501187233.6272571	100.00999999999999
630957344.4801736	90.00999999999999
794328234.7242562	85.00999999999999
999999999.9999673	80.00999999999999
1258925411.794125	75.00999999999999
1584893192.461059	70.00999999999999
1995262314.9688094	65.00999999999999
2511886431.5094895	60.01
3162277660.168263	55.01
3981071705.5348225	55.01
5011872336.272531	65.00999999999999
6309573444.801684	90.00999999999999
7943282347.2424965	125.00999999999999
9999999999.999592	180.01
12589254117.941147	250.01
15848931924.61046	355.01
19952623149.68793	500.01
25118864315.094692	705.01
31622776601.68237	990.01
33113112148.259075	1060.01
34673685045.2531	1140.01


==> anc/Fig10/data_DM_Scenario3_SV.out <==
#Temp(K)	Rotational frequency(*0.8 in Hz)
316227.7660168366	1120.01
398107.1705534953	1040.01
501187.2336272694	960.01
630957.3444801891	890.01
794328.2347242757	825.01
999999.9999999919	765.01
1258925.4117941558	710.01
1584893.1924610978	655.01
1995262.3149688584	605.01
2511886.431509551	565.01
3162277.6601683404	520.01
3981071.7055349206	485.01
5011872.336272653	445.01
6309573.44480184	415.01
7943282.347242692	385.01
9999999.999999836	355.01
12589254.117941456	330.01
15848931.92461085	305.01
19952623.14968842	285.01
25118864.31509531	260.01
31622776.601683147	245.01
39810717.05534888	225.01
50118723.36272612	210.01
63095734.44801788	195.01
79432823.47242627	180.01
99999999.99999754	165.01
125892541.17941353	155.01
158489319.2461072	145.01
199526231.4968826	135.01
251188643.15095103	125.00999999999999
316227766.0168289	115.00999999999999
398107170.5534855	105.00999999999999
501187233.6272571	100.00999999999999
630957344.4801736	90.00999999999999
794328234.7242562	85.00999999999999
999999999.9999673	85.00999999999999
1258925411.794125	90.00999999999999
1584893192.461059	100.00999999999999
1995262314.9688094	125.00999999999999
2511886431.5094895	155.01
3162277660.168263	195.01
3981071705.5348225	250.01
5011872336.272531	310.01
6309573444.801684	390.01
7943282347.2424965	490.01
9999999999.999592	620.01
12589254117.941147	775.01
15848931924.61046	980.01
18197008586.099827	1125.01


==> anc/Fig10/data_DM_Scenario_1.out <==
#Temp(K)	Rotational frequency(*0.8 in Hz)
100000.0	0.01
125892.54117941661	0.01
158489.3192461111	0.01
199526.23149688746	0.01
251188.64315095718	0.01
316227.7660168366	0.01
398107.1705534953	0.01
501187.2336272694	0.01
630957.3444801891	0.01
794328.2347242757	0.01
999999.9999999919	0.01
1258925.4117941558	0.01
1584893.1924610978	0.01
1995262.3149688584	0.01
2511886.431509551	0.01
3162277.6601683404	0.01
3981071.7055349206	0.01
5011872.336272653	0.01
6309573.44480184	0.01
7943282.347242692	0.01
9999999.999999836	0.01
12589254.117941456	0.01
15848931.92461085	0.01
19952623.14968842	0.01
25118864.31509531	0.01
31622776.601683147	0.01
39810717.05534888	5.01
50118723.36272612	5.01
63095734.44801788	5.01
79432823.47242627	5.01
99999999.99999754	5.01
125892541.17941353	5.01
158489319.2461072	5.01
199526231.4968826	5.01
251188643.15095103	5.01
316227766.0168289	5.01
398107170.5534855	5.01
501187233.6272571	5.01
630957344.4801736	5.01
794328234.7242562	5.01
999999999.9999673	5.01
1258925411.794125	5.01
1584893192.461059	5.01
1995262314.9688094	5.01
2511886431.5094895	10.01
3162277660.168263	10.01
3981071705.5348225	15.01
5011872336.272531	20.009999999999998
6309573444.801684	30.009999999999998
7943282347.2424965	40.01
9999999999.999592	60.01
12589254117.941147	80.00999999999999
15848931924.61046	115.00999999999999
19952623149.68793	160.01
25118864315.094692	225.01
31622776601.68237	315.01
39810717055.3479	445.01
50118723362.72489	625.01
63095734448.016335	885.01
72443596007.49892	1085.01
75857757502.91852	1165.01


==> anc/Fig10/data_DM_Scenario_3.out <==
#Temp(K)	Rotational frequency(*0.8 in Hz)
100000.0	0.01
125892.54117941661	0.01
158489.3192461111	0.01
199526.23149688746	5.01
251188.64315095718	5.01
316227.7660168366	5.01
398107.1705534953	5.01
501187.2336272694	5.01
630957.3444801891	5.01
794328.2347242757	5.01
999999.9999999919	5.01
1258925.4117941558	5.01
1584893.1924610978	5.01
1995262.3149688584	5.01
2511886.431509551	5.01
3162277.6601683404	5.01
3981071.7055349206	5.01
5011872.336272653	5.01
6309573.44480184	5.01
7943282.347242692	5.01
9999999.999999836	5.01
12589254.117941456	5.01
15848931.92461085	5.01
19952623.14968842	5.01
25118864.31509531	5.01
31622776.601683147	5.01
39810717.05534888	5.01
50118723.36272612	5.01
63095734.44801788	5.01
79432823.47242627	5.01
99999999.99999754	10.01
125892541.17941353	10.01
158489319.2461072	10.01
199526231.4968826	15.01
251188643.15095103	20.009999999999998
316227766.0168289	20.009999999999998
398107170.5534855	25.009999999999998
501187233.6272571	35.01
630957344.4801736	40.01
794328234.7242562	50.01
999999999.9999673	65.00999999999999
1258925411.794125	80.00999999999999
1584893192.461059	100.00999999999999
1995262314.9688094	125.00999999999999
2511886431.5094895	155.01
3162277660.168263	195.01
3981071705.5348225	250.01
5011872336.272531	310.01
6309573444.801684	390.01
7943282347.2424965	490.01
9999999999.999592	620.01
12589254117.941147	775.01
16595869074.375496	1025.01
17378008287.493763	1070.01
17782794100.38923	1095.01
18620871366.628654	1150.01


==> anc/Fig10/data_SV.out <==
#Temp(K)	Rotational frequency(*0.8 in Hz)
316227.7660168366	1120.01
398107.1705534953	1040.01
501187.2336272694	960.01
630957.3444801891	890.01
794328.2347242757	825.01
999999.9999999919	765.01
1258925.4117941558	710.01
1584893.1924610978	655.01
1995262.3149688584	605.01
2511886.431509551	565.01
3162277.6601683404	520.01
3981071.7055349206	485.01
5011872.336272653	445.01
6309573.44480184	415.01
7943282.347242692	385.01
9999999.999999836	355.01
12589254.117941456	330.01
15848931.92461085	305.01
19952623.14968842	285.01
25118864.31509531	260.01
31622776.601683147	245.01
39810717.05534888	225.01
50118723.36272612	210.01
63095734.44801788	195.01
79432823.47242627	180.01
99999999.99999754	165.01
125892541.17941353	155.01
158489319.2461072	145.01
199526231.4968826	135.01
251188643.15095103	125.00999999999999
316227766.0168289	115.00999999999999
398107170.5534855	105.00999999999999
501187233.6272571	100.00999999999999
630957344.4801736	90.00999999999999
794328234.7242562	85.00999999999999
999999999.9999673	80.00999999999999
1258925411.794125	75.00999999999999
1584893192.461059	70.00999999999999
1995262314.9688094	65.00999999999999
2511886431.5094895	60.01
3162277660.168263	55.01
3981071705.5348225	50.01
5011872336.272531	45.01
6309573444.801684	45.01
7943282347.2424965	40.01
9999999999.999592	40.01
12589254117.941147	35.01
15848931924.61046	35.01
19952623149.68793	30.009999999999998
25118864315.094692	30.009999999999998
31622776601.68237	25.009999999999998
39810717055.3479	25.009999999999998
50118723362.72489	25.009999999999998
63095734448.016335	20.009999999999998
79432823472.42432	20.009999999999998


==> anc/Fig10/data_m-urca.out <==
#Temp(K)	Rotational frequency(*0.8 in Hz)
100000.0	0.01
125892.54117941661	0.01
158489.3192461111	0.01
199526.23149688746	0.01
251188.64315095718	0.01
316227.7660168366	0.01
398107.1705534953	0.01
501187.2336272694	0.01
630957.3444801891	0.01
794328.2347242757	0.01
999999.9999999919	0.01
1258925.4117941558	0.01
1584893.1924610978	0.01
1995262.3149688584	0.01
2511886.431509551	0.01
3162277.6601683404	0.01
3981071.7055349206	0.01
5011872.336272653	0.01
6309573.44480184	0.01
7943282.347242692	0.01
9999999.999999836	0.01
12589254.117941456	0.01
15848931.92461085	5.01
19952623.14968842	5.01
25118864.31509531	5.01
31622776.601683147	5.01
39810717.05534888	5.01
50118723.36272612	5.01
63095734.44801788	5.01
79432823.47242627	5.01
99999999.99999754	5.01
125892541.17941353	5.01
158489319.2461072	5.01
199526231.4968826	5.01
251188643.15095103	5.01
316227766.0168289	5.01
398107170.5534855	5.01
501187233.6272571	5.01
630957344.4801736	5.01
794328234.7242562	5.01
999999999.9999673	10.01
1258925411.794125	10.01
1584893192.461059	15.01
1995262314.9688094	20.009999999999998
2511886431.5094895	25.009999999999998
3162277660.168263	35.01
3981071705.5348225	45.01
5011872336.272531	65.00999999999999
6309573444.801684	90.00999999999999
7943282347.2424965	125.00999999999999
9999999999.999592	180.01
12589254117.941147	250.01
15848931924.61046	355.01
19952623149.68793	500.01
25118864315.094692	705.01
31622776601.68237	990.01
34673685045.2531	1140.01


==> anc/Fig11/Without_DM.out <==
#Temp(K)	Rotational frequency(*0.8 in Hz)
354813.3892335753	1145.01
398107.1705534953	1105.01
501187.2336272694	1020.01
630957.3444801891	945.01
794328.2347242757	875.01
999999.9999999919	810.01
1258925.4117941558	755.01
1584893.1924610978	695.01
1995262.3149688584	645.01
2511886.431509551	600.01
3162277.6601683404	555.01
3981071.7055349206	515.01
5011872.336272653	475.01
6309573.44480184	440.01
7943282.347242692	410.01
9999999.999999836	380.01
12589254.117941456	350.01
15848931.92461085	325.01
19952623.14968842	300.01
25118864.31509531	280.01
31622776.601683147	260.01
39810717.05534888	240.01
50118723.36272612	220.01
63095734.44801788	205.01
79432823.47242627	190.01
99999999.99999754	175.01
125892541.17941353	165.01
158489319.2461072	150.01
199526231.4968826	140.01
251188643.15095103	130.01
316227766.0168289	120.00999999999999
398107170.5534855	115.00999999999999
501187233.6272571	105.00999999999999
630957344.4801736	95.00999999999999
794328234.7242562	90.00999999999999
999999999.9999673	85.00999999999999
1258925411.794125	75.00999999999999
1584893192.461059	70.00999999999999
1995262314.9688094	65.00999999999999
2511886431.5094895	60.01
3162277660.168263	60.01
3981071705.5348225	60.01
5011872336.272531	70.00999999999999
6309573444.801684	90.00999999999999
7943282347.2424965	130.01
9999999999.999592	180.01
12589254117.941147	255.01
15848931924.61046	360.01
19952623149.68793	505.01
25118864315.094692	715.01
31622776601.68237	1010.01
33113112148.259075	1080.01
34673685045.2531	1155.01


==> anc/Fig11/Xray_pulsar_exact.dat <==
#Rotational frequency(Hz)    Temp(/1e8 K)
550 1.08	
620 4.55
526 0.42
556 0.31
442 0.89
599 0.54
552 1.58
601 3.38
174 0.018



==> anc/Fig11/Xray_pulsar_upperlimit.dat <==
#Rotational frequency(Hz)    Temp(/1e8 K)
401 0.11
435 0.54
185 0.26
190 0.27
314 0.51
377 0.33
294 0.60
245 1.10
205 0.12
182 0.78
518 1.61
203 0.17
205 0.70


==> anc/Fig11/tau_100_dURCA.out <==
#Temp(K)	Rotational frequency(*0.8 in Hz)
354813.3892335753	1145.01
398107.1705534953	1105.01
501187.2336272694	1020.01
630957.3444801891	945.01
794328.2347242757	875.01
999999.9999999919	810.01
1258925.4117941558	755.01
1584893.1924610978	695.01
1995262.3149688584	645.01
2511886.431509551	600.01
3162277.6601683404	555.01
3981071.7055349206	515.01
5011872.336272653	475.01
6309573.44480184	440.01
7943282.347242692	410.01
9999999.999999836	380.01
12589254.117941456	350.01
15848931.92461085	325.01
19952623.14968842	300.01
25118864.31509531	280.01
31622776.601683147	260.01
39810717.05534888	240.01
50118723.36272612	220.01
63095734.44801788	205.01
79432823.47242627	190.01
99999999.99999754	175.01
125892541.17941353	165.01
158489319.2461072	150.01
199526231.4968826	140.01
251188643.15095103	130.01
316227766.0168289	115.00999999999999
398107170.5534855	105.00999999999999
501187233.6272571	100.00999999999999
630957344.4801736	90.00999999999999
794328234.7242562	85.00999999999999
999999999.9999673	85.00999999999999
1258925411.794125	90.00999999999999
1584893192.461059	100.00999999999999
1995262314.9688094	125.00999999999999
2511886431.5094895	155.01
3162277660.168263	195.01
3981071705.5348225	250.01
5011872336.272531	310.01
6309573444.801684	390.01
7943282347.2424965	490.01
9999999999.999592	620.01
12589254117.941147	775.01
15848931924.61046	980.01
18197008586.099827	1125.01


==> anc/Fig11/tau_100_mURCA.out <==
#Temp(K)	Rotational frequency(*0.8 in Hz)
363078.05477010104	1140.01
380189.39632056124	1120.01
398107.1705534969	1105.01
501187.2336272715	1020.01
630957.3444801917	945.01
794328.2347242789	875.01
999999.9999999959	810.01
1258925.411794161	755.01
1584893.1924611044	695.01
1995262.3149688665	645.01
2511886.431509562	600.01
3162277.6601683535	555.01
3981071.705534937	515.01
5011872.336272674	475.01
6309573.444801865	440.01
7943282.347242724	410.01
9999999.999999877	380.01
12589254.117941508	350.01
15848931.924610915	325.01
19952623.1496885	300.01
25118864.31509541	280.01
31622776.601683278	260.01
39810717.055349045	240.01
50118723.36272632	220.01
63095734.44801814	205.01
79432823.4724266	190.01
99999999.99999796	175.01
125892541.17941405	165.01
158489319.24610785	150.01
199526231.4968834	140.01
251188643.15095204	130.01
316227766.01683015	120.00999999999999
398107170.5534872	115.00999999999999
501187233.6272592	105.00999999999999
630957344.4801762	95.00999999999999
794328234.7242594	90.00999999999999
999999999.9999714	85.00999999999999
1258925411.79413	75.00999999999999
1584893192.4610655	70.00999999999999
1995262314.9688175	65.00999999999999
2511886431.5095		60.01
3162277660.168276	60.01
3981071705.534839	60.01
5011872336.272551	70.00999999999999
6309573444.80171	90.00999999999999
7943282347.242529	130.01
9999999999.999632	180.01
12589254117.941198	255.01
15848931924.610525	360.01
19952623149.68801	505.01
25118864315.094795	715.01
31622776601.6825	1010.01
34673685045.2531	1155.01



==> anc/Fig11/tau_8.8e1.out <==
#Temp(K)	Rotational frequency(*0.8 in Hz)
398107.1705534969	1125.01
501187.2336272715	1050.01
630957.3444801917	980.01
794328.2347242789	920.01
999999.9999999959	865.01
1258925.411794161	820.01
1584893.1924611044	780.01
1995262.3149688665	745.01
2511886.431509562	720.01
3162277.6601683535	700.01
3981071.705534937	685.01
5011872.336272674	675.01
6309573.444801865	665.01
7943282.347242724	660.01
9999999.999999877	655.01
12589254.117941508	655.01
15848931.924610915	655.01
19952623.1496885	655.01
25118864.31509541	650.01
31622776.601683278	650.01
39810717.055349045	650.01
50118723.36272632	650.01
63095734.44801814	650.01
79432823.4724266	650.01
99999999.99999796	650.01
125892541.17941405	650.01
158489319.24610785	650.01
199526231.4968834	650.01
251188643.15095204	650.01
316227766.01683015	650.01
398107170.5534872	650.01
501187233.6272592	650.01
630957344.4801762	650.01
794328234.7242594	650.01
999999999.9999714	650.01
1258925411.79413	650.01
1584893192.4610655	650.01
1995262314.9688175	650.01
2511886431.5095	650.01
3162277660.168276	650.01
3981071705.534839	650.01
5011872336.272551	650.01
6309573444.80171	650.01
7943282347.242529	650.01
9999999999.999632	650.01
12589254117.941198	655.01
15848931924.610525	665.01
19952623149.68801	705.01
25118864315.094795	815.01
31622776601.6825	1050.01
33113112148.259075	1115.01


==> anc/Fig11/tau_8.8e2.out <==
#Temp(K)	Rotational frequency(*0.8 in Hz)
363078.05477010104	1140.01
398107.1705534969	1105.01
501187.2336272715	1025.01
630957.3444801917	950.01
794328.2347242789	880.01
999999.9999999959	820.01
1258925.411794161	760.01
1584893.1924611044	705.01
1995262.3149688665	655.01
2511886.431509562	610.01
3162277.6601683535	570.01
3981071.705534937	535.01
5011872.336272674	505.01
6309573.444801865	475.01
7943282.347242724	450.01
9999999.999999877	430.01
12589254.117941508	415.01
15848931.924610915	400.01
19952623.1496885	390.01
25118864.31509541	380.01
31622776.601683278	375.01
39810717.055349045	375.01
50118723.36272632	370.01
63095734.44801814	370.01
79432823.4724266	370.01
99999999.99999796	370.01
125892541.17941405	370.01
158489319.24610785	370.01
199526231.4968834	370.01
251188643.15095204	370.01
316227766.01683015	365.01
398107170.5534872	365.01
501187233.6272592	365.01
630957344.4801762	365.01
794328234.7242594	365.01
999999999.9999714	365.01
1258925411.79413	365.01
1584893192.4610655	365.01
1995262314.9688175	365.01
2511886431.5095	365.01
3162277660.168276	365.01
3981071705.534839	365.01
5011872336.272551	365.01
6309573444.80171	370.01
7943282347.242529	370.01
9999999999.999632	370.01
12589254117.941198	385.01
15848931924.610525	430.01
19952623149.68801	540.01
25118864315.094795	725.01
31622776601.6825	1010.01
34673685045.2531	1160.01


==> anc/Fig11/tau_8.8e4.out <==
#Temp(K)	Rotational frequency(*0.8 in Hz)
363078.05477010104	1140.01
398107.1705534969	1105.01
501187.2336272715	1020.01
630957.3444801917	945.01
794328.2347242789	875.01
999999.9999999959	810.01
1258925.411794161	755.01
1584893.1924611044	695.01
1995262.3149688665	645.01
2511886.431509562	600.01
3162277.6601683535	555.01
3981071.705534937	515.01
5011872.336272674	475.01
6309573.444801865	440.01
7943282.347242724	410.01
9999999.999999877	380.01
12589254.117941508	350.01
15848931.924610915	325.01
19952623.1496885	300.01
25118864.31509541	280.01
31622776.601683278	260.01
39810717.055349045	240.01
50118723.36272632	225.01
63095734.44801814	210.01
79432823.4724266	195.01
99999999.99999796	180.01
125892541.17941405	170.01
158489319.24610785	160.01
199526231.4968834	150.01
251188643.15095204	145.01
316227766.01683015	135.01
398107170.5534872	130.01
501187233.6272592	130.01
630957344.4801762	125.00999999999999
794328234.7242594	125.00999999999999
999999999.9999714	120.00999999999999
1258925411.79413	120.00999999999999
1584893192.4610655	120.00999999999999
1995262314.9688175	120.00999999999999
2511886431.5095	120.00999999999999
3162277660.168276	120.00999999999999
3981071705.534839	120.00999999999999
5011872336.272551	120.00999999999999
6309573444.80171	125.00999999999999
7943282347.242529	145.01
9999999999.999632	190.01
12589254117.941198	260.01
15848931924.610525	360.01
19952623149.68801	505.01
25118864315.094795	715.01
31622776601.6825	1010.01
34673685045.2531	1155.01


==> anc/Fig12/Without_DM.out <==
#Temp(K)	Rotational frequency(*0.8 in Hz)
354813.3892335753	1145.01
398107.1705534953	1105.01
501187.2336272694	1020.01
630957.3444801891	945.01
794328.2347242757	875.01
999999.9999999919	810.01
1258925.4117941558	755.01
1584893.1924610978	695.01
1995262.3149688584	645.01
2511886.431509551	600.01
3162277.6601683404	555.01
3981071.7055349206	515.01
5011872.336272653	475.01
6309573.44480184	440.01
7943282.347242692	410.01
9999999.999999836	380.01
12589254.117941456	350.01
15848931.92461085	325.01
19952623.14968842	300.01
25118864.31509531	280.01
31622776.601683147	260.01
39810717.05534888	240.01
50118723.36272612	220.01
63095734.44801788	205.01
79432823.47242627	190.01
99999999.99999754	175.01
125892541.17941353	165.01
158489319.2461072	150.01
199526231.4968826	140.01
251188643.15095103	130.01
316227766.0168289	120.00999999999999
398107170.5534855	115.00999999999999
501187233.6272571	105.00999999999999
630957344.4801736	95.00999999999999
794328234.7242562	90.00999999999999
999999999.9999673	85.00999999999999
1258925411.794125	75.00999999999999
1584893192.461059	70.00999999999999
1995262314.9688094	65.00999999999999
2511886431.5094895	60.01
3162277660.168263	60.01
3981071705.5348225	60.01
5011872336.272531	70.00999999999999
6309573444.801684	90.00999999999999
7943282347.2424965	130.01
9999999999.999592	180.01
12589254117.941147	255.01
15848931924.61046	360.01
19952623149.68793	505.01
25118864315.094692	715.01
31622776601.68237	1010.01
33113112148.259075	1080.01
34673685045.2531	1155.01


==> anc/Fig12/f0f1err.dat <==
#Pulsar f0(Hz)	f0_error(Hz) f1(Hz/s)  f1_error(Hz/s)
J0002+6216 8.6682478274 -4.48354e-13 4.48354e-13 5e-18
J0006+1834 1.4414462816 -4.36e-15 4.36e-15 3e-17
J0007+7303 3.165827392 -3.612e-12 3.612e-12 5e-15
J0014+4746 0.805997239145 -3.6669e-16 3.6669e-16 9e-20
J0021-0909 0.43212768588 -1.94e-16 1.94e-16 3e-18
J0023+0923 327.8470205611185 -1.227834e-15 1.227834e-15 1.5e-20
J0024-7204ab 269.93179806134 -7.155e-16 7.155e-16 6e-19
J0024-7204C 173.708218965958 1.50421e-15 1.50421e-15 6e-20
J0024-7204D 186.651669856731 1.1922e-16 1.1922e-16 3e-20
J0024-7204E 282.779107035 -7.87728e-15 7.87728e-15 4e-20
J0024-7204F 381.158663656311 -9.3711e-15 9.3711e-15 1e-19
J0024-7204G 247.501525096385 2.5825e-15 2.5825e-15 1e-19
J0024-7204H 311.49341784423 1.775e-16 1.775e-16 1e-19
J0024-7204I 286.94469953049 3.7771e-15 3.7771e-15 2e-19
J0024-7204J 476.04685844061 2.219e-15 2.219e-15 2e-18
J0024-7204L 230.08774629142 6.4611e-15 6.4611e-15 2e-19
J0024-7204M 271.98722878874 2.8421e-15 2.8421e-15 4e-19
J0024-7204N 327.44431861739 2.3435e-15 2.3435e-15 2e-19
J0024-7204O 378.308788360098 -4.34352e-15 4.34352e-15 8e-20
J0024-7204P 274.49748 -5e-14 5e-14 3e-14
J0024-7204Q 247.94323741892 -2.0907e-15 2.0907e-15 2e-19
J0024-7204R 287.3181194693 -1.22467e-14 1.22467e-14 2e-19
J0024-7204S 353.306209385356 1.50466e-14 1.50466e-14 1e-19
J0024-7204T 131.77869947406 -5.1021e-15 5.1021e-15 2e-19
J0024-7204U 230.264772211776 -5.04916e-15 5.04916e-15 9e-20
J0024-7204W 425.1077962532 1.56415e-14 1.56415e-14 2e-19
J0024-7204X 209.57669463535 -8.0646e-16 8.0646e-16 3e-20
J0024-7204Y 455.23717843241 7.2891e-15 7.2891e-15 2e-19
J0024-7204Z 219.5656060346 2.19e-16 2.19e-16 3e-18
J0026+6320 3.1411201226 -1.486e-15 1.486e-15 5e-18
J0030+0451 205.53069910059 -4.297e-16 4.297e-16 3e-19
J0034-0534 532.71342974902 -1.4093e-15 1.4093e-15 3e-19
J0034-0721 1.0605004987209 -4.59098e-16 4.59098e-16 7e-21
J0038-2501 3.89216435552 -1.151e-17 1.151e-17 1e-19
J0040+5716 0.8942741320036 -2.30239e-15 2.30239e-15 9e-20
J0045-7042 1.5814382168 -6.23e-15 6.23e-15 8e-17
J0045-7319 1.07959193868 -5.2019e-15 5.2019e-15 1.1e-18
J0048+3412 0.821629025162 -1.58949e-15 1.58949e-15 4e-20
J0051+0423 2.81903117539 -5.6e-17 5.6e-17 1.6e-17
J0054+6946 1.200607994501 -1.037e-15 1.037e-15 1e-18
J0055+5117 0.472774981134 -2.131817e-15 2.131817e-15 8e-21
J0056+4756 2.11847951725 -1.49381e-14 1.49381e-14 3e-19
J0057-7201 1.3548989114 -1.8e-16 1.8e-16 1.5e-16
J0058+4950 1.00399242379 -8.1e-16 8.1e-16 2e-17
J0058-7218 45.942987 -6.1e-11 6.1e-11 6e-12
J0100-7211 0.12468219 -2.92e-13 2.92e-13 1.3e-14
J0100+8023 0.66952288764 -1.588e-16 1.588e-16 3e-19
J0101-6422 388.6284256881 -7.79e-16 7.79e-16 5e-18
J0102+4839 337.837838 -1.335e-15 1.335e-15 0.0
J0102+6537 0.595534363281 -2.11198e-15 2.11198e-15 3e-20
J0106+4855 12.02540173638 -6.1881e-14 6.1881e-14 7e-18
J0107+1322 0.8351543918 -4.79e-16 4.79e-16 3e-18
J0108-1431 1.2382910081 -1.1813e-16 1.1813e-16 1.8e-19
J0108+6608 0.7790225779 -7.9203e-15 7.9203e-15 1.8e-18
J0108+6905 0.933603858245 -4.192e-17 4.192e-17 3e-20
J0111+6624 0.23245693423 -4.52e-16 4.52e-16 9e-18
J0111-7131 1.45234525892 -1.4959e-14 1.4959e-14 9e-18
J0113-7220 3.06858581302 -4.5753e-14 4.5753e-14 1.5e-17
J0115+6325 1.917709448046 -5.88e-15 5.88e-15 1.2e-16
J0117+5914 9.85813488508 -5.685151e-13 5.685151e-13 1.6e-18
J0122+1416 0.719945540243 -1.9712e-15 1.9712e-15 6e-19
J0131-7310 2.87253929366 -1.4534e-14 1.4534e-14 6e-18
J0133-6957 2.157619537033 -5.586e-16 5.586e-16 1e-18
J0134-2937 7.30131601293 -4.177838e-15 4.177838e-15 1.4e-20
J0137+1654 2.411015293284 -7.109e-17 7.109e-17 1.8e-19
J0137+6349 1.39282996541 -1.862e-15 1.862e-15 9e-18
J0139+3336 0.80130712057 -1.325e-15 1.325e-15 6e-18
J0139+5621 0.56327117338 -2.50951e-14 2.50951e-14 8e-19
J0139+5814 3.67038973818 -1.443051e-13 1.443051e-13 1.5e-18
J0141+6009 0.8176959072274 -2.6148e-16 2.6148e-16 9e-20
J0146+6145 0.115088121 -2.64e-14 2.64e-14 6e-16
J0147+5922 5.093688844679 -6.6619e-15 6.6619e-15 2e-19
J0151-0635 0.682750190448 -2.06313e-16 2.06313e-16 1.9e-20
J0152+0948 0.364080238329 -2.253e-16 2.253e-16 6e-19
J0152-1637 1.2008526831899 -1.87351e-15 1.87351e-15 8e-20
J0154+1833 422.90991368608 -5.22e-16 5.22e-16 2e-18
J0156+3949 0.55201023568 -4.62e-17 4.62e-17 3e-19
J0157+6212 0.425216180759 -3.415937e-14 3.415937e-14 9e-20
J0201+7005 0.741188488948 -3.0294e-15 3.0294e-15 8e-19
J0205+6449 15.21701089718 -4.48652358e-11 4.48652358e-11 9e-19
J0206-4028 1.585913888562 -3.0095e-15 3.0095e-15 7e-19
J0209+5759 0.93993241362 -1.22971e-14 1.22971e-14 1.2e-18
J0210+5845 0.5661846985 -4.2962e-14 4.2962e-14 7e-18
J0211-8159 0.9282183663 -2.5e-16 2.5e-16 1.8e-16
J0212+5222 2.65684439046 -4.6583e-14 4.6583e-14 9e-18
J0214+5222 40.6912718043 -4.95e-16 4.95e-16 1.7e-17
J0215+6218 1.821892452777 -2.19776e-15 2.19776e-15 9e-20
J0218+4232 430.461054545748 -1.434113e-14 1.434113e-14 1.3e-19
J0231+7026 0.681746765985 -1.44545e-15 1.44545e-15 3e-20
J0248+4230 384.49193525267 -2.4944e-15 2.4944e-15 7e-19
J0248+6021 4.6063 -1.169e-12 1.169e-12 1e-15
J0250+5854 0.04248922536 -4.903e-17 4.903e-17 1.3e-19
J0251+2606 393.46001048594 -1.1722e-15 1.1722e-15 1.1e-18
J0255-5304 2.233596324088 -1.561e-16 1.561e-16 1e-19
J0302+2252 0.8283872815447 -5.661e-17 5.661e-17 7e-20
J0304+1932 0.7206768587625 -6.72713e-16 6.72713e-16 1e-20
J0312-0921 269.978402 -1.437e-15 1.437e-15 0.0
J0318+0253 192.68371552268 -6.54e-16 6.54e-16 1e-18
J0323+3944 0.3298074763345 -6.9138e-17 6.9138e-17 7e-21
J0324+5239 2.97070677878 -3.36e-15 3.36e-15 3e-17
J0325+6744 0.732773180015 -8.34e-16 8.34e-16 5e-18
J0329+1654 1.1194201180723 -2.6973e-16 2.6973e-16 8e-20
J0332+5434 1.39954153872 -4.01197e-15 4.01197e-15 1.4e-19
J0335+4555 3.7147027882896 -1.01429e-16 1.01429e-16 1.3e-20
J0335+6623 0.56755806947 -1.55e-15 1.55e-15 3e-17
J0337+1715 365.953363096 -2.3658e-15 2.3658e-15 1.2e-18
J0340+4130 303.0909794113198 -6.4737e-16 6.4737e-16 1.1e-19
J0343-3000 0.385055657642 -8.5e-18 8.5e-18 1.4e-18
J0343+5312 0.516935299969 -3.58677e-15 3.58677e-15 4e-20
J0344-0901 0.815656977709 -2.3091e-15 2.3091e-15 1e-18
J0348+0432 25.5606361937675 -1.5729e-16 1.5729e-16 3e-20
J0349+2340 0.413091535405 -1.8762e-16 1.8762e-16 1.2e-19
J0357+3205 2.251722292 -6.61e-14 6.61e-14 1e-16
J0357+5236 5.075366707885 -1.227674e-14 1.227674e-14 6e-20
J0358+4155 4.415316459453 -2.843e-15 2.843e-15 3e-18
J0358+5413 6.3945110925 -1.79709e-13 1.79709e-13 2e-18
J0358+6627 10.92827132616 -1.3e-15 1.3e-15 1e-16
J0359+5414 12.5901403227 -2.65247e-12 2.65247e-12 1e-17
J0401-7608 1.83400700914 -5.1927e-15 5.1927e-15 4e-19
J0402+4825 1.95238351856 -1.05e-15 1.05e-15 2e-17
J0406+6138 1.681870311647 -1.576474e-14 1.576474e-14 8e-20
J0407+1607 38.90787282632 -1.2e-16 1.2e-16 5e-17
J0415+6954 2.559409722714 -5.01782e-16 5.01782e-16 1.6e-20
J0418-4154 1.32079643042 -2.30176e-15 2.30176e-15 6e-20
J0418+5732 0.1101517115 -4.97e-17 4.97e-17 1.3e-18
J0420-5022 0.2896029058 -2.314e-15 2.314e-15 8e-18
J0421-0345 0.462682676962 -2.4905e-16 2.4905e-16 3e-20
J0421+3255 1.1109814769 -7.4e-17 7.4e-17 2.5e-17
J0426+4933 1.084040535116 -4.62353e-14 4.62353e-14 3e-19
J0435+2749 3.064857408039 -7.67e-17 7.67e-17 1e-18
J0437-4715 173.6879458121843 -1.728361e-15 1.728361e-15 5e-21
J0448-2749 2.220010446257 -7.3112e-16 7.3112e-16 9e-20
J0449-7031 2.08696826121 -1.4682e-14 1.4682e-14 1.8e-17
J0450-1248 2.283031270545 -5.3503e-16 5.3503e-16 3e-20
J0452-1759 1.821695294426 -1.909211e-14 1.909211e-14 5e-20
J0453+1559 21.8427329517106 -8.88e-17 8.88e-17 4e-19
J0454+4529 0.7198714353 -2.533e-15 2.533e-15 1.1e-17
J0454+5543 2.93487997706 -2.04336e-14 2.04336e-14 6e-19
J0455-6951 3.12087740359 -9.9463e-14 9.9463e-14 1.5e-17
J0456-7031 1.24979366967 -5.732e-14 5.732e-14 5e-17
J0457-6337 0.40047870082 -3.4e-17 3.4e-17 5e-18
J0458-0505 0.53093220067 -1.5e-16 1.5e-16 5e-17
J0459-0210 0.88255323638 -1.0891e-15 1.0891e-15 4e-19
J0501+4516 0.173547943 -1.752e-13 1.752e-13 8e-16
J0502+4654 1.566010110074 -1.369006e-14 1.369006e-14 4e-20
J0502-6617 1.44665164324 -4.8323e-14 4.8323e-14 1.3e-17
J0509+0856 246.55815713199 -2.682e-16 2.682e-16 7e-19
J0509+3801 13.06483380156 -1.3538e-15 1.3538e-15 4e-19
J0511-6508 3.10499386985 -1.99e-15 1.99e-15 4e-17
J0514-4002A 200.37770740535 -2.8e-17 2.8e-17 5e-18
J0514-4408 3.122357486324 -1.9908e-14 1.9908e-14 1e-18
J0517+2212 4.497079963269 -2.3469e-16 2.3469e-16 3e-20
J0518+5125 1.095876377422 -2.294e-16 2.294e-16 1.3e-18
J0518+5416 2.93942447332 -1.448e-14 1.448e-14 3e-17
J0519-6932 3.79922415527 -1.0058e-14 1.0058e-14 8e-18
J0520-2553 4.138350423366 -5.1536e-16 5.1536e-16 1.4e-19
J0522-6847 1.48250955451 -3.896e-14 3.896e-14 4e-17
J0525+1115 2.8213711397405 -5.85907e-16 5.85907e-16 4e-21
J0525-6607 0.12427 -1e-12 1e-12 8e-12
J0528+2200 0.266984253314 -2.855e-15 2.855e-15 1e-18
J0529-0715 1.450907946316 -1.2114e-15 1.2114e-15 1.7e-18
J0529-6652 1.02486651379 -1.62526e-14 1.62526e-14 4e-19
J0532-6639 1.55583240504 -1.296e-14 1.296e-14 4e-17
J0533+0402 1.03840237842 -1.7255e-16 1.7255e-16 8e-20
J0533-4524 6.35790456429 -1.13281e-14 1.13281e-14 9e-19
J0533+6759 227.88594920884 -6.55e-16 6.55e-16 5e-18
J0534+2200 29.946923 -3.77535e-10 3.77535e-10 2e-15
J0534-6703 0.55018664142 -1.28665e-13 1.28665e-13 1.9e-17
J0535-6935 4.9872493 -2.86e-13 2.86e-13 8e-15
J0536-7543 0.802660896055 -3.722e-16 3.722e-16 8e-19
J0537-6910 62.0261895958 -1.992272e-10 1.992272e-10 4e-16
J0538+2817 6.985276348019 -1.7904753e-13 1.7904753e-13 6e-20
J0540+3207 1.9074109781353 -1.63032e-15 1.63032e-15 8e-20
J0540-6919 19.7746860321 -1.8727175e-10 1.8727175e-10 8e-17
J0540-7125 0.7775961516 -5e-16 5e-16 5e-16
J0543+2329 4.06545762605 -2.549054e-13 2.549054e-13 3e-19
J0543-6851 1.41052838124 -7.84e-15 7.84e-15 6e-17
J0546+2441 0.351635938793 -9.46e-16 9.46e-16 4e-18
J0554+3107 2.1507181757 -6.59622e-13 6.59622e-13 5e-18
J0555-7056 1.20796568461 -8.7e-15 8.7e-15 5e-16
J0557+1550 391.18012787837 -1.125e-15 1.125e-15 3e-18
J0557-2948 22.91337153767 -3.8e-17 3.8e-17 3e-18
J0600-5756 0.4422108838 -5.44e-16 5.44e-16 1.8e-17
J0601-0527 2.52544914331 -8.30464e-15 8.30464e-15 3e-20
J0605+3757 366.57507505747 -6.5e-16 6.5e-16 3e-17
J0608+1635 1.057255958637 -1.51018e-14 1.51018e-14 3e-19
J0609+2130 17.953961540991 -7.58e-17 7.58e-17 7e-19
J0610-2100 258.978475098116 -8.26744e-16 8.26744e-16 7e-21
J0611+1436 3.6991898342 -5.469e-14 5.469e-14 5e-17
J0612+3721 3.3559037259175 -6.69735e-16 6.69735e-16 2e-20
J0612+37216 2.2529049469 -7.6e-16 7.6e-16 7e-17
J0613-0200 326.600561967271 -1.022991e-15 1.022991e-15 1.9e-20
J0613+3731 1.61499182415 -8.463e-15 8.463e-15 5e-18
J0614+2229 2.9854313983 -5.29861e-13 5.29861e-13 1e-17
J0614-3329 317.5944552995 -1.77e-15 1.77e-15 7e-17
J0621+0336 3.704333874448 -9.93e-17 9.93e-17 9e-19
J0621+1002 34.6574066214041 -5.681e-17 5.681e-17 7e-20
J0621+2514 367.4055519177 -3.352e-15 3.352e-15 5e-18
J0622+3749 3.00112633651 -2.28985e-13 2.28985e-13 4e-18
J0623+0340 1.62930241737 -2.3459e-16 2.3459e-16 8e-20
J0624-0424 0.9623930704244 -7.69156e-16 7.69156e-16 1.1e-20
J0627+0649 2.88581493632 -1.414e-14 1.414e-14 3e-17
J0627+0706 2.10134828979 -1.316248e-13 1.316248e-13 5e-19
J0628+0909 0.8055282493188 -3.5552e-16 3.5552e-16 1.3e-19
J0629+2415 2.098095022707 -8.78519e-15 8.78519e-15 1.2e-19
J0630-0046 1.469346135924 -8.092e-15 8.092e-15 5e-18
J0630-2834 0.80358811986 -4.59962e-15 4.59962e-15 1.3e-19
J0631+0646 9.0107183491 -2.93694e-13 2.93694e-13 2e-18
J0631+1036 3.4746348982 -1.26374e-12 1.26374e-12 2e-17
J0633+0632 3.3625291588 -8.9991e-13 8.9991e-13 3e-17
J0633+1746 4.217639623538 -1.9515522e-13 1.9515522e-13 8.1e-19
J0633-2015 0.30738862302 -3.61e-16 3.61e-16 8e-18
J0636-4549 0.503880543511 -8.054e-16 8.054e-16 6e-19
J0636+5128 348.5592316999902 -4.1895e-16 4.1895e-16 8e-20
J0645+5158 112.94972319066427 -6.2782e-17 6.2782e-17 5e-21
J0646+0905 1.10630072318 -9.009e-16 9.009e-16 2e-19
J0647+0913 0.80981257819 -4.211e-15 4.211e-15 6e-18
J0652-0142 1.082187933412 -1.786e-16 1.786e-16 1.5e-18
J0653+8051 0.8234244415576 -2.575683e-15 2.575683e-15 1e-20
J0656-2228 0.816490218825 -1.78e-17 1.78e-17 1.2e-18
J0656-5449 5.45979980322 -9.51e-16 9.51e-16 3e-18
J0658+0022 1.775268966869 -2.88433e-14 2.88433e-14 5e-19
J0659+1414 2.59788422918 -3.707985e-13 3.707985e-13 8e-19
J0700+6418 5.110620788131 -1.79e-17 1.79e-17 3e-19
J0709+0458 29.045300004132 -3.2092e-16 3.2092e-16 3e-20
J0709-5923 2.06071533429 -5.351e-16 5.351e-16 9e-19
J0711+0931 0.823661832618 -2.7e-16 2.7e-16 7e-17
J0711-6830 182.1172346200484 -4.94426e-16 4.94426e-16 6e-21
J0719-2545 1.025930674143 -7.6644e-15 7.6644e-15 8e-19
J0720-3125 0.119173666 -9.92e-16 9.92e-16 4e-18
J0721-2038 64.3401484567 -1.82e-16 1.82e-16 1.7e-17
J0725-1635 2.356759664005 -5.1455e-16 5.1455e-16 6e-20
J0726-2612 0.29050272617 -2.4736e-14 2.4736e-14 4e-18
J0729-1448 3.9736354978 -1.788791e-12 1.788791e-12 6e-18
J0729-1836 1.96016803372 -7.28382e-14 7.28382e-14 7e-19
J0732+2314 244.490583045 -3.6e-16 3.6e-16 2e-17
J0733-2345 0.55671547188 -1.768e-15 1.768e-15 3e-18
J0734-1559 6.4 -5e-13 5e-13 0.0
J0736-6304 0.20563971182 -6.423e-15 6.423e-15 1.1e-17
J0737-2202 3.12142625514 -5.32845e-14 5.32845e-14 1e-18
J0737-3039A 44.054069392744 -3.4156e-15 3.4156e-15 1e-19
J0737-3039B 0.36056035506 -1.16e-16 1.16e-16 1e-18
J0738-4042 2.66723044134 -9.7822e-15 9.7822e-15 4e-19
J0738+6904 0.14646235983 -5.785e-16 5.785e-16 8e-19
J0740+6620 346.5319964932129 -1.46389e-15 1.46389e-15 2e-20
J0742-2822 5.9965594774 -6.04866e-13 6.04866e-13 5e-18
J0742+4334 1.649645949586 -1.01e-15 1.01e-15 6e-17
J0744-2525 10.87 -1.13e-13 1.13e-13 0.0
J0745-5353 4.65465907222 -4.73802e-14 4.73802e-14 1.4e-18
J0746-4529 0.35829128584 -2.1387e-15 2.1387e-15 7e-19
J0747+6646 2.45278075482 -4.08e-15 4.08e-15 2e-17
J0749-4247 0.91286506038 -8.142e-16 8.142e-16 4e-19
J0750-6846 1.09263847505 -1.309e-16 1.309e-16 8e-19
J0751+1807 287.457853995101 -6.4349e-16 6.4349e-16 5e-20
J0754+3231 0.6933132465193 -5.19073e-16 5.19073e-16 8e-21
J0758-1528 1.465705762893 -3.47785e-15 3.47785e-15 3e-20
J0802-5613 3.65 -3.68e-14 3.68e-14 0.0
J0803-0942 1.75052694621 -3.558e-15 3.558e-15 5e-18
J0804-3647 0.45620710683 -8.76e-16 8.76e-16 7e-18
J0806-4123 0.0879477624 -4.3e-16 4.3e-16 2.3e-16
J0807-5421 1.89881758784 -1.363e-15 1.363e-15 4e-18
J0808-3937 1.15426885859 -5.34e-16 5.34e-16 4e-18
J0809-4753 1.82747830437 -1.0274e-14 1.0274e-14 1e-18
J0812-3905 2.072126886239 -1.93e-16 1.93e-16 6e-18
J0814+7429 0.7738491923691 -1.00674e-16 1.00674e-16 8e-21
J0815+0939 1.55000023848 -3.34e-16 3.34e-16 1.5e-17
J0815+4611 2.3028620453547 -2.07e-17 2.07e-17 6e-19
J0818-3049 1.3093429439 -9.9e-16 9.9e-16 4.2e-16
J0818-3232 0.462693288405 -1.6129e-16 1.6129e-16 1.1e-19
J0820-1350 0.8076699283629 -1.373272e-15 1.373272e-15 4e-21
J0820-3826 8.01046656802 -1.56734e-13 1.56734e-13 5e-18
J0820-3921 0.93147459585 -1.0558e-14 1.0558e-14 4e-18
J0820-4114 1.8333635346 -6.64e-17 6.64e-17 2e-19
J0821-4221 2.520617165172 -2.20982e-14 2.20982e-14 5e-19
J0821-4300 8.86529105448 -7.29e-16 7.29e-16 2.8e-17
J0823+0159 1.1562393852218 -1.39772e-16 1.39772e-16 8e-21
J0824+0028 101.40600778116 -1.5105e-15 1.5105e-15 2e-19
J0826+2637 1.88444396743 -6.07e-15 6.07e-15 3e-17
J0828-3417 0.54085663363 -2.9144e-16 2.9144e-16 1.3e-19
J0831-4406 3.20848561308 -1.317e-14 1.317e-14 7e-17
J0834-4159 8.25642751376 -2.918213e-13 2.918213e-13 2e-19
J0835-3707 1.84704824843 -3.336e-14 3.336e-14 3e-17
J0835-4510 11.1946499395 -1.5666e-11 1.5666e-11 2e-15
J0836-4233 1.35421422194 -2.421e-15 2.421e-15 8e-18
J0837+0610 0.7850721411512 -4.190619e-15 4.190619e-15 3e-21
J0837-4135 1.330449942221 -6.26345e-15 6.26345e-15 6e-20
J0838-2621 3.24064376896 -4.1e-16 4.1e-16 4e-17
J0838-3947 0.5868731596 -2.8e-16 2.8e-16 1.1e-16
J0840-5332 1.38770592261 -3.154e-15 3.154e-15 1e-18
J0842-4851 1.5519428595 -2.30246e-14 2.30246e-14 8e-19
J0843-5022 4.78570353797 -3.948e-15 3.948e-15 4e-18
J0846-3533 0.895978340344 -1.288e-15 1.288e-15 1e-18
J0847-4316 0.167294222511 -3.3568e-15 3.3568e-15 6e-19
J0849-6322 2.7177365137 -5.841e-15 5.841e-15 4e-18
J0849+8028 0.624130907903 -1.7386e-16 1.7386e-16 8e-20
J0854+5449 0.811008563879 -2.0535e-16 2.0535e-16 1.4e-19
J0855-3331 0.788932412575 -3.934249e-15 3.934249e-15 1.8e-20
J0855-4644 15.45926440866 -1.735702e-12 1.735702e-12 8e-18
J0855-4658 1.73891153582 -4.118e-14 4.118e-14 7e-17
J0856-6137 1.03894958562 -1.813e-15 1.813e-15 8e-18
J0857+3349 4.11588560645 -4.07e-15 4.07e-15 1.7e-16
J0857-4424 3.0601045423 -1.96145e-13 1.96145e-13 1e-17
J0900-3144 90.011841919358 -3.9603e-16 3.9603e-16 9e-20
J0901-4624 2.26246836299 -4.4786e-13 4.4786e-13 4e-17
J0902-6325 1.5144324546 -2.5e-16 2.5e-16 3e-17
J0904-4246 1.03608336991 -2.0148e-15 2.0148e-15 9e-19
J0904-7459 1.81965845843 -1.5278e-15 1.5278e-15 4e-19
J0905-4536 1.0118583757 -1.53e-16 1.53e-16 4e-18
J0905-5127 2.88766003664 -2.07322e-13 2.07322e-13 6e-18
J0905-6019 2.93380591708 -4.493e-15 4.493e-15 3e-18
J0907-5157 3.9438751026 -2.85412e-14 2.85412e-14 3e-19
J0908-1739 2.4898809777858 -4.15057e-15 4.15057e-15 1e-19
J0908-4913 9.36601123448 -1.324821e-12 1.324821e-12 4e-18
J0909-7212 0.733734742115 -1.762e-16 1.762e-16 2e-19
J0912-3851 0.6552714627 -1.54e-15 1.54e-15 3e-17
J0919-6040 0.8217090786 -6.8e-18 6.8e-18 1.36e-17
J0921+6254 0.6377575349233 -1.467547e-15 1.467547e-15 1.3e-20
J0922+0638 2.32219477708 -7.4037e-14 7.4037e-14 5e-18
J0922-4949 1.052311967403 -1.08044e-13 1.08044e-13 4e-18
J0924-5302 1.33987540461 -6.3431e-14 6.3431e-14 9e-18
J0924-5814 1.35225504146 -9.0013e-15 9.0013e-15 2e-19
J0927+2345 1.31252674625 -5.26e-16 5.26e-16 6e-18
J0930-2301 0.5533823989 -1.03e-15 1.03e-15 3e-17
J0931-1902 215.6088104676294 -1.6868e-16 1.6868e-16 6e-20
J0932-3217 0.51769836154 -6.7e-17 6.7e-17 5e-18
J0932-5327 0.22767847553 -4.34e-16 4.34e-16 4e-18
J0934-4154 1.75312729201 -8.27e-16 8.27e-16 1e-17
J0934-5249 0.692148271001 -2.22898e-15 2.22898e-15 3e-20
J0940-5428 11.4226702411 -4.28857e-12 4.28857e-12 1.2e-16
J0941-5244 1.51847002943 -2.6237e-15 2.6237e-15 5e-19
J0942-5552 1.50514304056 -5.1376e-14 5.1376e-14 2e-18
J0942-5657 1.23737204382 -6.0639e-14 6.0639e-14 2e-18
J0943+1631 0.919609800526 -7.703e-17 7.703e-17 6e-20
J0943+2253 1.876261648496 -3.16238e-16 3.16238e-16 7e-21
J0944-1354 1.7535734003402 -1.39163e-16 1.39163e-16 7e-21
J0944+4106 0.448544888919 -8.894e-16 8.894e-16 6e-19
J0945-4833 3.01581251928 -4.3921e-14 4.3921e-14 6e-18
J0946+0951 0.91099098381 -2.89918e-15 2.89918e-15 1.6e-19
J0947+2740 1.17506907189 -5.94e-16 5.94e-16 3e-18
J0949-6902 1.56246161188 -1.5551e-15 1.5551e-15 1.3e-18
J0952-0607 707.31444583103 -2.388e-15 2.388e-15 4e-18
J0952-3839 0.7278999804 -3.07e-16 3.07e-16 1.6e-17
J0953+0755 3.951551372963 -3.58762e-15 3.58762e-15 4e-20
J0954-5430 2.11483307064 -1.96358e-13 1.96358e-13 5e-18
J0955-5304 1.15992862694 -4.74318e-15 4.74318e-15 1e-20
J0955-6150 500.250125 -3.569e-15 3.569e-15 0.0
J0957-5432 4.91263619475 -4.699e-14 4.699e-14 8e-17
J0959-4809 1.49234604 -1.887e-16 1.887e-16 9e-19
J1000-5149 3.91118330957 -1.4678e-14 1.4678e-14 1e-17
J1001-5507 0.696073036122 -2.49925e-14 2.49925e-14 7e-19
J1001-5559 0.60198290512 -3.118e-16 3.118e-16 1.4e-18
J1001-5939 0.129305212778 -1.001e-15 1.001e-15 4e-18
J1002-5559 1.2861721336 -2.6e-15 2.6e-15 3e-16
J1002-5919 1.4015628057 -2.043e-16 2.043e-16 2e-18
J1003-4747 3.25654170022 -2.196544e-14 2.196544e-14 9e-20
J1006-6311 1.1964621075 -8.2e-16 8.2e-16 5e-17
J1012-2337 0.397149259359 -1.3895e-16 1.3895e-16 5e-20
J1012+5307 190.2678373613727 -6.2003e-16 6.2003e-16 1.8e-19
J1012-5830 0.46869334353 -8.271e-15 8.271e-15 1.4e-17
J1012-5857 1.21962189426 -2.647184e-14 2.647184e-14 4e-20
J1013-5934 2.25784124141 -2.83682e-15 2.83682e-15 4e-20
J1015-5719 7.1488991067 -2.93189e-12 2.93189e-12 7e-17
J1016-5345 1.29940016176 -3.25316e-15 3.25316e-15 6e-20
J1016-5819 11.38507898552 -9.05763e-14 9.05763e-14 1.3e-18
J1016-5857 9.31216108951 -7.00965e-12 7.00965e-12 5e-17
J1017+3011 2.2085533725 -2.78e-15 2.78e-15 1.5e-16
J1017-5621 1.986244776367 -1.2387e-14 1.2387e-14 1e-18
J1017-7156 427.6219050534547 -4.0483e-16 4.0483e-16 1e-20
J1018-1642 0.554110267968 -5.3492e-16 5.3492e-16 3e-20
J1019-5749 6.1538950064 -7.6032e-13 7.6032e-13 1.2e-16
J1020-5921 0.80755526467 -2.639e-14 2.639e-14 6e-17
J1020-6026 7.11838566803 -3.41421e-13 3.41421e-13 5e-18
J1021-5601 1.4924787334 -1.19e-16 1.19e-16 1.3e-17
J1022+1001 60.7794479478993 -1.601009e-16 1.601009e-16 1.5e-21
J1022-5813 0.60837390099 -5.382e-14 5.382e-14 1.2e-16
J1023+0038 592.42145906986 -2.432e-15 2.432e-15 3e-18
J1023-5746 8.970827684 -3.08825e-11 3.08825e-11 1e-16
J1024-0719 193.7156834116254 -6.96131e-16 6.96131e-16 7e-21
J1028-5819 10.9405323 -1.93e-12 1.93e-12 1e-13
J1031-6117 3.2635921412 -1.9e-14 1.9e-14 6e-15
J1032-5206 0.415347538228 -3.0865e-15 3.0865e-15 1.8e-18
J1032-5911 2.15418526489 -8.3414e-15 8.3414e-15 5e-19
J1034-3224 0.869118997779 -1.7408e-16 1.7408e-16 6e-20
J1035-6345 1.72539706537 -1.043e-15 1.043e-15 4e-18
J1035-6720 348.18864014054 -5.633e-15 5.633e-15 1e-18
J1036-4926 1.95936510762 -6.3385e-15 6.3385e-15 3e-19
J1036-6559 1.8744076182 -4.785e-15 4.785e-15 4e-18
J1038+0032 34.66017334965 -8e-17 8e-17 9e-17
J1038-5831 1.51059205845 -2.8551e-15 2.8551e-15 7e-19
J1041-1942 0.7213091662526 -4.91593e-16 4.91593e-16 1e-20
J1042-5521 0.854067790376 -4.89999e-15 4.89999e-15 6e-20
J1043-6116 3.46493998447 -1.249169e-13 1.249169e-13 7e-19
J1044-5737 7.192749594 -2.8262e-12 2.8262e-12 2e-16
J1045-4509 133.7931495240541 -3.16197e-16 3.16197e-16 8e-21
J1046+0304 3.06493262635 -1.167e-15 1.167e-15 4e-18
J1046-5813 2.70688676029 -8.401e-15 8.401e-15 6e-18
J1047-3032 3.027293603866 -5.5909e-16 5.5909e-16 1.8e-19
J1047-6709 5.03901582561 -4.28393e-14 4.28393e-14 6e-19
J1048+2339 214.35478534113 -1.382e-15 1.382e-15 2e-18
J1048-5832 8.0824184675 -6.2792e-12 6.2792e-12 2e-16
J1048-5838 0.812146609824 -8.04278e-15 8.04278e-15 5e-20
J1049+5822 1.37434776862 -7.376e-15 7.376e-15 6e-18
J1049-5833 0.45406557389 -9.1e-16 9.1e-16 3e-17
J1050-5953 0.154988861 -9.15e-13 9.15e-13 3e-15
J1052-5954 5.5373591568 -6.1273e-13 6.1273e-13 6e-17
J1052-6348 2.60531718877 -2.63e-15 2.63e-15 4e-17
J1054-5943 2.88260068591 -3.385e-14 3.385e-14 7e-17
J1054-5946 4.37973627453 -4.009e-15 4.009e-15 6e-18
J1054-6452 0.54347721486 -9.27e-16 9.27e-16 1.2e-17
J1055-6022 1.0553439136 -1.029e-13 1.029e-13 1.3e-15
J1055-6028 10.0340320774 -2.97336e-12 2.97336e-12 6e-17
J1055-6236 2.22898127379 -3.52e-15 3.52e-15 4e-17
J1055-6905 0.3425364911 -2.386e-15 2.386e-15 1.8e-17
J1056-5709 1.47911075457 -1.26e-15 1.26e-15 3e-17
J1056-6258 2.36714106186 -2.0046e-14 2.0046e-14 3e-18
J1056-7117 38.008828488 -9.1e-17 9.1e-17 9e-18
J1057-4754 1.591581479875 -5.694e-16 5.694e-16 6e-19
J1057-5226 5.07318862008 -1.50272e-13 1.50272e-13 1e-18
J1057-5851 1.6119541713 -2.6135e-13 2.6135e-13 1e-17
J1057-7914 0.74216802567 -7.321e-16 7.321e-16 4e-19
J1058-5957 1.62266467308 -1.73e-15 1.73e-15 1.1e-16
J1059-5742 0.843879990895 -3.0668e-15 3.0668e-15 3e-19
J1059+6459 0.2753933549 -4.35e-16 4.35e-16 4e-18
J1101-6101 15.9235474 -2.17e-12 2.17e-12 1.3e-13
J1101-6424 195.72256536982 -6.9e-17 6.9e-17 8e-18
J1103-5403 294.749654528 -3.2e-16 3.2e-16 8e-17
J1103-6025 2.52151642157 -6.297e-15 6.297e-15 1.3e-17
J1104-6103 3.55991857227 -2.4924e-14 2.4924e-14 3e-18
J1105-4353 2.848095175 -2.03e-14 2.03e-14 4e-16
J1105-6037 5.1298291239 -5.74649e-13 5.74649e-13 2e-18
J1105-6107 15.8222513304 -3.9666e-12 3.9666e-12 2e-16
J1106-6438 0.36792650225 -3.15e-16 3.15e-16 9e-18
J1107-5907 3.95611366927 -1.41e-16 1.41e-16 1.5e-17
J1107-5947 0.659399658 -1.5e-16 1.5e-16 3e-17
J1107-6143 0.55574214058 -4.812e-14 4.812e-14 7e-17
J1110-5637 1.79129810299 -6.6125e-15 6.6125e-15 8e-19
J1111-6039 9.374707 -1.716e-11 1.716e-11 0.0
J1112-6103 15.3936498245 -7.4548e-12 7.4548e-12 3e-16
J1112-6613 2.9920963178 -7.385e-15 7.385e-15 2e-18
J1112-6926 1.21878739947 -4.1912e-15 4.1912e-15 1e-19
J1114-6100 1.13525643826 -5.93019e-14 5.93019e-14 6e-19
J1115-0956 0.762838173423 -2.02e-17 2.02e-17 2e-19
J1115+5030 0.6037044172606 -9.08518e-16 9.08518e-16 7e-21
J1115-6052 3.8494203652 -1.070996e-13 1.070996e-13 1.3e-18
J1116-2444 1.15214158684 -1.308e-15 1.308e-15 7e-18
J1116-4122 1.060267870514 -8.9412e-15 8.9412e-15 5e-19
J1117-6154 1.97981715324 -4.904e-14 4.904e-14 1.2e-16
J1117-6447 0.8655970492 -1.8e-16 1.8e-16 6e-17
J1119-6127 2.4512027814 -2.415507e-11 2.415507e-11 1e-17
J1119-7936 0.43848164052 -7.06e-16 7.06e-16 8e-18
J1121-5444 1.86641502544 -9.698e-15 9.698e-15 3e-18
J1123-4844 4.08432533371 -1.091e-15 1.091e-15 4e-18
J1123-6102 1.56192953538 -1.576e-14 1.576e-14 1.9e-16
J1123-6259 3.68409189328 -7.12863e-14 7.12863e-14 4e-19
J1123-6651 4.29227964746 -5.06654e-14 5.06654e-14 6e-19
J1124-3653 414.937759 -9.986e-16 9.986e-16 0.0
J1124-5638 5.3890932493 -2.6e-16 2.6e-16 1.5e-16
J1124-5916 7.381334652 -4.10029e-11 4.10029e-11 9e-16
J1124-6421 2.087253088 -2.7e-15 2.7e-15 1.4e-15
J1125-5825 322.350432991279 -6.328e-15 6.328e-15 2e-18
J1125-6014 380.173093964712 -5.39294e-16 5.39294e-16 1.8e-20
J1125+7819 238.004053174088 -3.9329e-16 3.9329e-16 1.7e-19
J1126-6054 4.93250089912 -6.8434e-15 6.8434e-15 2e-18
J1126-6942 1.72586751278 -9.8111e-15 9.8111e-15 9e-19
J1128-6219 1.9380464291 -4.1e-17 4.1e-17 1.9e-17
J1130-5826 6.16053837508 -6.03e-16 6.03e-16 8e-18
J1130-5925 1.46846364391 -2.052e-15 2.052e-15 1.4e-17
J1130-6807 3.900874118388 -6.9949e-15 6.9949e-15 4e-19
J1132-4700 3.07093909124 -7.326e-15 7.326e-15 7e-18
J1132-5627 5.7088623902 -2.22e-15 2.22e-15 1.4e-16
J1133-6250 0.97763642902 -4.32e-16 4.32e-16 2e-17
J1135-6055 8.7 -6e-12 6e-12 0.0
J1136+1551 0.8418124429095 -2.645977e-15 2.645977e-15 6e-21
J1136-5525 2.74188009974 -6.1847e-14 6.1847e-14 3e-18
J1136-6527 0.84082437435 -1.237225e-15 1.237225e-15 1.2e-20
J1137-6700 1.79786252078 -2.318e-16 2.318e-16 1.3e-18
J1137+7528 397.98739631853 -5.13e-16 5.13e-16 8e-18
J1138-6207 8.50602014261 -9.0284e-13 9.0284e-13 3e-17
J1139-6247 8.3 -2.79e-13 2.79e-13 0.0
J1141-3107 1.857245468053 -6.7614e-15 6.7614e-15 7e-19
J1141-3322 3.43091071248 -5.4774e-15 5.4774e-15 1e-19
J1141-6545 2.538723048486 -2.77615e-14 2.77615e-14 8e-19
J1142+0119 197.032753471488 -5.819e-16 5.819e-16 4e-19
J1142-6230 1.7908842305 -2.5e-16 2.5e-16 1.1e-16
J1143-5158 1.480064901357 -1.5231e-15 1.5231e-15 5e-19
J1143-5536 1.45909041905 -1.033e-15 1.033e-15 5e-18
J1144-6146 1.01236803003 3.9e-17 3.9e-17 9.1e-17
J1144-6217 1.17555097079 -4.2611e-14 4.2611e-14 9e-18
J1146-6030 3.65798554138 -2.393026e-14 2.393026e-14 4e-20
J1148-5725 0.28090382915 -8.76e-16 8.76e-16 1e-17
J1148-6415 0.30854403133 -2.6e-16 2.6e-16 4e-17
J1151-6108 9.83930483813 -9.9507e-13 9.9507e-13 1e-16
J1152-5800 0.55871244649 -4e-16 4e-16 8e-16
J1152-6012 2.6555518314 -4.714e-14 4.714e-14 1.4e-16
J1154-6250 3.5459520376 -7.03e-15 7.03e-15 7e-17
J1156-5707 3.4672047206 -3.19149e-13 3.19149e-13 9e-18
J1156-5909 0.9634551343 -9.47e-16 9.47e-16 1.9e-17
J1157-5112 22.94144832067 -7.5e-17 7.5e-17 6e-18
J1157-6224 2.49671858339 -2.45156e-14 2.45156e-14 7e-19
J1159-6409 1.49815980984 -5.4e-17 5.4e-17 9e-18
J1159-7910 1.9044925943 -1.022e-14 1.022e-14 3e-17
J1201-6306 1.6888011384 -1.014e-14 1.014e-14 4e-17
J1202-5820 2.20846545759 -1.03898e-14 1.03898e-14 6e-19
J1203-6242 9.94 -4.36e-12 4.36e-12 0.0
J1204-6843 3.237703843385 -2.2756e-15 2.2756e-15 2e-18
J1207-4508 0.565026707 -4.98e-16 4.98e-16 6e-18
J1207-5050 206.493931730035 -2.586e-16 2.586e-16 2e-19
J1208-6238 2.26968010518 -1.6842733e-11 1.6842733e-11 5e-18
J1210-5226 2.357763502865 -1.2363e-16 1.2363e-16 9.1e-19
J1210-5559 3.57439188715 -9.26691e-15 9.26691e-15 3e-20
J1210-6322 0.85970794485 -6.834437e-15 6.834437e-15 9e-21
J1210-6550 0.23601548 -2.4e-17 2.4e-17 6e-18
J1211-6324 2.30902127626 -1.37e-15 1.37e-15 5e-17
J1214-5830 1.09911524378 -6.45e-17 6.45e-17 1.9e-18
J1215-5328 1.57130387616 -2.84e-16 2.84e-16 1e-17
J1216-6223 2.673417841032 -1.202408e-13 1.202408e-13 1.4e-18
J1216-6410 282.53570587239 -1.29e-16 1.29e-16 1.5e-17
J1220-6318 1.26708664431 -1.29e-16 1.29e-16 1.9e-17
J1221-0633 518.134715 -2.913e-15 2.913e-15 0.0
J1222-5738 0.9249294629 -1.3e-16 1.3e-16 5e-17
J1223-5856 3.4657068516 -6.8e-17 6.8e-17 1e-17
J1224-6208 1.70718030852 -5.886e-14 5.886e-14 3e-17
J1224-6407 4.61936868862 -1.05696e-13 1.05696e-13 8e-18
J1225-5556 0.981881470652 -1.98931e-15 1.98931e-15 1.5e-19
J1225-6035 1.59661787292 -7.3e-16 7.3e-16 3e-17
J1225-6408 2.3831210694 -5.37e-15 5.37e-15 9e-17
J1226+0005 0.437622173394 -4.738e-16 4.738e-16 4e-19
J1226-3223 0.161472523874 -1.838e-16 1.838e-16 3e-19
J1227-4853 592.987773605 -3.9e-15 3.9e-15 4e-16
J1227-6208 28.962140551253 -1.572e-16 1.572e-16 6e-19
J1231-1411 271.4530196103 -1.68e-15 1.68e-15 1e-17
J1231-4609 1.13994009766 -4.9e-17 4.9e-17 3e-18
J1231-5113 4.84 -2.74e-15 2.74e-15 0.0
J1231-6303 0.74006295676 -7.23e-17 7.23e-17 8e-19
J1231-6511 4.04 -4.64e-13 4.64e-13 0.0
J1232-4742 0.53390443254 -4e-18 4e-18 1.5e-17
J1232-6501 11.32734917043 -1.04e-16 1.04e-16 3e-18
J1233-6312 1.7706655597 -2.17e-14 2.17e-14 6e-16
J1233-6344 1.32119257131 -6.77e-15 6.77e-15 4e-17
J1234-3630 1.75672140249 -2.673e-15 2.673e-15 1e-17
J1235-6354 3.89441988715 -2.99e-15 2.99e-15 7e-17
J1236-0159 0.277965126528 -3.9428e-16 3.9428e-16 1.6e-19
J1236-5033 3.39259321569 -1.791e-15 1.791e-15 5e-18
J1237-6725 0.4737149506 -4.91e-16 4.91e-16 9e-18
J1238+2152 0.89398205209 -1.1553e-15 1.1553e-15 3e-19
J1239+2453 0.723353935998 -5.023367e-16 5.023367e-16 1.5e-21
J1239-6832 0.768094857398 -7.01054e-15 7.01054e-15 8e-20
J1240-4124 1.9522019243 -6.63e-15 6.63e-15 3e-17
J1243-5735 2.1221290457 -3.6e-16 3.6e-16 4e-17
J1243-6423 2.574101117947 -2.97838e-14 2.97838e-14 2e-19
J1244-1812 0.29194321051 -1.264e-16 1.264e-16 1e-18
J1244-5053 3.63362703526 -1.3201e-14 1.3201e-14 6e-18
J1244-6359 6.7900504626 -2e-16 2e-16 4e-16
J1244-6531 0.64648807571 -3e-15 3e-15 5e-15
J1245-6238 0.43800223922 -2.095e-15 2.095e-15 8e-18
J1246+2253 2.110280928271 -3.9586e-16 3.9586e-16 4e-20
J1248-6344 5.0419709708 -4.3008e-13 4.3008e-13 6e-17
J1248-6444 0.809786434982 -1.266917e-15 1.266917e-15 1.1e-20
J1249-6507 2.30178801032 -6.4e-17 6.4e-17 8e-18
J1251-7407 3.05756410294 -3.413e-15 3.413e-15 8e-18
J1252-6314 1.21456613923 -1.6e-16 1.6e-16 3e-17
J1253-5820 3.913950584488 -3.21643e-14 3.21643e-14 4e-19
J1254-6150 5.4199894818 -1.833e-14 1.833e-14 9e-17
J1255-6131 1.51981774632 -9.239e-15 9.239e-15 1.7e-17
J1257-1027 1.6199377532557 -9.51798e-16 9.51798e-16 1.6e-20
J1259-6741 1.5075450023 -1.9434e-15 1.9434e-15 1e-19
J1300+1240 160.8096586618355 -2.956651e-15 2.956651e-15 1.1e-20
J1300-6602 0.87464894928 -2.56279e-16 2.56279e-16 1.6e-20
J1301-6305 5.4192289772 -7.83384e-12 7.83384e-12 8e-17
J1301-6310 1.50641057305 -1.28062e-13 1.28062e-13 1.2e-17
J1302-3258 265.251989 -4.611e-16 4.611e-16 0.0
J1302-6313 1.0332220002 -6.76e-15 6.76e-15 9e-17
J1302-6350 20.9369242 -9.989e-13 9.989e-13 5e-16
J1303-6305 0.43353073142 -4.1e-16 4.1e-16 3e-17
J1305-6203 2.33768482203 -1.757335e-13 1.757335e-13 1e-18
J1305-6256 2.0910399795 -9.24e-15 9.24e-15 1.7e-16
J1305-6455 1.74931666048 -1.23373e-14 1.23373e-14 9e-19
J1306-6242 1.01843145175 -6.08e-15 6.08e-15 4e-17
J1306-6617 2.11404065516 -2.67181e-14 2.67181e-14 9e-19
J1307-6318 0.2015142891 -8.58e-16 8.58e-16 1.5e-17
J1308+2127 0.09696948954 -1.053e-15 1.053e-15 3e-18
J1308-4650 0.94443595753 -4.691e-16 4.691e-16 1.5e-18
J1308-5844 2.151927137 -4.0006e-14 4.0006e-14 2e-17
J1309-6415 1.6143260283 -2.29e-14 2.29e-14 3e-16
J1309-6526 2.51071975157 -1.16e-16 1.16e-16 1e-17
J1311-1228 2.234548432167 -7.53271e-16 7.53271e-16 1.9e-20
J1311-3430 390.56839326407 -3.198e-15 3.198e-15 2e-18
J1312+0051 236.517386031723 -9.8047e-16 9.8047e-16 1.7e-19
J1312-5402 1.37333511678 -2.765e-16 2.765e-16 2e-19
J1312-5516 1.1775198318 -7.9101e-15 7.9101e-15 1e-19
J1312-6400 0.410267772176 -1.15e-16 1.15e-16 7e-18
J1313+0931 1.17794960689 -1.11e-15 1.11e-15 1.4e-16
J1314-6101 0.33916820176 -1.35e-15 1.35e-15 1.1e-16
J1316-6232 2.9169367397 -4.507e-14 4.507e-14 1.8e-16
J1317-5759 0.378472698022 -1.7991e-15 1.7991e-15 5e-19
J1317-6302 3.827450039 -1.5e-15 1.5e-15 8e-16
J1319-6056 3.51675963943 -1.88878e-14 1.88878e-14 7e-19
J1319-6105 2.37463069425 -8.465e-15 8.465e-15 7e-18
J1320-3512 2.1810802309 -9e-18 9e-18 3.9e-17
J1320-5359 3.57477758544 -1.18152e-13 1.18152e-13 1e-18
J1321-5922 0.78182562203 -1.449e-15 1.449e-15 1.9e-17
J1321+8323 1.492453962361 -1.26139e-15 1.26139e-15 5e-20
J1322-6241 1.97605646475 -1.01e-14 1.01e-14 7e-16
J1322-6329 0.36176709061 -1.45e-15 1.45e-15 1.4e-16
J1324-6146 1.1846817214 -7.83e-15 7.83e-15 2e-16
J1324-6302 0.402608307097 -1.587e-16 1.587e-16 1.5e-18
J1326-4728A 243.380880198 -1.6e-15 1.6e-15 2e-16
J1326-4728B 208.686833122 -1.2e-15 1.2e-15 4e-16
J1326-5859 2.09207816446 -1.41887e-14 1.41887e-14 8e-19
J1326-6408 1.26155286486 -4.91831e-15 4.91831e-15 2e-20
J1326-6700 1.84156961608 -1.8063e-14 1.8063e-14 4e-18
J1327-0755 373.42370426279 -2.47e-16 2.47e-16 3e-18
J1327-6222 1.88704458069 -6.6917e-14 6.6917e-14 1e-18
J1327-6301 5.08957797539 -3.96313e-14 3.96313e-14 1e-19
J1327-6400 3.56280182998 -3.9575e-13 3.9575e-13 4e-17
J1328-4357 1.8772334266 -1.062e-14 1.062e-14 3e-17
J1328-4921 0.67625992957 -2.79e-16 2.79e-16 1e-17
J1329-6158 0.6388886552 -1.384e-14 1.384e-14 1.3e-16
J1331-5245 1.5429321319 -1.21e-15 1.21e-15 3e-17
J1332-3032 1.53743384519 -1.3243e-15 1.3243e-15 9e-19
J1333-4449 2.89349383178 -4.5e-18 4.5e-18 1.6e-18
J1334-5839 9.283480899007 -1.8612e-15 1.8612e-15 4e-19
J1335-5656 308.86 -1.15e-15 1.15e-15 0.0
J1336-2522 2.09141367214 -1.446e-15 1.446e-15 3e-18
J1337-4441 0.79522136051 -1.917e-16 1.917e-16 3e-19
J1337-6306 4.80877862491 -8.228e-15 8.228e-15 5e-18
J1337-6423 106.11873496995 -2.78e-16 2.78e-16 2e-18
J1338-6204 0.80710212469 -8.9837e-15 8.9837e-15 6e-19
J1339-4712 7.29635909556 -2.82e-17 2.82e-17 1.1e-18
J1339-6618 1.79153927781 -1.12e-15 1.12e-15 1e-16
J1340-6456 2.641156153 -3.5236e-14 3.5236e-14 1.2e-17
J1341-6023 1.59417077842 -4.9459e-14 4.9459e-14 2e-17
J1341-6220 5.172242227 -6.77115e-12 6.77115e-12 7e-17
J1342+2822B 418.51147259915 -3.254e-15 3.254e-15 8e-18
J1343+6634 0.71730671014 -5.599e-16 5.599e-16 4e-19
J1344-5855 3.96199763646 -4.575e-14 4.575e-14 3e-17
J1344-6059 1.8515010219 -1.47e-16 1.47e-16 1.4e-17
J1345-6115 0.79803072187 -2.07e-15 2.07e-15 5e-17
J1346-4918 3.337504025 -3.9e-16 3.9e-16 4e-17
J1347-5947 1.63944705212 -3.806e-14 3.806e-14 1.7e-16
J1348-6307 1.0778507462 -4.4e-15 4.4e-15 8e-16
J1349-6130 3.85557384197 -7.60678e-14 7.60678e-14 3e-19
J1350-5115 3.38180924275 -8.6634e-15 8.6634e-15 2e-19
J1350-6225 7.2381013428 -4.65408e-13 4.65408e-13 2e-18
J1352-6803 1.59007147571 -3.12e-15 3.12e-15 8e-17
J1354-6249 0.3387604641 -1.7e-15 1.7e-15 1.3e-15
J1355-5153 1.55206115637 -6.7736e-15 6.7736e-15 1e-19
J1355-5747 0.49051495513 -1.72e-16 1.72e-16 2e-17
J1355-5925 0.82414329311 -4.066e-15 4.066e-15 8e-18
J1355-6206 3.61528921957 -4.1e-17 4.1e-17 8e-18
J1356-5521 1.97091106075 -2.8104e-15 2.8104e-15 4e-19
J1357-6429 6.0201677725 -1.305395e-11 1.305395e-11 5e-17
J1358-6025 16.52 -8.23e-13 8.23e-13 0.0
J1359-6038 7.84261649184 -3.893542e-13 3.893542e-13 7e-19
J1400-1431 324.22969197632 -7.604e-16 7.604e-16 1.6e-18
J1400-6325 32.0701941 -4.001e-11 4.001e-11 7e-14
J1401-6357 1.18651362793 -2.36871e-14 2.36871e-14 5e-19
J1402+13 169.779287 -1.393e-12 1.393e-12 0.0
J1402-5021 0.724541971 -2.842e-15 2.842e-15 3e-18
J1403-6310 2.505197176 -5.6e-16 5.6e-16 1.3e-16
J1403-7646 0.7655808261 -7.06e-16 7.06e-16 1e-17
J1404+1159 0.377295945018 -1.9599e-16 1.9599e-16 9e-20
J1405-4656 131.54081035554 -4.83e-16 4.83e-16 7e-18
J1405-5641 1.61923735551 -3.14e-15 3.14e-15 3e-17
J1406-4233 0.41037503068 -1.147e-16 1.147e-16 4e-19
J1406-5806 3.4680167191 -7.35e-15 7.35e-15 1.3e-16
J1406-6121 4.6931907774 -1.20485e-12 1.20485e-12 5e-17
J1407-6048 2.0310993539 -1.302e-14 1.302e-14 3e-17
J1407-6153 1.4252832 -1.797e-14 1.797e-14 1.3e-16
J1409-6953 1.8918226336 -3.01e-15 3.01e-15 4e-17
J1410-6132 19.979243 -1.277e-11 1.277e-11 0.0
J1410-7404 3.587708521163 -8.68e-17 8.68e-17 1.2e-18
J1411+2551 16.0120678426887 -2.45e-17 2.45e-17 1.4e-18
J1412-6111 1.88980045187 -6.83e-15 6.83e-15 8e-17
J1412-6145 3.1720007909 -9.9643e-13 9.9643e-13 4e-17
J1412+7922 17.182404832 -9.7172e-13 9.7172e-13 9e-17
J1413-6141 3.5010987476 -4.0872e-12 4.0872e-12 1.9e-15
J1413-6205 9.112389504 -2.2984e-12 2.2984e-12 3e-16
J1413-6222 3.4198825526 -2.607e-14 2.607e-14 7e-17
J1413-6307 2.531993056604 -4.76612e-14 4.76612e-14 1.3e-18
J1414-6802 0.215973948926 -2.98e-16 2.98e-16 4e-18
J1415-6621 2.5479071964 -3.765e-15 3.765e-15 6e-18
J1416-5033 1.2580475 -1.9e-16 1.9e-16 8e-17
J1416-6037 3.3831733187 -4.899e-14 4.899e-14 1.7e-16
J1418-3921 0.911738262646 -7.392e-16 7.392e-16 3e-19
J1418-5945 0.59787312095 -9.7e-17 9.7e-17 7e-18
J1418-6058 9.043798163 -1.38548e-11 1.38548e-11 8e-16
J1420-5416 1.06863614348 -2.6515e-16 2.6515e-16 7e-20
J1420-5625 29.31078830923 -5.8e-17 5.8e-17 1.4e-17
J1420-6048 14.667084337 -1.78912e-11 1.78912e-11 7e-16
J1421-4409 156.599195693311 -3.0326e-16 3.0326e-16 1.8e-19
J1422-6138 2.932827817 -8.3293e-13 8.3293e-13 9e-17
J1423-6953 2.99930377007 -1.30556e-14 1.30556e-14 6e-19
J1424-5556 1.29806938188 -1.315e-15 1.315e-15 4e-18
J1424-5822 2.7267557238 -2.9262e-14 2.9262e-14 2e-18
J1424-6438 0.9770360389 -2.3e-16 2.3e-16 7e-17
J1425-5723 2.8307527983 -1.76e-16 1.76e-16 1.7e-17
J1425-5759 1.41269354871 -1.48e-15 1.48e-15 4e-17
J1425-6210 1.9931026297 -1.9e-15 1.9e-15 1.2e-15
J1427-4158 1.70507182893 -1.806e-15 1.806e-15 3e-18
J1428-5530 1.75348642691 -6.41562e-15 6.41562e-15 4e-20
J1429-5911 8.632402182 -2.2728e-12 2.2728e-12 2e-16
J1429-5935 1.30904645391 -7.3259e-14 7.3259e-14 1.4e-17
J1430-5712 2.03451016058 -1.94299e-13 1.94299e-13 7e-18
J1430-6623 1.273166302706 -4.50222e-15 4.50222e-15 8e-20
J1431-4715 497.0293938516 -3.486e-15 3.486e-15 8e-18
J1431-5740 243.27680485062 -3.8e-16 3.8e-16 8e-17
J1432-5032 0.49140303192 -1.4305e-15 1.4305e-15 2e-18
J1433-6038 0.51165822598 -1.474e-15 1.474e-15 1.1e-17
J1434-5943 0.93273035618 -2.58e-17 2.58e-17 1.6e-18
J1434-6006 3.2640499276 -3.218e-14 3.218e-14 1.9e-16
J1434-6029 1.03804613136 -1.11e-15 1.11e-15 8e-17
J1434+7257 23.957175395244 -3.157e-16 3.157e-16 6e-19
J1435-5954 2.11418109778 -6.9189e-15 6.9189e-15 1e-19
J1435-6100 106.97507197376 -2.8e-16 2.8e-16 5e-17
J1437-5959 16.2084738041 -2.25593e-12 2.25593e-12 1.4e-16
J1437-6146 2.1385053298 -2.895e-14 2.895e-14 4e-17
J1439-5501 34.922434246953 -1.729e-16 1.729e-16 1.2e-18
J1440-6344 2.17577321653 -5.306e-15 5.306e-15 2e-18
J1441-6137 0.85045582777 -2.6e-16 2.6e-16 4e-17
J1443-5122 1.3660058908 -6.31e-16 6.31e-16 1.7e-17
J1444-5941 0.36228891961 -1.08e-15 1.08e-15 3e-17
J1444-6026 0.210146920172 -8.188e-16 8.188e-16 4e-19
J1446-4701 455.644016228211 -2.03614e-15 2.03614e-15 6e-20
J1447-5757 6.3 -4.66e-13 4.66e-13 0.0
J1449-5846 2.15829087809 -4e-16 4e-16 5e-16
J1452-5851 2.586365680859 -3.391606e-13 3.391606e-13 1.7e-18
J1452-6036 6.45193792529 -6.0383e-14 6.0383e-14 2e-18
J1453+1902 172.642909924795 -3.474e-16 3.474e-16 1.2e-18
J1453-6413 5.57144021375 -8.51812e-14 8.51812e-14 1.5e-18
J1454-5846 22.10004678013 -3.99e-16 3.99e-16 4e-18
J1455-3330 125.2002451675204 -3.80975e-16 3.80975e-16 5e-21
J1456-6843 3.796840090121 -1.4264e-15 1.4264e-15 3e-19
J1457-5122 0.57198175779 -1.73305e-15 1.73305e-15 7e-20
J1457-5900 0.66727280091 -1.63e-15 1.63e-15 4e-17
J1457-5902 2.5592507223 -8.06e-14 8.06e-14 1e-15
J1459-6053 9.694559498 -2.37503e-12 2.37503e-12 5e-17
J1501-0046 2.1550014352 -1.11e-15 1.11e-15 3e-17
J1501-5637 1.2772231067 -2.8e-16 2.8e-16 1.4e-16
J1502+4653 0.57061078387 -5.6e-17 5.6e-17 3e-18
J1502-5653 1.867398296125 -6.3765e-15 6.3765e-15 7e-19
J1502-5828 1.4967703791 -8.155e-14 8.155e-14 1.8e-16
J1502-6128 1.18750200688 -1.901e-15 1.901e-15 1e-17
J1502-6752 37.39097199147 -4.397e-16 4.397e-16 1.9e-18
J1503+2111 0.301750014184 -1.27e-17 1.27e-17 1.9e-18
J1504-5621 2.42139427868 -3.242e-14 3.242e-14 8e-17
J1504-5659 0.597952964454 -5.105782e-16 5.105782e-16 1.1e-21
J1506-5158 1.189430419 -9.01e-15 9.01e-15 2e-16
J1507-4352 3.48725495693 -1.92672e-14 1.92672e-14 5e-19
J1507-5800 1.114511482668 -3.233e-16 3.233e-16 8e-19
J1507-6640 2.81170331276 -9.1066e-15 9.1066e-15 2e-19
J1509+5531 1.35193245777 -9.13534e-15 9.13534e-15 7e-20
J1509-5850 11.2454488757 -1.159175e-12 1.159175e-12 1.6e-17
J1509-6015 2.949517979 -1.845e-14 1.845e-14 1.1e-16
J1510-4422 1.0594664788 -6.8e-16 6.8e-16 5e-17
J1511-5414 4.99041973147 -1.2072e-14 1.2072e-14 2e-18
J1511-5835 3.3166335305 -3.8e-15 3.8e-15 3e-16
J1512-5431 0.49006837858 -4.61e-16 4.61e-16 1.5e-17
J1512-5759 7.7700939204 -4.137272e-13 4.137272e-13 2e-19
J1513-2550 471.90567042843 -4.812e-15 4.812e-15 5e-18
J1513-5739 1.02726564911 -2.907e-14 2.907e-14 4e-17
J1513-5908 6.59709182778 -6.65310558e-11 6.65310558e-11 2.7e-18
J1513-5946 0.955915877647 -7.793e-15 7.793e-15 4e-18
J1513-6013 0.51053305186 -3.57343e-16 3.57343e-16 3e-21
J1514-4834 2.19857371563 -4.47652e-15 4.47652e-15 9e-20
J1514-4946 278.60300920296 -1.4473e-15 1.4473e-15 8e-19
J1514-5316 3.37519461045 -1.8e-17 1.8e-17 6e-18
J1514-5925 6.72054447215 -1.30014e-13 1.30014e-13 1.7e-17
J1515-5720 3.48859614104 -7.41624e-14 7.41624e-14 2e-19
J1517-4356 1.536483323508 -5.087e-16 5.087e-16 1.5e-18
J1517-4636 1.12788845583 -2.669e-15 2.669e-15 3e-18
J1518+0204A 180.06362469727 -1.3365e-15 1.3365e-15 2e-18
J1518+0204B 125.834587554 5.3e-17 5.3e-17 5e-18
J1518+0204C 402.58822840843 -4.2252e-15 4.2252e-15 2e-19
J1518-0627 1.25786689679 -6.61e-16 6.61e-16 9e-18
J1518-3952 2.00322161917 -9.5e-16 9.5e-16 4e-17
J1518+4904 24.4289793809236 -1.62263e-17 1.62263e-17 1.2e-21
J1518-5415 4.65279017907 -8.8e-16 8.8e-16 4e-17
J1519-5734 1.92768191516 -1.5878e-14 1.5878e-14 1.7e-17
J1519-6106 0.46418638191 -1.804e-15 1.804e-15 4e-18
J1519-6308 0.79741533413 -3.79e-15 3.79e-15 3e-17
J1522-5525 0.7196291211 -1.71e-15 1.71e-15 5e-17
J1522-5735 9.790868913 -2.9946e-12 2.9946e-12 2e-16
J1522-5829 2.52937565301 -1.31588e-14 1.31588e-14 4e-19
J1523-3235 0.66452487729 -4.21e-16 4.21e-16 4e-18
J1524-5625 12.7846912824 -6.36632e-12 6.36632e-12 4e-17
J1524-5706 0.89591729463 -2.860366e-13 2.860366e-13 2e-19
J1524-5819 1.04053657139 -1.3644e-13 1.3644e-13 1.1e-16
J1525-5417 0.98844095625 -1.5802e-14 1.5802e-14 1.4e-17
J1525-5523 2.815663809202 -7.1e-17 7.1e-17 6e-18
J1525-5545 88.02908501431 -1.018e-15 1.018e-15 4e-18
J1525-5605 3.5669868822 -1.48e-15 1.48e-15 9e-17
J1526-5633 3.3124878843 -1.35e-15 1.35e-15 1.9e-16
J1527-3931 0.41363243246 -3.26122e-15 3.26122e-15 5e-20
J1527-5552 0.953544682096 -1.02459e-14 1.02459e-14 2e-19
J1528-3146 16.441356954875 -6.73e-17 6.73e-17 3e-19
J1528-4109 1.899132733754 -1.4265e-15 1.4265e-15 1.5e-18
J1528-5547 0.2884087222 -6.446418e-16 6.446418e-16 1.7e-21
J1528-5838 2.81146362521 -1.957e-13 1.957e-13 1e-16
J1529-3828 117.8372326493 -3.75e-16 3.75e-16 1.8e-17
J1529-5355 1.122001331 -1.02e-15 1.02e-15 6e-17
J1529-5611 1.216177006 -6.1e-15 6.1e-15 5e-16
J1530-5327 3.58476370133 -6.01385e-14 6.01385e-14 9e-19
J1530-6343 1.098515307136 -9.96e-16 9.96e-16 9e-18
J1531-4012 2.80230328034 -7.56e-16 7.56e-16 5e-18
J1531-5610 11.8756292823 -1.94536e-12 1.94536e-12 1.4e-16
J1532+2745 0.889018691334 -6.1613e-16 6.1613e-16 4e-20
J1532-5308 2.2531423028 -3.3e-16 3.3e-16 4e-17
J1534-4428 0.8187152015 -1.21e-16 1.21e-16 1.4e-17
J1534-5334 0.730523027416 -7.625e-16 7.625e-16 2e-19
J1534-5405 3.4519790595 -1.8385e-14 1.8385e-14 5e-18
J1535-4114 2.31018303769 -2.1724e-14 2.1724e-14 4e-18
J1535-4415 2.13492010059 -1.85e-16 1.85e-16 5e-18
J1535-5450 1.76449573075 -4.464e-14 4.464e-14 4e-17
J1535-5848 3.2554450443 -2.878e-14 2.878e-14 4e-17
J1536-3602 0.75771407384 -4.536e-16 4.536e-16 1.1e-18
J1536-4948 324.68438438109 -2.2338e-15 2.2338e-15 1e-19
J1536-5433 1.1345091894 -2.46e-15 2.46e-15 1e-16
J1536-5907 1.79262658883 -4.39e-15 4.39e-15 3e-17
J1537+1155 26.38213277689397 -1.686097e-15 1.686097e-15 2e-21
J1537-4912 3.3188325218 -2.128e-14 2.128e-14 3e-17
J1537-5153 0.654397111 -1.787e-15 1.787e-15 6e-18
J1537-5312 144.36064852719 -3.31e-16 3.31e-16 3e-18
J1537-5645 2.3230739673 -1.5e-14 1.5e-14 3e-15
J1538+2345 0.289906755417 -5.79e-16 5.79e-16 1e-18
J1538-5438 3.6136810563 -1.86e-14 1.86e-14 3e-16
J1538-5519 2.5269713831 -2.6e-16 2.6e-16 1e-16
J1538-5551 9.5532971893 -2.92693e-13 2.92693e-13 6e-18
J1538-5621 0.52397321789 -2.00744e-15 2.00744e-15 2e-19
J1538-5638 1.18486164335 -1e-14 1e-14 1.2e-13
J1538-5732 2.93072230995 -3.9079e-14 3.9079e-14 5e-18
J1538-5750 1.97406732779 -1.64e-16 1.64e-16 1.2e-17
J1539-4828 0.7856437126 -7.82e-16 7.82e-16 1.3e-17
J1539-5521 0.99506614549 -7.21e-16 7.21e-16 8e-18
J1539-5626 4.10854528747 -8.18323e-14 8.18323e-14 2e-19
J1539-6322 0.6131785651 -7.58e-17 7.58e-17 3e-19
J1540-5736 1.63154418204 -1.12e-15 1.12e-15 7e-17
J1541-5535 3.3802334705 -8.572e-13 8.572e-13 4e-16
J1542-5034 1.6687581689 -1.1208e-14 1.1208e-14 4e-18
J1542-5133 0.56058054107 -1.85e-16 1.85e-16 1.6e-17
J1542-5303 0.82811087607 -5.335e-14 5.335e-14 3e-17
J1543-0620 1.410309790908 -1.74938e-15 1.74938e-15 6e-20
J1543+0929 1.33609742277 -7.7205e-16 7.7205e-16 6e-20
J1543-5013 1.5521802701 -2.441e-14 2.441e-14 5e-17
J1543-5149 486.154232083 -3.819e-15 3.819e-15 3e-18
J1543-5459 2.6515508603 -3.66285e-13 3.66285e-13 7e-18
J1544-0713 2.065561742743 -4.8495e-15 4.8495e-15 3e-19
J1544+4937 463.11553585462 -6.29e-16 6.29e-16 1e-18
J1544-5308 5.60055059845 -1.88991e-15 1.88991e-15 4e-20
J1545-4550 279.6976986512927 -4.10355e-15 4.10355e-15 2e-20
J1546-5302 1.7216448523 -3.498e-14 3.498e-14 9e-17
J1547-0944 0.634145715724 -1.181e-15 1.181e-15 1.5e-17
J1547-5709 233.03797751128 -4.046e-16 4.046e-16 1.7e-18
J1547-5750 1.54512280855 -6.1e-17 6.1e-17 1e-17
J1547-5839 4.12898411647 -1.013e-14 1.013e-14 6e-17
J1548-4821 6.8655516528 -3.8e-17 3.8e-17 5.2e-17
J1548-4927 1.65909544625 -1.114e-14 1.114e-14 9e-17
J1548-5607 5.85007580447 -3.673172e-13 3.673172e-13 3e-19
J1549+2113 0.792097207122 -5.359e-16 5.359e-16 6e-19
J1549-4848 3.467948675 -1.696693e-13 1.696693e-13 3e-19
J1549-5722 2.0089502995 -1.9e-16 1.9e-16 5e-17
J1550-5242 1.33393992104 -3.1627e-14 3.1627e-14 1.1e-17
J1550-5317 0.70366819287 -4.63e-16 4.63e-16 6e-18
J1550-5418 0.48313076 -5.411e-12 5.411e-12 1.2e-14
J1551-4424 1.4835466642 -4.14e-16 4.14e-16 1.8e-17
J1551-5310 2.20532573802 -9.47569e-13 9.47569e-13 1.8e-17
J1551-6214 5.02920448238 -5.77e-16 5.77e-16 1.3e-17
J1552-4937 159.12642440936 -4.811e-16 4.811e-16 1.1e-18
J1552+5437 411.88053142429 -4.746e-16 4.746e-16 1.7e-18
J1553-5456 0.9247724034 -1.34399e-14 1.34399e-14 1e-19
J1554-5209 7.98533519368 -1.46305e-13 1.46305e-13 4e-18
J1554-5512 0.2925653886 -2.67e-15 2.67e-15 9e-17
J1555-0515 1.02521002621 -2.159e-15 2.159e-15 3e-18
J1555-2341 1.877660147286 -2.44572e-15 2.44572e-15 5e-20
J1555-2908 559.44000642609 -1.3937e-14 1.3937e-14 2e-18
J1555-3134 1.93009288569 -2.3183e-16 2.3183e-16 3e-20
J1556-5358 1.00534775968 -1.053e-14 1.053e-14 9e-17
J1557-4258 3.037788345533 -3.0464e-15 3.0464e-15 1.9e-18
J1557-5151 2.4500513636 -4.53e-16 4.53e-16 6e-18
J1558-5419 1.6818728617 -1.709e-14 1.709e-14 1.5e-16
J1558-5756 0.890994259795 -1.47982e-13 1.47982e-13 3e-18
J1559-4438 3.890201435169 -1.54236e-14 1.54236e-14 1.3e-18
J1559-5545 1.04464080328 -2.1733e-14 2.1733e-14 3e-18
J1600-3053 277.9377069492822 -7.33846e-16 7.33846e-16 1.3e-20
J1600-5044 5.191975911315 -1.36452e-13 1.36452e-13 1e-18
J1600-5751 5.14255433375 -5.63069e-14 5.63069e-14 3e-19
J1600-5916 0.80149644258 -5.7e-16 5.7e-16 4e-17
J1601-5244 0.390723195 -1.1e-16 1.1e-16 2e-17
J1601-5335 3.46645281446 -7.49184e-13 7.49184e-13 1e-17
J1602-4957 1.2195270126 -2.371e-14 2.371e-14 5e-17
J1602-5100 1.15702413207 -9.2926e-14 9.2926e-14 2e-18
J1603-2531 3.53267858106 -1.98906e-14 1.98906e-14 2e-19
J1603-2712 1.284829820773 -4.96787e-15 4.96787e-15 4e-20
J1603-3539 7.04678981942 -6.17e-15 6.17e-15 9e-17
J1603-5312 1.19158150623 -7.04253777e-14 7.04253777e-14 8e-22
J1603-5657 2.0158156336 -1.1358e-14 1.1358e-14 1.3e-17
J1603-7202 67.3765811248755 -7.09502e-17 7.09502e-17 1.5e-21
J1604-3142 1.131361918741 -3.39e-17 3.39e-17 2e-19
J1604-4718 1.89585724668 -1.783e-14 1.783e-14 3e-17
J1604-4909 3.05419496502 -9.503e-15 9.503e-15 2e-18
J1604-7203 2.92909024976 -7.207e-16 7.207e-16 1.8e-18
J1605-5215 0.9865739642 -4.62e-15 4.62e-15 1e-16
J1605-5257 1.51972586121 -5.9109e-16 5.9109e-16 4e-20
J1607-0032 2.3707006046372 -1.720308e-15 1.720308e-15 3e-21
J1607-5140 2.917810026 -2.16e-14 2.16e-14 3e-16
J1607-6449 3.35439493491 -2.8e-16 2.8e-16 4e-17
J1609-1930 0.64188261702 -2.097e-16 2.097e-16 1.3e-18
J1609-4616 4.00626652456 -8.04e-15 8.04e-15 5e-17
J1609-5158 0.7816149446 -7.92e-15 7.92e-15 6e-17
J1610-1322 0.981939436993 -2.2161e-16 2.2161e-16 8e-20
J1610-5006 2.07848849726 -5.886e-14 5.886e-14 4e-17
J1610-5303 1.27150751219 -4.228e-15 4.228e-15 2e-17
J1611-4811 0.7710990598 -1.16e-15 1.16e-15 9e-17
J1611-4949 1.50051485024 -1.22e-15 1.22e-15 5e-17
J1611-5209 5.47960812333 -1.552478e-13 1.552478e-13 1.9e-18
J1611-5847 2.820474141608 -1.6e-17 1.6e-17 3e-18
J1612+2008 2.343863635131 -2.048e-16 2.048e-16 9e-19
J1612-2408 1.08244588656 -1.8438e-15 1.8438e-15 1.5e-18
J1612-5022 0.73084300251 -1.82e-17 1.82e-17 3e-19
J1612-5136 2.0690632142 -1.62e-14 1.62e-14 6e-16
J1612-5805 1.62464136971 -2.467e-15 2.467e-15 3e-18
J1613-4714 2.61522196138 -4.33493e-15 4.33493e-15 6e-20
J1613-5211 2.1857836648 -9.188e-14 9.188e-14 8e-17
J1613-5234 1.5262035513 -1.544e-14 1.544e-14 4e-17
J1614+0737 0.828636733302 -1.620171e-15 1.620171e-15 1.9e-20
J1614-2230 317.3789419337929 -9.69443e-16 9.69443e-16 6e-21
J1614-3846 2.154678722 -4.27e-15 4.27e-15 1.9e-16
J1614-3937 2.45523930418 -9.555e-16 9.555e-16 7e-19
J1614-5048 4.316040583 -9.2199e-12 9.2199e-12 3e-16
J1614-5144 0.6518870223 -3.16e-15 3.16e-15 3e-17
J1614-5402 1.74644341015 -8.8e-17 8.8e-17 2.5e-17
J1615-2940 0.403621636589 -2.5811e-16 2.5811e-16 3e-20
J1615-4958 1.79128805247 -4.68793e-15 4.68793e-15 3e-20
J1615-5137 5.577867 -3.304e-13 3.304e-13 0.0
J1615-5444 2.77040791319 -2.592e-15 2.592e-15 6e-18
J1615-5537 1.26338283175 -3.1912e-15 3.1912e-15 1.3e-18
J1616-5017 2.03506779233 -1.929608108e-13 1.929608108e-13 1.3e-21
J1616-5109 0.8199450771 -1.283e-14 1.283e-14 6e-17
J1616-5208 0.9748195411 -2.747e-14 2.747e-14 9e-17
J1617-4216 0.291675609358 -1.5423e-15 1.5423e-15 1.3e-18
J1617-4608 1.76341893386 -5.1205e-14 5.1205e-14 3e-18
J1617-5055 14.4181871 -2.809e-11 2.809e-11 5e-14
J1618-3921 83.42156146922 -3.764e-16 3.764e-16 1.3e-18
J1618-4624 168.59518497136 -8.8e-17 8.8e-17 3e-18
J1618-4723 4.9127283805 -4.8091e-14 4.8091e-14 2e-17
J1620-4927 5.81616320951 -3.54782e-13 3.54782e-13 4e-18
J1620-5414 0.86478237841 -5.04e-17 5.04e-17 1.6e-18
J1621-5039 0.922492253 -1.109e-14 1.109e-14 4e-17
J1621-5243 2.688720348 -5.55e-15 5.55e-15 1.2e-16
J1622-0315 260.0490042423 -7.84e-16 7.84e-16 7e-18
J1622-3751 1.3671236672 -4.803e-15 4.803e-15 1.9e-17
J1622-4332 1.09058684516 -1.8613e-15 1.8613e-15 5e-19
J1622-4347 2.18492568145 -2.4115e-14 2.4115e-14 1.5e-17
J1622-4802 3.7725565538 -4.37e-15 4.37e-15 2e-16
J1622-4845 1.36037459112 -2.036e-16 2.036e-16 4e-19
J1622-4944 0.9319943359 -1.484e-14 1.484e-14 6e-17
J1622-4950 0.2311059204 -1.4827e-13 1.4827e-13 7e-17
J1622-6617 42.33082901464 -1.054e-16 1.054e-16 4e-19
J1623-0841 1.98801226378 -7.729e-15 7.729e-15 3e-18
J1623-0908 0.783425339886 -1.583925e-15 1.583925e-15 6e-21
J1623-2631 90.287332005426 -5.4693e-15 5.4693e-15 3e-19
J1623-4256 2.74279572052 -7.5624e-15 7.5624e-15 8e-19
J1623-4949 1.3779188266 -7.991e-14 7.991e-14 6e-17
J1623-5005 11.7547287226 -5.74965e-13 5.74965e-13 3e-18
J1624-4041 5.95730476591 -1.676839e-13 1.676839e-13 9e-19
J1624-4411 4.28882534344 -1.47e-14 1.47e-14 1.3e-15
J1624-4613 1.1477859251 -8e-17 8e-17 8e-17
J1624-4721 2.228545107 -2.06e-14 2.06e-14 5e-16
J1624+5850 1.53421102151 -7.79e-16 7.79e-16 3e-18
J1624+8643 2.52676461497 -1.625e-15 1.625e-15 6e-18
J1625-0021 352.90623328676 -2.6559e-15 2.6559e-15 5e-19
J1625-4048 0.42457829519 -7.99e-17 7.99e-17 6e-19
J1625-4904 2.1723098208 -7.91e-14 7.91e-14 9e-16
J1625-4913 2.810123369 -5.249e-14 5.249e-14 8e-17
J1626-4537 2.70167221107 -6.0427e-14 6.0427e-14 9e-18
J1626-4807 3.402191551 -2.0228e-13 2.0228e-13 1.3e-16
J1626-6621 2.21794520407 -3.77e-15 3.77e-15 3e-17
J1627+1419 2.037254332449 -1.631e-15 1.631e-15 1.3e-17
J1627-4706 7.105007446 -8.736e-14 8.736e-14 3e-17
J1627-4845 1.63310459775 -9.71e-15 9.71e-15 3e-17
J1627-5547 2.8371674699 -5.941e-15 5.941e-15 1.7e-17
J1627-5936 2.8229931851 -6.4e-17 6.4e-17 2.4e-17
J1628+4406 5.519419001073 -5.9032e-16 5.9032e-16 8e-20
J1628-4804 1.15477313105 -1.66e-15 1.66e-15 5e-17
J1628-4828 0.24168959255 -1.024e-15 1.024e-15 1.1e-17
J1629-3636 0.3346504409 -7.84e-16 7.84e-16 1.2e-17
J1629-3825 1.89982385907 -1.602e-15 1.602e-15 6e-18
J1629-6902 166.64990604074 -2.78e-16 2.78e-16 9e-18
J1630-2609 0.52289775784 -4.294e-16 4.294e-16 6e-19
J1630+3550 309.67840994392 -2.002e-15 2.002e-15 1e-17
J1630+3734 301.3761925468 -9.78e-16 9.78e-16 9e-18
J1630-4719 1.78868051524 -4.536e-14 4.536e-14 7e-17
J1630-4733 1.73619728331 -6.7182e-14 6.7182e-14 7e-18
J1631-1612 1.47561419353 -2.386e-15 2.386e-15 9e-18
J1631-4155 1.81408773956 -2.9e-17 2.9e-17 2.4e-17
J1632-1013 1.39346151747 -1.282e-16 1.282e-16 2e-18
J1632-4509 0.955283306 -1.358e-14 1.358e-14 8e-17
J1632-4621 0.58508461509 -2.6023e-14 2.6023e-14 7e-18
J1632-4757 4.37505274487 -2.88454e-13 2.88454e-13 7e-18
J1632-4818 1.2289964712 -9.8073e-13 9.8073e-13 3e-17
J1633-2009 1.06888190894 -1.222e-15 1.222e-15 4e-18
J1633-4453 2.29091559536 -3.25531e-14 3.25531e-14 1.1e-18
J1633-4805 1.4068059721 -1.5218e-13 1.5218e-13 4e-17
J1633-5015 2.83973605453 -3.054746e-14 3.054746e-14 4e-20
J1634-4229 0.49621315021 -1.9722822e-15 1.9722822e-15 5e-22
J1634-5107 1.97100259922 -6.1167e-15 6.1167e-15 5e-19
J1634-5640 4.4602796054 -8.2e-16 8.2e-16 4e-17
J1635-1511 0.84789807494 -1.67e-16 1.67e-16 3e-18
J1635+2332 0.827339092144 -5.91e-16 5.91e-16 4e-18
J1635+2418 2.038708913957 -4.9592e-16 4.9592e-16 4e-20
J1635-4513 0.6270592823 -1.42e-15 1.42e-15 1.2e-16
J1635-4944 1.48817452033 -1.947e-14 1.947e-14 7e-17
J1635-5954 1.8899259613 -4.886e-15 4.886e-15 1.8e-17
J1636-2614 1.95904132159 -1.5574e-14 1.5574e-14 5e-18
J1636-4440 4.8391348483 -1.09394e-12 1.09394e-12 1e-16
J1636-4803 0.8301208425 -1.427e-14 1.427e-14 1.1e-16
J1636-4933 2.3236006177 -8.13e-15 8.13e-15 8e-17
J1637-4335 1.2964005406 -6.08e-15 6.08e-15 6e-17
J1637-4450 3.9546035737 -9e-15 9e-15 3e-15
J1637-4553 8.41939738252 -2.26194e-13 2.26194e-13 4e-18
J1637-4642 6.491542203 -2.49892e-12 2.49892e-12 1e-16
J1637-4721 0.85782319432 -3.27e-15 3.27e-15 1e-16
J1637-4816 1.1942219218 -8.32e-15 8.32e-15 3e-17
J1638-3815 1.4321300661 -1.58e-16 1.58e-16 6e-18
J1638-3951 1.29679780121 -9.9e-16 9.9e-16 7e-17
J1638+4005 1.30255755938 -3.1e-16 3.1e-16 4e-17
J1638-4233 1.95721769266 -3.8644e-14 3.8644e-14 1.2e-17
J1638-4344 0.89130992945 -2e-17 2e-17 1.3e-16
J1638-4417 8.4888197965 -1.15716e-13 1.15716e-13 7e-18
J1638-4608 3.59512083 -6.65397e-13 6.65397e-13 1.6e-17
J1638-4725 1.3090145 -8.2e-15 8.2e-15 1.4e-15
J1638-5226 2.93683419334 -2.286e-14 2.286e-14 4e-17
J1639-4359 1.70195680429 -4.3e-17 4.3e-17 4.4e-17
J1639-4604 3.779890539 -4.1261e-14 4.1261e-14 3e-18
J1640+2224 316.12398422451724 -2.81542e-16 2.81542e-16 5e-21
J1640-4631 4.843950957 -2.29e-11 2.29e-11 1e-12
J1640-4648 5.6068883851 -2.534e-14 2.534e-14 5e-17
J1640-4715 1.9326284729 -1.57266e-13 1.57266e-13 6e-18
J1640-4951 1.35299881667 -6.11e-16 6.11e-16 1e-17
J1641-2347 0.916583201958 -3.45e-17 3.45e-17 1.3e-18
J1641+3627A 96.362234567 6.75e-16 6.75e-16 3e-18
J1641+3627B 283.4409431836 1.2e-17 1.2e-17 1e-17
J1641+3627C 268.66686619507 -8.9e-17 8.9e-17 5e-18
J1641+3627D 320.688695691 2.42e-15 2.42e-15 1e-17
J1641+3627E 402.0937023406 -2.82e-15 2.82e-15 2e-17
J1641+3627F 332.9448049492 -1.55e-15 1.55e-15 6e-17
J1641-5317 5.71081786086 -1.20706e-13 1.20706e-13 2e-18
J1641+8049 494.76063707093 -2.19e-15 2.19e-15 2e-17
J1643-1224 216.3733370950632 -8.64392e-16 8.64392e-16 9e-21
J1643+1338 0.90987906068 -6.441e-16 6.441e-16 1.7e-18
J1643-4505 4.212470392 -5.6473e-13 5.6473e-13 1e-16
J1643-4522 0.74189508944 -4.559e-15 4.559e-15 7e-18
J1643-4550 1.39371250856 -5.8223e-14 5.8223e-14 6e-18
J1644-4559 2.197424522481 -9.70042e-14 9.70042e-14 3e-19
J1644-4657 7.938887556 -4.73e-14 4.73e-14 1.3e-15
J1645-0317 2.57938244186 -1.184559e-14 1.184559e-14 1.1e-19
J1645+1012 2.433914834963 -4.816e-16 4.816e-16 1.2e-18
J1646-1910 0.2075663829 -4.32e-16 4.32e-16 6e-18
J1646-4308 1.1895132775 -1.6e-16 1.6e-16 1.2e-16
J1646-4346 4.3177272236 -2.10203e-12 2.10203e-12 8e-17
J1646-5123 1.88652475351 -7.47e-15 7.47e-15 4e-17
J1646-6831 0.560031669373 -5.337e-16 5.337e-16 1e-19
J1647-3607 4.7099515469 -2.86e-15 2.86e-15 5e-17
J1647-4552 0.0942448774 -7.4e-15 7.4e-15 2e-16
J1647+6608 0.62507876955 -3.063e-15 3.063e-15 6e-18
J1648-3256 1.389941423107 -6.82088e-15 6.82088e-15 2e-19
J1648-4458 1.5882304862 -4.68e-15 4.68e-15 3e-17
J1648-4611 6.0621606076 -8.722e-13 8.722e-13 5e-16
J1648-6044 1.71301809003 -1.259e-15 1.259e-15 9e-18
J1649+2533 0.9849718978 -5.4271e-16 5.4271e-16 2e-19
J1649-3012 292.02 -1.13e-15 1.13e-15 0.0
J1649-3805 3.81641963682 -5.34e-16 5.34e-16 2e-17
J1649-3935 1.29716868462 -6.58e-17 6.58e-17 7e-19
J1649-4349 1.14848595852 -5.8e-17 5.8e-17 2.5e-17
J1649-4653 1.79521547256 -1.598143e-13 1.598143e-13 2e-19
J1649-4729 3.3591743451 -7.391e-14 7.391e-14 1.7e-16
J1649-5553 1.62980401915 -4.51e-15 4.51e-15 5e-17
J1650-1654 0.571574977551 -1.04633e-15 1.04633e-15 1.2e-19
J1650-4126 3.23710835821 -2.07e-16 2.07e-16 5e-18
J1650-4341 3.23207912775 -1.743e-16 1.743e-16 2e-18
J1650-4502 2.6255691627 -1.1072e-13 1.1072e-13 1.1e-16
J1650-4601 7.8664037135 -9.37157e-13 9.37157e-13 3e-18
J1650-4921 6.393872581394 -7.43411e-14 7.43411e-14 5e-19
J1651-1709 1.027333553063 -3.2054e-15 3.2054e-15 5e-19
J1651-4246 1.18472094037 -6.662e-15 6.662e-15 3e-18
J1651-4519 1.9325792514 -3.06e-14 3.06e-14 5e-16
J1651-5222 1.5746588888 -4.48968e-15 4.48968e-15 3e-20
J1651-5255 1.12291858733 -2.6677e-15 2.6677e-15 6e-19
J1651-7642 0.56969958858 -4.42e-16 4.42e-16 3e-18
J1652-1400 3.27388977245 -1.884e-16 1.884e-16 1.7e-18
J1652-2404 0.5869443142906 -1.088206e-15 1.088206e-15 1.2e-20
J1652+2651 1.09193730211 -7.7942e-16 7.7942e-16 1.2e-19
J1652-4406 0.12974909238 -1.6e-16 1.6e-16 4e-17
J1653-0158 508.21219457426 -6.204e-16 6.204e-16 8e-19
J1653-2054 242.18087063654 -6.55e-16 6.55e-16 4e-18
J1653-3838 3.27828740321 -2.9942e-14 2.9942e-14 3e-18
J1653-4030 0.98099656939 -4.2e-16 4.2e-16 3e-17
J1653-4105 2.00409610806 -2.17e-16 2.17e-16 5e-18
J1653-4249 1.63249783074 -1.283e-14 1.283e-14 6e-17
J1653-4315 2.3850424939 -8.5e-17 8.5e-17 2.3e-17
J1653-4854 0.3268497668 -3.69e-16 3.69e-16 1.2e-17
J1654-2713 1.26290939372 -2.673e-16 2.673e-16 3e-19
J1654-3710 1.06477508236 -8.33e-16 8.33e-16 3e-18
J1654-4140 0.7849631666 -8e-17 8e-17 5e-16
J1654-4245 0.9078078525 -4.215e-14 4.215e-14 3e-17
J1655-3048 1.84183813866 -1.24e-16 1.24e-16 4e-18
J1655-3844 0.83791449172 -1.4e-15 1.4e-15 5e-16
J1656-3621 1.36961215431 -2.392e-15 2.392e-15 3e-18
J1656+6203 1.28840192872 -1.401e-15 1.401e-15 4e-18
J1657+3304 0.63683091551 -7.032e-16 7.032e-16 9e-19
J1657-4432 1.64040072874 -2.2079e-14 2.2079e-14 1.4e-17
J1658+3630 30.277356639727 -1.061e-16 1.061e-16 1.7e-18
J1658-4306 0.8573028021 -3.145e-14 3.145e-14 5e-17
J1658-4958 2.39880767693 -2.219e-14 2.219e-14 4e-17
J1658-5324 409.95436264371 -1.8746e-15 1.8746e-15 6e-19
J1659-1305 1.560164141185 -1.50355e-15 1.50355e-15 9e-20
J1659-4316 2.10800829679 -7.6e-16 7.6e-16 5e-17
J1659-4439 2.83051151693 -2e-16 2e-16 3e-16
J1700-0954 1.22352355821 -1.1258e-15 1.1258e-15 9e-19
J1700-3312 0.736210585862 -2.55438e-15 2.55438e-15 7e-20
J1700-3611 0.66930344771 -1.937e-15 1.937e-15 7e-18
J1700-3919 1.78411007426 -1.6e-17 1.6e-17 4e-18
J1700-4012 3.52370931957 -1.23e-15 1.23e-15 4e-17
J1700-4422 1.3235647032 -7e-17 7e-17 3.6e-16
J1700-4939 1.72901662205 -3.22e-15 3.22e-15 3e-17
J1701-3006A 190.78267088868 4.74e-15 4.74e-15 6e-17
J1701-3006B 278.2529621831 2.697e-14 2.697e-14 1.6e-16
J1701-3006C 131.35687282698 1.1065e-15 1.1065e-15 1.8e-18
J1701-3006D 292.58840407111 -1.08e-14 1.08e-14 3e-16
J1701-3006E 309.2397115125 -2.97e-14 2.97e-14 3e-16
J1701-3006F 435.7816702574 -4.22e-14 4.22e-14 4e-16
J1701-3130 3.432398403432 -6.593e-16 6.593e-16 1.5e-18
J1701-3726 0.407395359535 -1.84611e-15 1.84611e-15 6e-20
J1701-4533 3.09685187348 -4.9803e-15 4.9803e-15 2e-18
J1701-4958 1.24331061993 -1.7e-16 1.7e-16 7e-17
J1702-3932 2.5619480526 -2.48e-15 2.48e-15 4e-17
J1702-4128 5.49040871626 -1.577912e-12 1.577912e-12 1e-17
J1702-4217 4.39434966955 -2.2e-16 2.2e-16 1.1e-16
J1702-4306 4.64018878013 -2.10572e-13 2.10572e-13 2e-18
J1702-4310 4.157591601 -3.8681e-12 3.8681e-12 4e-16
J1702-4428 0.47091938501 -7.3e-16 7.3e-16 9e-17
J1703-1846 1.2432536715719 -2.675571e-15 2.675571e-15 1.5e-20
J1703-3241 0.8252288334107 -4.49345e-16 4.49345e-16 1.2e-20
J1703-4442 0.5723136989 -4.684e-15 4.684e-15 7e-18
J1703-4851 0.716124628374 -2.60178e-15 2.60178e-15 7e-20
J1704-3756 3.27617017233 -1.21114456e-13 1.21114456e-13 4e-21
J1704-5236 4.33447417766 -9.8e-16 9.8e-16 6e-17
J1704-6016 3.264527695 -9.7e-15 9.7e-15 3e-16
J1705-1906 3.344622243443 -4.628835e-14 4.628835e-14 1.1e-19
J1705-3423 3.91501633777 -1.64861e-14 1.64861e-14 6e-19
J1705-3936 1.1703001275 -2.639e-14 2.639e-14 1.4e-16
J1705-3950 3.13537138295 -5.95762e-13 5.95762e-13 1.3e-17
J1705-4108 1.1613492651 -4.681e-14 4.681e-14 1e-16
J1705-4331 4.493148121 -1.437e-15 1.437e-15 1.1e-17
J1705-6135 1.2367878759 -9.2e-17 9.2e-17 6.2e-17
J1706-3839 1.7056481134 -8.73e-15 8.73e-15 1.8e-16
J1706-4310 1.6208005921 -1.709e-14 1.709e-14 4e-17
J1706-4434 2.32600103163 -1.3947704e-14 1.3947704e-14 1.1e-20
J1706-6118 2.763031441157 -2.2302e-15 2.2302e-15 4e-19
J1707-4053 1.72111797519 -5.6882e-15 5.6882e-15 5e-19
J1707-4341 1.1228454748 -7.181e-15 7.181e-15 6e-18
J1707-4417 0.173497343752 -3.507e-16 3.507e-16 7e-19
J1707-4729 3.75271644 -2.1974e-14 2.1974e-14 9e-18
J1708-3426 1.44484514046 -8.7827e-15 8.7827e-15 2e-19
J1708-3506 221.96775106948 -5.627e-16 5.627e-16 5e-19
J1708-3641 1.70193416389 -3.907e-16 3.907e-16 1.5e-18
J1708-3827 0.8158057495 -5.7e-15 5.7e-15 4e-16
J1708-4008 0.090857365 -1.618e-13 1.618e-13 8e-16
J1708-4522 0.77051288025 -1.551e-15 1.551e-15 4e-18
J1708-7539 0.8396136458 -1.33e-15 1.33e-15 3e-17
J1709-1640 1.53126700704 -1.47952e-14 1.47952e-14 3e-19
J1709+2313 215.92693118725 -1.692e-16 1.692e-16 1.9e-18
J1709-3626 2.23285527591 -1.1305e-14 1.1305e-14 7e-18
J1709-3841 1.7036176706 -2.28e-14 2.28e-14 3e-16
J1709-4342 0.576070636 -2.7e-16 2.7e-16 1e-16
J1709-4401 1.1557549263 -9.845e-15 9.845e-15 1.4e-17
J1709-4429 9.759978135 -8.857444e-12 8.857444e-12 1.2e-17
J1710-2616 1.0480444462 -2.2e-17 2.2e-17 2.2e-17
J1710-4148 3.48965561314 -1.24e-15 1.24e-15 5e-17
J1710+4923 310.536979440897 -1.7561e-15 1.7561e-15 2e-19
J1711-1509 1.151007262132 -1.46056e-15 1.46056e-15 3e-20
J1711-3826 2.1488525385 -3.423e-14 3.423e-14 8e-17
J1711-4322 9.74485168391 -2.532e-15 2.532e-15 4e-18
J1711-5350 1.11205916031 -1.92133e-14 1.92133e-14 5e-19
J1712-2715 3.91604531247 -1.9619e-14 1.9619e-14 5e-18
J1713+0747 218.811840394717 -4.08387e-16 4.08387e-16 2e-21
J1713-3844 0.6249554554 -6.929e-14 6.929e-14 6e-17
J1713+7810 2.31200008722 -6.1e-16 6.1e-16 3e-17
J1714-1054 1.436206418688 -1.213e-16 1.213e-16 9e-19
J1714-3810 0.2614423 -4.02e-12 4.02e-12 6e-14
J1715-3247 0.79351598457 -5.8e-17 5.8e-17 5e-18
J1715-3700 1.2826628261 -2.4e-16 2.4e-16 8e-17
J1715-3859 1.07746138421 -5.105e-15 5.105e-15 7e-18
J1715-3903 3.5907423095 -4.82784e-13 4.82784e-13 1.3e-17
J1715-4034 0.482589475307 -7.063e-16 7.063e-16 2e-19
J1715-4254 1.74293348861 -2.66e-15 2.66e-15 3e-17
J1716-3720 1.58651157291 -4.523e-14 4.523e-14 3e-17
J1716-4005 3.2070528011 -2.95e-14 2.95e-14 5e-16
J1716-4111 0.96518829086 -2.685e-15 2.685e-15 5e-18
J1716-4711 1.79912996097 -2.696e-15 2.696e-15 7e-18
J1717-3425 1.52369521716 -2.27604e-14 2.27604e-14 1e-18
J1717-3737 1.46537617985 -1.1366e-14 1.1366e-14 1.3e-17
J1717-3847 0.8699442722 -6.2e-16 6.2e-16 6e-17
J1717-3953 0.92121695876 -2.8e-17 2.8e-17 1.6e-17
J1717-4043 2.51346307238 -7.726e-14 7.726e-14 9e-17
J1717-40435 2.857726584 -1.43e-14 1.43e-14 6e-16
J1717-4054 1.12648201282 -4.699e-15 4.699e-15 3e-18
J1717+4308A 316.48368670253 -6.123e-15 6.123e-15 3e-18
J1717-5800 3.10758444738 -1.89e-15 1.89e-15 1e-16
J1718-3714 0.77556728669 -1.5766e-14 1.5766e-14 1.8e-17
J1718-3718 0.29598283922 -1.4136e-13 1.4136e-13 4e-17
J1718-3825 13.39227352093 -2.371346e-12 2.371346e-12 1.1e-17
J1718-4539 1.69355814663 -2.1531e-14 2.1531e-14 1.9e-17
J1719-1438 172.70704460237 -2.399e-16 2.399e-16 2e-19
J1719-2330 2.20267861652 -1.06065e-14 1.06065e-14 2e-18
J1719-3458 2.025215005222 -6.11e-17 6.11e-17 1.3e-18
J1719-4006 5.28836132017 -4.6637e-14 4.6637e-14 6e-18
J1719-4302 4.24673171 -7.071e-15 7.071e-15 1.7e-17
J1720-0212 2.093296799451 -3.6281e-16 3.6281e-16 8e-20
J1720-1633 0.638732285846 -2.36545e-15 2.36545e-15 9e-20
J1720+2150 0.61894065595 -2.835e-16 2.835e-16 8e-19
J1720-2446 1.14381850931 -7.76e-16 7.76e-16 6e-18
J1720-2933 1.611737665617 -1.93788e-15 1.93788e-15 4e-20
J1720-3659 2.84799157894 -2.65e-16 2.65e-16 7e-18
J1721-1936 0.99597877881 -1.611e-15 1.611e-15 1.5e-17
J1721-1939 2.47500399857 -7.86e-16 7.86e-16 1e-17
J1721-2457 285.989343507338 -4.533e-16 4.533e-16 5e-19
J1721-3532 3.56603038405 -3.202818e-13 3.202818e-13 1e-18
J1722-3207 2.095742100981 -2.8338e-15 2.8338e-15 6e-19
J1722-3632 2.50511449337 -2.80187e-14 2.80187e-14 1.9e-18
J1722-3712 4.2340633683 -1.94742e-13 1.94742e-13 1.1e-17
J1722-4400 4.57552623855 -7.826e-15 7.826e-15 8e-18
J1723-2837 538.870683485 -2.19e-15 2.19e-15 1.2e-16
J1723-2852 1.599913188 -2.3e-15 2.3e-15 4.1e-15
J1723-3659 4.93279317887 -1.95353e-13 1.95353e-13 5e-18
J1724-3149 1.05458870231 -8.06e-15 8.06e-15 4e-17
J1724-3505 0.81852640077 -1.414e-14 1.414e-14 6e-17
J1724-4500 0.76387845665 -2.05e-15 2.05e-15 7e-17
J1725-0732 4.16806492694 -7.463e-15 7.463e-15 6e-18
J1725-2852 0.795046779 -1.26e-15 1.26e-15 9e-17
J1725-3546 0.9685500193 -1.407e-14 1.407e-14 7e-17
J1725-3848 0.4848752245 -5.41e-15 5.41e-15 1.2e-16
J1725-3853 208.68885636 -2.2e-15 2.2e-15 1.4e-15
J1725-4043 0.68256060227 -1.3e-15 1.3e-15 1.4e-15
J1726-3530 0.90079341918 -9.87307e-13 9.87307e-13 3e-18
J1726-3635 3.47908898733 -1.743e-14 1.743e-14 3e-17
J1726-4006 1.13278729089 -4.27e-15 4.27e-15 4e-17
J1727-2739 0.7733354277 -6.399e-16 6.399e-16 6e-19
J1727-2946 36.9232815430327 -3.3582e-16 3.3582e-16 5e-20
J1727-2951 35.2051272362 -3.8e-16 3.8e-16 8e-17
J1728-0007 2.590648582519 -7.53466e-15 7.53466e-15 9e-20
J1728-3733 1.6245944281 -1.9e-16 1.9e-16 8e-17
J1728-4028 1.154277886 -3.1e-16 3.1e-16 7e-17
J1729-2117 15.0845718178 -3.91e-17 3.91e-17 1.6e-18
J1730-2304 123.1102871305625 -3.05912e-16 3.05912e-16 3e-21
J1730-2900 0.65001470845 -3.74e-15 3.74e-15 3e-17
J1730-3350 7.1705039813 -4.3616e-12 4.3616e-12 9e-16
J1730-3353 0.30578778579 -2.053e-15 2.053e-15 3e-18
J1731-1847 426.51934403983 -4.622e-15 4.622e-15 8e-18
J1731-3123 1.32793661839 -2.96e-15 2.96e-15 4e-17
J1731-3322 1.83597223158 -9.4695717e-14 9.4695717e-14 7e-21
J1731-4744 1.20506786194 -2.37616e-13 2.37616e-13 5e-18
J1732-1930 2.06709800946 -7.768e-16 7.768e-16 4e-19
J1732-3131 5.08794112 -7.2609e-13 7.2609e-13 3e-17
J1732-3426 3.0040252844 -3.63e-15 3.63e-15 8e-17
J1732-3729 0.45787517546 -2.73e-16 2.73e-16 1.1e-17
J1732-4128 1.592405666 -3.255e-14 3.255e-14 4e-17
J1732-4156 3.09182036197 -6.32e-15 6.32e-15 5e-17
J1732-5049 188.23351221745 -5.0282e-16 5.0282e-16 1.8e-19
J1733-2228 1.147206256861 -5.6201e-17 5.6201e-17 1.3e-20
J1733-2533 1.51562424828 -4.823e-15 4.823e-15 1.1e-17
J1733-2837 1.30177050713 -1.877e-15 1.877e-15 1.2e-17
J1733-3030 2.76203446627 -1.2576e-14 1.2576e-14 8e-18
J1733-3322 0.80262320764 -2.643e-15 2.643e-15 1.7e-17
J1733-3716 2.9621291821 -1.320044e-13 1.320044e-13 1.9e-18
J1733-4005 1.78006154428 -1.1484e-14 1.1484e-14 7e-18
J1733-5515 0.988891255 -3.9e-16 3.9e-16 2e-16
J1734-0212 1.191335192834 -5.9752e-16 5.9752e-16 1e-19
J1734-2415 1.6325897834 -2.8e-15 2.8e-15 3e-16
J1734-2859 3.31723503579 -8.8e-17 8.8e-17 7e-18
J1734-3058 1.847453268395 -5.53e-17 5.53e-17 1.8e-18
J1734-3333 0.855182765 -1.66702e-12 1.66702e-12 3e-17
J1735-0243 1.2773235857 -1.031e-15 1.031e-15 2e-17
J1735-0724 2.384728392905 -6.90811e-15 6.90811e-15 5e-20
J1735-3258 2.84923231813 -2.11107e-13 2.11107e-13 3e-18
J1735+6320 1.958027198703 -1.2368e-15 1.2368e-15 1.6e-18
J1736-2457 0.378469127638 -4.91e-16 4.91e-16 3e-18
J1736-2819 0.6279752367 -5.884e-15 5.884e-15 5e-18
J1736-2843 0.15515816927 -7.22e-16 7.22e-16 4e-18
J1736-3422 2.88 -5.44e-13 5.44e-13 0.0
J1736-3511 1.9888513628 -6.2e-15 6.2e-15 4e-16
J1737-0314A 505.05656417562 -2.4376e-14 2.4376e-14 3e-18
J1737-0811 239.51996484444 -4.55e-16 4.55e-16 5e-18
J1737-3102 1.30094454375 -6.3186e-14 6.3186e-14 9e-18
J1737-3137 2.2200891113 -6.839e-13 6.839e-13 1.3e-15
J1737-3320 1.22508021431 -3.378e-15 3.378e-15 8e-18
J1737-3555 2.515187036101 -3.8725e-14 3.8725e-14 1.3e-17
J1738+0333 170.93736991146392 -7.04774e-16 7.04774e-16 4e-21
J1738-2330 0.505344668829 -2.1858e-15 2.1858e-15 9e-19
J1738-2647 2.8604856126 -2.58e-14 2.58e-14 1.2e-15
J1738-2736 1.59307834609 -1.1736e-14 1.1736e-14 1.8e-17
J1738-2955 2.2551713364 -4.17146e-13 4.17146e-13 1.2e-17
J1738-3107 1.8198438376 -9.8e-16 9.8e-16 2e-16
J1738-3211 1.301237959897 -1.34596e-15 1.34596e-15 3e-20
J1738-3316 1.36916434411 -1.66e-16 1.66e-16 6e-18
J1739+0612 4.27041943171 -2.852e-15 2.852e-15 3e-18
J1739-1313 0.822572972756 -5.53e-17 5.53e-17 7e-19
J1739-2521 0.54991550214 -7.3e-17 7.3e-17 7e-18
J1739-2903 3.09706373618 -7.55345e-14 7.55345e-14 7e-19
J1739-3023 8.7434194934 -8.71129e-13 8.71129e-13 2e-18
J1739-3049 4.1785550317 -3.803e-14 3.803e-14 3e-17
J1739-3131 1.8887846273 -6.6297e-14 6.6297e-14 5e-18
J1739-3159 1.13952161704 -2.56e-16 2.56e-16 1.9e-17
J1739-3951 2.92592314444 -1.7e-16 1.7e-16 4e-17
J1740+1000 6.48983281353 -9.04066e-13 9.04066e-13 9e-18
J1740+1311 1.245252064335 -2.250493e-15 2.250493e-15 1.8e-20
J1740-2540 0.59078737729 -6.46e-16 6.46e-16 4e-18
J1740-3015 1.6477542263 -1.26557e-12 1.26557e-12 3e-17
J1740-3052 1.753421854445 -7.84126e-14 7.84126e-14 3e-19
J1740-3327 1.94174509793 -1.4696e-14 1.4696e-14 5e-18
J1740-5340A 273.9479176156 -1.26e-14 1.26e-14 6e-16
J1741-0840 0.4894565052369 -5.44946e-16 5.44946e-16 1e-20
J1741+1351 266.8691669720664 -2.151992e-15 2.151992e-15 1e-20
J1741-2019 0.256114322143 -1.0666e-15 1.0666e-15 9e-19
J1741-2054 2.417209833 -9.923e-14 9.923e-14 3e-17
J1741-2719 2.88353187692 -6.7e-16 6.7e-16 3e-17
J1741-2733 1.11987265911 -1.85e-16 1.85e-16 1e-17
J1741+2758 0.7348954975 -9.943e-16 9.943e-16 6e-19
J1741-2945 4.4731155537 -1.269e-14 1.269e-14 4e-17
J1741-3016 0.52805316951 -2.508e-15 2.508e-15 1.6e-17
J1741+3855 1.206475 -2.998e-16 2.998e-16 0.0
J1741-3927 1.95231526531 -6.5261e-15 6.5261e-15 9e-19
J1742-3321 6.98 -6.18e-14 6.18e-14 0.0
J1742-3957 0.9839138013 -7.9e-17 7.9e-17 2.8e-17
J1742-4616 2.42482410446 -1.99e-16 1.99e-16 8e-18
J1743-0339 2.2489846054 -7.871e-15 7.871e-15 4e-18
J1743-1351 2.46708325869 -2.9064e-15 2.9064e-15 5e-19
J1743-2442 0.80482359167 -3.06e-16 3.06e-16 6e-18
J1743-3150 0.414138298084 -2.07152e-14 2.07152e-14 5e-19
J1743-3153 5.17851909036 -2.83388e-13 2.83388e-13 1e-17
J1743-4212 3.26619145647 -8.357e-15 8.357e-15 5e-18
J1744-1134 245.4261196602377 -5.38155e-16 5.38155e-16 2e-21
J1744-1610 0.569085283487 -7.697e-16 7.697e-16 6e-19
J1744-2335 0.593998234019 -2.938e-16 2.938e-16 4e-19
J1744-3130 0.93803273991 -1.8675e-14 1.8675e-14 1e-17
J1744-3922 5.79897187841 -5.2e-17 5.2e-17 5e-18
J1744-5337 2.811627834 -1.5e-15 1.5e-15 8e-16
J1744-7619 213.33223675351 -4.405e-16 4.405e-16 8e-19
J1745-0129 0.956565374184 -5.77e-16 5.77e-16 4e-18
J1745-0952 51.609431233273 -2.4627e-16 2.4627e-16 1.3e-19
J1745+1017 377.05547013813 -3.88e-16 3.88e-16 2e-18
J1745+1252 0.94353085011 -5.01e-16 5.01e-16 4e-18
J1745-2229 0.861628837956 -2.1209e-15 2.1209e-15 1.5e-18
J1745-2758 2.051164249099 -1.86e-17 1.86e-17 2e-19
J1745-2900 0.2656936554 -1.2399e-12 1.2399e-12 1.5e-15
J1745-3040 2.721579246363 -7.9046e-14 7.9046e-14 4e-18
J1745-3812 1.4319408595 -4.974e-15 4.974e-15 1.5e-17
J1746+2245 0.288597141714 -4.097e-16 4.097e-16 6e-19
J1746+2540 0.94504723258 -9.351e-16 9.351e-16 1.8e-18
J1746-2849 0.6763701556 -5.8e-15 5.8e-15 3e-16
J1746-2850 0.9284176174 -1.157706e-12 1.157706e-12 1.8e-17
J1746-2856 1.057949931 -1.4e-14 1.4e-14 4e-15
J1746-3239 5.0114923575 -1.64778e-13 1.64778e-13 3e-18
J1747-1030 0.63339530289 -1.73e-16 1.73e-16 9e-18
J1747-2647 1.99898269975 -5.2911e-14 5.2911e-14 8e-18
J1747-2802 0.35970198286 -3.06e-16 3.06e-16 1.5e-17
J1747-2809 19.1744057 -5.7197e-11 5.7197e-11 1.2e-14
J1747-2958 10.120025887 -6.28042e-12 6.28042e-12 1e-17
J1747-4036 607.6775384652 -4.853e-15 4.853e-15 3e-18
J1748-1300 2.537212363771 -7.80664e-15 7.80664e-15 7e-20
J1748-2021A 3.464969947246 -4.7944e-15 4.7944e-15 1.2e-18
J1748-2021B 59.665418222544 1.1717e-15 1.1717e-15 6e-19
J1748-2021C 160.59270990836 1.543e-15 1.543e-15 4e-18
J1748-2021D 74.097014488305 -3.2216e-15 3.2216e-15 9e-19
J1748-2021E 61.48547652886 -1.1812e-15 1.1812e-15 1.5e-18
J1748-2021F 263.5998326931 7.33e-16 7.33e-16 1.3e-17
J1748-2444 2.2581595818 -5.6761e-16 5.6761e-16 1.7e-19
J1748-2446A 86.4816368591 2.54e-16 2.54e-16 3e-18
J1748-2446aj 337.96234149929 -1.61313e-14 1.61313e-14 7e-19
J1748-2446ak 529.07066473956 -2.4771e-14 2.4771e-14 2e-18
J1748-2446an 208.23191713844 -6.7532e-15 6.7532e-15 2.6e-18
J1748-2446C 118.5382530563 8.52e-15 8.52e-15 6e-17
J1748-244am 340.8525546358 1.5893e-14 1.5893e-14 4e-18
J1748-3009 103.26352668931 3.817e-16 3.817e-16 2e-19
J1749-2146 0.368384428817 -9.603991e-16 9.603991e-16 1e-21
J1749-2347 1.14352903909 -3.1692e-15 3.1692e-15 1.3e-18
J1749-2629 0.74884614571 -9.62e-16 9.62e-16 1.5e-17
J1749-3002 1.63968389547 -2.11608e-14 2.11608e-14 3e-19
J1749-4931 2.243046129 -2.97e-15 2.97e-15 1.1e-16
J1749-5417 3.25122101704 -1.581e-15 1.581e-15 8e-18
J1749-5605 0.750576225 -1.194e-15 1.194e-15 1.7e-17
J1749+5952 2.293362580627 -7.99e-16 7.99e-16 3e-18
J1750-2043 0.17733492662 -2.5e-16 2.5e-16 5e-17
J1750-2438 1.40292980638 -2.125e-14 2.125e-14 4e-17
J1750-2444 1.11188112412 -3.26e-16 3.26e-16 3e-18
J1750-28 0.7689272522 -3.41742e-15 3.41742e-15 1.2e-19
J1750-3157 1.09846293996 -2.3712e-16 2.3712e-16 4e-20
J1750-3503 1.46195922966 -8.14e-17 8.14e-17 9e-19
J1750-3703A 8.96050624775 -4.545e-16 4.545e-16 6e-19
J1750-3703B 164.6214621217 -5.2e-16 5.2e-16 1.1e-16
J1750-3703C 37.63830424257 1.411e-15 1.411e-15 4e-18
J1750-3703D 194.55492232569 -1.8652e-14 1.8652e-14 9e-18
J1751-2516 2.5326985081 -1.6964e-14 1.6964e-14 1.6e-17
J1751-2857 255.43611088557 -7.314e-16 7.314e-16 2e-18
J1751-3323 1.8240615852 -2.938e-14 2.938e-14 2e-17
J1751-4657 1.347066944066 -2.3551e-15 2.3551e-15 1e-19
J1752+2359 2.44468374341 -3.841e-15 3.841e-15 6e-18
J1752-2410 5.23459646155 -1.69264e-14 1.69264e-14 2e-18
J1752-2806 1.77759563969 -2.56868e-14 2.56868e-14 3e-19
J1752-2821 1.56193989928 -8.46e-15 8.46e-15 4e-17
J1753-1914 15.8843898595 -5.1e-16 5.1e-16 3e-17
J1753-2240 10.51106824831 -1.07e-16 1.07e-16 1.4e-17
J1753-2501 1.89273345976 -5.05662e-14 5.05662e-14 6e-19
J1753-2819 53.6952195462 1.423e-16 1.423e-16 4e-19
J1754-2422 0.47841211342 -1.9e-16 1.9e-16 5e-17
J1754-3014 0.75729440297 -2.539e-15 2.539e-15 1.1e-17
J1754-3443 2.76479402991 -4.366e-15 4.366e-15 5e-18
J1754-3510 2.546447888115 -5.068e-15 5.068e-15 3e-18
J1754+5201 0.418165652037 -2.7351e-16 2.7351e-16 5e-20
J1755-0903 5.24357335318 -2.1471e-14 2.1471e-14 9e-18
J1755-1650 1.3628723398 -1.274e-15 1.274e-15 4e-18
J1755-2025 3.10336201285 -4.2585e-14 4.2585e-14 6e-18
J1755-2521 0.850363364 -6.522e-14 6.522e-14 1.2e-16
J1755-25211 0.99550771827 -3.09283e-14 3.09283e-14 1.2e-18
J1755-2534 4.28191025905 -2.05462e-13 2.05462e-13 1.5e-17
J1755-2550 3.172628469219 -2.4497e-14 2.4497e-14 1.5e-17
J1755-26 2.3208740364 -6.614568e-14 6.614568e-14 3e-20
J1755-2725 3.8174542497 -2e-16 2e-16 1.2e-15
J1755-3716 78.2101189443 -1.9e-16 1.9e-16 2e-17
J1756+1822 1.34408432377 -9.27e-16 9.27e-16 3e-18
J1756-2225 2.4692559061 -3.2127e-13 3.2127e-13 3e-17
J1756-2251 35.1350727145469 -1.256079e-15 1.256079e-15 3e-21
J1756-2435 1.491468881773 -6.33399e-16 6.33399e-16 2e-20
J1756-2619 1.3802360573 -2.358e-15 2.358e-15 1.2e-17
J1757-1500 5.5755650475 -4.6752e-14 4.6752e-14 1.3e-17
J1757-1854 46.517617017655 -5.6917e-15 5.6917e-15 1.6e-18
J1757-2223 5.39635989339 -2.2771e-14 2.2771e-14 7e-18
J1757-2421 4.271573098 -2.3729e-13 2.3729e-13 3e-17
J1757-2745 56.538013330516 4.17e-17 4.17e-17 5e-19
J1757-5322 112.74006440127 -3.34e-16 3.34e-16 6e-18
J1758-1931 1.44393577539 -3.527e-14 3.527e-14 5e-17
J1758-2206 2.32407749833 -5.166e-15 5.166e-15 1.9e-17
J1758-2540 0.47454913024 -3.5e-16 3.5e-16 3e-17
J1758-2630 0.8313288172 -3.57e-15 3.57e-15 5e-17
J1758-2846 1.3042802538 -1.6e-16 1.6e-16 3e-17
J1758+3030 1.05568104027 -8.02e-16 8.02e-16 1.2e-17
J1759-1029 0.39804752723 -2.494e-15 2.494e-15 4e-18
J1759-1736 1.25242411862 -4e-16 4e-16 3e-16
J1759-1903 1.3670437715 -5.73e-15 5.73e-15 1.2e-16
J1759-1940 3.92587396764 -1.44e-15 1.44e-15 3e-17
J1759-1956 0.35169302087 -2.297e-15 2.297e-15 6e-18
J1759-2205 2.16928428064 -5.10746e-14 5.10746e-14 7e-19
J1759-2302 1.23347493727 -1.6346e-14 1.6346e-14 1.7e-17
J1759-2307 1.78926509015 -1.2044e-14 1.2044e-14 7e-18
J1759-2549 1.04542524405 -1.08846e-13 1.08846e-13 1.4e-17
J1759-2922 1.740946263509 -1.402839e-14 1.402839e-14 9e-20
J1759-3107 0.926822758345 -3.24135e-15 3.24135e-15 9e-20
J1759+5036 5.681290492668 -7.84e-18 7.84e-18 1e-19
J1759-5505 2.6781496751 -3.151e-15 3.151e-15 1.4e-17
J1800-0125 1.27683673064 -1.8809e-14 1.8809e-14 9e-18
J1800-2114 0.55578018576 -1.7e-16 1.7e-16 8e-17
J1800+5034 1.72898175945 -3.5e-16 3.5e-16 2e-17
J1801-0357 1.08519559579 -3.8928e-15 3.8928e-15 1e-19
J1801-0857A 139.360884729 9.9124e-15 9.9124e-15 8e-19
J1801-0857B 34.5284928861 -2.628e-15 2.628e-15 7e-18
J1801-0857C 267.47267494 4.573e-15 4.573e-15 9e-18
J1801-0857D 236.600598138 -4.3e-16 4.3e-16 2e-17
J1801-0857E 131.55003245964 1.794e-14 1.794e-14 2e-17
J1801-0857F 40.17357389106 4.312e-15 4.312e-15 7e-18
J1801-0857G 19.383088017 -3e-17 3e-17 2e-17
J1801-0857H 177.2193886845 -1.21e-14 1.21e-14 7e-16
J1801-1417 275.85470899697 -4.03e-16 4.03e-16 3e-18
J1801-1855 0.39208025942 -2.8e-17 2.8e-17 3.3e-17
J1801-1909 0.90193703186 -5.72e-16 5.72e-16 7e-18
J1801-2115 2.2825153353 -8.1e-17 8.1e-17 3e-17
J1801-2154 2.66452256901 -1.13721e-13 1.13721e-13 1.5e-17
J1801-2304 2.4048457283 -6.531075e-13 6.531075e-13 6e-19
J1801-2451 8.0048537226 -8.1959e-12 8.1959e-12 3e-16
J1801-2920 0.924290873961 -2.81266e-15 2.81266e-15 3e-20
J1801-3210 134.16363857905 -1.3e-18 1.3e-18 2e-19
J1801-3458 0.72170711979 -2.07e-16 2.07e-16 1.9e-17
J1802+0128 1.80420219064 -6.865e-15 6.865e-15 1e-17
J1802-0523 0.59503515667 -9.379e-16 9.379e-16 1.1e-18
J1802-1745 1.94298740055 -2.13e-15 2.13e-15 4e-17
J1802-2124 79.06642422995 -4.536e-16 4.536e-16 1.6e-18
J1802-2426 1.75744734512 -2.6445e-14 2.6445e-14 2e-17
J1802-3346 0.4063303019 -2.18e-16 2.18e-16 1.5e-17
J1803-1616 1.86360004634 -6.152e-15 6.152e-15 4e-18
J1803-1857 0.349120841186 -1.849e-15 1.849e-15 4e-18
J1803-1920 2.25403455265 -1.675e-15 1.675e-15 4e-18
J1803-2137 7.481282565107 -7.520039e-12 7.520039e-12 9e-18
J1803-2149 9.4044983174 -1.725894e-12 1.725894e-12 6e-18
J1803-2712 2.990292674144 -1.5302e-16 1.5302e-16 1.1e-19
J1803-3002A 140.8174521908 -7.93e-16 7.93e-16 1.9e-17
J1803-3329 1.57875131287 -8.405e-16 8.405e-16 5e-19
J1804-0735 43.28844052279 -8.753e-16 8.753e-16 4e-19
J1804-2228 1.7528157081 -4.4e-16 4.4e-16 3e-17
J1804-2717 107.03164921949 -4.68e-16 4.68e-16 6e-18
J1804-2858 669.93358254482 3.399e-16 3.399e-16 9e-19
J1805+0306 4.57223191539 -2.089391e-14 2.089391e-14 1.4e-19
J1805+0615 469.72472452336 -5.0214e-15 5.0214e-15 1.8e-18
J1805-0619 2.19949066665 -4.688e-15 4.688e-15 7e-18
J1805-1504 0.84654706542 -1.96e-16 1.96e-16 1.6e-17
J1805-2032 2.4644534146 -5.098e-14 5.098e-14 4e-17
J1805-2037 2.79480454257 -1.3712e-14 1.3712e-14 1.2e-17
J1805-2447 1.51194033937 -1.33e-17 1.33e-17 1.5e-18
J1805-2948 2.3345886216 -2.58e-15 2.58e-15 3e-17
J1806+1023 2.064893576538 -2.441e-16 2.441e-16 1.8e-18
J1806-1154 1.913442058714 -5.15786e-15 5.15786e-15 9e-20
J1806-1618 1.49631336087 -1.93e-15 1.93e-15 5e-17
J1806-1920 1.1366337475 -2.2e-17 2.2e-17 2.7e-17
J1806-2125 2.075444041 -5.0821e-13 5.0821e-13 2e-17
J1806+2819 66.29687452695 -1.65e-16 1.65e-16 3e-18
J1807+0756 2.153777595863 -6.003e-16 6.003e-16 1e-18
J1807-0847 6.107714243738 -1.074334e-15 1.074334e-15 1.2e-20
J1807-2459A 326.856262685978 4.632e-16 4.632e-16 3e-19
J1807-2459B 238.881430848499 -4.69779e-15 4.69779e-15 1.1e-19
J1807-2557 0.361768994995 -6.536e-16 6.536e-16 3e-19
J1807-2715 1.208055612219 -1.776454e-14 1.776454e-14 1e-19
J1808-0813 1.141494802498 -1.61599e-15 1.61599e-15 7e-20
J1808-1020 1.675060948441 -2.1674e-15 2.1674e-15 1e-18
J1808-1517 1.83638133528 -8.9943e-15 8.9943e-15 1.7e-18
J1808-1726 4.148782855 -2e-16 2e-16 1.9e-15
J1808-2024 0.1323466 -9.62e-12 9.62e-12 1.6e-13
J1808-2057 1.088837931564 -2.024485e-14 2.024485e-14 1e-19
J1808-2701 0.406854393535 -1.08949e-14 1.08949e-14 1.8e-18
J1808-3249 2.74038490779 -5.2939e-14 5.2939e-14 8e-18
J1809-0119 1.3423243983 -4.13e-15 4.13e-15 4e-17
J1809-0743 3.18587333048 -1.544e-15 1.544e-15 1e-17
J1809-1429 1.116962400126 -6.537e-15 6.537e-15 4e-18
J1809-1850 0.8892990815 -8.363e-15 8.363e-15 6e-18
J1809-1917 12.0838226201 -3.727882e-12 3.727882e-12 1.9e-17
J1809-1943 0.18048121539 -9.2121e-14 9.2121e-14 3.5e-17
J1809-2004 2.2998477764 -3.85e-14 3.85e-14 3e-16
J1809-2109 1.423662580739 -7.74622e-15 7.74622e-15 6e-20
J1809-2332 6.8125205463 -1.59748e-12 1.59748e-12 1e-17
J1809-3547 1.1622665438 -1.62e-16 1.62e-16 1.4e-17
J1810+0705 3.25010007022 -2.56e-15 2.56e-15 5e-17
J1810-1441 4.60376541217 -5.06e-16 5.06e-16 4e-18
J1810-1709 0.8612280952 -2.4699e-16 2.4699e-16 5e-20
J1810+1744 602.409639 -1.669e-15 1.669e-15 0.0
J1810-1820 6.5054918751 -2.21e-15 2.21e-15 1.1e-16
J1810-2005 30.467142155106 -1.3684e-16 1.3684e-16 1.1e-19
J1810-5338 3.8306868647 -5.6604e-15 5.6604e-15 1e-19
J1811-0154 1.08114557226 -1.88e-15 1.88e-15 8e-17
J1811+0702 2.16584913228 -1.2628e-14 1.2628e-14 5e-18
J1811-1049 0.38111810388 -1.2e-16 1.2e-16 3e-17
J1811-1717 2.5550282764 -7.83e-16 7.83e-16 6e-18
J1811-1736 9.59859125268 -8.3e-17 8.3e-17 5e-18
J1811-1835 1.7938390569 -2.032e-14 2.032e-14 4e-17
J1811-1925 15.463838 -1.052e-11 1.052e-11 1e-13
J1811-2405 375.85602004288 -1.94605e-15 1.94605e-15 5e-20
J1811-2439 2.40492755379 -1.719e-15 1.719e-15 6e-18
J1811-4930 0.69798078503 -1.098e-15 1.098e-15 3e-18
J1812+0226 1.25960003849 -5.71114e-15 5.71114e-15 4e-20
J1812-1718 0.82961772349 -1.313e-14 1.313e-14 1e-17
J1812-1733 1.85756026077 -3.38999e-15 3.38999e-15 1.7e-19
J1812-1910 2.3202341687 -2.0319e-13 2.0319e-13 1.3e-16
J1812-20 0.52545515433 -6.626e-17 6.626e-17 9e-20
J1812-2102 0.81742601326 -1.5965e-14 1.5965e-14 6e-18
J1812-2526 3.16620972153 -1.779e-15 1.779e-15 9e-18
J1812-2748 4.21970648822 -5.62e-15 5.62e-15 8e-17
J1812-3039 1.70219494788 -1.913e-15 1.913e-15 3e-18
J1813-1246 20.802023359 -7.60023e-12 7.60023e-12 9e-17
J1813-1749 22.351083818 -6.3445e-11 6.3445e-11 4.4e-14
J1813+1822 2.972433564 -1.9e-16 1.9e-16 8e-17
J1813-2113 2.34485149088 -1.144e-14 1.144e-14 3e-17
J1813-2242 3.04400829778 -4.43e-16 4.43e-16 5e-18
J1813-2621 225.73304176818 -6.352e-16 6.352e-16 4e-19
J1813+4013 1.074011086779 -2.93994e-15 2.93994e-15 3e-20
J1814-0521 0.98597987402 -8.59e-16 8.59e-16 3e-18
J1814-0618 0.72575866505 -1.54e-16 1.54e-16 8e-18
J1814+1130 1.331095114579 -2.94188e-15 2.94188e-15 1.5e-19
J1814-1649 1.04442576171 -6.908e-15 6.908e-15 7e-18
J1814-1744 0.251515052 -4.711e-14 4.711e-14 2e-17
J1815-1738 5.03887545888 -1.974552e-12 1.974552e-12 1.1e-17
J1815-1910 0.80004893907 -2.3232e-14 2.3232e-14 1.3e-17
J1815+5546 2.3427772328 -5.2e-16 5.2e-16 8e-17
J1816-0755 4.59468679946 -1.36807e-13 1.36807e-13 3e-18
J1816-1446 1.6820863075 -3.752e-15 3.752e-15 3e-18
J1816-1729 1.27826015924 -1.18659e-14 1.18659e-14 4e-19
J1816-2650 1.68666719259 -1.8919e-16 1.8919e-16 9e-20
J1816+4510 313.174935649713 -4.2272e-15 4.2272e-15 1e-18
J1816-5643 4.5887792577 -4.06e-17 4.06e-17 1.3e-18
J1817-0743 2.2826081287 1.2e-17 1.2e-17 4.3e-17
J1817-1511 4.4522836855 -2.8373e-14 2.8373e-14 1.6e-17
J1817-1742 6.67806213863 -9.17844e-13 9.17844e-13 4e-18
J1817-1938 0.48855853824 -8.6e-17 8.6e-17 2.2e-17
J1817-3618 2.58384981884 -1.3506e-14 1.3506e-14 1e-18
J1817-3837 2.60086963147 -3.925e-15 3.925e-15 5e-18
J1818-0151 1.193980028657 -1.29815e-14 1.29815e-14 8e-19
J1818-1116 1.83553757789 -1.2885e-14 1.2885e-14 1.7e-17
J1818-1422 3.430655769877 -2.39594e-14 2.39594e-14 2e-19
J1818-1448 3.5540227404 -7.77e-14 7.77e-14 3e-16
J1818-1519 1.0641806956 -4.65e-15 4.65e-15 7e-17
J1818-1541 1.81444150622 -3.1854e-14 3.1854e-14 2e-17
J1818-1556 1.04963855904 -7.78e-16 7.78e-16 3e-18
J1818-1607 0.733411 -2.25e-11 2.25e-11 1e-13
J1819-0925 1.173643510907 -4.3116e-15 4.3116e-15 1.5e-18
J1819-1008 3.31686125551 -1.4532e-14 1.4532e-14 5e-18
J1819-1114 3.3994814107 -6.54e-15 6.54e-15 7e-17
J1819-1131 0.72038992361 -3.95e-16 3.95e-16 5e-18
J1819+1305 0.943072784505 -3.1947e-16 3.1947e-16 1.8e-19
J1819-1318 0.65976291081 -2.6e-16 2.6e-16 9e-17
J1819-1408 0.5591307454 -8.1e-16 8.1e-16 5e-17
J1819-1458 0.234564843 -3.0959e-14 3.0959e-14 4e-18
J1819-1510 4.41425116122 -1.53e-16 1.53e-16 1.6e-17
J1819-1717 2.5411563288 -2.231e-14 2.231e-14 4e-17
J1820-0427 1.67201171086 -1.76831e-14 1.76831e-14 3e-19
J1820-0509 2.964537059313 -8.1932e-15 8.1932e-15 2e-18
J1820-1346 1.085234618514 -5.29417e-15 5.29417e-15 4e-20
J1820-1529 3.000716562 -3.413e-13 3.413e-13 4e-16
J1820-1818 3.22679954156 -9.7468e-16 9.7468e-16 6e-20
J1821+0155 29.60214837047 -2.541e-17 2.541e-17 1.7e-19
J1821-0256 2.41481119709 -2.17e-16 2.17e-16 8e-18
J1821-0331 1.10825964625 -3.11e-15 3.11e-15 3e-17
J1821-1419 0.6038612447 -3.2619e-13 3.2619e-13 9e-17
J1821-1432 0.52215758217 -1.465e-15 1.465e-15 3e-18
J1821+1715 0.731699075953 -4.665e-16 4.665e-16 6e-19
J1821+4147 0.792482693574 -1.086e-15 1.086e-15 6e-18
J1822+0705 0.733774022731 -9.4076e-16 9.4076e-16 1.3e-19
J1822-0719 2.00370471529 -7.63e-17 7.63e-17 9e-19
J1822-0848 1.19783535921 -1.94e-16 1.94e-16 6e-18
J1822-0902 6.71616448537 -8.0204e-13 8.0204e-13 4e-17
J1822-0907 1.02595631163 -3.74e-16 3.74e-16 3e-18
J1822+1120 0.559585564756 -7.346e-16 7.346e-16 1.3e-18
J1822-1252 0.48284913301 -1.9762e-14 1.9762e-14 5e-18
J1822-1400 4.65611972198 -1.96609e-14 1.96609e-14 1e-18
J1822-1604 0.1185154135 -3e-16 3e-16 3e-16
J1822-1617 1.2031439681 -2.729e-15 2.729e-15 1.6e-17
J1822-2256 0.5335414804559 -3.8555e-16 3.8555e-16 1.1e-19
J1822+2617 1.6908526634 -2.282e-15 2.282e-15 2e-18
J1822-4209 2.190523185774 -2.2007e-15 2.2007e-15 3e-19
J1823-0154 1.31617486291 -1.96007e-15 1.96007e-15 6e-20
J1823+0550 1.3281860932565 -3.99977e-16 3.99977e-16 1.5e-20
J1823-1115 3.57361490181 -1.7606e-14 1.7606e-14 5e-18
J1823-1126 0.54155509235 -1.071e-14 1.071e-14 3e-17
J1823-1347 1.6204639826 -2.521e-14 2.521e-14 7e-17
J1823-1526 0.61523110201 -1.709e-15 1.709e-15 1e-17
J1823-1807 0.61095100906 -1.04e-16 1.04e-16 1.2e-17
J1823-3021A 183.82338873035 -1.1404e-13 1.1404e-13 7e-17
J1823-3021B 2.641334562283 -2.09e-16 2.09e-16 1e-17
J1823-3021C 2.4634427377 -1.359e-15 1.359e-15 1.6e-17
J1823-3021G 164.168745585 4.8e-16 4.8e-16 6e-17
J1823-3106 3.52045310244 -3.62765e-14 3.62765e-14 4e-19
J1824-0127 0.400084842618 -6.2531e-16 6.2531e-16 8e-20
J1824-0132 4.46970284042 -5.63e-16 5.63e-16 6e-18
J1824+1014 245.9470303118 -3.25e-16 3.25e-16 6e-18
J1824-1118 2.29484628787 -1.8719e-14 1.8719e-14 7e-18
J1824-1159 2.75868097559 -4.0938e-14 4.0938e-14 1.5e-17
J1824-1350 0.71602537668 -3.112e-16 3.112e-16 4e-19
J1824-1423 2.78246033036 -3.037e-15 3.037e-15 1.4e-17
J1824-1500 2.4258304842 -4.46e-15 4.46e-15 6e-17
J1824-1945 5.281575552287 -1.46048e-13 1.46048e-13 5e-18
J1824-2233 0.860775494718 -2.228e-16 2.228e-16 1.9e-18
J1824-2328 0.664065940204 -7.672e-16 7.672e-16 1.1e-18
J1824-2452A 327.405572743031 -1.735323e-13 1.735323e-13 3e-19
J1824-2452M 209.01767906222 -5.36572e-15 5.36572e-15 1.2e-19
J1824-2452N 298.251728579395 -1.416227e-14 1.416227e-14 3e-20
J1824-2537 4.47787391895 -8.8258e-15 8.8258e-15 1.7e-18
J1825+0004 1.28378043542 -1.444e-15 1.444e-15 8e-18
J1825-0319 219.60994148422 -3.28e-16 3.28e-16 1.5e-17
J1825-0935 1.30035460953 -8.85289e-14 8.85289e-14 3e-19
J1825-1108 0.5192453694 -5.1227e-16 5.1227e-16 1.7e-19
J1825-1446 3.5816835827 -2.90816e-13 2.90816e-13 6e-18
J1826-1131 0.477751972175 -1.12077e-15 1.12077e-15 3e-20
J1826-1256 9.0724588059 -9.99654e-12 9.99654e-12 1e-17
J1826-1334 9.85349875132 -7.3062994e-12 7.3062994e-12 9e-19
J1826-1419 1.297656144478 -1.47916e-14 1.47916e-14 4e-19
J1826-1526 2.61730216935 -7.43e-15 7.43e-15 5e-17
J1826-2415 212.95820294706 -7.873e-16 7.873e-16 1.4e-18
J1827-0750 3.6968297996 -2.111e-14 2.111e-14 1e-16
J1827-0849 446.428571 -2.184e-15 2.184e-15 0.0
J1827-0934 1.95103747456 -2.7509e-14 2.7509e-14 1.3e-17
J1827-0958 4.0690581317 -1.659561e-14 1.659561e-14 1.7e-19
J1827-1446 2.00325886 -1.81932e-13 1.81932e-13 3e-18
J1828-0611 3.71174951103 -2.0107e-14 2.0107e-14 3e-18
J1828-1007 6.52754385205 -2.6136e-14 2.6136e-14 5e-18
J1828-1057 4.05954117419 -3.41114e-13 3.41114e-13 4e-18
J1828-1101 13.877993641 -2.84992e-12 2.84992e-12 2e-17
J1828+1221 0.65432390165 -7.474e-16 7.474e-16 8e-19
J1828-1336 1.1623418229 -1.344e-15 1.344e-15 2e-17
J1828+1359 1.348363959193 -1.3247e-15 1.3247e-15 4e-19
J1828-2119 1.94354745058 -4.785e-15 4.785e-15 5e-18
J1829+0000 5.02140632918 -1.3235e-14 1.3235e-14 2e-17
J1829-0734 3.1406949023 -4.724e-14 4.724e-14 9e-17
J1829-1011 1.2060310902 7.3e-18 7.3e-18 5.7e-18
J1829-1751 3.25591870206 -5.8854e-14 5.8854e-14 5e-18
J1829+2456 24.38440141106 -3.12e-17 3.12e-17 9e-19
J1830-0052 2.8926979664 -1.98e-15 1.98e-15 6e-17
J1830-0131 6.55686290475 -9.054e-14 9.054e-14 1.8e-16
J1830-1059 2.4686900068 -3.65201e-13 3.65201e-13 1e-17
J1830-1135 0.16073158159 -1.2336e-15 1.2336e-15 1.3e-18
J1830-1313 1.33835185263 -3.07e-15 3.07e-15 4e-17
J1830-1414 1.29618884641 -1.28e-16 1.28e-16 1.7e-17
J1831-0823 1.63363200294 -8.25e-16 8.25e-16 3e-18
J1831-0952 14.8661645038 -1.839595e-12 1.839595e-12 5e-18
J1831-1223 0.34990225465 -6.7e-16 6.7e-16 3e-17
J1831-1329 0.46174887333 -6.37e-16 6.37e-16 1.2e-17
J1831-1423 1.96871632878 -4.243e-15 4.243e-15 4e-18
J1832+0029 1.87294771837 -5.446e-15 5.446e-15 1e-18
J1832-0644 1.34355253834 -6.695e-14 6.695e-14 3e-17
J1832-0827 1.544817633127 -1.524858e-13 1.524858e-13 4e-19
J1832-0836 367.7671211299739 -1.11907e-15 1.11907e-15 4e-20
J1832-1021 3.02705500539 -3.85035e-14 3.85035e-14 4e-19
J1833-0209 3.42547129271 -3.2324e-14 3.2324e-14 9e-18
J1833-0338 1.456170355872 -8.81273e-14 8.81273e-14 3e-19
J1833-0556 0.65722662717 -5.53e-16 5.53e-16 2e-17
J1833-0559 2.06842823911 -5.283e-14 5.283e-14 9e-17
J1833-0827 11.7249580817 -1.2616e-12 1.2616e-12 8e-16
J1833-0831 0.132180571 -6e-14 6e-14 5e-14
J1833-1034 16.15935711336 -5.275113e-11 5.275113e-11 1e-17
J1833-1055 1.57818245286 -1.312e-15 1.312e-15 9e-18
J1833-3840 534.759358 -5.07e-15 5.07e-15 0.0
J1833-6023 0.5292586065 -7.6e-17 7.6e-17 2.3e-17
J1834-0010 1.91955413102 -3.88e-17 3.88e-17 5e-19
J1834-0031 3.03460736808 -4.131e-15 4.131e-15 5e-18
J1834-0426 3.44698985908 -8.5486e-16 8.5486e-16 7e-20
J1834-0602 2.04954323268 -7.68e-15 7.68e-15 4e-17
J1834-0633 3.1514437369 -6e-15 6e-15 3e-15
J1834-0731 1.94933571114 -2.2121e-13 2.2121e-13 7e-17
J1834-0742 1.26846638672 -5.22447e-14 5.22447e-14 1.4e-18
J1834-0812 2.0360728738 -4.13e-14 4.13e-14 3e-16
J1834-0845 0.402851901 -1.292e-12 1.292e-12 2e-14
J1834-1202 1.63864909374 -1.81e-17 1.81e-17 6e-19
J1834-1710 2.79091017854 -3.65e-16 3.65e-16 1e-17
J1834-1855 0.68228844696 -8.99e-16 8.99e-16 4e-18
J1835-0114 195.4503977286 -2.7e-16 2.7e-16 1.6e-16
J1835-0349 1.18783958454 -4.315e-15 4.315e-15 5e-18
J1835-0522 0.91932957584 -4e-16 4e-16 3e-16
J1835-0600 0.4500881198 -1.707744e-15 1.707744e-15 1.7e-20
J1835-0643 3.26978936174 -4.32536e-13 4.32536e-13 1.5e-17
J1835-0847 1.18134309395 -6.77e-16 6.77e-16 6e-18
J1835-0924 1.1638841598 -2.898e-14 2.898e-14 1.1e-16
J1835-09242 4.25081644951 -2.139e-16 2.139e-16 6e-19
J1835-0928 1.60840489547 -2.50677e-15 2.50677e-15 6e-20
J1835-0944 6.88006896072 -2.0756e-13 2.0756e-13 1.1e-16
J1835-0946 2.6347954362 -3e-16 3e-16 2.1e-15
J1835-1020 3.30633617194 -6.4702e-14 6.4702e-14 2e-18
J1835-1106 6.0270868794 -7.47918e-13 7.47918e-13 1.6e-17
J1835-1548 1.49145620273 -3.87e-15 3.87e-15 3e-17
J1835-3259B 546.36058616286 -1.2962e-14 1.2962e-14 1e-18
J1836-0436 2.82297272645 -1.32364e-14 1.32364e-14 3e-19
J1836-0517 2.18701119405 -6.227e-15 6.227e-15 5e-18
J1836-1008 1.77711199695 -3.72628e-14 3.72628e-14 5e-19
J1836-1324 5.59420680765 -3.244e-14 3.244e-14 3e-17
J1836-2354A 298.121588082968 -2.06e-16 2.06e-16 3e-18
J1836-2354B 309.3797151921 4.6e-17 4.6e-17 6e-18
J1836+5925 5.771544847 -5.002e-14 5.002e-14 3e-17
J1837-0045 1.620649156245 -4.42437e-15 4.42437e-15 1.7e-19
J1837+0053 2.11187653357 -1.68e-16 1.68e-16 1.6e-17
J1837-0559 4.97354763055 -8.1858e-14 8.1858e-14 4e-18
J1837-0604 10.38484062 -4.87161e-12 4.87161e-12 9e-17
J1837-0653 0.524711633868 -2.1256e-16 2.1256e-16 5e-20
J1837-0822 0.909755891651 -1.001e-16 1.001e-16 3e-19
J1837+1221 0.50928633116 -1.608e-15 1.608e-15 5e-18
J1837-1243 0.53304377703 -1.0375e-14 1.0375e-14 6e-18
J1837-1837 1.61718695219 -1.4371e-14 1.4371e-14 4e-18
J1838-0107 2.250094773119 -2.76e-17 2.76e-17 8e-19
J1838-0453 2.6255980205 -8.01949e-13 8.01949e-13 3e-18
J1838-0537 6.86305339 -2.2222e-11 2.2222e-11 1e-15
J1838-0549 4.249688210732 -6.03601e-13 6.03601e-13 5e-18
J1838-0624 1.07854185366 -9e-17 9e-17 4e-17
J1838-0655 14.18475048 -9.91e-12 9.91e-12 6e-14
J1838-1046 0.82077978267 -2.075e-15 2.075e-15 1.2e-17
J1838+1523 1.820960929021 -6.724e-17 6.724e-17 2e-20
J1838+1650 0.52577136725 -7.4e-16 7.4e-16 3e-17
J1838-1849 2.04816460208 -1.7e-16 1.7e-16 5e-17
J1839-0141 1.07150635426 -6.8245e-15 6.8245e-15 1.2e-18
J1839-0223 0.78939674447 -2.96805e-15 2.96805e-15 4e-20
J1839-0321 4.187917144798 -2.19566e-13 2.19566e-13 7e-18
J1839-0332 0.373736453414 -6.648717e-16 6.648717e-16 9e-22
J1839-0402 1.91960804535 -2.8352e-14 2.8352e-14 1.8e-17
J1839-0436 6.690724023 -3.6244e-14 3.6244e-14 1.1e-17
J1839-0459 1.70846997172 -9.655e-15 9.655e-15 1.2e-17
J1839-0627 2.06222270715 -5.6e-16 5.6e-16 7e-17
J1839-0643 2.22445582378 -1.8e-14 1.8e-14 3e-15
J1839-0905 2.38677780294 -1.48244e-13 1.48244e-13 1e-17
J1839-1238 0.523169059061 -1.3541e-15 1.3541e-15 1e-18
J1840+0214 1.2539529687 -1.3042e-14 1.3042e-14 1e-17
J1840-0445 2.367893331 -6.3246e-14 6.3246e-14 1.7e-17
J1840-0559 1.16364520997 -1.3002e-14 1.3002e-14 1.2e-17
J1840-0626 0.52816361159 -6.424e-15 6.424e-15 2e-17
J1840-0643 28.107357409599 -7.54e-17 7.54e-17 4e-19
J1840-0753 2.2837880647 -5.2e-16 5.2e-16 3.2e-16
J1840-0809 1.04638272527 -2.57306e-15 2.57306e-15 9e-20
J1840-0815 0.912041662037 -2.01835e-15 2.01835e-15 8e-20
J1840-0840 0.18834602617 -8.4e-16 8.4e-16 4e-17
J1840-1122 1.06274260538 -7.238e-15 7.238e-15 6e-18
J1840-1207 1.325432997714 -5.6167e-15 5.6167e-15 1e-18
J1840-1419 0.151571128974 -1.4597e-16 1.4597e-16 3e-20
J1840+5640 0.6050112405059 -5.47161e-16 5.47161e-16 5e-21
J1841+0130 33.5877320407 -9.22e-15 9.22e-15 5e-17
J1841-0157 1.507565495873 -4.10842e-14 4.10842e-14 1.1e-18
J1841-0310 0.60326130609 -1.22e-16 1.22e-16 3e-18
J1841-0345 4.900324579 -1.38968e-12 1.38968e-12 5e-17
J1841-0425 5.37204477631 -1.844913e-13 1.844913e-13 5e-19
J1841-0456 0.084824992 -2.944e-13 2.944e-13 1.1e-15
J1841-0500 1.09539127017 -4.173e-14 4.173e-14 1e-17
J1841-0524 2.24341536295 -1.17631e-12 1.17631e-12 5e-17
J1841+0912 2.622474171642 -7.4987e-15 7.4987e-15 7e-19
J1841-1404 0.7493121892 -3.6e-16 3.6e-16 1e-16
J1841-7845 2.828034041 -1.3e-15 1.3e-15 6e-16
J1842-0153 0.948561186479 -6.048e-15 6.048e-15 3e-18
J1842+0257 0.323807374468 -3.1026e-15 3.1026e-15 1.2e-18
J1842-0309 2.46962580232 -2.7556e-14 2.7556e-14 1.9e-17
J1842+0358 4.28584518744 -1.4906e-14 1.4906e-14 4e-18
J1842-0359 0.543494594895 -1.501e-16 1.501e-16 1e-19
J1842-0415 1.89867802835 -7.9081e-14 7.9081e-14 4e-18
J1842-0612 1.7715564495 -6.9e-17 6.9e-17 2.7e-17
J1842+0638 3.1947207772 -7.76e-16 7.76e-16 1.7e-17
J1842-0800 0.796515357276 -1.2308e-16 1.2308e-16 4e-20
J1842-0905 2.90152784474 -8.8183e-14 8.8183e-14 4e-18
J1842+1332 2.12042496002 -1.03e-15 1.03e-15 4e-17
J1843-0000 1.13593208324 -1.00305e-14 1.00305e-14 7e-19
J1843-0050 1.27779447585 -4.07e-16 4.07e-16 1.9e-17
J1843+0119 0.789267007138 -2.341e-15 2.341e-15 5e-18
J1843-0137 1.49282164771 -5.5e-15 5.5e-15 3e-16
J1843-0211 0.493212316244 -3.513e-15 3.513e-15 5e-18
J1843-0355 7.557780825655 -5.94013e-14 5.94013e-14 9e-19
J1843-0408 1.27888080581 -3.91e-15 3.91e-15 4e-17
J1843-0459 1.32456757459 -1.499e-15 1.499e-15 1.7e-17
J1843-0510 1.48895087786 -8.629e-15 8.629e-15 3e-18
J1843-0702 5.21880961058 -5.81812e-14 5.81812e-14 2e-19
J1843-0744 2.10352486446 -5.8867e-14 5.8867e-14 5e-18
J1843-0806 1.86423289395 -6.033e-14 6.033e-14 1.1e-16
J1843-1113 541.80974503624 -2.805e-15 2.805e-15 3e-18
J1843-1448 182.77088751407 -2.074e-16 2.074e-16 7e-19
J1843-1507 1.713648107847 -2.11431e-14 2.11431e-14 1.7e-18
J1843+2024 0.2935531038 -9e-17 9e-17 4e-17
J1844-0030 1.55982428907 -1.4788e-14 1.4788e-14 1.8e-17
J1844+0115 238.91757323111 -6.12e-16 6.12e-16 1.2e-17
J1844-0244 1.96958052943 -6.49403e-14 6.49403e-14 4e-19
J1844-0302 0.834285618279 -5.435318e-15 5.435318e-15 4e-21
J1844-0310 1.90458362581 -3.7126e-14 3.7126e-14 1.4e-17
J1844-0346 8.8609552273 -1.214675e-11 1.214675e-11 5e-17
J1844-0433 1.009054634312 -3.985748e-15 3.985748e-15 1.6e-20
J1844-0452 3.711355675 -9.37e-15 9.37e-15 7e-17
J1844-0502 2.9836270935 -5.5e-16 5.5e-16 1e-16
J1844-0538 3.91076899155 -1.48439e-13 1.48439e-13 1.7e-17
J1844+1454 2.6633755972 -1.32812e-14 1.32812e-14 1.5e-18
J1845-0316 4.816127011 -2.055e-13 2.055e-13 1.4e-15
J1845-0434 2.0544393618 -4.7804e-14 4.7804e-14 1e-17
J1845-0545 0.91545904792 -1.1256e-14 1.1256e-14 1.8e-17
J1845+0623 0.70340613952 -2.7e-16 2.7e-16 3e-17
J1845-0635 2.93661912282 -3.873e-14 3.873e-14 7e-17
J1845-0743 9.551586249996 -3.345425e-14 3.345425e-14 2e-20
J1845-0826 1.57640600257 -2.3243e-14 2.3243e-14 5e-18
J1845-1114 4.84919062891 -4.7159e-14 4.7159e-14 3e-18
J1845-1351 0.381837011156 -1.4176e-15 1.4176e-15 1.1e-18
J1846+0051 2.30216951044 -5.9498e-14 5.9498e-14 1.3e-17
J1846-0257 0.223377703467 -8.01291e-15 8.01291e-15 1.5e-19
J1846-0258 3.0621185502 -6.66435e-11 6.66435e-11 2e-16
J1846-0749 2.85624866482 -1.0292e-14 1.0292e-14 3e-18
J1846-07492 1.16092829514 -6.991e-15 6.991e-15 5e-18
J1846+0919 4.433578172 -1.951e-13 1.951e-13 5e-16
J1846-7403 0.20496681631 -2.55e-16 2.55e-16 5e-18
J1847-0130 0.149096940909 -2.8342e-14 2.8342e-14 6e-18
J1847-0402 1.672775771619 -1.44641e-13 1.44641e-13 5e-18
J1847-0427 3.8573305671 -8.8e-17 8.8e-17 8e-18
J1847-0438 1.04385096316 -1.1913e-14 1.1913e-14 9e-18
J1847-0443 2.93399568493 -2.44e-16 2.44e-16 3e-18
J1847-0605 1.28507557015 -7.671e-15 7.671e-15 1.1e-17
J1848-0023 1.8600369356 -5.57e-15 5.57e-15 6e-17
J1848-0055 3.6422351217 -1.79e-14 1.79e-14 3e-16
J1848-0123 1.51645647068 -1.20773e-14 1.20773e-14 3e-19
J1848+0351 5.22349606796 -1.836e-15 1.836e-15 3e-18
J1848-0511 0.61082541181 -3.307e-15 3.307e-15 4e-18
J1848-0601 4.44435604316 -5.671e-15 5.671e-15 7e-18
J1848+0604 0.45073415979 -7.59e-16 7.59e-16 1.3e-17
J1848+0647 1.9764535636 -3.4187e-14 3.4187e-14 4e-18
J1848+0826 3.04261430719 -2.519e-15 2.519e-15 6e-18
J1848-1150 0.762068243394 -8.327e-16 8.327e-16 1.7e-18
J1848-1243 2.41322434741 -2.565e-15 2.565e-15 5e-18
J1848-1414 3.35830177748 -1.589e-16 1.589e-16 3e-19
J1848+1516 0.447673708967 -3.3695e-16 3.3695e-16 1.7e-19
J1848-1952 0.2321160610787 -1.254382e-15 1.254382e-15 9e-21
J1849-0001 25.958797047369 -9.53949e-12 9.53949e-12 8e-17
J1849-0040 1.487031729 -2.464e-14 2.464e-14 7e-17
J1849+0106 0.54577427435 -5.0662e-15 5.0662e-15 3e-19
J1849+0127 1.844489329 -9.515e-14 9.515e-14 1.8e-16
J1849-0317 1.49609259039 -4.931e-14 4.931e-14 4e-17
J1849+0409 1.313725400789 -3.72555e-14 3.72555e-14 2e-18
J1849+0430 2.3745873338 -6.41e-16 6.41e-16 7e-18
J1849-0614 1.04889509644 -5.9288e-14 5.9288e-14 6e-18
J1849-0636 0.689028170522 -2.195281e-14 2.195281e-14 5e-20
J1849+2423 3.6279007508719 -2.00823e-15 2.00823e-15 6e-20
J1849+2559 1.925804879053 -6.668e-16 6.668e-16 1.2e-18
J1850-0006 0.45630888762 -9e-16 9e-16 1.1e-15
J1850+0026 0.924347874193 -3.07e-16 3.07e-16 9e-18
J1850-0026 6.00117895856 -1.40821e-12 1.40821e-12 8e-17
J1850-0031 1.36205478318 -2.344e-15 2.344e-15 1e-17
J1850+0124 280.91751733 -8.6e-16 8.6e-16 4e-17
J1850+0242 223.221059721 -8.1e-15 8.1e-15 2e-16
J1850+0423 3.43978058659 -1.081e-15 1.081e-15 3e-18
J1850+1335 2.89367008393 -1.249655e-14 1.249655e-14 3e-20
J1851-0029 1.92781699864 -1.7611e-14 1.7611e-14 5e-18
J1851-0053 0.70969034698 -4.4e-16 4.4e-16 4e-17
J1851-0114 1.0491179337 -2.733e-15 2.733e-15 4e-18
J1851+0118 1.10256396094 -1.66185e-13 1.66185e-13 1e-17
J1851+0233 2.90682203725 -1.8457e-14 1.8457e-14 1.1e-17
J1851+0241 0.22265177397 -1.1188e-15 1.1188e-15 7e-19
J1851-0241 2.29782657944 -4.2046e-14 4.2046e-14 1.5e-17
J1851+0418 3.51250044908 -1.343593e-14 1.343593e-14 2e-19
J1851-0633 0.52075138808 -6.502e-16 6.502e-16 1.3e-18
J1851+1259 0.82966670116 -7.9297e-15 7.9297e-15 5e-19
J1852-0000 0.520652642675 -6.83029e-14 6.83029e-14 9e-19
J1852+0008 2.13723569512 -2.594e-14 2.594e-14 3e-17
J1852+0013 1.04411277814 -1.5299e-14 1.5299e-14 1.2e-17
J1852+0031 0.45867453075 -2.03976e-14 2.03976e-14 3e-19
J1852+0040 9.5317425528 -7.89e-16 7.89e-16 9e-18
J1852-0118 2.21497260384 -8.62e-15 8.62e-15 5e-17
J1852-0127 2.33111684577 -2.798e-14 2.798e-14 4e-17
J1852+0305 0.7540633266 -5.8e-17 5.8e-17 3e-16
J1852-0635 1.90782618111 -5.32438e-14 5.32438e-14 1e-19
J1852-2610 2.973207255421 -7.7532e-16 7.7532e-16 5e-20
J1853-0004 9.8583257314 -5.41604e-13 5.41604e-13 5e-18
J1853+0011 2.513260850307 -2.117846e-13 2.117846e-13 1.2e-18
J1853+0029 0.53283385556 -6.902e-16 6.902e-16 6e-19
J1853+0056 3.6287419642 -2.816e-13 2.816e-13 4e-16
J1853+0259 1.707787667113 -3.274e-16 3.274e-16 3e-19
J1853+0427 0.75719801568 -1.5165e-15 1.5165e-15 6e-19
J1853+0505 1.10480469655 -1.5631e-15 1.5631e-15 2e-19
J1853+0545 7.91137154739 -3.83351e-14 3.83351e-14 1e-19
J1853-0649 0.95407820746 -1.41e-15 1.41e-15 5e-17
J1853-0842A 465.23897161363 5.18e-16 5.18e-16 4e-18
J1853+0853 0.25545016232 -3.35e-16 3.35e-16 4e-18
J1853+1303 244.391377738396 -5.2065e-16 5.2065e-16 6e-20
J1854+0050 1.30330597336 -9.81e-16 9.81e-16 4e-18
J1854+0306 0.219403131079 -6.986e-15 6.986e-15 3e-18
J1854+0317 0.73182352685 -9.9e-16 9.9e-16 9e-17
J1854+0319 1.59098655638 -1.395e-16 1.395e-16 1.6e-18
J1854-0524 1.8381649782 -4.05462e-15 4.05462e-15 4e-20
J1854+1050 1.74460092962 -1.9445e-15 1.9445e-15 5e-19
J1854-1421 0.872147648765 -3.16517e-15 3.16517e-15 7e-20
J1854-1557 0.28959308043 -3.79e-16 3.79e-16 4e-18
J1855+0205 4.051588553357 -1.0614e-15 1.0614e-15 1.2e-18
J1855+0306 0.61215781184 -2.62425e-15 2.62425e-15 1.5e-19
J1855+0307 1.18294537068 -2.5342e-14 2.5342e-14 1.3e-17
J1855+0422 0.59590979571 -3.3e-16 3.3e-16 3e-17
J1855+0527 0.7176255015 -1.37608e-13 1.37608e-13 5e-18
J1855+0700 3.86571065372 -1.1231e-14 1.1231e-14 8e-18
J1855-0941 2.8951842554 -2.01e-15 2.01e-15 3e-17
J1855-1436 278.23441816295 -8.44e-16 8.44e-16 8e-18
J1856+0102 1.61233860788 -3.176e-15 3.176e-15 6e-18
J1856+0113 3.7391619008 -2.913147e-12 2.913147e-12 8e-18
J1856+0245 12.359917476 -9.4895e-12 9.4895e-12 7e-16
J1856+0404 2.3795237875 -2.1e-16 2.1e-16 3.2e-16
J1856-0526 2.69917613841 -1.2367e-14 1.2367e-14 6e-18
J1856+0912 0.460680611 -5.578e-16 5.578e-16 4e-19
J1856-3754 0.1417393685 -5.98e-16 5.98e-16 1.4e-17
J1857+0057 2.8016776601 -4.2846e-16 4.2846e-16 1.7e-19
J1857+0143 7.1551197652 -1.59564e-12 1.59564e-12 6e-17
J1857+0210 1.58482860482 -3.525e-14 3.525e-14 5e-17
J1857+0212 2.40486905991 -2.329083e-13 2.329083e-13 3e-19
J1857+0300 1.29420009879 -4.437e-15 4.437e-15 3e-18
J1857+0526 2.85754146359 -5.6596e-14 5.6596e-14 7e-18
J1857+0809 1.98837251247 -1.873e-14 1.873e-14 3e-17
J1857+0943 186.4940783438289 -6.20476e-16 6.20476e-16 6e-21
J1857-1027 0.27120710407 -7.76e-16 7.76e-16 5e-18
J1858+0215 1.3407916532 -8.29e-15 8.29e-15 1.5e-16
J1858+0239 5.059597294 -3.58e-13 3.58e-13 3e-15
J1858+0241 0.21307273988 -1.104e-15 1.104e-15 4e-18
J1858+0319 1.15281233141 -1.362e-16 1.362e-16 2e-18
J1858+0346 3.89341696386 -3.0925e-14 3.0925e-14 7e-18
J1858-0736 1.814689066 -1.67e-14 1.67e-14 3e-16
J1858-2216 419.46081729722 -6.69e-16 6.69e-16 1.8e-17
J1859+0345 0.661590720545 -2.835e-16 2.835e-16 4e-19
J1859+0601 0.95756759282 -2.339e-14 2.339e-14 3e-17
J1859+0603 1.96633214751 -6.146e-15 6.146e-15 4e-18
J1859+1526 1.07069638835 -4.5002e-15 4.5002e-15 7e-19
J1859+7654 0.71749953039 -2.6e-17 2.6e-17 8e-18
J1900-0051 2.59609379619 -9.58e-16 9.58e-16 6e-18
J1900-0134 0.54575260398 -9.0812e-15 9.0812e-15 1.3e-18
J1900+0227 2.67192804814 -4.073e-14 4.073e-14 8e-17
J1900+0308 203.6975581461 -2.45e-16 2.45e-16 9e-18
J1900+0438 3.20190160725 -3.3119e-14 3.3119e-14 9e-18
J1900+0634 2.56496346332 -3.372e-14 3.372e-14 3e-17
J1900-0933 0.702301863826 -1.116e-16 1.116e-16 5e-19
J1900-2600 1.6334285612669 -5.45714e-16 5.45714e-16 1.2e-20
J1900-7951 0.7817427462 -1.137e-15 1.137e-15 1.9e-17
J1901+0124 3.13659305047 -3.189e-14 3.189e-14 3e-17
J1901-0125 358.422939 -4.594e-15 4.594e-15 0.0
J1901+0156 3.469581974618 -2.837907e-14 2.837907e-14 1.3e-19
J1901+0234 1.12963680167 -2.9393e-14 2.9393e-14 6e-18
J1901+0254 0.76941220286 -2.7e-16 2.7e-16 6e-17
J1901+0300 128.25813729784 -7.52e-16 7.52e-16 2e-18
J1901-0312 2.81115883203 -1.811e-14 1.811e-14 4e-17
J1901-0315 1.24736012308 -4e-15 4e-15 5e-15
J1901+0320 1.57088341645 -1.29e-15 1.29e-15 6e-17
J1901+0331 1.52566882999 -1.73627e-14 1.73627e-14 7e-19
J1901+0355 1.80259278332 -4.14e-14 4.14e-14 3e-16
J1901+0413 0.37550509899 -1.856e-14 1.856e-14 3e-17
J1901+0435 1.4480657907 -1.819e-14 1.819e-14 5e-17
J1901+0459 1.1401938973 -2.0387e-14 2.0387e-14 3e-18
J1901+0510 1.6266597983 -8.229e-14 8.229e-14 1e-16
J1901+0511 0.217373867646 -1.1973e-15 1.1973e-15 8e-19
J1901+0621 1.20192026148 -2.6e-17 2.6e-17 4e-18
J1901+0716 1.55279825358 -5.5148e-15 5.5148e-15 7e-19
J1901-0906 0.5611899770197 -5.15952e-16 5.15952e-16 1.3e-20
J1901+1306 0.54619216715 -3.9e-17 3.9e-17 4e-18
J1901-1740 0.5110233903 -2.15e-16 2.15e-16 5e-18
J1902+0235 2.407351699276 -5.494e-16 5.494e-16 1.2e-18
J1902+0248 0.81714203597 -1.606e-15 1.606e-15 1.7e-17
J1902-0340 0.65587872702 -8.6e-16 8.6e-16 7e-17
J1902+0556 1.339445927984 -2.3099535e-14 2.3099535e-14 2e-20
J1902+0615 1.48476895959 -1.69975e-14 1.69975e-14 1e-19
J1902+0723 2.0499674301 -8.8e-16 8.8e-16 3e-17
J1902-1036 1.270949152698 -1.21743e-14 1.21743e-14 4e-19
J1902+1141 2.4441500533 -1.54838e-14 1.54838e-14 8e-19
J1902-5105 573.92104496683 -3.0301e-15 3.0301e-15 4e-19
J1903+0135 1.371164754792 -7.5674e-15 7.5674e-15 4e-19
J1903-0258 3.31720316669 -7.473e-15 7.473e-15 6e-18
J1903+0327 465.135238339217 -4.0719e-15 4.0719e-15 2e-19
J1903+0415 0.86850896567 -1.711e-16 1.711e-16 4e-19
J1903+0601 2.67296039604 -1.372061e-13 1.372061e-13 1.9e-18
J1903-0632 2.31540809127 -1.81244e-14 1.81244e-14 4e-19
J1903+0654 1.26385141176 -1.6924e-14 1.6924e-14 7e-18
J1903-0848 1.12698324186 -1.689e-15 1.689e-15 3e-18
J1903+0912 6.01270564706 -5.36444e-13 5.36444e-13 8e-18
J1903+0925 2.7999062123 -2.8927e-13 2.8927e-13 1e-16
J1903+2225 1.5356610027 -1.05e-15 1.05e-15 3e-17
J1903-7051 277.94006243351 -8.06e-16 8.06e-16 4e-18
J1904+0004 7.16719146836 -6.0642e-15 6.0642e-15 1.1e-18
J1904+0056 2.28263881746 -2.1e-17 2.1e-17 1.6e-17
J1904-0150 2.63582983361 -6.182e-15 6.182e-15 5e-18
J1904+0412 14.06570705975 -2.2e-17 2.2e-17 6e-18
J1904+0451 164.1397912192 -1.54e-16 1.54e-16 6e-18
J1904+0738 4.785643098539 -9.41054e-15 9.41054e-15 1.7e-19
J1904+0800 3.79730407243 -2.497e-13 2.497e-13 5e-16
J1904+1011 0.53862776663 -8e-17 8e-17 3e-17
J1904-1224 1.331898217656 -1.31691e-15 1.31691e-15 5e-20
J1904-1629 0.648755797479 -1.3426e-15 1.3426e-15 4e-19
J1905-0056 1.55476661906 -7.3951e-15 7.3951e-15 1e-19
J1905+0400 264.242346143483 -3.425e-16 3.425e-16 1e-19
J1905+0600 2.26649578998 -5.714e-15 5.714e-15 5e-18
J1905+0616 1.010401044919 -1.380597e-13 1.380597e-13 1.1e-18
J1905+0709 1.54311449326 -1.1767e-14 1.1767e-14 1.2e-17
J1905+0902 4.581840341554 -7.34456e-14 7.34456e-14 1.7e-18
J1905+1034 0.579102438659 -6.9413e-15 6.9413e-15 3e-19
J1906+0055 358.48044708111 -4.266e-16 4.266e-16 1.3e-18
J1906+0414 0.958440460657 -1.0528e-14 1.0528e-14 8e-18
J1906+0454 480.01267196822 -6.87e-16 6.87e-16 3e-18
J1906+0509 2.51515580675 -3.2991e-14 3.2991e-14 3e-18
J1906+0641 3.741464667847 -2.98953e-14 2.98953e-14 5e-19
J1906+0649 0.77726386327 -9.2e-17 9.2e-17 3e-18
J1906+0722 8.9666688432 -2.884709e-12 2.884709e-12 2e-18
J1906+0724 0.65083398554 -1.2703e-15 1.2703e-15 3e-19
J1906+0746 6.940918295 -9.7643e-13 9.7643e-13 9e-17
J1906+0912 1.28974911667 -2.2e-16 2.2e-16 3e-17
J1906+1854 0.981264933 -1.978e-16 1.978e-16 1.9e-18
J1907+0249 2.84188243708 -9.17e-15 9.17e-15 3e-17
J1907+0255 1.61613383449 -5.82e-16 5.82e-16 3e-18
J1907+0345 4.16400754519 -1.4256e-13 1.4256e-13 4e-17
J1907+0534 0.8784237673 -2.43e-15 2.43e-15 9e-17
J1907+0602 9.3779822336 -7.63559e-12 7.63559e-12 2e-17
J1907+0631 3.08977631356 -4.316597e-12 4.316597e-12 1.2e-17
J1907+0731 2.74969778755 -1.3924e-13 1.3924e-13 3e-17
J1907+0740 1.7400444818 -2.033e-15 2.033e-15 1.9e-17
J1907+0833 5.9656054404 -1.31514e-13 1.31514e-13 3e-18
J1907+0859 0.654860719376 -2.3778e-15 2.3778e-15 6e-19
J1907+0918 4.42268268368 -1.844431e-12 1.844431e-12 8e-18
J1907+0919 0.19236888 -3.4e-12 3.4e-12 1.5e-12
J1907+1149 0.70414584243 -7.9226e-14 7.9226e-14 1e-17
J1907+1247 1.20904749012 -2.848e-15 2.848e-15 6e-18
J1907-1532 1.58168952978 -7.715e-15 7.715e-15 6e-18
J1907+4002 0.8092202865133 -3.54075e-16 3.54075e-16 1.3e-20
J1908+0457 1.1809263676 -1.37e-15 1.37e-15 5e-17
J1908+0500 3.436180663 -3.053e-14 3.053e-14 3e-17
J1908+0558 5.92847091341 -8.0121e-14 8.0121e-14 1.1e-17
J1908+0734 4.70914721426 -1.82862e-14 1.82862e-14 1.4e-18
J1908+0833 1.95270271662 -7.577e-15 7.577e-15 3e-18
J1908+0839 5.3938234402 -6.943e-14 6.943e-14 4e-17
J1908+0909 2.97128562854 -3.07862e-13 3.07862e-13 6e-18
J1908+0916 1.20442764264 -1.4e-16 1.4e-16 3e-17
J1908+1351 0.3149773134 -3.67e-16 3.67e-16 2e-17
J1908+2105 389.95587978827 -2.1038e-15 2.1038e-15 6e-19
J1908+2351 2.648459209 -1.19e-16 1.19e-16 8e-18
J1909+0007 0.98333409776 -5.33615e-15 5.33615e-15 1.8e-19
J1909+0254 1.010273259436 -5.63944e-15 5.63944e-15 5e-20
J1909+0616 1.322763989 -3.601e-14 3.601e-14 1.3e-16
J1909+0641 1.348141403983 -5.8594e-15 5.8594e-15 1.3e-18
J1909+0749 4.2165396656 -2.70102e-12 2.70102e-12 1.7e-16
J1909+0912 4.4853252272 -7.2033e-13 7.2033e-13 9e-17
J1909+1102 3.5255695764 -3.28178e-14 3.28178e-14 4e-19
J1909+1148 2.227442025412 -3.597e-16 3.597e-16 4e-19
J1909+1205 0.8134628618 -2.25e-15 2.25e-15 4e-17
J1909+1450 1.0039074133 -2.21e-16 2.21e-16 1.6e-17
J1909+1859 1.84348415434 -3.3e-16 3.3e-16 1.1e-16
J1909-3744 339.3156871298895 -1.614814e-15 1.614814e-15 5e-21
J1910-0112 0.7349682846 -9.6e-17 9.6e-17 3.1e-17
J1910+0225 2.95985099519 -2.298e-15 2.298e-15 1.2e-17
J1910-0309 1.98174395507 -8.61183e-15 8.61183e-15 1e-20
J1910+0358 0.42913614344 -8.2339e-16 8.2339e-16 9e-20
J1910+0435 1.50448468116 -3.90146e-14 3.90146e-14 7e-19
J1910+0517 3.2462479006 -7.698e-15 7.698e-15 8e-18
J1910+0534 2.2081521031 -9.38e-15 9.38e-15 1.5e-16
J1910-0556 1.79337054324 -1.9171e-15 1.9171e-15 1.4e-18
J1910+0710 1.85650415521 -7.07e-16 7.07e-16 7e-18
J1910+0714 0.36867408202 -8.32e-16 8.32e-16 3e-18
J1910+0728 3.072996052959 -7.84378e-14 7.84378e-14 1.9e-18
J1910+1017 2.43214991446 -3.20328e-14 3.20328e-14 5e-19
J1910+1026 1.8814922042 -9.1002e-13 9.1002e-13 1.5e-16
J1910+1231 0.693605570599 -3.95923e-15 3.95923e-15 3e-20
J1910+1256 200.658805294298 -3.89748e-16 3.89748e-16 9e-21
J1910-5959A 306.167445835148 -2.7625e-16 2.7625e-16 1.4e-19
J1910-5959B 119.64873284502 1.13154e-14 1.13154e-14 8e-19
J1910-5959C 189.48987107047 -7.76e-17 7.76e-17 8e-19
J1910-5959D 110.67719198432 -1.18123e-14 1.18123e-14 8e-19
J1910-5959E 218.73385758998 2.07813e-14 2.07813e-14 1.5e-18
J1910-5959F 117.8481780116 -1.02942e-14 1.02942e-14 9e-19
J1911+0101A 276.35575461663 5.025e-16 5.025e-16 1.6e-18
J1911+0101B 185.7242772016 6.9e-17 6.9e-17 1.1e-17
J1911+0921 3.65354515394 -2.34e-16 2.34e-16 3e-18
J1911+0925 3.08777735214 -3.3828e-14 3.3828e-14 7e-18
J1911+1051 5.2390899312 -3.33921e-13 3.33921e-13 5e-18
J1911-1114 275.8053380433 -1.061e-15 1.061e-15 4e-18
J1911+1301 0.98964658135 -1.851e-15 1.851e-15 6e-18
J1911+1336 3.33342176928 -1.7623e-15 1.7623e-15 8e-19
J1911+1347 216.171230573016 -7.90875e-16 7.90875e-16 1.4e-20
J1911+1758 2.1719968758 -6.2e-17 6.2e-17 3e-18
J1912+1036 2.44290034442 -9.4064e-14 9.4064e-14 5e-18
J1912+2104 0.4478342454993 -2.041156e-15 2.041156e-15 8e-21
J1912+2525 1.60777844482 -5.82e-16 5.82e-16 1.1e-17
J1913-0440 1.21074785262 -5.96334e-15 5.96334e-15 4e-20
J1913+0446 0.61876215365 -1.06783e-13 1.06783e-13 7e-18
J1913+0523 1.510579895499 -4.1003e-15 4.1003e-15 7e-19
J1913+0618 198.93129209203 -3.804e-16 3.804e-16 8e-19
J1913+0657 0.79543034577 -1.79e-15 1.79e-15 5e-17
J1913+0832 7.4399777798 -2.5294e-13 2.5294e-13 4e-17
J1913+0904 6.1257324056 -6.6106e-13 6.6106e-13 3e-17
J1913+0936 0.80517592894 -2.8e-16 2.8e-16 3e-17
J1913+1000 1.19453163035 -2.3882e-14 2.3882e-14 8e-18
J1913+1011 27.84847205371 -2.61176e-12 2.61176e-12 4e-17
J1913+1050 5.26129961343 -5.411e-15 5.411e-15 4e-18
J1913+1102 36.65016488379 -2.16e-16 2.16e-16 3e-18
J1913+11025 1.082401121651 -3.988e-16 3.988e-16 2e-18
J1913+1145 3.2672409162 -5.355e-14 5.355e-14 1.1e-16
J1913+1330 1.0829644010729 -1.01772e-14 1.01772e-14 2e-19
J1913+1400 1.917645876757 -2.95488e-15 2.95488e-15 5e-20
J1913+3732 1.174979126543 -1.9041e-15 1.9041e-15 1e-18
J1914+0219 2.18566539717 -4.8637e-15 4.8637e-15 1.7e-18
J1914+0625 1.137799550785 -5.866e-16 5.866e-16 1.5e-18
J1914+0631 1.44131428222 -6.9e-17 6.9e-17 2.7e-17
J1914+0659 54.01953250261 -9e-17 9e-17 9e-17
J1914+0805 2.19539262108 -1.46e-16 1.46e-16 4e-18
J1914+0838 2.27252128588 -3.02835e-15 3.02835e-15 3e-20
J1914+1122 1.6639004423 -1.815e-15 1.815e-15 4e-18
J1914+1428 0.86242599125 -1.6225e-15 1.6225e-15 5e-19
J1915+0227 3.151529643192 -2.9695e-15 2.9695e-15 1.4e-18
J1915+0639 1.55245717093 -4.4431e-15 4.4431e-15 1e-18
J1915+0738 0.6482123004 -1.3891e-15 1.3891e-15 1.3e-18
J1915+0752 0.485834572714 -3.3e-17 3.3e-17 3e-18
J1915+0838 2.9173503286 -1.337e-14 1.337e-14 3e-17
J1915+1009 2.471871539032 -9.32267e-14 9.32267e-14 8e-19
J1915+1145 5.75880304823 -5.077e-16 5.077e-16 1e-18
J1915+1150 9.995906216 -1.36598e-12 1.36598e-12 1e-16
J1915+1410 3.36141095625 -5.53e-16 5.53e-16 9e-18
J1915+1606 16.940537785677 -2.4733e-15 2.4733e-15 1e-19
J1915+1647 0.618723247886 -1.55231e-16 1.55231e-16 1.9e-20
J1916+0748 1.845862664 -3.648e-14 3.648e-14 6e-17
J1916+0844 2.27275169413 -1.49845e-14 1.49845e-14 1.7e-18
J1916+0852 0.45813851213 -2.75e-15 2.75e-15 5e-17
J1916+0951 3.700216735057 -3.44818e-14 3.44818e-14 8e-19
J1916+1023 0.617917537 -2.6e-16 2.6e-16 5e-17
J1916+1030 1.58990165369 -8.6e-17 8.6e-17 6e-18
J1916+1225 4.39777933831 -4.53565e-13 4.53565e-13 4e-18
J1916+1312 3.548050079 -4.6069e-14 4.6069e-14 5e-18
J1916-2939 0.8008861232865 -7.98e-16 7.98e-16 3e-18
J1916+3224 0.87915973565 -2.6817e-15 2.6817e-15 5e-19
J1917+0834 0.4695573383935 -3.85704e-15 3.85704e-15 5e-20
J1917+1353 5.13792812235 -1.900103e-13 1.900103e-13 7e-19
J1917+1737 2.98752505056 -2.892e-15 2.892e-15 9e-18
J1917+2224 2.34798414425 -1.57945e-14 1.57945e-14 3e-19
J1918-0642 130.78951613875947 -4.39475e-16 4.39475e-16 3e-21
J1918-1052 1.25204624679 -1.356e-15 1.356e-15 3e-18
J1918+1311 1.1672031766 -3.0761e-15 3.0761e-15 9e-19
J1918+1444 0.8467233477 -1.522526e-13 1.522526e-13 6e-19
J1918+1541 2.6962681043 -1.849e-14 1.849e-14 1e-16
J1919+0021 0.786002629557 -4.73839e-15 4.73839e-15 1e-19
J1919+0134 0.62344778829 -2.29e-16 2.29e-16 5e-18
J1919+1314 1.750087931346 -1.160103e-14 1.160103e-14 1.9e-19
J1919+1645 1.776861748854 -6.823e-16 6.823e-16 1.3e-18
J1919+1745 0.480458905198 -3.9358e-16 3.9358e-16 1e-19
J1919+2621 1.5348909239 -1.286e-15 1.286e-15 5e-18
J1920-0950 0.963554512982 -3.647e-16 3.647e-16 7e-19
J1920+1040 0.45130391517 -1.319e-15 1.319e-15 6e-18
J1920+1110 1.9612233953 -6e-16 6e-16 7e-16
J1920+2650 1.273039063907 -5.568e-17 5.568e-17 6e-20
J1921+0137 400.5813533944 -3.105e-15 3.105e-15 5e-18
J1921-0510 1.25904326788 -9.55e-16 9.55e-16 2e-18
J1921+0812 4.74724679867 -1.20869e-13 1.20869e-13 1.3e-17
J1921+0921 1.7784028636 -3.0286e-14 3.0286e-14 4e-18
J1921+1419 1.61764503697 -1.465567e-14 1.465567e-14 1.4e-19
J1921+1544 6.964967814769 -4.7558e-14 4.7558e-14 1e-17
J1921+1630 1.0678649447 -2.5481e-14 2.5481e-14 3e-18
J1921+1929 377.88018632311 -5.4542e-15 5.4542e-15 7e-19
J1921+1948 1.217974753651 -1.32845e-15 1.32845e-15 4e-20
J1921+2003 1.314610840274 -8.64e-17 8.64e-17 1.8e-18
J1921+2153 0.7477741603725 -7.53872e-16 7.53872e-16 4e-21
J1922+1131 1.77912424934 -8.1e-17 8.1e-17 4e-18
J1922+1733 4.234222321235 -2.399558e-13 2.399558e-13 8e-19
J1922+2018 0.852686908781 -4.7169e-16 4.7169e-16 6e-20
J1922+2110 0.92770889396 -7.0403e-15 7.0403e-15 4e-19
J1923-0408 0.87011802908 -5.15e-17 5.15e-17 1e-18
J1923+1706 1.82745464925 -1.44e-16 1.44e-16 4e-18
J1923+2515 263.9807142255208 -6.65848e-16 6.65848e-16 1.5e-20
J1923+4243 1.68012768584 -7.15e-15 7.15e-15 1e-17
J1924+1628 2.66608189885 -2.2814e-15 2.2814e-15 5e-19
J1924+1631 0.34069385843 -4.22749e-14 4.22749e-14 5e-19
J1924+1639 6.327395203976 -1.026457e-13 1.026457e-13 5e-19
J1924+1713 1.318507618098 -1.96e-16 1.96e-16 3e-18
J1924+1917 0.78250835622 -1.22e-16 1.22e-16 5e-18
J1924+2040 4.20538887 -3.7e-14 3.7e-14 3e-15
J1925+1720 13.21720023548 -1.828669e-12 1.828669e-12 2e-17
J1926+0431 0.931029279866 -2.13409e-15 2.13409e-15 5e-20
J1926-0652 0.621575004134 -1.512e-16 1.512e-16 7e-19
J1926+0737 3.14404059506 -3.71e-15 3.71e-15 4e-17
J1926-1314 0.20558011028 -1.5401e-15 1.5401e-15 3e-19
J1926+1434 0.754761428671 -1.2503e-16 1.2503e-16 3e-20
J1926+1614 3.2435317536 -3.528e-16 3.528e-16 5e-19
J1926+1648 1.72466480135 -5.35237e-14 5.35237e-14 7e-19
J1926+1928 0.74293532495 -7.89e-16 7.89e-16 6e-18
J1926+2016 3.343678917802 -3.91401e-14 3.91401e-14 7e-19
J1927+0911 3.44464999739 -7.54e-16 7.54e-16 4e-18
J1927+1852 2.07139573377 -4.98e-16 4.98e-16 5e-18
J1927+1856 3.35217819248 -2.5205e-14 2.5205e-14 9e-18
J1927+2234 0.698779588461 -3.765e-16 3.765e-16 1.5e-18
J1928-0108 0.42270536055 -5e-16 5e-16 4e-16
J1928+1245 330.94979452682 -1.84e-15 1.84e-15 1e-17
J1928+1443 0.98937514635 -2.06e-16 2.06e-16 8e-18
J1928+1746 14.5496012717 -2.7923511e-12 2.7923511e-12 1.3e-18
J1928+1923 1.223496304466 -9.5048e-15 9.5048e-15 1.1e-18
J1929+1357 1.15350009753 -4.87e-15 4.87e-15 3e-17
J1929+1844 0.81935647438 -1.584e-15 1.584e-15 7e-18
J1929+1955 3.878495427659 -3.84387e-14 3.84387e-14 5e-19
J1929+2121 1.381981852502 -4.0845e-15 4.0845e-15 4e-19
J1929+3817 1.228176467486 -9.197e-16 9.197e-16 1.4e-18
J1930+1316 1.31573412922 -6.338e-15 6.338e-15 4e-18
J1930+1408 2.34895995256 -1.048e-17 1.048e-17 6e-20
J1930+1722 0.621231324318 -3.399e-16 3.399e-16 3e-19
J1930+1852 7.307001256 -4.00746e-11 4.00746e-11 6e-16
J1930-1852 5.390249757313 -5.2302e-16 5.2302e-16 1.8e-19
J1930+2441 173.38814681699 -2.6e-16 2.6e-16 2e-17
J1931-0144 1.68446199761 -8.3e-17 8.3e-17 3e-18
J1931+1439 0.56204228069 -1.999e-15 1.999e-15 7e-18
J1931+1536 3.18111287808 -5.0747e-14 5.0747e-14 1e-17
J1931+1817 4.2711051512 -1.958565e-12 1.958565e-12 1e-17
J1931+1952 1.995517617665 -4.01e-16 4.01e-16 3e-18
J1932+1059 4.41464565189 -2.25455e-14 2.25455e-14 3e-19
J1932+1500 0.53638518841 -1.32e-16 1.32e-16 2e-18
J1932+1756 23.90555115685 -2.47e-16 2.47e-16 3e-18
J1932+1916 4.8027301667 -2.14916e-12 2.14916e-12 1e-17
J1932+2020 3.72831885206 -5.86187e-14 5.86187e-14 5e-19
J1932+2220 6.9218635401 -2.758388e-12 2.758388e-12 1e-17
J1932-3655 1.75002463079 -8.767e-16 8.767e-16 3e-19
J1933+0758 2.28595250957 -1.1407e-15 1.1407e-15 1.1e-18
J1933+1304 1.077210400438 -3.692e-16 3.692e-16 9e-19
J1933+1726 46.49598409213 -1.06e-16 1.06e-16 3e-18
J1933+2421 1.22896880609 -1.22488e-14 1.22488e-14 1e-18
J1933+5335 0.4871930373 -2.99e-16 2.99e-16 5e-18
J1933-6211 282.21231361528 -3.0828e-16 3.0828e-16 7e-20
J1934+1926 4.3292962132 -5.02e-17 5.02e-17 1.5e-18
J1934+2352 5.6043908581 -4.10515e-12 4.10515e-12 7e-17
J1934+5219 1.75919355395 -2.6e-16 2.6e-16 4e-17
J1935+1159 0.51552817782 -2.519e-16 2.519e-16 1.5e-18
J1935+1616 2.787546496219 -4.6642103e-14 4.6642103e-14 1.1e-20
J1935+1745 1.528098336216 -8.83e-16 8.83e-16 5e-18
J1935+1829 1.185469121334 -3.2614e-15 3.2614e-15 6e-19
J1935+2025 12.4815688643 -9.465447e-12 9.465447e-12 1.6e-17
J1936+1536 1.03376443187 -4.316e-15 4.316e-15 7e-18
J1936+2042 0.71905023202 -2.55282e-14 2.55282e-14 8e-19
J1937+1505 0.3480956461 -6.8e-16 6.8e-16 3e-17
J1937+1658 252.67407210877 -8.429e-16 8.429e-16 3e-19
J1937+2544 4.97561445281 -1.591652e-14 1.591652e-14 3e-20
J1937+2950 0.603344173844 -1.2672e-15 1.2672e-15 6e-19
J1938+0650 0.891613746 -4.515e-15 4.515e-15 8e-18
J1938+2010 1.45543065988 -7.2e-15 7.2e-15 3e-16
J1938+2012 379.63124577084 -1.08e-16 1.08e-16 9e-18
J1938+2213 6.01990518407 -1.538077e-12 1.538077e-12 1.9e-17
J1938+2659 1.132077460855 -4.1364e-15 4.1364e-15 7e-19
J1938+6604 44.926049244297 -3.93e-17 3.93e-17 7e-19
J1939+2134 641.928222127829 -4.330987e-14 4.330987e-14 4e-20
J1939+2449 1.5496608915 -4.3878e-14 4.3878e-14 5e-18
J1939+2609 2.14149933124 -2.38e-17 2.38e-17 1.9e-18
J1940-0902 1.02200568492 -1.9626e-15 1.9626e-15 1.5e-18
J1940+2245 3.86231620496 -1.89639e-13 1.89639e-13 3e-18
J1940+2337 1.82874144354 -2.568302e-13 2.568302e-13 7e-19
J1941+0121 4.6015632504 -4.051e-15 4.051e-15 1.1e-17
J1941+1026 1.1044916615 -1.2153e-15 1.2153e-15 1e-18
J1941+1341 1.78863967224 -3.963e-15 3.963e-15 4e-18
J1941+2525 0.433622631017 -3.024156e-14 3.024156e-14 1e-19
J1941-2602 2.4822647836094 -5.891442e-15 5.891442e-15 1.1e-20
J1941+4320 1.189192897888 -1.6224e-15 1.6224e-15 7e-19
J1942+1743 1.43624051227 -2.08e-16 2.08e-16 7e-18
J1942-2019 3.63460946068 -1.63e-16 1.63e-16 2e-18
J1942+3941 0.73893939554 -3.9e-17 3.9e-17 7e-18
J1942+8106 4.91259383196 -8.9e-16 8.9e-16 1e-17
J1943+0609 2.241015469291 -2.34e-15 2.34e-15 4e-17
J1943-1237 1.0283528703005 -1.750904e-15 1.750904e-15 8e-21
J1943+2210 196.6887956594 -3.4e-16 3.4e-16 1e-17
J1944+0907 192.8565208431179 -6.44814e-16 6.44814e-16 7e-21
J1944-1750 1.188837612282 -1.39382e-15 1.39382e-15 6e-20
J1944+1755 0.50077645051 -1.83e-16 1.83e-16 6e-18
J1944+2236 276.3963275801 -5.7e-16 5.7e-16 4e-17
J1945-0040 0.956359000718 -4.8901e-16 4.8901e-16 3e-20
J1945+1211 0.2102255216 -1.67e-16 1.67e-16 2e-18
J1945+1834 0.9357095566 -2.12e-16 2.12e-16 5e-18
J1946-1312 2.03307615879 -8.2114e-15 8.2114e-15 1.3e-18
J1946+1805 2.269537144722 -1.24095e-16 1.24095e-16 1.8e-20
J1946+2052 58.9616546384 -3.2e-15 3.2e-15 6e-16
J1946+2244 0.74937248031 -4.99e-16 4.99e-16 6e-18
J1946+2535 1.9411179295 -2.1255e-14 2.1255e-14 1.9e-17
J1946+2611 2.2985321905 -1.1607e-13 1.1607e-13 1.1e-16
J1946-2913 1.042266043967 -1.616811e-15 1.616811e-15 1.2e-20
J1946+3417 315.443563681749 -3.148e-16 3.148e-16 3e-19
J1947+0915 0.67533626251 -2.18e-16 2.18e-16 8e-18
J1947+1957 6.34886199737 -2.1065e-14 2.1065e-14 5e-18
J1948+1808 2.53578996532 -1.4603e-15 1.4603e-15 1.3e-18
J1948+2333 1.892677023884 -4.864101e-14 4.864101e-14 1.5e-19
J1948+2551 5.085776357868 -2.333665e-13 2.333665e-13 6e-19
J1948+2819 1.072164206927 -7.042095e-14 7.042095e-14 1.5e-19
J1948+3540 1.394095109822 -1.372346e-14 1.372346e-14 5e-20
J1949+2306 0.757935555728 -7.072e-17 7.072e-17 1.8e-19
J1949-2524 1.044259224797 -3.566477e-15 3.566477e-15 1.7e-20
J1949+3106 76.1140249316119 -5.44131e-16 5.44131e-16 7e-21
J1949+3426 2.573743095743 -1.3393e-15 1.3393e-15 6e-19
J1950+2414 232.30015221224 -1.01477e-15 1.01477e-15 3.7e-19
J1950+3001 0.358562007983 -1.915811e-14 1.915811e-14 1.3e-19
J1951+1123 0.196306183979 -1.168e-16 1.168e-16 4e-19
J1951+4724 5.4966921263 -9.1017e-13 9.1017e-13 3e-17
J1952+1410 3.63602406451 -1.6942e-15 1.6942e-15 4e-19
J1952+2513 0.92794739509 -9.169e-16 9.169e-16 1.5e-18
J1952+2630 48.233774295845 -9.939e-15 9.939e-15 5e-18
J1952+3021 0.60036073356 -3.9019e-15 3.9019e-15 4e-19
J1952+3252 25.2964792556 -3.740159e-12 3.740159e-12 5e-18
J1953+1149 1.1738600935 -3.95e-15 3.95e-15 3e-17
J1953+2732 0.749644859312 -9.964e-16 9.964e-16 6e-19
J1953+2819 0.98911728333 -2.09491e-15 2.09491e-15 1.7e-19
J1954+1021 0.476317455542 -3.936e-16 3.936e-16 7e-19
J1954+2407 5.17050861803 -2.82355e-14 2.82355e-14 1.9e-18
J1954+2529 1.073871520286 -1.45153e-15 1.45153e-15 9e-20
J1954+2836 10.78643292 -2.4622e-12 2.4622e-12 4e-16
J1954+2923 2.3436944112479 -9.396e-18 9.396e-18 1.2e-20
J1954+3852 2.833395130464 -5.2984e-14 5.2984e-14 9e-18
J1954+4357 0.72095913858 -1.145e-15 1.145e-15 2e-18
J1955+2527 205.22225531037 -3.84e-16 3.84e-16 4e-18
J1955+2908 163.0479129097612 -7.9062e-16 7.9062e-16 3e-20
J1955+2930 0.93120469958 -2.9113e-15 2.9113e-15 4e-19
J1955+5059 1.9270125222336 -5.096111e-15 5.096111e-15 1.3e-20
J1955+6708 116.74869454326 -1.717e-16 1.717e-16 6e-19
J1956+0838 3.29043782203 -2.381e-15 2.381e-15 1.5e-17
J1957-0002 1.03616638673 -8.643e-16 8.643e-16 1.1e-18
J1957+2516 252.41973709737 -1.748e-15 1.748e-15 6e-18
J1957+2831 3.250099739409 -3.28502e-14 3.28502e-14 3e-19
J1957+5033 2.66804534 -5.04e-14 5.04e-14 3e-16
J1958+2846 3.4436537099 -2.5145e-12 2.5145e-12 2e-16
J1958+3033 0.910265474731 -5.3507e-15 5.3507e-15 5e-19
J1959+2048 622.122030511927 -6.5221e-15 6.5221e-15 4e-19
J1959+3620 2.46256179008 -2.18e-16 2.18e-16 7e-18
J2000+2920 0.32533198207 -3.9623e-15 3.9623e-15 5e-19
J2001-0349 0.74364701461 -6.2e-17 6.2e-17 1.3e-17
J2001+4258 1.390499284334 -3.3501e-14 3.3501e-14 4e-18
J2002+1637 3.616669443 -2.94e-15 2.94e-15 1.6e-16
J2002+3217 1.4352133702 -2.16569e-13 2.16569e-13 5e-18
J2002+4050 1.1048907965256 -2.122678e-15 2.122678e-15 9e-21
J2003+2916 0.990219925 -3.3436e-16 3.3436e-16 2e-19
J2004+2653 1.50177520425 -1.28e-16 1.28e-16 3e-18
J2004+3137 0.473649743674 -1.672494e-14 1.672494e-14 6e-20
J2004+3429 4.15019313335 -3.56238e-12 3.56238e-12 7e-17
J2005-0020 0.438661702026 -4.93811e-15 4.93811e-15 1.1e-19
J2005+3547 1.625926649473 -7.423e-16 7.423e-16 8e-19
J2005+3552 3.2473552238 -3.153e-14 3.153e-14 1.1e-16
J2006+0148 462.20187192375 -7.06e-16 7.06e-16 6e-18
J2006-0807 1.721551635017 -1.3637e-16 1.3637e-16 7e-20
J2006+3102 6.108913257 -9.282e-13 9.282e-13 4e-16
J2006+4058 2.001221096605 -1.138e-15 1.138e-15 1e-18
J2007+0809 3.0700804245 -1.29e-15 1.29e-15 7e-17
J2007+0910 2.179908617664 -1.5798e-15 1.5798e-15 6e-19
J2007+2722 40.820677605083 -1.6015e-15 1.6015e-15 4e-19
J2007+3120 1.64418162098 -4.2183e-14 4.2183e-14 3e-18
J2008+2513 1.69722951782 -1.5541e-14 1.5541e-14 1.2e-17
J2008+3139 4.42245725179 -1.6187e-15 1.6187e-15 3e-19
J2009+3326 0.695232083547 -7.096e-16 7.096e-16 1e-18
J2010-1323 191.4509120380344 -1.76854e-16 1.76854e-16 5e-21
J2010+2845 1.7687552544064 -2.8382e-16 2.8382e-16 7e-20
J2010+3051 207.62936108328 -2.098e-16 2.098e-16 7e-19
J2010+3230 0.693266122835 -1.7379e-15 1.7379e-15 5e-19
J2011+3331 1.073268736517 -2.05696e-15 2.05696e-15 1.2e-19
J2012-2029 1.83822897314 -1.85e-15 1.85e-15 7e-17
J2013-0649 1.723581425221 -1.785e-15 1.785e-15 8e-18
J2013+3058 3.622824896719 -1.9942e-15 1.9942e-15 6e-19
J2013+3845 4.344169168005 -1.670352e-13 1.670352e-13 1.4e-18
J2015+2524 0.43415985705 -9.6e-17 9.6e-17 1e-17
J2016+1948 15.3987376281305 -9.4997e-17 9.4997e-17 1.4e-20
J2017+0603 345.2781364654948 -9.5291e-16 9.5291e-16 8e-20
J2017-1614 432.09847591394 -4.57e-16 4.57e-16 1e-17
J2017+2043 1.861701334345 -3.45051e-15 3.45051e-15 1.8e-19
J2017+3625 5.99703102436 -4.89063e-14 4.89063e-14 8e-19
J2017+5906 2.4784478211 -1.361e-15 1.361e-15 8e-18
J2018+2839 1.7922641135652 -4.75747e-16 4.75747e-16 5e-21
J2018+3431 2.57955285121 -1.222018e-14 1.222018e-14 1.4e-19
J2019+2425 254.160345592754 -4.5371e-16 4.5371e-16 8e-20
J2021+3651 9.6393948581 -8.89419e-12 8.89419e-12 6e-17
J2021+4026 3.769066848 -7.7681e-13 7.7681e-13 3e-17
J2022+2854 2.912037613413 -1.60627e-14 1.60627e-14 1.1e-18
J2022+3842 20.58511983 -3.648e-11 3.648e-11 9e-14
J2022+5154 1.88965575261 -1.093868e-14 1.093868e-14 1.5e-19
J2023+5037 2.683706020472 -1.80925e-14 1.80925e-14 1.2e-18
J2027+2146 2.511471007883 -1.2792e-15 1.2792e-15 1.3e-18
J2027+4557 0.909379126021 -2.559e-16 2.559e-16 3e-19
J2027+7502 1.94092353149 -3.35e-15 3.35e-15 2e-17
J2028+3332 5.65907208453 -1.55563e-13 1.55563e-13 2e-18
J2029+3744 0.821824599075 -8.32061e-15 8.32061e-15 6e-20
J2030+2228 1.58601101067 -2.22703e-15 2.22703e-15 7e-20
J2030+3641 4.99678736138 -1.62294e-13 1.62294e-13 5e-18
J2030+4415 4.4039248637 -1.2576e-13 1.2576e-13 2e-17
J2032+4127 6.980975 -5.51e-13 5.51e-13 1.2e-14
J2033+0042 0.199465428208 -3.8564e-16 3.8564e-16 7e-20
J2033+1734 168.0966779772235 -3.1496e-16 3.1496e-16 6e-20
J2033-1938 0.78020219833 -2.77e-16 2.77e-16 4e-18
J2034+3632 273.95 -1.29e-16 1.29e-16 0.0
J2036+2835 0.735983147695 -1.1321e-15 1.1321e-15 1.1e-18
J2036+6646 1.9923208852 -3.73e-15 3.73e-15 1.6e-16
J2037+1942 0.48207243059 -4.74e-16 4.74e-16 3e-18
J2037+3621 1.61625282066 -1.17614e-14 1.17614e-14 9e-19
J2038-3816 0.633999188596 -1.6728e-15 1.6728e-15 3e-19
J2038+5319 0.701967086843 -4.6525e-16 4.6525e-16 4e-20
J2039-3616 305.810398 -7.88e-16 7.88e-16 0.0
J2039-5617 377.22936337986 -2.0155e-15 2.0155e-15 6e-19
J2040+1657 1.155259714038 -7.94e-16 7.94e-16 9e-18
J2042+0246 220.569095946271 -6.83e-16 6.83e-16 3e-18
J2043+1711 420.189443214863 -9.25931e-16 9.25931e-16 1e-20
J2043+2740 10.402518921 -1.374e-13 1.374e-13 1.1e-15
J2044+4614 0.71802175405 -3.2e-16 3.2e-16 3e-17
J2045+0912 2.528092724179 -1.2476e-15 1.2476e-15 5e-19
J2045+3633 31.563820566264 -5.8628e-16 5.8628e-16 3e-20
J2046-0421 0.646438269959 -6.14907e-16 6.14907e-16 7e-21
J2046+1540 0.8785140801273 -1.40711e-16 1.40711e-16 9e-21
J2046+5708 2.09760208735 -4.893429e-14 4.893429e-14 1.7e-19
J2047+1053 233.100233 -1.141e-15 1.141e-15 0.0
J2047+5029 2.242431224778 -2.09976e-14 2.09976e-14 8e-19
J2048-1616 0.509795126164 -2.847929e-15 2.847929e-15 8e-21
J2048+2255 3.522355067817 -1.881e-16 1.881e-16 3e-19
J2050+1259 0.8189874162 -3.38e-16 3.38e-16 1.5e-17
J2051-0827 221.796283653017 -6.264e-16 6.264e-16 3e-19
J2051+1248 1.8077708574 -6.2e-17 6.2e-17 2e-17
J2052+1219 503.71330349546 -1.7009e-15 1.7009e-15 5e-19
J2053+1718 8.38449564324 -2.014e-17 2.014e-17 7e-20
J2053+4650 79.45162290069 -1.0875e-15 1.0875e-15 6e-19
J2053+4718 0.20365026489 -6.14e-16 6.14e-16 1e-18
J2053-7200 2.9296611297 -1.69606e-15 1.69606e-15 9e-20
J2055+15 462.962963 -4.327e-15 4.327e-15 0.0
J2055+2209 1.2267212728664 -2.016701e-15 2.016701e-15 1.1e-20
J2055+2539 3.12929129 -4e-14 4e-14 1e-14
J2055+3630 4.514517006178 -7.52313e-15 7.52313e-15 4e-20
J2055+3829 478.63142759591 -2.29e-16 2.29e-16 1e-18
J2105+6223 0.433862285366 -9.824e-16 9.824e-16 1e-19
J2108-3429 0.7026904 -1.7297e-15 1.7297e-15 1.5e-18
J2108+4441 2.410390498047 -5.0088e-16 5.0088e-16 3e-20
J2111+2106 0.25291785259 -2.073e-16 2.073e-16 1.3e-18
J2111+4606 6.3359340865 -5.74218e-12 5.74218e-12 3e-17
J2112+4058 0.24625963556 -4.24e-16 4.24e-16 8e-18
J2113+2754 0.8313576437031 -1.812877e-15 1.812877e-15 6e-21
J2113+4644 0.985527729116 -6.94078e-16 6.94078e-16 1.1e-20
J2115+5448 384.1903018555 -1.1055e-14 1.1055e-14 1.5e-17
J2116+1414 2.271936912618 -1.49309e-15 1.49309e-15 5e-20
J2122+2426 1.84699098534 -4.3e-16 4.3e-16 3e-17
J2123+5434 7.20107927874 -9e-18 9e-18 5e-18
J2124+1407 1.440811162444 -1.59434e-15 1.59434e-15 5e-20
J2124-3358 202.79389369962 -8.45929e-16 8.45929e-16 8e-21
J2127-6648 3.0696382358 -2.13e-15 2.13e-15 5e-17
J2129+1210A 9.036304798336 1.717045e-15 1.717045e-15 1.7e-20
J2129+1210B 17.81482135523 -3.02788e-15 3.02788e-15 2e-19
J2129+1210C 32.755422697308 -5.3516e-15 5.3516e-15 3e-19
J2129+1210D 208.21168801 4.66e-14 4.66e-14 6e-16
J2129+1210E 214.987407906 -8.2e-15 8.2e-15 4e-16
J2129+1210F 248.32118076 -2e-15 2e-15 5e-15
J2129+1210G 26.553254563 -1.4e-15 1.4e-15 4e-16
J2129+1210H 148.293272565 -5.3e-16 5.3e-16 2.9e-16
J2129+4119 0.59262128589 -3e-17 3e-17 2e-17
J2129-5721 268.3592272034145 -1.501807e-15 1.501807e-15 7e-21
J2136-1606 0.81483959791 -1.06e-17 1.06e-17 2e-18
J2136-5046 3.74080251222 -1.216e-15 1.216e-15 5e-18
J2137+6428 0.57110576181 -1.12e-15 1.12e-15 1e-17
J2139+2242 0.922923422192 -1.2104e-15 1.2104e-15 1.8e-18
J2139+4716 3.5354509962 -2.232e-14 2.232e-14 2e-17
J2140-2310A 90.7496267467 4.267e-16 4.267e-16 1.7e-18
J2143+0654 0.1060644595 -4.6e-16 4.6e-16 2e-16
J2144-3933 0.11751119527 -6.85e-18 6.85e-18 7e-20
J2144-5237 198.3554831467 -3.5e-16 3.5e-16 2e-17
J2145-0750 62.29588783082522 -1.156186e-16 1.156186e-16 9e-22
J2149+6329 2.63060738985 -1.163e-15 1.163e-15 5e-18
J2150+5247 3.010183406447 -9.157234e-14 9.157234e-14 1.3e-19
J2151+2315 1.684824546 -2.01e-15 2.01e-15 9e-17
J2154-2812 0.74440127163 -3.4e-16 3.4e-16 5e-17
J2155+2813 0.6214963159 -3.54e-16 3.54e-16 4e-18
J2155-3118 0.970871795612 -1.16965e-15 1.16965e-15 4e-20
J2155-5641 0.7279851537 -2.24e-15 2.24e-15 6e-17
J2156+2618 2.00743121914 -5.7e-17 5.7e-17 5e-18
J2157+4017 0.655623504347 -1.47546e-15 1.47546e-15 3e-20
J2204+2700 11.80601087935 -1.82e-17 1.82e-17 3e-19
J2205+1444 1.06608191007 -1.023e-15 1.023e-15 8e-18
J2206+6151 3.09910744206 -3.81e-15 3.81e-15 4e-17
J2208+4056 1.56996372132 -1.3022e-14 1.3022e-14 2e-18
J2208+5500 1.07162470101 -8.023e-15 8.023e-15 3e-18
J2212+2933 0.995428466049 -4.9065e-16 4.9065e-16 3e-20
J2214+3000 320.5922923290326 -1.51379e-15 1.51379e-15 4e-20
J2215+1538 2.672397048165 -1.69061e-14 1.69061e-14 1.2e-18
J2215+5135 383.1975942761 -4.9e-15 4.9e-15 1e-16
J2216+5759 2.38605248497 -3.93107e-13 3.93107e-13 1.2e-17
J2217+5733 0.946213113 -5.79e-16 5.79e-16 1e-18
J2219+4754 1.857117736985 -9.536891e-15 9.536891e-15 1.4e-20
J2222-0137 30.4712137997271 -5.3896e-16 5.3896e-16 2e-20
J2222+2923 3.553671095841 -7.79e-17 7.79e-17 3e-19
J2225+6535 1.4651102368 -2.0737e-14 2.0737e-14 2e-18
J2228+6447 0.52826709593 -1.87e-16 1.87e-16 8e-18
J2229+2643 335.8162133708968 -1.7183e-16 1.7183e-16 5e-20
J2229+6114 19.37099515 -2.937e-11 2.937e-11 8e-14
J2229+6205 2.257058359945 -1.148942e-14 1.148942e-14 1.2e-19
J2234+0611 279.5965821510426 -9.392e-16 9.392e-16 1e-19
J2234+0944 275.7078326240928 -1.52788e-15 1.52788e-15 4e-20
J2234+2114 0.73597310008 -1.2e-16 1.2e-16 3e-17
J2235+1506 16.731540990294 -4.412e-17 4.412e-17 2e-19
J2236-5527 144.76914215406 -2.01e-16 2.01e-16 1.3e-17
J2238+5903 6.1450029089 -3.6641e-12 3.6641e-12 2e-16
J2240+5832 7.1462 -7.843e-13 7.843e-13 1e-16
J2241-5236 457.3101495463383 -1.442296e-15 1.442296e-15 6e-21
J2241+6941 1.16904199244 -3.68e-15 3.68e-15 1e-17
J2242+6950 0.600780731556 -1.74111e-15 1.74111e-15 5e-20
J2243+1518 1.675604720772 -3.159e-16 3.159e-16 2e-18
J2248-0101 2.095411990345 -2.89505e-15 2.89505e-15 1e-19
J2251-3711 0.082490793464 -8.91e-17 8.91e-17 3e-19
J2253+1516 1.262250264859 -1.06e-16 1.06e-16 7e-18
J2256-1024 435.8187550969386 -2.15646e-15 2.15646e-15 1.8e-19
J2257+5909 2.71557265035 -4.24242e-14 4.24242e-14 4e-19
J2301+5852 0.14328554678 -9.6748e-15 9.6748e-15 7e-19
J2302+4442 192.5919636477142 -5.1439e-16 5.1439e-16 4e-20
J2302+6028 0.828909520456 -1.402e-15 1.402e-15 3e-18
J2305+3100 0.634563531429 -1.164725e-15 1.164725e-15 1.9e-20
J2305+4707 0.937759872398 -5.0045e-16 5.0045e-16 1.5e-19
J2307+2225 1.86626740089 -3e-17 3e-17 3e-17
J2308+5547 2.104963256901 -8.8392e-16 8.8392e-16 4e-20
J2310-0555 382.76240356282 -7.27e-16 7.27e-16 6e-18
J2310+6706 0.5141946062 -2e-17 2e-17 1e-17
J2312+6931 1.22944554793 -9.5e-16 9.5e-16 2e-17
J2313+4253 2.861773352516 -9.20281e-16 9.20281e-16 1.5e-20
J2317+1439 290.25460815391 -2.0477e-16 2.0477e-16 1.4e-19
J2317+2149 0.692207699133 -5.01694e-16 5.01694e-16 8e-21
J2319+6411 4.6292378837998 -3.497e-15 3.497e-15 1.1e-17
J2321+6024 0.443166465253 -1.38202e-15 1.38202e-15 7e-20
J2322+2057 207.96816335831 -4.178e-16 4.178e-16 9e-19
J2322-2650 288.758695112907 -4.864e-17 4.864e-17 1.3e-19
J2323+1214 0.265993420483 -1.307e-16 1.307e-16 4e-19
J2324-6054 0.425987202198 -4.6843e-16 4.6843e-16 4e-20
J2325-0530 1.15109885937 -1.363e-15 1.363e-15 2e-18
J2325+6316 0.696228754897 -1.3696e-15 1.3696e-15 3e-19
J2326+6113 4.279869765973 -6.458e-15 6.458e-15 3e-18
J2329+4743 1.372855822306 -3e-17 3e-17 4e-17
J2330-2005 0.6084123279226 -1.714007e-15 1.714007e-15 1.5e-20
J2333+6145 1.321179569839 -2.0529e-15 2.0529e-15 1.1e-18
J2337+6151 2.01869363589 -7.88332e-13 7.88332e-13 3e-18
J2338+4818 8.42387236305 -1.4e-16 1.4e-16 5e-17
J2339-0533 346.71337922051 -1.6952e-15 1.6952e-15 8e-19
J2346-0609 0.846407950019 -9.765e-16 9.765e-16 3e-19
J2351+8533 0.98840874179 -8.6e-16 8.6e-16 3e-17
J2354+6155 1.058443115007 -1.821923e-14 1.821923e-14 9e-20
J2355+2246 0.54318721077 -1.1153e-15 1.1153e-15 1.2e-18


==> anc/Fig12/tau_100_dURCA.out <==
#Temp(K)	Rotational frequency(*0.8 in Hz)
354813.3892335753	1145.01
398107.1705534953	1105.01
501187.2336272694	1020.01
630957.3444801891	945.01
794328.2347242757	875.01
999999.9999999919	810.01
1258925.4117941558	755.01
1584893.1924610978	695.01
1995262.3149688584	645.01
2511886.431509551	600.01
3162277.6601683404	555.01
3981071.7055349206	515.01
5011872.336272653	475.01
6309573.44480184	440.01
7943282.347242692	410.01
9999999.999999836	380.01
12589254.117941456	350.01
15848931.92461085	325.01
19952623.14968842	300.01
25118864.31509531	280.01
31622776.601683147	260.01
39810717.05534888	240.01
50118723.36272612	220.01
63095734.44801788	205.01
79432823.47242627	190.01
99999999.99999754	175.01
125892541.17941353	165.01
158489319.2461072	150.01
199526231.4968826	140.01
251188643.15095103	130.01
316227766.0168289	115.00999999999999
398107170.5534855	105.00999999999999
501187233.6272571	100.00999999999999
630957344.4801736	90.00999999999999
794328234.7242562	85.00999999999999
999999999.9999673	85.00999999999999
1258925411.794125	90.00999999999999
1584893192.461059	100.00999999999999
1995262314.9688094	125.00999999999999
2511886431.5094895	155.01
3162277660.168263	195.01
3981071705.5348225	250.01
5011872336.272531	310.01
6309573444.801684	390.01
7943282347.2424965	490.01
9999999999.999592	620.01
12589254117.941147	775.01
15848931924.61046	980.01
18197008586.099827	1125.01


==> anc/Fig12/tau_100_mURCA.out <==
#Temp(K)	Rotational frequency(*0.8 in Hz)
363078.05477010104	1140.01
380189.39632056124	1120.01
398107.1705534969	1105.01
501187.2336272715	1020.01
630957.3444801917	945.01
794328.2347242789	875.01
999999.9999999959	810.01
1258925.411794161	755.01
1584893.1924611044	695.01
1995262.3149688665	645.01
2511886.431509562	600.01
3162277.6601683535	555.01
3981071.705534937	515.01
5011872.336272674	475.01
6309573.444801865	440.01
7943282.347242724	410.01
9999999.999999877	380.01
12589254.117941508	350.01
15848931.924610915	325.01
19952623.1496885	300.01
25118864.31509541	280.01
31622776.601683278	260.01
39810717.055349045	240.01
50118723.36272632	220.01
63095734.44801814	205.01
79432823.4724266	190.01
99999999.99999796	175.01
125892541.17941405	165.01
158489319.24610785	150.01
199526231.4968834	140.01
251188643.15095204	130.01
316227766.01683015	120.00999999999999
398107170.5534872	115.00999999999999
501187233.6272592	105.00999999999999
630957344.4801762	95.00999999999999
794328234.7242594	90.00999999999999
999999999.9999714	85.00999999999999
1258925411.79413	75.00999999999999
1584893192.4610655	70.00999999999999
1995262314.9688175	65.00999999999999
2511886431.5095		60.01
3162277660.168276	60.01
3981071705.534839	60.01
5011872336.272551	70.00999999999999
6309573444.80171	90.00999999999999
7943282347.242529	130.01
9999999999.999632	180.01
12589254117.941198	255.01
15848931924.610525	360.01
19952623149.68801	505.01
25118864315.094795	715.01
31622776601.6825	1010.01
34673685045.2531	1155.01



==> anc/Fig12/tau_8.8e1.out <==
#Temp(K)	Rotational frequency(*0.8 in Hz)
398107.1705534969	1125.01
501187.2336272715	1050.01
630957.3444801917	980.01
794328.2347242789	920.01
999999.9999999959	865.01
1258925.411794161	820.01
1584893.1924611044	780.01
1995262.3149688665	745.01
2511886.431509562	720.01
3162277.6601683535	700.01
3981071.705534937	685.01
5011872.336272674	675.01
6309573.444801865	665.01
7943282.347242724	660.01
9999999.999999877	655.01
12589254.117941508	655.01
15848931.924610915	655.01
19952623.1496885	655.01
25118864.31509541	650.01
31622776.601683278	650.01
39810717.055349045	650.01
50118723.36272632	650.01
63095734.44801814	650.01
79432823.4724266	650.01
99999999.99999796	650.01
125892541.17941405	650.01
158489319.24610785	650.01
199526231.4968834	650.01
251188643.15095204	650.01
316227766.01683015	650.01
398107170.5534872	650.01
501187233.6272592	650.01
630957344.4801762	650.01
794328234.7242594	650.01
999999999.9999714	650.01
1258925411.79413	650.01
1584893192.4610655	650.01
1995262314.9688175	650.01
2511886431.5095	650.01
3162277660.168276	650.01
3981071705.534839	650.01
5011872336.272551	650.01
6309573444.80171	650.01
7943282347.242529	650.01
9999999999.999632	650.01
12589254117.941198	655.01
15848931924.610525	665.01
19952623149.68801	705.01
25118864315.094795	815.01
31622776601.6825	1050.01
33113112148.259075	1115.01


==> anc/Fig12/tau_8.8e2.out <==
#Temp(K)	Rotational frequency(*0.8 in Hz)
363078.05477010104	1140.01
398107.1705534969	1105.01
501187.2336272715	1025.01
630957.3444801917	950.01
794328.2347242789	880.01
999999.9999999959	820.01
1258925.411794161	760.01
1584893.1924611044	705.01
1995262.3149688665	655.01
2511886.431509562	610.01
3162277.6601683535	570.01
3981071.705534937	535.01
5011872.336272674	505.01
6309573.444801865	475.01
7943282.347242724	450.01
9999999.999999877	430.01
12589254.117941508	415.01
15848931.924610915	400.01
19952623.1496885	390.01
25118864.31509541	380.01
31622776.601683278	375.01
39810717.055349045	375.01
50118723.36272632	370.01
63095734.44801814	370.01
79432823.4724266	370.01
99999999.99999796	370.01
125892541.17941405	370.01
158489319.24610785	370.01
199526231.4968834	370.01
251188643.15095204	370.01
316227766.01683015	365.01
398107170.5534872	365.01
501187233.6272592	365.01
630957344.4801762	365.01
794328234.7242594	365.01
999999999.9999714	365.01
1258925411.79413	365.01
1584893192.4610655	365.01
1995262314.9688175	365.01
2511886431.5095	365.01
3162277660.168276	365.01
3981071705.534839	365.01
5011872336.272551	365.01
6309573444.80171	370.01
7943282347.242529	370.01
9999999999.999632	370.01
12589254117.941198	385.01
15848931924.610525	430.01
19952623149.68801	540.01
25118864315.094795	725.01
31622776601.6825	1010.01
34673685045.2531	1160.01


==> anc/Fig12/tau_8.8e4.out <==
#Temp(K)	Rotational frequency(*0.8 in Hz)
363078.05477010104	1140.01
398107.1705534969	1105.01
501187.2336272715	1020.01
630957.3444801917	945.01
794328.2347242789	875.01
999999.9999999959	810.01
1258925.411794161	755.01
1584893.1924611044	695.01
1995262.3149688665	645.01
2511886.431509562	600.01
3162277.6601683535	555.01
3981071.705534937	515.01
5011872.336272674	475.01
6309573.444801865	440.01
7943282.347242724	410.01
9999999.999999877	380.01
12589254.117941508	350.01
15848931.924610915	325.01
19952623.1496885	300.01
25118864.31509541	280.01
31622776.601683278	260.01
39810717.055349045	240.01
50118723.36272632	225.01
63095734.44801814	210.01
79432823.4724266	195.01
99999999.99999796	180.01
125892541.17941405	170.01
158489319.24610785	160.01
199526231.4968834	150.01
251188643.15095204	145.01
316227766.01683015	135.01
398107170.5534872	130.01
501187233.6272592	130.01
630957344.4801762	125.00999999999999
794328234.7242594	125.00999999999999
999999999.9999714	120.00999999999999
1258925411.79413	120.00999999999999
1584893192.4610655	120.00999999999999
1995262314.9688175	120.00999999999999
2511886431.5095	120.00999999999999
3162277660.168276	120.00999999999999
3981071705.534839	120.00999999999999
5011872336.272551	120.00999999999999
6309573444.80171	125.00999999999999
7943282347.242529	145.01
9999999999.999632	190.01
12589254117.941198	260.01
15848931924.610525	360.01
19952623149.68801	505.01
25118864315.094795	715.01
31622776601.6825	1010.01
34673685045.2531	1155.01


==> anc/Fig2/Fig2_g0.out <==
# Density(/fm^3) Neutron_Fraction Proton_Fraction Electron_Fraction Muon_Fraction DM_Fraction
4.050000000000000128e-02 7.639200000000000434e-01 8.586999999999999147e-03 8.586999999999999147e-03 0.000000000000000000e+00 2.274919999999999998e-01
4.200000000000000261e-02 7.645629999999999926e-01 9.055000000000000548e-03 9.055000000000000548e-03 0.000000000000000000e+00 2.263819999999999999e-01
4.349999999999999700e-02 7.650609999999999911e-01 9.525000000000000480e-03 9.525000000000000480e-03 0.000000000000000000e+00 2.254140000000000033e-01
4.499999999999999833e-02 7.654330000000000300e-01 9.995000000000000412e-03 9.995000000000000412e-03 0.000000000000000000e+00 2.245719999999999938e-01
4.649999999999999967e-02 7.656950000000000145e-01 1.046500000000000034e-02 1.046500000000000034e-02 0.000000000000000000e+00 2.238400000000000112e-01
4.800000000000000100e-02 7.658599999999999852e-01 1.093500000000000028e-02 1.093500000000000028e-02 0.000000000000000000e+00 2.232049999999999867e-01
4.950000000000000233e-02 7.659390000000000365e-01 1.140500000000000021e-02 1.140500000000000021e-02 0.000000000000000000e+00 2.226559999999999928e-01
5.099999999999999672e-02 7.659430000000000405e-01 1.187299999999999987e-02 1.187299999999999987e-02 0.000000000000000000e+00 2.221839999999999926e-01
5.249999999999999806e-02 7.658810000000000340e-01 1.234000000000000027e-02 1.234000000000000027e-02 0.000000000000000000e+00 2.217790000000000039e-01
5.399999999999999939e-02 7.657599999999999962e-01 1.280599999999999968e-02 1.280599999999999968e-02 0.000000000000000000e+00 2.214339999999999919e-01
5.550000000000000072e-02 7.655889999999999640e-01 1.326899999999999955e-02 1.326899999999999955e-02 0.000000000000000000e+00 2.211420000000000052e-01
5.700000000000000205e-02 7.653710000000000235e-01 1.372999999999999915e-02 1.372999999999999915e-02 0.000000000000000000e+00 2.208980000000000110e-01
5.850000000000000339e-02 7.651139999999999608e-01 1.418900000000000022e-02 1.418900000000000022e-02 0.000000000000000000e+00 2.206980000000000053e-01
5.999999999999999778e-02 7.648200000000000554e-01 1.464500000000000003e-02 1.464500000000000003e-02 0.000000000000000000e+00 2.205350000000000088e-01
6.149999999999999911e-02 7.644950000000000356e-01 1.509699999999999931e-02 1.509699999999999931e-02 0.000000000000000000e+00 2.204079999999999928e-01
6.300000000000000044e-02 7.641409999999999592e-01 1.554700000000000006e-02 1.554700000000000006e-02 0.000000000000000000e+00 2.203120000000000078e-01
6.450000000000000178e-02 7.637620000000000520e-01 1.599199999999999927e-02 1.599199999999999927e-02 0.000000000000000000e+00 2.202459999999999973e-01
6.600000000000000311e-02 7.633600000000000385e-01 1.643500000000000169e-02 1.643500000000000169e-02 0.000000000000000000e+00 2.202060000000000128e-01
6.750000000000000444e-02 7.629369999999999763e-01 1.687299999999999911e-02 1.687299999999999911e-02 0.000000000000000000e+00 2.201899999999999968e-01
6.900000000000000577e-02 7.624950000000000339e-01 1.730699999999999947e-02 1.730699999999999947e-02 0.000000000000000000e+00 2.201980000000000048e-01
7.049999999999999323e-02 7.620369999999999644e-01 1.773599999999999829e-02 1.773599999999999829e-02 0.000000000000000000e+00 2.202270000000000061e-01
7.199999999999999456e-02 7.615619999999999612e-01 1.816200000000000106e-02 1.816200000000000106e-02 0.000000000000000000e+00 2.202770000000000006e-01
7.349999999999999589e-02 7.610719999999999708e-01 1.858200000000000129e-02 1.858200000000000129e-02 0.000000000000000000e+00 2.203450000000000131e-01
7.499999999999999722e-02 7.605690000000000506e-01 1.899800000000000100e-02 1.899800000000000100e-02 0.000000000000000000e+00 2.204329999999999901e-01
7.649999999999999856e-02 7.600529999999999786e-01 1.940899999999999917e-02 1.940899999999999917e-02 0.000000000000000000e+00 2.205380000000000118e-01
7.799999999999999989e-02 7.595239999999999769e-01 1.981499999999999928e-02 1.981499999999999928e-02 0.000000000000000000e+00 2.206609999999999960e-01
7.950000000000000122e-02 7.589829999999999632e-01 2.021600000000000133e-02 2.021600000000000133e-02 0.000000000000000000e+00 2.208019999999999983e-01
8.100000000000000255e-02 7.584300000000000486e-01 2.061100000000000085e-02 2.061100000000000085e-02 0.000000000000000000e+00 2.209589999999999888e-01
8.250000000000000389e-02 7.578660000000000396e-01 2.100099999999999884e-02 2.100099999999999884e-02 0.000000000000000000e+00 2.211329999999999962e-01
8.400000000000000522e-02 7.572910000000000474e-01 2.138599999999999876e-02 2.138599999999999876e-02 0.000000000000000000e+00 2.213239999999999930e-01
8.550000000000000655e-02 7.567049999999999610e-01 2.176399999999999862e-02 2.176399999999999862e-02 0.000000000000000000e+00 2.215310000000000057e-01
8.699999999999999400e-02 7.561069999999999736e-01 2.213800000000000143e-02 2.213800000000000143e-02 0.000000000000000000e+00 2.217550000000000077e-01
8.849999999999999534e-02 7.554990000000000316e-01 2.250500000000000070e-02 2.250500000000000070e-02 0.000000000000000000e+00 2.219959999999999989e-01
8.999999999999999667e-02 7.548789999999999667e-01 2.286699999999999844e-02 2.286699999999999844e-02 0.000000000000000000e+00 2.222540000000000071e-01
9.149999999999999800e-02 7.542480000000000295e-01 2.322300000000000059e-02 2.322300000000000059e-02 0.000000000000000000e+00 2.225300000000000056e-01
9.299999999999999933e-02 7.536049999999999693e-01 2.357199999999999920e-02 2.357199999999999920e-02 0.000000000000000000e+00 2.228229999999999933e-01
9.450000000000000067e-02 7.529510000000000369e-01 2.391599999999999976e-02 2.391599999999999976e-02 0.000000000000000000e+00 2.231329999999999980e-01
9.600000000000000200e-02 7.522849999999999815e-01 2.425400000000000125e-02 2.425400000000000125e-02 0.000000000000000000e+00 2.234609999999999930e-01
9.750000000000000333e-02 7.516070000000000251e-01 2.458600000000000022e-02 2.458600000000000022e-02 0.000000000000000000e+00 2.238080000000000069e-01
9.900000000000000466e-02 7.509160000000000279e-01 2.491099999999999912e-02 2.491099999999999912e-02 0.000000000000000000e+00 2.241720000000000101e-01
1.005000000000000060e-01 7.502130000000000187e-01 2.523099999999999996e-02 2.523099999999999996e-02 0.000000000000000000e+00 2.245560000000000056e-01
1.019999999999999934e-01 7.494979999999999976e-01 2.554400000000000073e-02 2.554400000000000073e-02 0.000000000000000000e+00 2.249579999999999913e-01
1.034999999999999948e-01 7.487700000000000466e-01 2.585099999999999898e-02 2.585099999999999898e-02 0.000000000000000000e+00 2.253789999999999960e-01
1.049999999999999961e-01 7.480280000000000262e-01 2.615200000000000163e-02 2.615200000000000163e-02 0.000000000000000000e+00 2.258199999999999930e-01
1.064999999999999974e-01 7.472729999999999650e-01 2.644699999999999829e-02 2.644699999999999829e-02 0.000000000000000000e+00 2.262800000000000089e-01
1.079999999999999988e-01 7.465049999999999741e-01 2.673599999999999935e-02 2.673599999999999935e-02 0.000000000000000000e+00 2.267589999999999884e-01
1.095000000000000001e-01 7.457230000000000247e-01 2.701800000000000035e-02 2.701800000000000035e-02 0.000000000000000000e+00 2.272589999999999888e-01
1.110000000000000014e-01 7.449270000000000058e-01 2.729399999999999882e-02 2.729399999999999882e-02 0.000000000000000000e+00 2.277780000000000082e-01
1.125000000000000028e-01 7.441179999999999461e-01 2.756499999999999923e-02 2.756499999999999923e-02 0.000000000000000000e+00 2.283179999999999932e-01
1.140000000000000041e-01 7.432940000000000103e-01 2.782899999999999957e-02 2.782899999999999957e-02 0.000000000000000000e+00 2.288769999999999971e-01
1.155000000000000054e-01 7.424549999999999761e-01 2.808700000000000085e-02 2.808700000000000085e-02 0.000000000000000000e+00 2.294579999999999953e-01
1.170000000000000068e-01 7.416030000000000122e-01 2.833899999999999961e-02 2.833899999999999961e-02 0.000000000000000000e+00 2.300580000000000125e-01
1.184999999999999942e-01 7.407359999999999500e-01 2.858499999999999930e-02 2.858499999999999930e-02 0.000000000000000000e+00 2.306789999999999952e-01
1.199999999999999956e-01 7.398540000000000116e-01 2.882600000000000093e-02 2.882600000000000093e-02 0.000000000000000000e+00 2.313199999999999978e-01
1.214999999999999969e-01 7.389580000000000037e-01 2.905999999999999903e-02 2.905999999999999903e-02 0.000000000000000000e+00 2.319819999999999938e-01
1.229999999999999982e-01 7.380470000000000086e-01 2.928800000000000153e-02 2.928800000000000153e-02 0.000000000000000000e+00 2.326650000000000107e-01
1.244999999999999996e-01 7.371220000000000550e-01 2.951099999999999904e-02 2.951099999999999904e-02 0.000000000000000000e+00 2.333669999999999911e-01
1.260000000000000009e-01 7.361809999999999743e-01 2.972800000000000095e-02 2.972800000000000095e-02 0.000000000000000000e+00 2.340899999999999925e-01
1.275000000000000022e-01 7.352269999999999639e-01 2.994000000000000133e-02 2.994000000000000133e-02 0.000000000000000000e+00 2.348329999999999862e-01
1.290000000000000036e-01 7.342570000000000485e-01 3.014599999999999919e-02 3.014599999999999919e-02 0.000000000000000000e+00 2.355970000000000009e-01
1.305000000000000049e-01 7.332739999999999814e-01 3.034600000000000145e-02 3.034600000000000145e-02 0.000000000000000000e+00 2.363800000000000068e-01
1.320000000000000062e-01 7.322750000000000092e-01 3.054099999999999870e-02 3.054099999999999870e-02 0.000000000000000000e+00 2.371840000000000059e-01
1.335000000000000075e-01 7.312629999999999963e-01 3.073100000000000137e-02 3.073100000000000137e-02 0.000000000000000000e+00 2.380069999999999963e-01
1.350000000000000089e-01 7.302359999999999962e-01 3.091500000000000151e-02 3.091500000000000151e-02 0.000000000000000000e+00 2.388490000000000058e-01
1.365000000000000102e-01 7.291950000000000376e-01 3.109400000000000011e-02 3.109400000000000011e-02 0.000000000000000000e+00 2.397110000000000074e-01
1.380000000000000115e-01 7.281400000000000095e-01 3.126799999999999718e-02 3.126799999999999718e-02 0.000000000000000000e+00 2.405920000000000003e-01
1.395000000000000129e-01 7.270720000000000516e-01 3.143699999999999967e-02 3.143699999999999967e-02 0.000000000000000000e+00 2.414910000000000112e-01
1.409999999999999865e-01 7.259900000000000242e-01 3.160099999999999715e-02 3.160099999999999715e-02 0.000000000000000000e+00 2.424099999999999866e-01
1.424999999999999878e-01 7.248940000000000383e-01 3.175999999999999657e-02 3.175999999999999657e-02 0.000000000000000000e+00 2.433460000000000067e-01
1.439999999999999891e-01 7.237850000000000117e-01 3.191399999999999793e-02 3.191399999999999793e-02 0.000000000000000000e+00 2.443009999999999904e-01
1.454999999999999905e-01 7.226630000000000553e-01 3.206400000000000222e-02 3.206400000000000222e-02 0.000000000000000000e+00 2.452739999999999920e-01
1.469999999999999918e-01 7.215279999999999472e-01 3.220900000000000152e-02 3.220900000000000152e-02 0.000000000000000000e+00 2.462640000000000107e-01
1.484999999999999931e-01 7.203800000000000203e-01 3.234900000000000275e-02 3.234900000000000275e-02 0.000000000000000000e+00 2.472709999999999908e-01
1.499999999999999944e-01 7.192199999999999704e-01 3.248499999999999999e-02 3.248499999999999999e-02 0.000000000000000000e+00 2.482949999999999879e-01
1.514999999999999958e-01 7.180480000000000196e-01 3.261599999999999916e-02 3.261599999999999916e-02 0.000000000000000000e+00 2.493350000000000011e-01
1.529999999999999971e-01 7.168639999999999457e-01 3.274400000000000227e-02 3.274400000000000227e-02 0.000000000000000000e+00 2.503920000000000035e-01
1.544999999999999984e-01 7.156689999999999996e-01 3.286700000000000038e-02 3.286700000000000038e-02 0.000000000000000000e+00 2.514649999999999941e-01
1.559999999999999998e-01 7.144620000000000415e-01 3.298600000000000143e-02 3.298600000000000143e-02 0.000000000000000000e+00 2.525530000000000275e-01
1.575000000000000011e-01 7.132439999999999891e-01 3.310699999999999754e-02 3.309900000000000342e-02 7.999999999999999638e-06 2.536499999999999866e-01
1.590000000000000024e-01 7.120149999999999535e-01 3.324599999999999778e-02 3.320200000000000234e-02 4.399999999999999886e-05 2.547389999999999932e-01
1.605000000000000038e-01 7.107750000000000457e-01 3.339400000000000007e-02 3.329900000000000221e-02 9.500000000000000523e-05 2.558309999999999751e-01
1.620000000000000051e-01 7.095249999999999613e-01 3.354499999999999843e-02 3.338900000000000201e-02 1.559999999999999972e-04 2.569299999999999917e-01
1.635000000000000064e-01 7.082640000000000047e-01 3.369799999999999879e-02 3.347399999999999681e-02 2.239999999999999966e-04 2.580379999999999896e-01
1.650000000000000078e-01 7.069919999999999538e-01 3.385200000000000015e-02 3.355400000000000049e-02 2.979999999999999793e-04 2.591550000000000242e-01
1.665000000000000091e-01 7.057109999999999772e-01 3.400600000000000150e-02 3.362899999999999917e-02 3.770000000000000022e-04 2.602829999999999866e-01
1.680000000000000104e-01 7.044190000000000174e-01 3.415900000000000186e-02 3.370000000000000079e-02 4.589999999999999896e-04 2.614210000000000145e-01
1.695000000000000118e-01 7.031180000000000208e-01 3.431200000000000222e-02 3.376699999999999841e-02 5.450000000000000200e-04 2.625700000000000256e-01
1.710000000000000131e-01 7.018069999999999586e-01 3.446199999999999958e-02 3.382899999999999796e-02 6.329999999999999906e-04 2.637300000000000200e-01
1.724999999999999867e-01 7.004879999999999995e-01 3.461100000000000287e-02 3.388800000000000145e-02 7.240000000000000342e-04 2.649009999999999976e-01
1.739999999999999880e-01 6.991600000000000037e-01 3.475799999999999723e-02 3.394300000000000095e-02 8.159999999999999936e-04 2.660819999999999852e-01
1.754999999999999893e-01 6.978229999999999711e-01 3.490300000000000347e-02 3.399400000000000338e-02 9.089999999999999773e-04 2.672740000000000116e-01
1.769999999999999907e-01 6.964780000000000415e-01 3.504499999999999976e-02 3.404200000000000281e-02 1.002999999999999985e-03 2.684770000000000212e-01
1.784999999999999920e-01 6.951249999999999929e-01 3.518500000000000100e-02 3.408699999999999924e-02 1.098999999999999934e-03 2.696899999999999853e-01
1.799999999999999933e-01 6.937649999999999650e-01 3.532300000000000023e-02 3.412799999999999861e-02 1.195000000000000099e-03 2.709119999999999862e-01
1.814999999999999947e-01 6.923970000000000402e-01 3.545800000000000340e-02 3.416700000000000292e-02 1.291000000000000047e-03 2.721450000000000258e-01
1.829999999999999960e-01 6.910220000000000251e-01 3.558999999999999664e-02 3.420200000000000323e-02 1.387999999999999911e-03 2.733869999999999911e-01
1.844999999999999973e-01 6.896409999999999485e-01 3.572000000000000175e-02 3.423500000000000154e-02 1.484000000000000076e-03 2.746390000000000220e-01
1.859999999999999987e-01 6.882540000000000324e-01 3.584600000000000286e-02 3.426499999999999685e-02 1.580999999999999940e-03 2.758999999999999786e-01
1.875000000000000000e-01 6.868600000000000261e-01 3.597000000000000197e-02 3.429299999999999710e-02 1.678000000000000021e-03 2.771689999999999987e-01
1.890000000000000013e-01 6.854609999999999870e-01 3.609199999999999908e-02 3.431800000000000128e-02 1.773999999999999969e-03 2.784470000000000001e-01
1.905000000000000027e-01 6.840559999999999974e-01 3.620999999999999913e-02 3.434000000000000247e-02 1.869999999999999917e-03 2.797330000000000094e-01
1.920000000000000040e-01 6.826470000000000038e-01 3.632599999999999718e-02 3.436000000000000165e-02 1.965999999999999866e-03 2.810270000000000268e-01
1.935000000000000053e-01 6.812319999999999487e-01 3.643899999999999917e-02 3.437799999999999884e-02 2.060999999999999898e-03 2.823289999999999966e-01
1.950000000000000067e-01 6.798130000000000006e-01 3.654899999999999816e-02 3.439400000000000096e-02 2.154999999999999798e-03 2.836380000000000012e-01
1.965000000000000080e-01 6.783890000000000198e-01 3.665700000000000208e-02 3.440800000000000108e-02 2.249000000000000131e-03 2.849539999999999851e-01
1.980000000000000093e-01 6.769610000000000349e-01 3.676200000000000301e-02 3.441899999999999821e-02 2.343000000000000031e-03 2.862770000000000037e-01
1.995000000000000107e-01 6.755299999999999638e-01 3.686400000000000093e-02 3.442900000000000127e-02 2.435999999999999797e-03 2.876059999999999728e-01
2.010000000000000120e-01 6.740949999999999998e-01 3.696399999999999686e-02 3.443600000000000133e-02 2.527000000000000166e-03 2.889410000000000034e-01
2.025000000000000133e-01 6.726569999999999494e-01 3.706099999999999672e-02 3.444200000000000039e-02 2.618999999999999800e-03 2.902819999999999845e-01
2.039999999999999869e-01 6.712160000000000348e-01 3.715600000000000153e-02 3.444599999999999745e-02 2.709000000000000036e-03 2.916290000000000271e-01
2.054999999999999882e-01 6.697720000000000340e-01 3.724800000000000333e-02 3.444900000000000045e-02 2.798999999999999839e-03 2.929800000000000182e-01
2.069999999999999896e-01 6.683259999999999756e-01 3.733700000000000213e-02 3.445000000000000145e-02 2.886999999999999809e-03 2.943370000000000153e-01
2.084999999999999909e-01 6.668770000000000531e-01 3.742399999999999893e-02 3.444900000000000045e-02 2.975000000000000214e-03 2.956989999999999896e-01
2.099999999999999922e-01 6.654259999999999620e-01 3.750900000000000067e-02 3.444699999999999845e-02 3.062000000000000052e-03 2.970650000000000235e-01
2.114999999999999936e-01 6.639739999999999531e-01 3.759099999999999941e-02 3.444300000000000139e-02 3.148000000000000190e-03 2.984350000000000058e-01
2.129999999999999949e-01 6.625199999999999978e-01 3.767100000000000309e-02 3.443700000000000233e-02 3.233999999999999896e-03 2.998089999999999922e-01
2.144999999999999962e-01 6.610639999999999850e-01 3.774899999999999783e-02 3.443100000000000327e-02 3.318000000000000203e-03 3.011869999999999825e-01
2.159999999999999976e-01 6.596079999999999721e-01 3.782400000000000345e-02 3.442300000000000221e-02 3.400999999999999943e-03 3.025680000000000036e-01
2.174999999999999989e-01 6.581500000000000128e-01 3.789800000000000113e-02 3.441400000000000015e-02 3.484000000000000118e-03 3.039520000000000000e-01
2.190000000000000002e-01 6.566920000000000535e-01 3.796900000000000275e-02 3.440300000000000302e-02 3.565000000000000027e-03 3.053390000000000271e-01
2.205000000000000016e-01 6.552329999999999544e-01 3.803800000000000237e-02 3.439199999999999896e-02 3.645999999999999935e-03 3.067289999999999739e-01
2.220000000000000029e-01 6.537739999999999663e-01 3.810499999999999998e-02 3.437899999999999984e-02 3.726000000000000145e-03 3.081220000000000070e-01
2.235000000000000042e-01 6.523139999999999494e-01 3.816900000000000154e-02 3.436499999999999971e-02 3.804000000000000090e-03 3.095160000000000133e-01
2.250000000000000056e-01 6.508549999999999613e-01 3.823200000000000209e-02 3.434999999999999859e-02 3.882000000000000034e-03 3.109129999999999949e-01
2.265000000000000069e-01 6.493959999999999733e-01 3.829300000000000065e-02 3.433400000000000341e-02 3.958999999999999846e-03 3.123110000000000053e-01
2.280000000000000082e-01 6.479369999999999852e-01 3.835199999999999720e-02 3.431700000000000028e-02 4.035000000000000392e-03 3.137110000000000176e-01
2.295000000000000095e-01 6.464779999999999971e-01 3.840899999999999870e-02 3.429900000000000310e-02 4.109999999999999938e-03 3.151120000000000032e-01
2.310000000000000109e-01 6.450200000000000378e-01 3.846499999999999919e-02 3.428099999999999897e-02 4.184000000000000219e-03 3.165149999999999908e-01
2.325000000000000122e-01 6.435629999999999962e-01 3.851799999999999669e-02 3.426099999999999979e-02 4.257999999999999632e-03 3.179179999999999784e-01
2.340000000000000135e-01 6.421069999999999833e-01 3.857000000000000012e-02 3.423999999999999960e-02 4.329999999999999648e-03 3.193230000000000235e-01
2.354999999999999871e-01 6.406519999999999992e-01 3.862000000000000155e-02 3.421899999999999942e-02 4.401000000000000398e-03 3.207269999999999843e-01
2.369999999999999885e-01 6.391989999999999617e-01 3.866900000000000198e-02 3.419699999999999823e-02 4.472000000000000280e-03 3.221330000000000027e-01
2.384999999999999898e-01 6.377460000000000351e-01 3.871499999999999941e-02 3.417400000000000299e-02 4.542000000000000030e-03 3.235379999999999923e-01
2.399999999999999911e-01 6.362959999999999727e-01 3.876000000000000278e-02 3.414999999999999980e-02 4.610000000000000382e-03 3.249440000000000106e-01
2.414999999999999925e-01 6.348460000000000214e-01 3.880399999999999822e-02 3.412599999999999661e-02 4.677999999999999867e-03 3.263499999999999734e-01
2.429999999999999938e-01 6.333990000000000453e-01 3.884599999999999859e-02 3.410099999999999937e-02 4.745000000000000086e-03 3.277550000000000185e-01
2.444999999999999951e-01 6.319540000000000157e-01 3.888599999999999696e-02 3.407500000000000112e-02 4.812000000000000305e-03 3.291600000000000081e-01
2.459999999999999964e-01 6.305100000000000149e-01 3.892500000000000127e-02 3.404900000000000287e-02 4.877000000000000259e-03 3.305640000000000245e-01
2.474999999999999978e-01 6.290689999999999893e-01 3.896299999999999764e-02 3.402199999999999669e-02 4.941000000000000079e-03 3.319679999999999853e-01
2.489999999999999991e-01 6.276300000000000212e-01 3.899899999999999894e-02 3.399400000000000338e-02 5.004999999999999900e-03 3.333709999999999729e-01
2.505000000000000004e-01 6.261929999999999996e-01 3.903399999999999925e-02 3.396600000000000313e-02 5.067999999999999589e-03 3.347729999999999873e-01
2.520000000000000018e-01 6.247589999999999533e-01 3.906699999999999756e-02 3.393700000000000189e-02 5.130000000000000011e-03 3.361739999999999728e-01
2.535000000000000031e-01 6.233269999999999644e-01 3.910000000000000281e-02 3.390800000000000064e-02 5.191000000000000301e-03 3.375739999999999852e-01
2.550000000000000044e-01 6.218979999999999508e-01 3.913099999999999912e-02 3.387899999999999939e-02 5.251999999999999724e-03 3.389719999999999955e-01
2.565000000000000058e-01 6.204709999999999948e-01 3.916000000000000036e-02 3.384899999999999715e-02 5.311999999999999882e-03 3.403689999999999771e-01
2.580000000000000071e-01 6.190470000000000139e-01 3.918800000000000061e-02 3.381800000000000084e-02 5.370999999999999906e-03 3.417640000000000122e-01
2.595000000000000084e-01 6.176270000000000371e-01 3.921600000000000086e-02 3.378699999999999759e-02 5.428999999999999798e-03 3.431580000000000186e-01
2.610000000000000098e-01 6.162090000000000067e-01 3.924199999999999910e-02 3.375500000000000028e-02 5.486000000000000425e-03 3.445500000000000229e-01
2.625000000000000111e-01 6.147939999999999516e-01 3.926700000000000329e-02 3.372399999999999703e-02 5.543000000000000184e-03 3.459400000000000253e-01
2.640000000000000124e-01 6.133819999999999828e-01 3.928999999999999854e-02 3.369099999999999873e-02 5.598999999999999810e-03 3.473269999999999968e-01
2.655000000000000138e-01 6.119740000000000180e-01 3.931300000000000072e-02 3.365900000000000142e-02 5.654000000000000171e-03 3.487129999999999952e-01
2.670000000000000151e-01 6.105690000000000284e-01 3.933400000000000091e-02 3.362600000000000311e-02 5.708999999999999665e-03 3.500969999999999915e-01
2.685000000000000164e-01 6.091670000000000140e-01 3.935500000000000109e-02 3.359299999999999786e-02 5.761999999999999761e-03 3.514780000000000126e-01
2.700000000000000178e-01 6.077679999999999749e-01 3.937399999999999928e-02 3.355899999999999855e-02 5.815999999999999989e-03 3.528569999999999762e-01
2.715000000000000191e-01 6.063730000000000508e-01 3.939299999999999746e-02 3.352499999999999925e-02 5.867999999999999952e-03 3.542339999999999933e-01
2.730000000000000204e-01 6.049820000000000197e-01 3.941000000000000059e-02 3.349099999999999994e-02 5.919999999999999915e-03 3.556079999999999797e-01
2.745000000000000218e-01 6.035939999999999639e-01 3.942699999999999677e-02 3.345599999999999963e-02 5.970999999999999745e-03 3.569789999999999908e-01
2.760000000000000231e-01 6.022100000000000231e-01 3.944299999999999889e-02 3.342099999999999932e-02 6.021000000000000310e-03 3.583479999999999999e-01
2.775000000000000244e-01 6.008289999999999464e-01 3.945699999999999902e-02 3.338599999999999901e-02 6.071000000000000008e-03 3.597130000000000050e-01
2.790000000000000258e-01 5.994519999999999849e-01 3.947099999999999914e-02 3.335099999999999870e-02 6.119999999999999572e-03 3.610760000000000081e-01
2.805000000000000271e-01 5.980790000000000273e-01 3.948399999999999826e-02 3.331499999999999739e-02 6.169000000000000004e-03 3.624370000000000092e-01
2.819999999999999729e-01 5.967099999999999627e-01 3.949600000000000333e-02 3.327999999999999708e-02 6.217000000000000304e-03 3.637940000000000063e-01
2.834999999999999742e-01 5.953450000000000131e-01 3.950800000000000145e-02 3.324400000000000271e-02 6.263999999999999603e-03 3.651479999999999726e-01
2.849999999999999756e-01 5.939830000000000387e-01 3.951799999999999757e-02 3.320700000000000041e-02 6.310999999999999770e-03 3.664990000000000192e-01
2.864999999999999769e-01 5.926259999999999861e-01 3.952800000000000064e-02 3.317099999999999910e-02 6.356999999999999804e-03 3.678469999999999795e-01
2.879999999999999782e-01 5.912720000000000198e-01 3.953700000000000270e-02 3.313399999999999679e-02 6.401999999999999705e-03 3.691909999999999914e-01
2.894999999999999796e-01 5.899229999999999752e-01 3.954499999999999682e-02 3.309800000000000242e-02 6.446999999999999606e-03 3.705330000000000013e-01
2.909999999999999809e-01 5.885770000000000168e-01 3.955199999999999688e-02 3.306100000000000011e-02 6.492000000000000375e-03 3.718710000000000071e-01
2.924999999999999822e-01 5.872359999999999802e-01 3.955899999999999694e-02 3.302299999999999680e-02 6.535000000000000010e-03 3.732050000000000090e-01
2.939999999999999836e-01 5.858980000000000299e-01 3.956500000000000294e-02 3.298600000000000143e-02 6.578999999999999779e-03 3.745370000000000088e-01
2.954999999999999849e-01 5.845650000000000013e-01 3.957000000000000101e-02 3.294899999999999912e-02 6.621000000000000149e-03 3.758650000000000047e-01
2.969999999999999862e-01 5.832359999999999767e-01 3.957499999999999907e-02 3.291100000000000275e-02 6.662999999999999652e-03 3.771889999999999965e-01
2.984999999999999876e-01 5.819119999999999848e-01 3.957900000000000307e-02 3.287400000000000044e-02 6.705000000000000022e-03 3.785100000000000131e-01
2.999999999999999889e-01 5.805909999999999682e-01 3.958199999999999913e-02 3.283599999999999713e-02 6.746000000000000260e-03 3.798270000000000257e-01
3.014999999999999902e-01 5.792749999999999844e-01 3.958500000000000213e-02 3.279800000000000076e-02 6.786999999999999630e-03 3.811410000000000076e-01
3.029999999999999916e-01 5.779630000000000045e-01 3.958699999999999719e-02 3.275999999999999746e-02 6.826999999999999735e-03 3.824509999999999854e-01
3.044999999999999929e-01 5.766550000000000287e-01 3.958799999999999819e-02 3.272200000000000109e-02 6.865999999999999708e-03 3.837570000000000148e-01
3.059999999999999942e-01 5.753519999999999746e-01 3.958899999999999919e-02 3.268399999999999778e-02 6.904999999999999680e-03 3.850589999999999846e-01
3.074999999999999956e-01 5.740520000000000067e-01 3.958899999999999919e-02 3.264500000000000041e-02 6.943999999999999652e-03 3.863579999999999792e-01
3.089999999999999969e-01 5.727579999999999893e-01 3.958899999999999919e-02 3.260699999999999710e-02 6.982000000000000359e-03 3.876530000000000253e-01
3.104999999999999982e-01 5.714669999999999472e-01 3.958799999999999819e-02 3.256900000000000073e-02 7.020000000000000198e-03 3.889449999999999852e-01
3.119999999999999996e-01 5.701810000000000489e-01 3.958699999999999719e-02 3.253000000000000336e-02 7.056999999999999905e-03 3.902320000000000233e-01
3.135000000000000009e-01 5.688999999999999613e-01 3.958500000000000213e-02 3.249200000000000005e-02 7.093000000000000346e-03 3.915159999999999751e-01
3.150000000000000022e-01 5.676219999999999599e-01 3.958199999999999913e-02 3.245300000000000268e-02 7.130000000000000053e-03 3.927950000000000053e-01
3.165000000000000036e-01 5.663489999999999913e-01 3.957999999999999713e-02 3.241399999999999837e-02 7.165000000000000362e-03 3.940710000000000046e-01
3.180000000000000049e-01 5.650810000000000555e-01 3.957600000000000007e-02 3.237500000000000100e-02 7.200999999999999936e-03 3.953430000000000000e-01
3.195000000000000062e-01 5.638170000000000126e-01 3.957200000000000301e-02 3.233699999999999769e-02 7.235000000000000112e-03 3.966109999999999913e-01
3.210000000000000075e-01 5.625569999999999737e-01 3.956799999999999901e-02 3.229800000000000032e-02 7.270000000000000420e-03 3.978749999999999787e-01
3.225000000000000089e-01 5.613019999999999676e-01 3.956300000000000094e-02 3.225900000000000295e-02 7.303999999999999729e-03 3.991350000000000176e-01
3.240000000000000102e-01 5.600509999999999655e-01 3.955800000000000288e-02 3.221999999999999864e-02 7.337999999999999905e-03 4.003909999999999969e-01
3.255000000000000115e-01 5.588049999999999962e-01 3.955199999999999688e-02 3.218100000000000127e-02 7.370999999999999948e-03 4.016429999999999723e-01
3.270000000000000129e-01 5.575630000000000308e-01 3.954599999999999782e-02 3.214199999999999696e-02 7.402999999999999858e-03 4.028909999999999991e-01
3.285000000000000142e-01 5.563259999999999872e-01 3.953899999999999776e-02 3.210299999999999959e-02 7.435999999999999902e-03 4.041350000000000220e-01
3.300000000000000155e-01 5.550929999999999476e-01 3.953199999999999770e-02 3.206500000000000322e-02 7.467999999999999812e-03 4.053749999999999853e-01
3.315000000000000169e-01 5.538640000000000230e-01 3.952499999999999764e-02 3.202599999999999891e-02 7.498999999999999590e-03 4.066110000000000002e-01
3.330000000000000182e-01 5.526400000000000201e-01 3.951699999999999657e-02 3.198700000000000154e-02 7.531000000000000368e-03 4.078430000000000111e-01
3.345000000000000195e-01 5.514200000000000212e-01 3.950900000000000245e-02 3.194799999999999723e-02 7.561000000000000013e-03 4.090710000000000179e-01
3.360000000000000209e-01 5.502050000000000551e-01 3.950000000000000039e-02 3.190899999999999986e-02 7.591999999999999790e-03 4.102939999999999920e-01
3.375000000000000222e-01 5.489939999999999820e-01 3.949199999999999933e-02 3.187000000000000249e-02 7.622000000000000303e-03 4.115139999999999909e-01
3.390000000000000235e-01 5.477880000000000527e-01 3.948200000000000320e-02 3.183099999999999818e-02 7.651999999999999948e-03 4.127299999999999858e-01
3.405000000000000249e-01 5.465860000000000163e-01 3.947300000000000114e-02 3.179200000000000081e-02 7.681000000000000327e-03 4.139410000000000034e-01
3.420000000000000262e-01 5.453890000000000127e-01 3.946299999999999808e-02 3.175300000000000344e-02 7.709999999999999840e-03 4.151480000000000170e-01
3.435000000000000275e-01 5.441960000000000131e-01 3.945200000000000096e-02 3.171399999999999914e-02 7.738000000000000086e-03 4.163519999999999999e-01
3.449999999999999734e-01 5.430070000000000174e-01 3.944199999999999789e-02 3.167500000000000177e-02 7.766999999999999599e-03 4.175510000000000055e-01
3.464999999999999747e-01 5.418230000000000546e-01 3.943100000000000077e-02 3.163599999999999746e-02 7.794999999999999846e-03 4.187460000000000071e-01
3.479999999999999760e-01 5.406429999999999847e-01 3.941999999999999671e-02 3.159700000000000009e-02 7.822000000000000827e-03 4.199370000000000047e-01
3.494999999999999774e-01 5.394679999999999476e-01 3.940799999999999859e-02 3.155899999999999678e-02 7.849000000000000074e-03 4.211239999999999983e-01
3.509999999999999787e-01 5.382970000000000255e-01 3.939600000000000046e-02 3.151999999999999941e-02 7.875999999999999321e-03 4.223069999999999879e-01
3.524999999999999800e-01 5.371310000000000251e-01 3.938400000000000234e-02 3.148100000000000204e-02 7.903000000000000302e-03 4.234850000000000003e-01
3.539999999999999813e-01 5.359690000000000287e-01 3.937199999999999728e-02 3.144199999999999773e-02 7.929000000000000284e-03 4.246599999999999819e-01
3.554999999999999827e-01 5.348110000000000364e-01 3.935899999999999815e-02 3.140400000000000136e-02 7.955000000000000265e-03 4.258299999999999863e-01
3.569999999999999840e-01 5.336579999999999657e-01 3.934599999999999903e-02 3.136499999999999705e-02 7.981000000000000247e-03 4.269959999999999867e-01
3.584999999999999853e-01 5.325090000000000101e-01 3.933299999999999991e-02 3.132599999999999968e-02 8.005999999999999228e-03 4.281590000000000118e-01
3.599999999999999867e-01 5.313639999999999475e-01 3.931899999999999978e-02 3.128800000000000331e-02 8.030999999999999944e-03 4.293170000000000042e-01
3.614999999999999880e-01 5.302240000000000286e-01 3.930499999999999966e-02 3.124899999999999900e-02 8.056000000000000660e-03 4.304709999999999925e-01
3.629999999999999893e-01 5.290880000000000027e-01 3.929099999999999954e-02 3.121099999999999916e-02 8.080000000000000376e-03 4.316209999999999769e-01
3.644999999999999907e-01 5.279570000000000096e-01 3.927699999999999941e-02 3.117199999999999832e-02 8.104999999999999358e-03 4.327670000000000128e-01
3.659999999999999920e-01 5.268289999999999917e-01 3.926199999999999829e-02 3.113399999999999848e-02 8.127999999999999808e-03 4.339080000000000159e-01
3.674999999999999933e-01 5.257060000000000066e-01 3.924799999999999817e-02 3.109599999999999864e-02 8.151999999999999524e-03 4.350459999999999883e-01
3.689999999999999947e-01 5.245880000000000543e-01 3.923299999999999704e-02 3.105700000000000127e-02 8.174999999999999975e-03 4.361800000000000122e-01
3.704999999999999960e-01 5.234729999999999661e-01 3.921700000000000186e-02 3.101900000000000143e-02 8.198000000000000426e-03 4.373090000000000033e-01
3.719999999999999973e-01 5.223630000000000217e-01 3.920200000000000073e-02 3.098100000000000159e-02 8.220999999999999142e-03 4.384350000000000191e-01
3.734999999999999987e-01 5.212579999999999991e-01 3.918599999999999861e-02 3.094299999999999828e-02 8.243000000000000327e-03 4.395560000000000023e-01
3.750000000000000000e-01 5.201559999999999517e-01 3.917000000000000343e-02 3.090499999999999844e-02 8.266000000000000777e-03 4.406740000000000101e-01
3.765000000000000013e-01 5.190590000000000481e-01 3.915400000000000130e-02 3.086699999999999861e-02 8.288000000000000228e-03 4.417869999999999853e-01
3.780000000000000027e-01 5.179660000000000375e-01 3.913799999999999918e-02 3.082899999999999877e-02 8.309000000000000413e-03 4.428960000000000119e-01
3.795000000000000040e-01 5.168770000000000309e-01 3.912199999999999706e-02 3.079099999999999893e-02 8.330999999999999864e-03 4.440020000000000078e-01
3.810000000000000053e-01 5.157920000000000282e-01 3.910500000000000087e-02 3.075299999999999909e-02 8.352000000000000049e-03 4.451030000000000264e-01
3.825000000000000067e-01 5.147119999999999473e-01 3.908799999999999775e-02 3.071499999999999925e-02 8.373000000000000234e-03 4.461999999999999855e-01
3.840000000000000080e-01 5.136349999999999527e-01 3.907100000000000156e-02 3.067699999999999941e-02 8.392999999999999419e-03 4.472940000000000249e-01
3.855000000000000093e-01 5.125629999999999908e-01 3.905399999999999844e-02 3.064000000000000057e-02 8.413999999999999604e-03 4.483829999999999760e-01
3.870000000000000107e-01 5.114950000000000330e-01 3.903600000000000125e-02 3.060200000000000073e-02 8.434000000000000524e-03 4.494679999999999787e-01
3.885000000000000120e-01 5.104319999999999968e-01 3.901899999999999813e-02 3.056499999999999842e-02 8.453999999999999709e-03 4.505500000000000060e-01
3.900000000000000133e-01 5.093720000000000470e-01 3.900100000000000094e-02 3.052699999999999858e-02 8.474000000000000629e-03 4.516270000000000007e-01
3.915000000000000147e-01 5.083159999999999901e-01 3.898299999999999682e-02 3.048999999999999974e-02 8.493000000000000549e-03 4.527010000000000201e-01
3.930000000000000160e-01 5.072649999999999659e-01 3.896499999999999964e-02 3.045300000000000090e-02 8.512000000000000469e-03 4.537700000000000067e-01
3.945000000000000173e-01 5.062170000000000281e-01 3.894700000000000245e-02 3.041500000000000106e-02 8.531000000000000388e-03 4.548360000000000181e-01
3.960000000000000187e-01 5.051740000000000119e-01 3.892799999999999733e-02 3.037799999999999875e-02 8.550000000000000308e-03 4.558980000000000254e-01
3.975000000000000200e-01 5.041349999999999998e-01 3.891000000000000014e-02 3.034099999999999991e-02 8.569000000000000228e-03 4.569559999999999733e-01
3.990000000000000213e-01 5.030989999999999629e-01 3.889100000000000196e-02 3.030400000000000107e-02 8.586999999999999147e-03 4.580099999999999727e-01
4.005000000000000226e-01 5.020679999999999588e-01 3.887199999999999683e-02 3.026699999999999877e-02 8.604999999999999802e-03 4.590600000000000236e-01
4.020000000000000240e-01 5.010409999999999586e-01 3.885299999999999865e-02 3.022999999999999993e-02 8.623000000000000456e-03 4.601060000000000150e-01
4.035000000000000253e-01 5.000170000000000448e-01 3.883400000000000046e-02 3.019300000000000109e-02 8.640999999999999376e-03 4.611480000000000024e-01
4.050000000000000266e-01 4.989979999999999971e-01 3.881500000000000228e-02 3.015699999999999978e-02 8.658000000000000765e-03 4.621870000000000145e-01
4.064999999999999725e-01 4.979830000000000090e-01 3.879599999999999715e-02 3.012000000000000094e-02 8.675999999999999684e-03 4.632220000000000226e-01
4.079999999999999738e-01 4.969709999999999961e-01 3.877599999999999797e-02 3.008299999999999863e-02 8.692999999999999339e-03 4.642519999999999980e-01
4.094999999999999751e-01 4.959640000000000160e-01 3.875699999999999978e-02 3.004700000000000079e-02 8.710000000000000728e-03 4.652800000000000269e-01
4.109999999999999765e-01 4.949600000000000111e-01 3.873700000000000060e-02 3.000999999999999848e-02 8.725999999999999382e-03 4.663030000000000230e-01
4.124999999999999778e-01 4.939609999999999834e-01 3.871700000000000141e-02 2.997400000000000064e-02 8.743000000000000771e-03 4.673229999999999884e-01
4.139999999999999791e-01 4.929649999999999865e-01 3.869700000000000223e-02 2.993799999999999933e-02 8.758999999999999425e-03 4.683379999999999765e-01
4.154999999999999805e-01 4.919729999999999936e-01 3.867700000000000304e-02 2.990100000000000049e-02 8.774999999999999814e-03 4.693499999999999894e-01
4.169999999999999818e-01 4.909850000000000048e-01 3.865699999999999692e-02 2.986499999999999919e-02 8.791000000000000203e-03 4.703590000000000271e-01
4.184999999999999831e-01 4.899999999999999911e-01 3.863599999999999673e-02 2.982900000000000135e-02 8.807000000000000592e-03 4.713629999999999765e-01
4.199999999999999845e-01 4.890200000000000102e-01 3.861599999999999755e-02 2.979300000000000004e-02 8.822999999999999246e-03 4.723640000000000061e-01
4.214999999999999858e-01 4.880430000000000046e-01 3.859499999999999736e-02 2.975699999999999873e-02 8.838000000000000370e-03 4.733609999999999762e-01
4.229999999999999871e-01 4.870700000000000029e-01 3.857499999999999818e-02 2.972199999999999842e-02 8.852999999999999758e-03 4.743550000000000266e-01
4.244999999999999885e-01 4.861010000000000053e-01 3.855399999999999799e-02 2.968600000000000058e-02 8.867999999999999147e-03 4.753450000000000175e-01
4.259999999999999898e-01 4.851360000000000117e-01 3.853299999999999781e-02 2.964999999999999927e-02 8.883000000000000271e-03 4.763310000000000044e-01
4.274999999999999911e-01 4.841739999999999933e-01 3.851199999999999762e-02 2.961499999999999896e-02 8.897999999999999660e-03 4.773129999999999873e-01
4.289999999999999925e-01 4.832170000000000076e-01 3.849099999999999744e-02 2.957900000000000112e-02 8.911999999999999783e-03 4.782919999999999949e-01
4.304999999999999938e-01 4.822620000000000240e-01 3.846999999999999725e-02 2.954400000000000082e-02 8.925999999999999907e-03 4.792680000000000273e-01
4.319999999999999951e-01 4.813120000000000176e-01 3.844899999999999707e-02 2.950799999999999951e-02 8.940999999999999295e-03 4.802390000000000270e-01
4.334999999999999964e-01 4.803649999999999864e-01 3.842799999999999688e-02 2.947299999999999920e-02 8.954999999999999419e-03 4.812069999999999959e-01
4.349999999999999978e-01 4.794220000000000148e-01 3.840600000000000264e-02 2.943799999999999889e-02 8.968000000000000277e-03 4.821719999999999895e-01
4.364999999999999991e-01 4.784820000000000184e-01 3.838500000000000245e-02 2.940299999999999858e-02 8.982000000000000400e-03 4.831329999999999791e-01
4.380000000000000004e-01 4.775460000000000260e-01 3.836300000000000127e-02 2.936799999999999827e-02 8.994999999999999524e-03 4.840900000000000203e-01
4.395000000000000018e-01 4.766139999999999821e-01 3.834200000000000108e-02 2.933300000000000143e-02 9.008999999999999647e-03 4.850439999999999752e-01
4.410000000000000031e-01 4.756850000000000245e-01 3.831999999999999990e-02 2.929800000000000113e-02 9.022000000000000505e-03 4.859950000000000103e-01
4.425000000000000044e-01 4.747600000000000153e-01 3.829799999999999871e-02 2.926300000000000082e-02 9.034999999999999629e-03 4.869419999999999860e-01
4.440000000000000058e-01 4.738390000000000102e-01 3.827599999999999753e-02 2.922800000000000051e-02 9.048000000000000487e-03 4.878850000000000131e-01
4.455000000000000071e-01 4.729209999999999803e-01 3.825400000000000328e-02 2.919400000000000120e-02 9.060999999999999610e-03 4.888250000000000095e-01
4.470000000000000084e-01 4.720059999999999811e-01 3.823200000000000209e-02 2.915900000000000089e-02 9.072999999999999468e-03 4.897619999999999751e-01
4.485000000000000098e-01 4.710949999999999860e-01 3.821000000000000091e-02 2.912500000000000158e-02 9.084999999999999326e-03 4.906949999999999923e-01
4.500000000000000111e-01 4.701870000000000216e-01 3.818799999999999972e-02 2.909000000000000127e-02 9.098000000000000184e-03 4.916240000000000054e-01
4.515000000000000124e-01 4.692830000000000057e-01 3.816599999999999854e-02 2.905599999999999850e-02 9.110000000000000042e-03 4.925510000000000166e-01
4.530000000000000138e-01 4.683829999999999938e-01 3.814399999999999735e-02 2.902199999999999919e-02 9.121999999999999900e-03 4.934729999999999950e-01
4.545000000000000151e-01 4.674860000000000126e-01 3.812100000000000211e-02 2.898799999999999988e-02 9.133999999999999758e-03 4.943930000000000269e-01
4.560000000000000164e-01 4.665920000000000067e-01 3.809900000000000092e-02 2.895400000000000057e-02 9.145000000000000351e-03 4.953089999999999993e-01
4.575000000000000178e-01 4.657020000000000048e-01 3.807699999999999974e-02 2.892000000000000126e-02 9.157000000000000209e-03 4.962219999999999964e-01
4.590000000000000191e-01 4.648149999999999782e-01 3.805399999999999755e-02 2.888599999999999848e-02 9.168000000000000801e-03 4.971309999999999896e-01
4.605000000000000204e-01 4.639309999999999823e-01 3.803200000000000330e-02 2.885199999999999917e-02 9.180000000000000659e-03 4.980370000000000075e-01
4.620000000000000218e-01 4.630509999999999904e-01 3.800900000000000112e-02 2.881799999999999987e-02 9.190999999999999517e-03 4.989399999999999946e-01
4.635000000000000231e-01 4.621739999999999737e-01 3.798599999999999893e-02 2.878500000000000156e-02 9.202000000000000110e-03 4.998389999999999778e-01
4.650000000000000244e-01 4.613010000000000166e-01 3.796399999999999775e-02 2.875099999999999878e-02 9.213000000000000703e-03 5.007350000000000412e-01
4.665000000000000258e-01 4.604309999999999792e-01 3.794100000000000250e-02 2.871800000000000047e-02 9.223000000000000295e-03 5.016279999999999628e-01
4.680000000000000271e-01 4.595639999999999725e-01 3.791800000000000032e-02 2.868400000000000116e-02 9.233999999999999153e-03 5.025180000000000202e-01
4.694999999999999729e-01 4.586999999999999966e-01 3.789499999999999813e-02 2.865099999999999938e-02 9.244000000000000480e-03 5.034039999999999626e-01
4.709999999999999742e-01 4.578400000000000247e-01 3.787299999999999695e-02 2.861800000000000108e-02 9.254999999999999338e-03 5.042870000000000408e-01
4.724999999999999756e-01 4.569829999999999726e-01 3.785000000000000170e-02 2.858499999999999930e-02 9.265000000000000666e-03 5.051670000000000327e-01
4.739999999999999769e-01 4.561290000000000067e-01 3.782699999999999951e-02 2.855099999999999999e-02 9.275000000000000258e-03 5.060440000000000493e-01
4.754999999999999782e-01 4.552789999999999893e-01 3.780399999999999733e-02 2.851800000000000168e-02 9.284999999999999851e-03 5.069179999999999797e-01
4.769999999999999796e-01 4.544309999999999738e-01 3.778100000000000208e-02 2.848600000000000090e-02 9.294999999999999443e-03 5.077880000000000171e-01
4.784999999999999809e-01 4.535870000000000180e-01 3.775799999999999990e-02 2.845299999999999913e-02 9.305000000000000770e-03 5.086549999999999683e-01
4.799999999999999822e-01 4.527459999999999818e-01 3.773399999999999671e-02 2.842000000000000082e-02 9.313999999999999363e-03 5.095190000000000552e-01
4.814999999999999836e-01 4.519090000000000051e-01 3.771100000000000146e-02 2.838699999999999904e-02 9.324000000000000690e-03 5.103799999999999448e-01
4.829999999999999849e-01 4.510739999999999750e-01 3.768799999999999928e-02 2.835500000000000173e-02 9.332999999999999283e-03 5.112379999999999702e-01
4.844999999999999862e-01 4.502419999999999756e-01 3.766499999999999709e-02 2.832199999999999995e-02 9.343000000000000610e-03 5.120930000000000204e-01
4.859999999999999876e-01 4.494139999999999802e-01 3.764200000000000185e-02 2.828999999999999918e-02 9.351999999999999202e-03 5.129439999999999555e-01
4.874999999999999889e-01 4.485890000000000155e-01 3.761799999999999866e-02 2.825700000000000087e-02 9.360999999999999530e-03 5.137930000000000552e-01
4.889999999999999902e-01 4.477670000000000261e-01 3.759500000000000342e-02 2.822500000000000009e-02 9.369999999999999857e-03 5.146389999999999576e-01
4.904999999999999916e-01 4.469469999999999832e-01 3.757200000000000123e-02 2.819299999999999931e-02 9.379000000000000184e-03 5.154809999999999670e-01
4.919999999999999929e-01 4.461309999999999998e-01 3.754799999999999804e-02 2.816099999999999853e-02 9.386999999999999511e-03 5.163200000000000012e-01
4.934999999999999942e-01 4.453179999999999916e-01 3.752500000000000280e-02 2.812900000000000122e-02 9.395999999999999838e-03 5.171569999999999778e-01
4.949999999999999956e-01 4.445080000000000142e-01 3.750099999999999961e-02 2.809700000000000045e-02 9.403999999999999165e-03 5.179899999999999505e-01
4.964999999999999969e-01 4.437010000000000121e-01 3.747799999999999743e-02 2.806499999999999967e-02 9.412999999999999493e-03 5.188209999999999766e-01
4.979999999999999982e-01 4.428969999999999851e-01 3.745400000000000118e-02 2.803299999999999889e-02 9.421000000000000554e-03 5.196479999999999988e-01
4.994999999999999996e-01 4.420959999999999890e-01 3.743099999999999900e-02 2.800100000000000158e-02 9.428999999999999881e-03 5.204729999999999634e-01
5.010000000000000009e-01 4.412980000000000236e-01 3.740700000000000275e-02 2.796999999999999834e-02 9.436999999999999209e-03 5.212940000000000351e-01
5.024999999999999467e-01 4.405029999999999779e-01 3.738400000000000056e-02 2.793800000000000103e-02 9.445000000000000270e-03 5.221130000000000493e-01
5.040000000000000036e-01 4.397110000000000185e-01 3.735999999999999738e-02 2.790700000000000125e-02 9.452999999999999597e-03 5.229289999999999772e-01
5.054999999999999494e-01 4.389219999999999788e-01 3.733700000000000213e-02 2.787500000000000047e-02 9.461000000000000659e-03 5.237410000000000121e-01
5.070000000000000062e-01 4.381360000000000254e-01 3.731299999999999895e-02 2.784400000000000069e-02 9.468999999999999986e-03 5.245509999999999895e-01
5.084999999999999520e-01 4.373520000000000185e-01 3.728900000000000270e-02 2.781300000000000092e-02 9.476000000000000048e-03 5.253579999999999917e-01
5.100000000000000089e-01 4.365720000000000156e-01 3.726600000000000051e-02 2.778200000000000114e-02 9.483999999999999375e-03 5.261630000000000473e-01
5.114999999999999547e-01 4.357940000000000147e-01 3.724199999999999733e-02 2.775100000000000136e-02 9.490999999999999437e-03 5.269639999999999880e-01
5.130000000000000115e-01 4.350200000000000178e-01 3.721800000000000108e-02 2.772000000000000158e-02 9.499000000000000499e-03 5.277619999999999534e-01
5.144999999999999574e-01 4.342480000000000229e-01 3.719399999999999790e-02 2.768899999999999834e-02 9.506000000000000560e-03 5.285579999999999723e-01
5.160000000000000142e-01 4.334790000000000032e-01 3.717100000000000265e-02 2.765799999999999856e-02 9.513000000000000622e-03 5.293510000000000160e-01
5.174999999999999600e-01 4.327119999999999855e-01 3.714699999999999946e-02 2.762699999999999878e-02 9.520000000000000684e-03 5.301409999999999734e-01
5.190000000000000169e-01 4.319490000000000274e-01 3.712300000000000322e-02 2.759599999999999900e-02 9.527000000000000746e-03 5.309279999999999555e-01
5.204999999999999627e-01 4.311880000000000157e-01 3.709900000000000003e-02 2.756600000000000023e-02 9.534000000000000807e-03 5.317119999999999624e-01
5.220000000000000195e-01 4.304299999999999793e-01 3.707599999999999785e-02 2.753500000000000045e-02 9.540999999999999134e-03 5.324940000000000229e-01
5.234999999999999654e-01 4.296749999999999736e-01 3.705200000000000160e-02 2.750500000000000167e-02 9.546999999999999931e-03 5.332729999999999970e-01
5.250000000000000222e-01 4.289229999999999987e-01 3.702799999999999842e-02 2.747399999999999842e-02 9.553999999999999992e-03 5.340489999999999959e-01
5.264999999999999680e-01 4.281730000000000258e-01 3.700400000000000217e-02 2.744399999999999964e-02 9.560000000000000789e-03 5.348230000000000484e-01
5.280000000000000249e-01 4.274259999999999726e-01 3.697999999999999898e-02 2.741400000000000087e-02 9.567000000000000851e-03 5.355940000000000145e-01
5.294999999999999707e-01 4.266820000000000057e-01 3.695600000000000274e-02 2.738300000000000109e-02 9.572999999999999912e-03 5.363620000000000054e-01
5.310000000000000275e-01 4.259399999999999853e-01 3.693300000000000055e-02 2.735299999999999884e-02 9.579000000000000709e-03 5.371270000000000211e-01
5.324999999999999734e-01 4.252020000000000244e-01 3.690899999999999737e-02 2.732300000000000006e-02 9.586000000000000770e-03 5.378899999999999793e-01
5.340000000000000302e-01 4.244649999999999812e-01 3.688500000000000112e-02 2.729300000000000129e-02 9.591999999999999832e-03 5.386499999999999622e-01
5.354999999999999760e-01 4.237319999999999975e-01 3.686099999999999793e-02 2.726299999999999904e-02 9.598000000000000628e-03 5.394069999999999698e-01
5.370000000000000329e-01 4.230010000000000159e-01 3.683700000000000169e-02 2.723400000000000126e-02 9.603999999999999690e-03 5.401620000000000310e-01
5.384999999999999787e-01 4.222730000000000095e-01 3.681299999999999850e-02 2.720399999999999902e-02 9.608999999999999486e-03 5.409140000000000059e-01
5.400000000000000355e-01 4.215470000000000050e-01 3.678900000000000226e-02 2.717400000000000024e-02 9.615000000000000283e-03 5.416640000000000343e-01
5.414999999999999813e-01 4.208239999999999759e-01 3.676499999999999907e-02 2.714499999999999899e-02 9.620999999999999344e-03 5.424109999999999765e-01
5.430000000000000382e-01 4.201039999999999774e-01 3.674199999999999688e-02 2.711500000000000021e-02 9.625999999999999140e-03 5.431550000000000544e-01
5.444999999999999840e-01 4.193859999999999810e-01 3.671800000000000064e-02 2.708599999999999897e-02 9.631999999999999937e-03 5.438969999999999638e-01
5.460000000000000409e-01 4.186699999999999866e-01 3.669399999999999745e-02 2.705600000000000019e-02 9.636999999999999733e-03 5.446360000000000090e-01
5.474999999999999867e-01 4.179579999999999962e-01 3.667000000000000121e-02 2.702699999999999894e-02 9.643000000000000529e-03 5.453729999999999967e-01
5.490000000000000435e-01 4.172480000000000078e-01 3.664599999999999802e-02 2.699800000000000116e-02 9.648000000000000326e-03 5.461070000000000091e-01
5.504999999999999893e-01 4.165400000000000214e-01 3.662200000000000177e-02 2.696899999999999992e-02 9.653000000000000122e-03 5.468380000000000463e-01
5.520000000000000462e-01 4.158350000000000102e-01 3.659799999999999859e-02 2.693900000000000114e-02 9.658999999999999184e-03 5.475670000000000259e-01
5.534999999999999920e-01 4.151320000000000010e-01 3.657400000000000234e-02 2.690999999999999989e-02 9.664000000000000715e-03 5.482939999999999481e-01
5.550000000000000488e-01 4.144320000000000226e-01 3.654999999999999916e-02 2.688199999999999965e-02 9.669000000000000511e-03 5.490180000000000060e-01
5.564999999999999947e-01 4.137339999999999907e-01 3.652600000000000291e-02 2.685299999999999840e-02 9.674000000000000307e-03 5.497400000000000064e-01
5.580000000000000515e-01 4.130389999999999895e-01 3.650199999999999972e-02 2.682400000000000062e-02 9.678000000000000838e-03 5.504590000000000316e-01
5.594999999999999973e-01 4.123459999999999903e-01 3.647799999999999654e-02 2.679499999999999937e-02 9.683000000000000634e-03 5.511749999999999705e-01
5.610000000000000542e-01 4.116560000000000219e-01 3.645400000000000029e-02 2.676600000000000160e-02 9.688000000000000431e-03 5.518899999999999917e-01
5.625000000000000000e-01 4.109680000000000000e-01 3.643099999999999811e-02 2.673800000000000135e-02 9.693000000000000227e-03 5.526010000000000089e-01
5.639999999999999458e-01 4.102819999999999800e-01 3.640700000000000186e-02 2.670900000000000010e-02 9.697000000000000758e-03 5.533109999999999973e-01
5.655000000000000027e-01 4.095989999999999909e-01 3.638299999999999867e-02 2.668099999999999986e-02 9.702000000000000554e-03 5.540180000000000105e-01
5.669999999999999485e-01 4.089189999999999769e-01 3.635900000000000243e-02 2.665299999999999961e-02 9.705999999999999350e-03 5.547220000000000484e-01
5.685000000000000053e-01 4.082399999999999918e-01 3.633499999999999924e-02 2.662399999999999836e-02 9.710999999999999147e-03 5.554249999999999465e-01
5.699999999999999512e-01 4.075650000000000106e-01 3.631100000000000300e-02 2.659600000000000158e-02 9.714999999999999677e-03 5.561239999999999517e-01
5.715000000000000080e-01 4.068910000000000027e-01 3.628699999999999981e-02 2.656800000000000134e-02 9.719000000000000208e-03 5.568220000000000391e-01
5.729999999999999538e-01 4.062200000000000255e-01 3.626299999999999663e-02 2.654000000000000109e-02 9.723000000000000739e-03 5.575170000000000403e-01
5.745000000000000107e-01 4.055509999999999948e-01 3.623900000000000038e-02 2.651200000000000084e-02 9.728000000000000536e-03 5.582099999999999840e-01
5.759999999999999565e-01 4.048840000000000217e-01 3.621499999999999719e-02 2.648400000000000060e-02 9.731999999999999332e-03 5.588999999999999524e-01
5.775000000000000133e-01 4.042200000000000237e-01 3.619200000000000195e-02 2.645600000000000035e-02 9.735999999999999863e-03 5.595879999999999743e-01
5.789999999999999591e-01 4.035579999999999723e-01 3.616799999999999876e-02 2.642800000000000010e-02 9.740000000000000394e-03 5.602740000000000498e-01
5.805000000000000160e-01 4.028990000000000071e-01 3.614400000000000251e-02 2.639999999999999986e-02 9.743999999999999190e-03 5.609570000000000389e-01
5.819999999999999618e-01 4.022410000000000152e-01 3.611999999999999933e-02 2.637300000000000061e-02 9.747000000000000455e-03 5.616389999999999993e-01
5.835000000000000187e-01 4.015859999999999985e-01 3.609600000000000308e-02 2.634500000000000036e-02 9.750999999999999251e-03 5.623179999999999845e-01
5.849999999999999645e-01 4.009329999999999838e-01 3.607199999999999990e-02 2.631700000000000012e-02 9.754999999999999782e-03 5.629939999999999944e-01
5.865000000000000213e-01 4.002829999999999999e-01 3.604799999999999671e-02 2.629000000000000087e-02 9.759000000000000313e-03 5.636689999999999756e-01
5.879999999999999671e-01 3.996350000000000180e-01 3.602500000000000147e-02 2.626200000000000062e-02 9.761999999999999844e-03 5.643409999999999815e-01
5.895000000000000240e-01 3.989880000000000093e-01 3.600099999999999828e-02 2.623500000000000137e-02 9.766000000000000375e-03 5.650110000000000410e-01
5.909999999999999698e-01 3.983450000000000046e-01 3.597700000000000203e-02 2.620799999999999866e-02 9.768999999999999906e-03 5.656780000000000141e-01
5.925000000000000266e-01 3.977029999999999732e-01 3.595299999999999885e-02 2.618099999999999941e-02 9.773000000000000437e-03 5.663439999999999586e-01
5.939999999999999725e-01 3.970629999999999993e-01 3.592900000000000260e-02 2.615299999999999916e-02 9.775999999999999968e-03 5.670070000000000388e-01
5.955000000000000293e-01 3.964260000000000006e-01 3.590600000000000042e-02 2.612599999999999992e-02 9.778999999999999498e-03 5.676679999999999504e-01
5.969999999999999751e-01 3.957910000000000039e-01 3.588199999999999723e-02 2.609900000000000067e-02 9.783000000000000029e-03 5.683270000000000266e-01
5.985000000000000320e-01 3.951580000000000092e-01 3.585800000000000098e-02 2.607200000000000142e-02 9.785999999999999560e-03 5.689840000000000453e-01
5.999999999999999778e-01 3.945270000000000166e-01 3.583399999999999780e-02 2.604499999999999871e-02 9.789000000000000826e-03 5.696379999999999777e-01
6.015000000000000346e-01 3.938989999999999991e-01 3.581100000000000255e-02 2.601900000000000046e-02 9.792000000000000356e-03 5.702909999999999924e-01
6.029999999999999805e-01 3.932720000000000105e-01 3.578699999999999937e-02 2.599200000000000121e-02 9.794999999999999887e-03 5.709410000000000318e-01
6.045000000000000373e-01 3.926479999999999970e-01 3.576300000000000312e-02 2.596499999999999850e-02 9.797999999999999418e-03 5.715890000000000137e-01
6.059999999999999831e-01 3.920250000000000123e-01 3.574000000000000093e-02 2.593799999999999925e-02 9.801000000000000684e-03 5.722350000000000492e-01
6.075000000000000400e-01 3.914050000000000029e-01 3.571599999999999775e-02 2.591200000000000100e-02 9.804000000000000214e-03 5.728790000000000271e-01
6.089999999999999858e-01 3.907869999999999955e-01 3.569200000000000150e-02 2.588499999999999829e-02 9.806999999999999745e-03 5.735209999999999475e-01
6.105000000000000426e-01 3.901709999999999900e-01 3.566899999999999932e-02 2.585900000000000004e-02 9.809999999999999276e-03 5.741610000000000325e-01
6.119999999999999885e-01 3.895569999999999866e-01 3.564500000000000307e-02 2.583299999999999833e-02 9.811999999999999542e-03 5.747980000000000311e-01
6.135000000000000453e-01 3.889449999999999852e-01 3.562099999999999989e-02 2.580599999999999908e-02 9.815000000000000807e-03 5.754340000000000011e-01
6.149999999999999911e-01 3.883349999999999858e-01 3.559799999999999770e-02 2.578000000000000083e-02 9.818000000000000338e-03 5.760669999999999957e-01
6.165000000000000480e-01 3.877269999999999883e-01 3.557400000000000145e-02 2.575399999999999912e-02 9.820000000000000603e-03 5.766989999999999617e-01
6.179999999999999938e-01 3.871220000000000216e-01 3.554999999999999827e-02 2.572800000000000087e-02 9.823000000000000134e-03 5.773279999999999523e-01
6.195000000000000506e-01 3.865179999999999727e-01 3.552700000000000302e-02 2.570199999999999915e-02 9.825000000000000400e-03 5.779549999999999965e-01
6.209999999999999964e-01 3.859159999999999813e-01 3.550299999999999984e-02 2.567600000000000091e-02 9.827999999999999931e-03 5.785810000000000120e-01
6.225000000000000533e-01 3.853170000000000206e-01 3.547999999999999765e-02 2.564999999999999919e-02 9.830000000000000196e-03 5.792040000000000521e-01
6.239999999999999991e-01 3.847189999999999777e-01 3.545600000000000140e-02 2.562400000000000094e-02 9.832000000000000461e-03 5.798250000000000348e-01
6.254999999999999449e-01 3.841229999999999922e-01 3.543299999999999922e-02 2.559799999999999923e-02 9.834999999999999992e-03 5.804439999999999600e-01
6.270000000000000018e-01 3.835290000000000088e-01 3.540900000000000297e-02 2.557200000000000098e-02 9.837000000000000258e-03 5.810619999999999674e-01
6.284999999999999476e-01 3.829370000000000274e-01 3.538600000000000079e-02 2.554599999999999926e-02 9.839000000000000523e-03 5.816769999999999996e-01
6.300000000000000044e-01 3.823480000000000212e-01 3.536199999999999760e-02 2.552099999999999855e-02 9.841000000000000789e-03 5.822899999999999743e-01
6.314999999999999503e-01 3.817599999999999882e-01 3.533900000000000236e-02 2.549500000000000030e-02 9.844000000000000319e-03 5.829020000000000312e-01
6.330000000000000071e-01 3.811740000000000128e-01 3.531499999999999917e-02 2.546999999999999958e-02 9.846000000000000585e-03 5.835110000000000019e-01
6.344999999999999529e-01 3.805899999999999839e-01 3.529199999999999698e-02 2.544400000000000134e-02 9.848000000000000850e-03 5.841180000000000261e-01
6.360000000000000098e-01 3.800080000000000124e-01 3.526800000000000074e-02 2.541900000000000062e-02 9.849999999999999381e-03 5.847240000000000215e-01
6.374999999999999556e-01 3.794270000000000143e-01 3.524499999999999855e-02 2.539299999999999891e-02 9.851999999999999647e-03 5.853279999999999594e-01
6.390000000000000124e-01 3.788489999999999913e-01 3.522200000000000331e-02 2.536800000000000166e-02 9.853999999999999912e-03 5.859290000000000331e-01
6.404999999999999583e-01 3.782730000000000259e-01 3.519800000000000012e-02 2.534300000000000094e-02 9.854999999999999177e-03 5.865289999999999671e-01
6.420000000000000151e-01 3.776979999999999782e-01 3.517499999999999793e-02 2.531800000000000023e-02 9.856999999999999443e-03 5.871269999999999545e-01
6.434999999999999609e-01 3.771260000000000168e-01 3.515200000000000269e-02 2.529299999999999951e-02 9.858999999999999708e-03 5.877229999999999954e-01
6.450000000000000178e-01 3.765549999999999731e-01 3.512799999999999950e-02 2.526700000000000126e-02 9.860999999999999974e-03 5.883169999999999789e-01
6.464999999999999636e-01 3.759859999999999869e-01 3.510499999999999732e-02 2.524200000000000055e-02 9.861999999999999239e-03 5.889090000000000158e-01
6.480000000000000204e-01 3.754190000000000027e-01 3.508200000000000207e-02 2.521800000000000083e-02 9.863999999999999505e-03 5.895000000000000240e-01
6.494999999999999662e-01 3.748540000000000205e-01 3.505799999999999889e-02 2.519300000000000012e-02 9.865999999999999770e-03 5.900879999999999459e-01
6.510000000000000231e-01 3.742900000000000116e-01 3.503499999999999670e-02 2.516799999999999940e-02 9.867000000000000770e-03 5.906749999999999501e-01
6.524999999999999689e-01 3.737289999999999779e-01 3.501200000000000145e-02 2.514299999999999868e-02 9.868999999999999301e-03 5.912600000000000078e-01
6.540000000000000258e-01 3.731689999999999729e-01 3.498899999999999927e-02 2.511800000000000144e-02 9.870000000000000301e-03 5.918430000000000080e-01
6.554999999999999716e-01 3.726110000000000255e-01 3.496599999999999708e-02 2.509400000000000172e-02 9.872000000000000566e-03 5.924239999999999506e-01
6.570000000000000284e-01 3.720550000000000246e-01 3.494200000000000084e-02 2.506900000000000100e-02 9.872999999999999832e-03 5.930029999999999468e-01
6.584999999999999742e-01 3.714999999999999969e-01 3.491899999999999865e-02 2.504500000000000129e-02 9.875000000000000097e-03 5.935810000000000253e-01
6.600000000000000311e-01 3.709480000000000000e-01 3.489600000000000340e-02 2.502000000000000057e-02 9.875999999999999363e-03 5.941560000000000175e-01
6.614999999999999769e-01 3.703969999999999763e-01 3.487300000000000122e-02 2.499600000000000086e-02 9.877000000000000363e-03 5.947299999999999809e-01
6.630000000000000338e-01 3.698480000000000101e-01 3.484999999999999903e-02 2.497100000000000014e-02 9.879000000000000628e-03 5.953019999999999978e-01
6.644999999999999796e-01 3.693009999999999904e-01 3.482699999999999685e-02 2.494700000000000042e-02 9.879999999999999893e-03 5.958729999999999860e-01
6.660000000000000364e-01 3.687549999999999994e-01 3.480400000000000160e-02 2.492300000000000071e-02 9.880999999999999159e-03 5.964409999999999989e-01
6.674999999999999822e-01 3.682110000000000105e-01 3.478099999999999942e-02 2.489900000000000099e-02 9.882000000000000159e-03 5.970079999999999831e-01
6.690000000000000391e-01 3.676690000000000236e-01 3.475799999999999723e-02 2.487400000000000028e-02 9.882999999999999424e-03 5.975730000000000208e-01
6.704999999999999849e-01 3.671289999999999831e-01 3.473500000000000199e-02 2.485000000000000056e-02 9.884000000000000424e-03 5.981370000000000298e-01
6.720000000000000417e-01 3.665900000000000269e-01 3.471199999999999980e-02 2.482600000000000084e-02 9.884999999999999690e-03 5.986979999999999524e-01
6.734999999999999876e-01 3.660530000000000173e-01 3.468899999999999761e-02 2.480200000000000113e-02 9.886000000000000690e-03 5.992579999999999574e-01
6.750000000000000444e-01 3.655180000000000096e-01 3.466600000000000237e-02 2.477800000000000141e-02 9.886999999999999955e-03 5.998160000000000158e-01
6.764999999999999902e-01 3.649839999999999751e-01 3.464300000000000018e-02 2.475400000000000170e-02 9.887999999999999221e-03 6.003730000000000455e-01
6.780000000000000471e-01 3.644530000000000269e-01 3.461999999999999800e-02 2.473099999999999951e-02 9.889000000000000221e-03 6.009269999999999889e-01
6.794999999999999929e-01 3.639220000000000232e-01 3.459700000000000275e-02 2.470699999999999980e-02 9.889999999999999486e-03 6.014810000000000434e-01
6.810000000000000497e-01 3.633939999999999948e-01 3.457400000000000057e-02 2.468300000000000008e-02 9.891000000000000486e-03 6.020320000000000116e-01
6.824999999999999956e-01 3.628669999999999951e-01 3.455099999999999838e-02 2.465900000000000036e-02 9.891999999999999751e-03 6.025819999999999510e-01
6.840000000000000524e-01 3.623419999999999974e-01 3.452899999999999719e-02 2.463600000000000165e-02 9.893000000000000752e-03 6.031300000000000550e-01
6.854999999999999982e-01 3.618179999999999730e-01 3.450600000000000195e-02 2.461199999999999846e-02 9.893000000000000752e-03 6.036759999999999904e-01
6.870000000000000551e-01 3.612960000000000060e-01 3.448299999999999976e-02 2.458899999999999975e-02 9.894000000000000017e-03 6.042210000000000081e-01
6.885000000000000009e-01 3.607759999999999856e-01 3.445999999999999758e-02 2.456500000000000003e-02 9.894999999999999282e-03 6.047639999999999683e-01
6.899999999999999467e-01 3.602580000000000227e-01 3.443700000000000233e-02 2.454200000000000131e-02 9.894999999999999282e-03 6.053049999999999820e-01
6.915000000000000036e-01 3.597409999999999775e-01 3.441500000000000115e-02 2.451899999999999913e-02 9.896000000000000282e-03 6.058449999999999669e-01
6.929999999999999494e-01 3.592250000000000165e-01 3.439199999999999896e-02 2.449499999999999941e-02 9.896999999999999548e-03 6.063830000000000053e-01
6.945000000000000062e-01 3.587110000000000021e-01 3.436899999999999678e-02 2.447200000000000070e-02 9.896999999999999548e-03 6.069189999999999863e-01
6.959999999999999520e-01 3.581989999999999896e-01 3.434700000000000253e-02 2.444899999999999851e-02 9.898000000000000548e-03 6.074540000000000495e-01
6.975000000000000089e-01 3.576880000000000059e-01 3.432400000000000034e-02 2.442599999999999980e-02 9.898000000000000548e-03 6.079870000000000552e-01
6.989999999999999547e-01 3.571790000000000243e-01 3.430099999999999816e-02 2.440300000000000108e-02 9.898999999999999813e-03 6.085190000000000321e-01
7.005000000000000115e-01 3.566719999999999891e-01 3.427899999999999697e-02 2.437999999999999889e-02 9.898999999999999813e-03 6.090489999999999515e-01
7.019999999999999574e-01 3.561659999999999826e-01 3.425600000000000173e-02 2.435700000000000018e-02 9.900000000000000813e-03 6.095779999999999532e-01
7.035000000000000142e-01 3.556619999999999782e-01 3.423400000000000054e-02 2.433400000000000146e-02 9.900000000000000813e-03 6.101050000000000084e-01
7.049999999999999600e-01 3.551590000000000025e-01 3.421099999999999836e-02 2.431099999999999928e-02 9.900000000000000813e-03 6.106300000000000061e-01
7.065000000000000169e-01 3.546579999999999733e-01 3.418899999999999717e-02 2.428800000000000056e-02 9.901000000000000079e-03 6.111539999999999750e-01
7.079999999999999627e-01 3.541579999999999728e-01 3.416600000000000192e-02 2.426499999999999838e-02 9.901000000000000079e-03 6.116759999999999975e-01
7.095000000000000195e-01 3.536599999999999744e-01 3.414400000000000074e-02 2.424300000000000066e-02 9.901000000000000079e-03 6.121959999999999624e-01
7.109999999999999654e-01 3.531630000000000047e-01 3.412099999999999855e-02 2.421999999999999847e-02 9.901000000000000079e-03 6.127160000000000384e-01
7.125000000000000222e-01 3.526679999999999815e-01 3.409899999999999737e-02 2.419699999999999976e-02 9.901999999999999344e-03 6.132330000000000281e-01
7.139999999999999680e-01 3.521739999999999871e-01 3.407700000000000312e-02 2.417499999999999857e-02 9.901999999999999344e-03 6.137489999999999890e-01
7.155000000000000249e-01 3.516819999999999946e-01 3.405400000000000094e-02 2.415199999999999986e-02 9.901999999999999344e-03 6.142640000000000322e-01
7.169999999999999707e-01 3.511920000000000042e-01 3.403199999999999975e-02 2.412999999999999867e-02 9.901999999999999344e-03 6.147770000000000179e-01
7.185000000000000275e-01 3.507020000000000137e-01 3.400999999999999857e-02 2.410699999999999996e-02 9.901999999999999344e-03 6.152879999999999461e-01
7.199999999999999734e-01 3.502149999999999985e-01 3.398700000000000332e-02 2.408499999999999877e-02 9.901999999999999344e-03 6.157979999999999565e-01
7.215000000000000302e-01 3.497290000000000121e-01 3.396500000000000213e-02 2.406300000000000106e-02 9.901999999999999344e-03 6.163060000000000205e-01
7.229999999999999760e-01 3.492439999999999989e-01 3.394300000000000095e-02 2.403999999999999887e-02 9.901999999999999344e-03 6.168129999999999447e-01
7.245000000000000329e-01 3.487609999999999877e-01 3.392099999999999976e-02 2.401800000000000115e-02 9.901999999999999344e-03 6.173189999999999511e-01
7.259999999999999787e-01 3.482790000000000052e-01 3.389799999999999758e-02 2.399599999999999997e-02 9.901999999999999344e-03 6.178230000000000111e-01
7.275000000000000355e-01 3.477990000000000248e-01 3.387600000000000333e-02 2.397399999999999878e-02 9.901999999999999344e-03 6.183250000000000135e-01
7.289999999999999813e-01 3.473200000000000176e-01 3.385400000000000215e-02 2.395200000000000107e-02 9.901999999999999344e-03 6.188259999999999872e-01
7.305000000000000382e-01 3.468419999999999837e-01 3.383200000000000096e-02 2.392999999999999988e-02 9.901999999999999344e-03 6.193260000000000431e-01
7.319999999999999840e-01 3.463660000000000072e-01 3.380999999999999978e-02 2.390799999999999870e-02 9.901999999999999344e-03 6.198240000000000416e-01
7.335000000000000409e-01 3.458919999999999773e-01 3.378799999999999859e-02 2.388600000000000098e-02 9.901999999999999344e-03 6.203210000000000113e-01
7.349999999999999867e-01 3.454189999999999761e-01 3.376599999999999741e-02 2.386399999999999980e-02 9.901999999999999344e-03 6.208160000000000345e-01
7.365000000000000435e-01 3.449470000000000036e-01 3.374300000000000216e-02 2.384199999999999861e-02 9.901000000000000079e-03 6.213100000000000289e-01
7.379999999999999893e-01 3.444760000000000044e-01 3.372100000000000097e-02 2.382000000000000089e-02 9.901000000000000079e-03 6.218019999999999659e-01
7.395000000000000462e-01 3.440079999999999805e-01 3.369899999999999979e-02 2.379799999999999971e-02 9.901000000000000079e-03 6.222929999999999851e-01
7.409999999999999920e-01 3.435400000000000120e-01 3.367699999999999860e-02 2.377699999999999952e-02 9.901000000000000079e-03 6.227829999999999755e-01
7.425000000000000488e-01 3.430739999999999901e-01 3.365599999999999842e-02 2.375499999999999834e-02 9.900000000000000813e-03 6.232710000000000194e-01
7.439999999999999947e-01 3.426089999999999969e-01 3.363399999999999723e-02 2.373400000000000162e-02 9.900000000000000813e-03 6.237570000000000059e-01
7.455000000000000515e-01 3.421460000000000057e-01 3.361200000000000299e-02 2.371200000000000044e-02 9.900000000000000813e-03 6.242429999999999923e-01
7.469999999999999973e-01 3.416839999999999877e-01 3.359000000000000180e-02 2.368999999999999925e-02 9.898999999999999813e-03 6.247270000000000323e-01
7.485000000000000542e-01 3.412229999999999985e-01 3.356800000000000062e-02 2.366899999999999907e-02 9.898999999999999813e-03 6.252090000000000147e-01
7.500000000000000000e-01 3.407640000000000113e-01 3.354599999999999943e-02 2.364799999999999888e-02 9.898999999999999813e-03 6.256899999999999684e-01
7.514999999999999458e-01 3.403059999999999974e-01 3.352399999999999824e-02 2.362600000000000117e-02 9.898000000000000548e-03 6.261700000000000044e-01
7.530000000000000027e-01 3.398490000000000122e-01 3.350199999999999706e-02 2.360500000000000098e-02 9.898000000000000548e-03 6.266479999999999828e-01
7.544999999999999485e-01 3.393939999999999735e-01 3.348099999999999687e-02 2.358400000000000080e-02 9.896999999999999548e-03 6.271250000000000435e-01
7.560000000000000053e-01 3.389400000000000190e-01 3.345900000000000263e-02 2.356199999999999961e-02 9.896999999999999548e-03 6.276009999999999645e-01
7.574999999999999512e-01 3.384869999999999823e-01 3.343700000000000144e-02 2.354099999999999943e-02 9.896000000000000282e-03 6.280750000000000499e-01
7.590000000000000080e-01 3.380360000000000031e-01 3.341600000000000126e-02 2.351999999999999924e-02 9.896000000000000282e-03 6.285479999999999956e-01
7.604999999999999538e-01 3.375859999999999972e-01 3.339400000000000007e-02 2.349899999999999906e-02 9.894999999999999282e-03 6.290200000000000236e-01
7.620000000000000107e-01 3.371379999999999932e-01 3.337199999999999889e-02 2.347799999999999887e-02 9.894000000000000017e-03 6.294899999999999940e-01
7.634999999999999565e-01 3.366899999999999893e-01 3.335099999999999870e-02 2.345699999999999869e-02 9.894000000000000017e-03 6.299590000000000467e-01
7.650000000000000133e-01 3.362439999999999873e-01 3.332899999999999752e-02 2.343599999999999850e-02 9.893000000000000752e-03 6.304269999999999596e-01
7.664999999999999591e-01 3.357990000000000141e-01 3.330700000000000327e-02 2.341499999999999831e-02 9.893000000000000752e-03 6.308930000000000371e-01
7.680000000000000160e-01 3.353559999999999874e-01 3.328600000000000309e-02 2.339400000000000160e-02 9.891999999999999751e-03 6.313579999999999748e-01
7.694999999999999618e-01 3.349139999999999895e-01 3.326400000000000190e-02 2.337300000000000141e-02 9.891000000000000486e-03 6.318219999999999947e-01
7.710000000000000187e-01 3.344730000000000203e-01 3.324300000000000171e-02 2.335200000000000123e-02 9.889999999999999486e-03 6.322839999999999572e-01
7.724999999999999645e-01 3.340330000000000243e-01 3.322100000000000053e-02 2.333199999999999857e-02 9.889999999999999486e-03 6.327450000000000019e-01
7.740000000000000213e-01 3.335949999999999749e-01 3.320000000000000034e-02 2.331099999999999839e-02 9.889000000000000221e-03 6.332050000000000178e-01
7.754999999999999671e-01 3.331580000000000097e-01 3.317799999999999916e-02 2.329000000000000167e-02 9.887999999999999221e-03 6.336640000000000050e-01
7.770000000000000240e-01 3.327220000000000177e-01 3.315699999999999897e-02 2.326999999999999902e-02 9.886999999999999955e-03 6.341210000000000457e-01
7.784999999999999698e-01 3.322879999999999723e-01 3.313599999999999879e-02 2.324899999999999883e-02 9.886999999999999955e-03 6.345769999999999467e-01
7.800000000000000266e-01 3.318539999999999823e-01 3.311399999999999760e-02 2.322899999999999965e-02 9.886000000000000690e-03 6.350310000000000121e-01
7.814999999999999725e-01 3.314219999999999944e-01 3.309299999999999742e-02 2.320799999999999946e-02 9.884999999999999690e-03 6.354849999999999666e-01
7.830000000000000293e-01 3.309909999999999797e-01 3.307199999999999723e-02 2.318800000000000028e-02 9.884000000000000424e-03 6.359369999999999745e-01
7.844999999999999751e-01 3.305620000000000225e-01 3.305000000000000299e-02 2.316700000000000009e-02 9.882999999999999424e-03 6.363879999999999537e-01
7.860000000000000320e-01 3.301330000000000098e-01 3.302900000000000280e-02 2.314700000000000091e-02 9.882000000000000159e-03 6.368369999999999864e-01
7.874999999999999778e-01 3.297059999999999991e-01 3.300800000000000262e-02 2.312600000000000072e-02 9.880999999999999159e-03 6.372860000000000191e-01
7.890000000000000346e-01 3.292800000000000171e-01 3.298700000000000243e-02 2.310600000000000154e-02 9.879999999999999893e-03 6.377329999999999943e-01
7.904999999999999805e-01 3.288559999999999817e-01 3.296500000000000125e-02 2.308599999999999888e-02 9.879000000000000628e-03 6.381790000000000518e-01
7.920000000000000373e-01 3.284320000000000017e-01 3.294400000000000106e-02 2.306599999999999970e-02 9.877999999999999628e-03 6.386239999999999695e-01
7.934999999999999831e-01 3.280100000000000238e-01 3.292300000000000088e-02 2.304600000000000051e-02 9.877000000000000363e-03 6.390670000000000517e-01
7.950000000000000400e-01 3.275890000000000191e-01 3.290200000000000069e-02 2.302600000000000133e-02 9.875999999999999363e-03 6.395089999999999941e-01
7.964999999999999858e-01 3.271689999999999876e-01 3.288100000000000050e-02 2.300500000000000114e-02 9.875000000000000097e-03 6.399500000000000188e-01
7.980000000000000426e-01 3.267499999999999849e-01 3.286000000000000032e-02 2.298499999999999849e-02 9.874000000000000832e-03 6.403900000000000148e-01
7.994999999999999885e-01 3.263320000000000110e-01 3.283900000000000013e-02 2.296499999999999930e-02 9.872999999999999832e-03 6.408289999999999820e-01
8.010000000000000453e-01 3.259159999999999835e-01 3.281799999999999995e-02 2.294600000000000112e-02 9.872000000000000566e-03 6.412660000000000027e-01
8.024999999999999911e-01 3.255009999999999848e-01 3.279699999999999976e-02 2.292599999999999846e-02 9.870999999999999566e-03 6.417019999999999946e-01
8.040000000000000480e-01 3.250870000000000148e-01 3.277599999999999958e-02 2.290599999999999928e-02 9.870000000000000301e-03 6.421369999999999578e-01
8.054999999999999938e-01 3.246740000000000181e-01 3.275499999999999939e-02 2.288600000000000009e-02 9.868999999999999301e-03 6.425710000000000033e-01
8.070000000000000506e-01 3.242619999999999947e-01 3.273399999999999921e-02 2.286600000000000091e-02 9.868000000000000035e-03 6.430040000000000200e-01
8.084999999999999964e-01 3.238519999999999732e-01 3.271299999999999902e-02 2.284600000000000172e-02 9.867000000000000770e-03 6.434349999999999792e-01
8.100000000000000533e-01 3.234420000000000073e-01 3.269199999999999884e-02 2.282700000000000007e-02 9.865000000000000505e-03 6.438660000000000494e-01
8.114999999999999991e-01 3.230339999999999878e-01 3.267099999999999865e-02 2.280700000000000088e-02 9.863999999999999505e-03 6.442949999999999511e-01
8.129999999999999449e-01 3.226269999999999971e-01 3.264999999999999847e-02 2.278700000000000170e-02 9.863000000000000239e-03 6.447230000000000461e-01
8.145000000000000018e-01 3.222209999999999797e-01 3.262999999999999928e-02 2.276800000000000004e-02 9.861999999999999239e-03 6.451500000000000012e-01
8.159999999999999476e-01 3.218159999999999910e-01 3.260899999999999910e-02 2.274800000000000086e-02 9.860000000000000708e-03 6.455750000000000099e-01
8.175000000000000044e-01 3.214119999999999755e-01 3.258799999999999891e-02 2.272899999999999920e-02 9.858999999999999708e-03 6.460000000000000187e-01
8.189999999999999503e-01 3.210089999999999888e-01 3.256699999999999873e-02 2.270900000000000002e-02 9.858000000000000443e-03 6.464229999999999698e-01
8.205000000000000071e-01 3.206080000000000041e-01 3.254699999999999954e-02 2.268999999999999836e-02 9.856999999999999443e-03 6.468460000000000321e-01
8.219999999999999529e-01 3.202070000000000194e-01 3.252599999999999936e-02 2.267100000000000018e-02 9.854999999999999177e-03 6.472670000000000368e-01
8.235000000000000098e-01 3.198079999999999812e-01 3.250499999999999917e-02 2.265100000000000099e-02 9.853999999999999912e-03 6.476870000000000127e-01
8.249999999999999556e-01 3.194100000000000272e-01 3.248499999999999999e-02 2.263199999999999934e-02 9.853000000000000647e-03 6.481059999999999599e-01
8.265000000000000124e-01 3.190129999999999910e-01 3.246399999999999980e-02 2.261300000000000116e-02 9.851000000000000381e-03 6.485229999999999606e-01
8.279999999999999583e-01 3.186169999999999836e-01 3.244299999999999962e-02 2.259299999999999850e-02 9.849999999999999381e-03 6.489399999999999613e-01
8.295000000000000151e-01 3.182220000000000049e-01 3.242300000000000043e-02 2.257400000000000032e-02 9.849000000000000116e-03 6.493560000000000443e-01
8.309999999999999609e-01 3.178279999999999994e-01 3.240200000000000025e-02 2.255499999999999866e-02 9.846999999999999850e-03 6.497699999999999587e-01
8.325000000000000178e-01 3.174350000000000227e-01 3.238200000000000106e-02 2.253600000000000048e-02 9.846000000000000585e-03 6.501829999999999554e-01
8.339999999999999636e-01 3.170430000000000192e-01 3.236100000000000088e-02 2.251699999999999882e-02 9.844000000000000319e-03 6.505950000000000344e-01
8.355000000000000204e-01 3.166530000000000178e-01 3.234100000000000169e-02 2.249800000000000064e-02 9.842999999999999319e-03 6.510070000000000023e-01
8.369999999999999662e-01 3.162630000000000163e-01 3.232000000000000151e-02 2.247899999999999898e-02 9.841000000000000789e-03 6.514170000000000238e-01
8.385000000000000231e-01 3.158750000000000169e-01 3.230000000000000232e-02 2.246000000000000080e-02 9.839999999999999789e-03 6.518260000000000165e-01
8.399999999999999689e-01 3.154870000000000174e-01 3.228000000000000314e-02 2.244099999999999914e-02 9.839000000000000523e-03 6.522329999999999517e-01
8.415000000000000258e-01 3.151010000000000200e-01 3.225900000000000295e-02 2.242200000000000096e-02 9.837000000000000258e-03 6.526399999999999979e-01
8.429999999999999716e-01 3.147150000000000225e-01 3.223899999999999683e-02 2.240299999999999930e-02 9.835999999999999258e-03 6.530460000000000154e-01
8.445000000000000284e-01 3.143310000000000271e-01 3.221799999999999664e-02 2.238400000000000112e-02 9.834000000000000727e-03 6.534510000000000041e-01
8.459999999999999742e-01 3.139480000000000048e-01 3.219799999999999746e-02 2.236600000000000046e-02 9.832999999999999727e-03 6.538540000000000463e-01
8.475000000000000311e-01 3.135649999999999826e-01 3.217799999999999827e-02 2.234699999999999881e-02 9.830999999999999461e-03 6.542569999999999775e-01
8.489999999999999769e-01 3.131840000000000179e-01 3.215799999999999909e-02 2.232800000000000062e-02 9.828999999999999196e-03 6.546579999999999622e-01
8.505000000000000338e-01 3.128040000000000265e-01 3.213699999999999890e-02 2.230999999999999997e-02 9.827999999999999931e-03 6.550589999999999469e-01
8.519999999999999796e-01 3.124250000000000083e-01 3.211699999999999972e-02 2.229099999999999832e-02 9.825999999999999665e-03 6.554579999999999851e-01
8.535000000000000364e-01 3.120470000000000188e-01 3.209700000000000053e-02 2.227200000000000013e-02 9.825000000000000400e-03 6.558559999999999945e-01
8.549999999999999822e-01 3.116689999999999738e-01 3.207700000000000135e-02 2.225399999999999948e-02 9.823000000000000134e-03 6.562540000000000040e-01
8.565000000000000391e-01 3.112929999999999864e-01 3.205700000000000216e-02 2.223500000000000129e-02 9.820999999999999869e-03 6.566499999999999559e-01
8.579999999999999849e-01 3.109180000000000277e-01 3.203700000000000297e-02 2.221700000000000064e-02 9.820000000000000603e-03 6.570449999999999902e-01
8.595000000000000417e-01 3.105439999999999867e-01 3.201699999999999685e-02 2.219799999999999898e-02 9.818000000000000338e-03 6.574389999999999956e-01
8.609999999999999876e-01 3.101709999999999745e-01 3.199699999999999767e-02 2.217999999999999833e-02 9.816999999999999338e-03 6.578319999999999723e-01
8.625000000000000444e-01 3.097989999999999911e-01 3.197599999999999748e-02 2.216200000000000114e-02 9.815000000000000807e-03 6.582249999999999490e-01
8.639999999999999902e-01 3.094279999999999808e-01 3.195599999999999830e-02 2.214299999999999949e-02 9.813000000000000542e-03 6.586159999999999792e-01
8.655000000000000471e-01 3.090579999999999994e-01 3.193700000000000011e-02 2.212499999999999883e-02 9.811000000000000276e-03 6.590059999999999807e-01
8.669999999999999929e-01 3.086880000000000179e-01 3.191700000000000093e-02 2.210700000000000165e-02 9.809999999999999276e-03 6.593949999999999534e-01
8.685000000000000497e-01 3.083199999999999830e-01 3.189700000000000174e-02 2.208900000000000099e-02 9.808000000000000745e-03 6.597830000000000084e-01
8.699999999999999956e-01 3.079529999999999768e-01 3.187700000000000256e-02 2.206999999999999934e-02 9.806000000000000480e-03 6.601700000000000346e-01
8.715000000000000524e-01 3.075869999999999993e-01 3.185700000000000337e-02 2.205199999999999869e-02 9.804999999999999480e-03 6.605560000000000320e-01
8.729999999999999982e-01 3.072210000000000218e-01 3.183699999999999725e-02 2.203400000000000150e-02 9.802999999999999214e-03 6.609420000000000295e-01
8.745000000000000551e-01 3.068569999999999909e-01 3.181699999999999806e-02 2.201600000000000085e-02 9.801000000000000684e-03 6.613259999999999694e-01
8.760000000000000009e-01 3.064939999999999887e-01 3.179699999999999888e-02 2.199800000000000019e-02 9.799000000000000418e-03 6.617089999999999916e-01
8.774999999999999467e-01 3.061309999999999865e-01 3.177699999999999969e-02 2.197999999999999954e-02 9.797999999999999418e-03 6.620909999999999851e-01
8.790000000000000036e-01 3.057699999999999863e-01 3.175800000000000151e-02 2.196199999999999888e-02 9.795999999999999153e-03 6.624719999999999498e-01
8.804999999999999494e-01 3.054089999999999860e-01 3.173800000000000232e-02 2.194400000000000170e-02 9.794000000000000622e-03 6.628530000000000255e-01
8.820000000000000062e-01 3.050499999999999878e-01 3.171800000000000314e-02 2.192600000000000104e-02 9.792000000000000356e-03 6.632320000000000437e-01
8.834999999999999520e-01 3.046909999999999896e-01 3.169899999999999801e-02 2.190800000000000039e-02 9.790000000000000091e-03 6.636100000000000332e-01
8.850000000000000089e-01 3.043339999999999934e-01 3.167899999999999883e-02 2.188999999999999974e-02 9.787999999999999826e-03 6.639880000000000226e-01
8.864999999999999547e-01 3.039769999999999972e-01 3.165899999999999964e-02 2.187300000000000008e-02 9.787000000000000560e-03 6.643639999999999546e-01
8.880000000000000115e-01 3.036209999999999742e-01 3.164000000000000146e-02 2.185499999999999943e-02 9.785000000000000295e-03 6.647389999999999688e-01
8.894999999999999574e-01 3.032659999999999800e-01 3.162000000000000227e-02 2.183699999999999877e-02 9.783000000000000029e-03 6.651139999999999830e-01
8.910000000000000142e-01 3.029120000000000146e-01 3.160000000000000309e-02 2.181900000000000159e-02 9.780999999999999764e-03 6.654870000000000507e-01
8.924999999999999600e-01 3.025590000000000224e-01 3.158099999999999796e-02 2.180199999999999846e-02 9.778999999999999498e-03 6.658600000000000074e-01
8.940000000000000169e-01 3.022070000000000034e-01 3.156099999999999878e-02 2.178400000000000128e-02 9.776999999999999233e-03 6.662320000000000464e-01
8.954999999999999627e-01 3.018560000000000132e-01 3.154200000000000059e-02 2.176700000000000162e-02 9.775000000000000702e-03 6.666020000000000278e-01
8.970000000000000195e-01 3.015050000000000230e-01 3.152200000000000141e-02 2.174900000000000097e-02 9.773000000000000437e-03 6.669720000000000093e-01
8.984999999999999654e-01 3.011559999999999793e-01 3.150300000000000322e-02 2.173100000000000032e-02 9.771000000000000171e-03 6.673409999999999620e-01
9.000000000000000222e-01 3.008080000000000198e-01 3.148299999999999710e-02 2.171400000000000066e-02 9.768999999999999906e-03 6.677089999999999970e-01
9.014999999999999680e-01 3.004600000000000048e-01 3.146399999999999891e-02 2.169700000000000101e-02 9.768000000000000640e-03 6.680760000000000032e-01
9.030000000000000249e-01 3.001130000000000186e-01 3.144500000000000073e-02 2.167900000000000035e-02 9.766000000000000375e-03 6.684419999999999806e-01
9.044999999999999707e-01 2.997670000000000057e-01 3.142500000000000154e-02 2.166200000000000070e-02 9.764000000000000110e-03 6.688070000000000404e-01
9.060000000000000275e-01 2.994220000000000215e-01 3.140600000000000336e-02 2.164400000000000004e-02 9.761999999999999844e-03 6.691719999999999891e-01
9.074999999999999734e-01 2.990780000000000105e-01 3.138699999999999823e-02 2.162700000000000039e-02 9.759999999999999579e-03 6.695349999999999913e-01
9.090000000000000302e-01 2.987349999999999728e-01 3.136699999999999905e-02 2.161000000000000074e-02 9.757999999999999313e-03 6.698969999999999647e-01
9.104999999999999760e-01 2.983930000000000193e-01 3.134800000000000086e-02 2.159200000000000008e-02 9.756000000000000782e-03 6.702590000000000492e-01
9.120000000000000329e-01 2.980519999999999836e-01 3.132900000000000268e-02 2.157500000000000043e-02 9.754000000000000517e-03 6.706199999999999939e-01
9.134999999999999787e-01 2.977110000000000034e-01 3.130999999999999756e-02 2.155800000000000077e-02 9.752000000000000252e-03 6.709789999999999921e-01
9.150000000000000355e-01 2.973709999999999964e-01 3.128999999999999837e-02 2.154100000000000112e-02 9.749999999999999986e-03 6.713379999999999903e-01
9.164999999999999813e-01 2.970329999999999915e-01 3.127100000000000019e-02 2.152400000000000146e-02 9.747999999999999721e-03 6.716959999999999598e-01
9.180000000000000382e-01 2.966949999999999865e-01 3.125200000000000200e-02 2.150699999999999834e-02 9.745000000000000190e-03 6.720530000000000115e-01
9.194999999999999840e-01 2.963569999999999816e-01 3.123300000000000035e-02 2.148999999999999869e-02 9.742999999999999924e-03 6.724099999999999522e-01
9.210000000000000409e-01 2.960209999999999786e-01 3.121399999999999869e-02 2.147299999999999903e-02 9.740999999999999659e-03 6.727649999999999464e-01
9.224999999999999867e-01 2.956860000000000044e-01 3.119500000000000051e-02 2.145599999999999938e-02 9.738999999999999393e-03 6.731190000000000229e-01
9.240000000000000435e-01 2.953509999999999747e-01 3.117599999999999885e-02 2.143899999999999972e-02 9.737000000000000863e-03 6.734729999999999883e-01
9.254999999999999893e-01 2.950180000000000025e-01 3.115700000000000067e-02 2.142200000000000007e-02 9.735000000000000597e-03 6.738260000000000360e-01
9.270000000000000462e-01 2.946849999999999747e-01 3.113799999999999901e-02 2.140500000000000042e-02 9.733000000000000332e-03 6.741780000000000550e-01
9.284999999999999920e-01 2.943529999999999758e-01 3.111900000000000083e-02 2.138800000000000076e-02 9.731000000000000066e-03 6.745290000000000452e-01
9.300000000000000488e-01 2.940220000000000056e-01 3.109999999999999917e-02 2.137100000000000111e-02 9.728999999999999801e-03 6.748790000000000067e-01
9.314999999999999947e-01 2.936909999999999799e-01 3.108100000000000099e-02 2.135400000000000145e-02 9.726999999999999535e-03 6.752280000000000504e-01
9.330000000000000515e-01 2.933620000000000116e-01 3.106199999999999933e-02 2.133699999999999833e-02 9.724999999999999270e-03 6.755759999999999543e-01
9.344999999999999973e-01 2.930329999999999879e-01 3.104300000000000115e-02 2.132099999999999967e-02 9.721999999999999739e-03 6.759239999999999693e-01
9.360000000000000542e-01 2.927049999999999930e-01 3.102399999999999949e-02 2.130400000000000002e-02 9.719999999999999474e-03 6.762709999999999555e-01
9.375000000000000000e-01 2.923780000000000268e-01 3.100500000000000131e-02 2.128700000000000037e-02 9.717999999999999208e-03 6.766170000000000240e-01
9.389999999999999458e-01 2.920519999999999783e-01 3.098599999999999965e-02 2.127100000000000171e-02 9.716000000000000678e-03 6.769619999999999527e-01
9.405000000000000027e-01 2.917259999999999853e-01 3.096799999999999900e-02 2.125399999999999859e-02 9.714000000000000412e-03 6.773059999999999636e-01
9.419999999999999485e-01 2.914019999999999944e-01 3.094900000000000082e-02 2.123699999999999893e-02 9.712000000000000147e-03 6.776489999999999458e-01
9.435000000000000053e-01 2.910780000000000034e-01 3.092999999999999916e-02 2.122100000000000028e-02 9.709000000000000616e-03 6.779920000000000391e-01
9.449999999999999512e-01 2.907549999999999857e-01 3.091100000000000098e-02 2.120400000000000063e-02 9.707000000000000350e-03 6.783339999999999925e-01
9.465000000000000080e-01 2.904329999999999967e-01 3.089300000000000032e-02 2.118799999999999850e-02 9.705000000000000085e-03 6.786750000000000282e-01
9.479999999999999538e-01 2.901110000000000078e-01 3.087399999999999867e-02 2.117099999999999885e-02 9.702999999999999819e-03 6.790150000000000352e-01
9.495000000000000107e-01 2.897910000000000208e-01 3.085500000000000048e-02 2.115500000000000019e-02 9.700999999999999554e-03 6.793540000000000134e-01
9.509999999999999565e-01 2.894709999999999783e-01 3.083699999999999983e-02 2.113800000000000054e-02 9.698000000000000023e-03 6.796919999999999629e-01
9.525000000000000133e-01 2.891520000000000201e-01 3.081800000000000164e-02 2.112199999999999842e-02 9.695999999999999758e-03 6.800300000000000233e-01
9.539999999999999591e-01 2.888339999999999796e-01 3.079899999999999999e-02 2.110599999999999976e-02 9.693999999999999492e-03 6.803670000000000551e-01
9.555000000000000160e-01 2.885159999999999947e-01 3.078099999999999933e-02 2.108900000000000011e-02 9.691999999999999227e-03 6.807029999999999470e-01
9.569999999999999618e-01 2.881989999999999830e-01 3.076200000000000115e-02 2.107300000000000145e-02 9.688999999999999696e-03 6.810380000000000322e-01
9.585000000000000187e-01 2.878839999999999733e-01 3.074400000000000049e-02 2.105699999999999933e-02 9.686999999999999431e-03 6.813730000000000064e-01
9.599999999999999645e-01 2.875679999999999903e-01 3.072499999999999884e-02 2.104100000000000067e-02 9.684999999999999165e-03 6.817060000000000342e-01
9.615000000000000213e-01 2.872540000000000093e-01 3.070700000000000165e-02 2.102400000000000102e-02 9.683000000000000634e-03 6.820389999999999509e-01
9.629999999999999671e-01 2.869399999999999729e-01 3.068800000000000000e-02 2.100799999999999890e-02 9.679999999999999369e-03 6.823709999999999498e-01
9.645000000000000240e-01 2.866279999999999939e-01 3.066999999999999935e-02 2.099200000000000024e-02 9.678000000000000838e-03 6.827020000000000310e-01
9.659999999999999698e-01 2.863160000000000149e-01 3.065199999999999869e-02 2.097600000000000159e-02 9.676000000000000573e-03 6.830330000000000013e-01
9.675000000000000266e-01 2.860039999999999805e-01 3.063300000000000051e-02 2.095999999999999946e-02 9.672999999999999307e-03 6.833630000000000537e-01
9.689999999999999725e-01 2.856940000000000035e-01 3.061499999999999985e-02 2.094400000000000081e-02 9.671000000000000776e-03 6.836910000000000487e-01
9.705000000000000293e-01 2.853840000000000265e-01 3.059600000000000167e-02 2.092799999999999869e-02 9.669000000000000511e-03 6.840199999999999614e-01
9.719999999999999751e-01 2.850750000000000228e-01 3.057800000000000101e-02 2.091200000000000003e-02 9.665999999999999245e-03 6.843470000000000386e-01
9.735000000000000320e-01 2.847669999999999924e-01 3.056000000000000036e-02 2.089600000000000138e-02 9.664000000000000715e-03 6.846729999999999761e-01
9.749999999999999778e-01 2.844590000000000174e-01 3.054199999999999970e-02 2.087999999999999926e-02 9.662000000000000449e-03 6.849990000000000245e-01
9.765000000000000346e-01 2.841520000000000157e-01 3.052300000000000152e-02 2.086400000000000060e-02 9.658999999999999184e-03 6.853240000000000443e-01
9.779999999999999805e-01 2.838459999999999872e-01 3.050500000000000086e-02 2.084799999999999848e-02 9.657000000000000653e-03 6.856489999999999529e-01
9.795000000000000373e-01 2.835409999999999875e-01 3.048700000000000021e-02 2.083199999999999982e-02 9.655000000000000387e-03 6.859720000000000262e-01
9.809999999999999831e-01 2.832359999999999878e-01 3.046899999999999956e-02 2.081600000000000117e-02 9.652000000000000857e-03 6.862949999999999884e-01
9.825000000000000400e-01 2.829329999999999901e-01 3.045099999999999890e-02 2.080100000000000005e-02 9.650000000000000591e-03 6.866170000000000329e-01
9.839999999999999858e-01 2.826290000000000191e-01 3.043200000000000072e-02 2.078500000000000139e-02 9.648000000000000326e-03 6.869380000000000486e-01
9.855000000000000426e-01 2.823269999999999946e-01 3.041400000000000006e-02 2.076899999999999927e-02 9.645000000000000795e-03 6.872589999999999533e-01
9.869999999999999885e-01 2.820250000000000257e-01 3.039599999999999941e-02 2.075300000000000061e-02 9.643000000000000529e-03 6.875780000000000225e-01
9.885000000000000453e-01 2.817239999999999744e-01 3.037799999999999875e-02 2.073799999999999949e-02 9.639999999999999264e-03 6.878969999999999807e-01
9.899999999999999911e-01 2.814240000000000075e-01 3.036000000000000157e-02 2.072200000000000084e-02 9.638000000000000733e-03 6.882160000000000499e-01
9.915000000000000480e-01 2.811250000000000138e-01 3.034200000000000091e-02 2.070599999999999871e-02 9.636000000000000468e-03 6.885329999999999506e-01
9.929999999999999938e-01 2.808260000000000201e-01 3.032400000000000026e-02 2.069100000000000106e-02 9.632999999999999202e-03 6.888499999999999623e-01
9.945000000000000506e-01 2.805279999999999996e-01 3.030599999999999961e-02 2.067499999999999893e-02 9.631000000000000671e-03 6.891659999999999453e-01
9.959999999999999964e-01 2.802310000000000079e-01 3.028799999999999895e-02 2.066000000000000128e-02 9.627999999999999406e-03 6.894810000000000105e-01
9.975000000000000533e-01 2.799340000000000162e-01 3.026999999999999830e-02 2.064399999999999916e-02 9.625999999999999140e-03 6.897959999999999647e-01
9.989999999999999991e-01 2.796379999999999977e-01 3.025200000000000111e-02 2.062900000000000150e-02 9.624000000000000610e-03 6.901100000000000012e-01
1.000499999999999945e+00 2.793430000000000080e-01 3.023400000000000046e-02 2.061299999999999938e-02 9.620999999999999344e-03 6.904230000000000089e-01
1.002000000000000002e+00 2.790480000000000183e-01 3.021700000000000080e-02 2.059800000000000172e-02 9.619000000000000813e-03 6.907349999999999879e-01
1.003500000000000059e+00 2.787540000000000018e-01 3.019900000000000015e-02 2.058199999999999960e-02 9.615999999999999548e-03 6.910469999999999668e-01
1.004999999999999893e+00 2.784610000000000141e-01 3.018099999999999949e-02 2.056699999999999848e-02 9.613999999999999282e-03 6.913580000000000281e-01
1.006499999999999950e+00 2.781689999999999996e-01 3.016299999999999884e-02 2.055200000000000082e-02 9.610999999999999752e-03 6.916679999999999495e-01
1.008000000000000007e+00 2.778769999999999851e-01 3.014500000000000166e-02 2.053599999999999870e-02 9.608999999999999486e-03 6.919779999999999820e-01
1.009500000000000064e+00 2.775859999999999994e-01 3.012799999999999853e-02 2.052100000000000105e-02 9.605999999999999955e-03 6.922869999999999857e-01
1.010999999999999899e+00 2.772950000000000137e-01 3.011000000000000135e-02 2.050599999999999992e-02 9.603999999999999690e-03 6.925949999999999607e-01
1.012499999999999956e+00 2.770059999999999745e-01 3.009200000000000069e-02 2.049099999999999880e-02 9.601999999999999424e-03 6.929020000000000179e-01
1.014000000000000012e+00 2.767169999999999908e-01 3.007400000000000004e-02 2.047500000000000014e-02 9.598999999999999894e-03 6.932089999999999641e-01
1.015500000000000069e+00 2.764280000000000070e-01 3.005700000000000038e-02 2.045999999999999902e-02 9.596999999999999628e-03 6.935149999999999926e-01
1.016999999999999904e+00 2.761410000000000253e-01 3.003899999999999973e-02 2.044500000000000137e-02 9.594000000000000097e-03 6.938199999999999923e-01
1.018499999999999961e+00 2.758539999999999881e-01 3.002099999999999907e-02 2.043000000000000024e-02 9.591999999999999832e-03 6.941249999999999920e-01
1.020000000000000018e+00 2.755670000000000064e-01 3.000399999999999942e-02 2.041499999999999912e-02 9.589000000000000301e-03 6.944289999999999630e-01
1.021500000000000075e+00 2.752820000000000267e-01 2.998599999999999877e-02 2.040000000000000147e-02 9.587000000000000036e-03 6.947320000000000162e-01
1.022999999999999909e+00 2.749969999999999914e-01 2.996899999999999911e-02 2.038500000000000034e-02 9.584000000000000505e-03 6.950349999999999584e-01
1.024499999999999966e+00 2.747120000000000117e-01 2.995099999999999846e-02 2.036999999999999922e-02 9.582000000000000239e-03 6.953369999999999829e-01
1.026000000000000023e+00 2.744289999999999785e-01 2.993399999999999880e-02 2.035500000000000156e-02 9.579000000000000709e-03 6.956379999999999786e-01
1.027500000000000080e+00 2.741460000000000008e-01 2.991600000000000162e-02 2.034000000000000044e-02 9.577000000000000443e-03 6.959379999999999455e-01
1.028999999999999915e+00 2.738630000000000231e-01 2.989899999999999849e-02 2.032499999999999932e-02 9.573999999999999178e-03 6.962380000000000235e-01
1.030499999999999972e+00 2.735819999999999919e-01 2.988100000000000131e-02 2.031000000000000166e-02 9.572000000000000647e-03 6.965369999999999617e-01
1.032000000000000028e+00 2.732999999999999874e-01 2.986400000000000166e-02 2.029500000000000054e-02 9.568999999999999381e-03 6.968360000000000110e-01
1.033500000000000085e+00 2.730199999999999849e-01 2.984600000000000100e-02 2.027999999999999942e-02 9.565999999999999850e-03 6.971340000000000314e-01
1.034999999999999920e+00 2.727399999999999824e-01 2.982900000000000135e-02 2.026499999999999829e-02 9.563999999999999585e-03 6.974310000000000231e-01
1.036499999999999977e+00 2.724610000000000087e-01 2.981200000000000169e-02 2.025000000000000064e-02 9.561000000000000054e-03 6.977269999999999861e-01
1.038000000000000034e+00 2.721830000000000083e-01 2.979400000000000104e-02 2.023499999999999951e-02 9.558999999999999789e-03 6.980229999999999491e-01
1.039500000000000091e+00 2.719050000000000078e-01 2.977700000000000138e-02 2.022099999999999939e-02 9.556000000000000258e-03 6.983179999999999943e-01
1.040999999999999925e+00 2.716279999999999806e-01 2.976000000000000173e-02 2.020599999999999827e-02 9.553999999999999992e-03 6.986130000000000395e-01
1.042499999999999982e+00 2.713510000000000089e-01 2.974200000000000108e-02 2.019100000000000061e-02 9.551000000000000462e-03 6.989069999999999450e-01
1.044000000000000039e+00 2.710750000000000104e-01 2.972500000000000142e-02 2.017700000000000049e-02 9.549000000000000196e-03 6.992000000000000437e-01
1.045500000000000096e+00 2.707999999999999852e-01 2.970799999999999830e-02 2.016199999999999937e-02 9.546000000000000665e-03 6.994920000000000027e-01
1.046999999999999931e+00 2.705250000000000155e-01 2.969099999999999864e-02 2.014700000000000171e-02 9.542999999999999400e-03 6.997839999999999616e-01
1.048499999999999988e+00 2.702510000000000190e-01 2.967300000000000146e-02 2.013300000000000159e-02 9.540999999999999134e-03 7.000750000000000028e-01
1.050000000000000044e+00 2.699779999999999958e-01 2.965599999999999833e-02 2.011800000000000047e-02 9.537999999999999604e-03 7.003660000000000441e-01
1.051500000000000101e+00 2.697049999999999725e-01 2.963899999999999868e-02 2.010299999999999934e-02 9.535999999999999338e-03 7.006559999999999455e-01
1.052999999999999936e+00 2.694329999999999781e-01 2.962199999999999903e-02 2.008899999999999922e-02 9.532999999999999807e-03 7.009450000000000403e-01
1.054499999999999993e+00 2.691609999999999836e-01 2.960499999999999937e-02 2.007400000000000156e-02 9.530000000000000276e-03 7.012340000000000240e-01
1.056000000000000050e+00 2.688900000000000179e-01 2.958799999999999972e-02 2.006000000000000144e-02 9.528000000000000011e-03 7.015219999999999789e-01
1.057500000000000107e+00 2.686200000000000254e-01 2.957100000000000006e-02 2.004500000000000032e-02 9.525000000000000480e-03 7.018090000000000162e-01
1.058999999999999941e+00 2.683499999999999774e-01 2.955400000000000041e-02 2.003100000000000019e-02 9.523000000000000215e-03 7.020960000000000534e-01
1.060499999999999998e+00 2.680810000000000137e-01 2.953700000000000075e-02 2.001700000000000007e-02 9.520000000000000684e-03 7.023819999999999508e-01
1.062000000000000055e+00 2.678130000000000233e-01 2.952000000000000110e-02 2.000199999999999895e-02 9.516999999999999418e-03 7.026679999999999593e-01
1.063499999999999890e+00 2.675449999999999773e-01 2.950300000000000145e-02 1.998799999999999882e-02 9.514999999999999153e-03 7.029520000000000213e-01
1.064999999999999947e+00 2.672780000000000156e-01 2.948599999999999832e-02 1.997300000000000117e-02 9.511999999999999622e-03 7.032370000000000010e-01
1.066500000000000004e+00 2.670109999999999983e-01 2.946899999999999867e-02 1.995900000000000105e-02 9.509999999999999357e-03 7.035200000000000342e-01
1.068000000000000060e+00 2.667450000000000099e-01 2.945199999999999901e-02 1.994500000000000092e-02 9.506999999999999826e-03 7.038029999999999564e-01
1.069499999999999895e+00 2.664790000000000214e-01 2.943499999999999936e-02 1.993100000000000080e-02 9.504000000000000295e-03 7.040859999999999896e-01
1.070999999999999952e+00 2.662149999999999794e-01 2.941799999999999971e-02 1.991599999999999968e-02 9.502000000000000030e-03 7.043669999999999654e-01
1.072500000000000009e+00 2.659500000000000197e-01 2.940100000000000005e-02 1.990199999999999955e-02 9.499000000000000499e-03 7.046489999999999698e-01
1.074000000000000066e+00 2.656870000000000065e-01 2.938400000000000040e-02 1.988799999999999943e-02 9.495999999999999233e-03 7.049290000000000278e-01
1.075499999999999901e+00 2.654230000000000200e-01 2.936799999999999827e-02 1.987399999999999931e-02 9.494000000000000702e-03 7.052089999999999748e-01
1.076999999999999957e+00 2.651609999999999800e-01 2.935099999999999862e-02 1.985999999999999918e-02 9.490999999999999437e-03 7.054880000000000040e-01
1.078500000000000014e+00 2.648989999999999956e-01 2.933399999999999896e-02 1.984500000000000153e-02 9.487999999999999906e-03 7.057670000000000332e-01
1.080000000000000071e+00 2.646379999999999844e-01 2.931699999999999931e-02 1.983100000000000140e-02 9.485999999999999641e-03 7.060450000000000337e-01
1.081499999999999906e+00 2.643769999999999731e-01 2.929999999999999966e-02 1.981700000000000128e-02 9.483000000000000110e-03 7.063230000000000341e-01
1.082999999999999963e+00 2.641169999999999907e-01 2.928400000000000100e-02 1.980300000000000116e-02 9.480999999999999844e-03 7.066000000000000059e-01
1.084500000000000020e+00 2.638570000000000082e-01 2.926700000000000135e-02 1.978900000000000103e-02 9.478000000000000314e-03 7.068759999999999488e-01
1.086000000000000076e+00 2.635979999999999990e-01 2.925000000000000169e-02 1.977500000000000091e-02 9.475000000000000783e-03 7.071520000000000028e-01
1.087499999999999911e+00 2.633400000000000185e-01 2.923399999999999957e-02 1.976100000000000079e-02 9.473000000000000517e-03 7.074270000000000280e-01
1.088999999999999968e+00 2.630819999999999825e-01 2.921699999999999992e-02 1.974700000000000066e-02 9.469999999999999252e-03 7.077010000000000245e-01
1.090500000000000025e+00 2.628240000000000021e-01 2.920000000000000026e-02 1.973300000000000054e-02 9.466999999999999721e-03 7.079750000000000210e-01
1.092000000000000082e+00 2.625680000000000236e-01 2.918400000000000161e-02 1.971900000000000042e-02 9.464999999999999455e-03 7.082479999999999887e-01
1.093499999999999917e+00 2.623119999999999896e-01 2.916699999999999848e-02 1.970500000000000029e-02 9.461999999999999925e-03 7.085209999999999564e-01
1.094999999999999973e+00 2.620560000000000112e-01 2.915099999999999983e-02 1.969200000000000117e-02 9.459000000000000394e-03 7.087930000000000064e-01
1.096500000000000030e+00 2.618010000000000059e-01 2.913400000000000017e-02 1.967800000000000105e-02 9.456000000000000863e-03 7.090649999999999453e-01
1.098000000000000087e+00 2.615460000000000007e-01 2.911800000000000152e-02 1.966400000000000092e-02 9.454000000000000598e-03 7.093359999999999665e-01
1.099499999999999922e+00 2.612920000000000242e-01 2.910099999999999840e-02 1.965000000000000080e-02 9.450999999999999332e-03 7.096059999999999590e-01
1.100999999999999979e+00 2.610390000000000210e-01 2.908499999999999974e-02 1.963600000000000068e-02 9.447999999999999801e-03 7.098759999999999515e-01
1.102500000000000036e+00 2.607860000000000178e-01 2.906800000000000009e-02 1.962300000000000155e-02 9.445999999999999536e-03 7.101450000000000262e-01
1.104000000000000092e+00 2.605339999999999878e-01 2.905200000000000143e-02 1.960900000000000143e-02 9.443000000000000005e-03 7.104139999999999899e-01
1.105499999999999927e+00 2.602820000000000134e-01 2.903499999999999831e-02 1.959500000000000131e-02 9.440000000000000474e-03 7.106820000000000359e-01
1.106999999999999984e+00 2.600310000000000121e-01 2.901899999999999966e-02 1.958100000000000118e-02 9.438000000000000209e-03 7.109499999999999709e-01
1.108500000000000041e+00 2.597809999999999842e-01 2.900300000000000100e-02 1.956799999999999859e-02 9.435000000000000678e-03 7.112169999999999881e-01
1.110000000000000098e+00 2.595299999999999829e-01 2.898600000000000135e-02 1.955399999999999847e-02 9.431999999999999412e-03 7.114829999999999766e-01
1.111499999999999932e+00 2.592809999999999837e-01 2.896999999999999922e-02 1.954099999999999934e-02 9.428999999999999881e-03 7.117489999999999650e-01
1.112999999999999989e+00 2.590319999999999845e-01 2.895400000000000057e-02 1.952699999999999922e-02 9.426999999999999616e-03 7.120140000000000358e-01
1.114500000000000046e+00 2.587840000000000140e-01 2.893700000000000092e-02 1.951299999999999910e-02 9.424000000000000085e-03 7.122789999999999955e-01
1.116000000000000103e+00 2.585359999999999880e-01 2.892099999999999879e-02 1.949999999999999997e-02 9.421000000000000554e-03 7.125430000000000375e-01
1.117499999999999938e+00 2.582880000000000176e-01 2.890500000000000014e-02 1.948599999999999985e-02 9.419000000000000289e-03 7.128069999999999684e-01
1.118999999999999995e+00 2.580410000000000204e-01 2.888900000000000148e-02 1.947300000000000073e-02 9.416000000000000758e-03 7.130699999999999816e-01
1.120500000000000052e+00 2.577949999999999964e-01 2.887199999999999836e-02 1.945900000000000060e-02 9.412999999999999493e-03 7.133319999999999661e-01
1.122000000000000108e+00 2.575489999999999724e-01 2.885599999999999971e-02 1.944600000000000148e-02 9.409999999999999962e-03 7.135939999999999506e-01
1.123499999999999943e+00 2.573039999999999772e-01 2.884000000000000105e-02 1.943200000000000136e-02 9.407999999999999696e-03 7.138560000000000461e-01
1.125000000000000000e+00 2.570589999999999820e-01 2.882399999999999893e-02 1.941899999999999876e-02 9.405000000000000165e-03 7.141170000000000018e-01
1.126500000000000057e+00 2.568150000000000155e-01 2.880800000000000027e-02 1.940599999999999964e-02 9.402000000000000635e-03 7.143770000000000397e-01
1.127999999999999892e+00 2.565720000000000223e-01 2.879200000000000162e-02 1.939199999999999952e-02 9.398999999999999369e-03 7.146369999999999667e-01
1.129499999999999948e+00 2.563280000000000003e-01 2.877599999999999950e-02 1.937900000000000039e-02 9.397000000000000838e-03 7.148959999999999759e-01
1.131000000000000005e+00 2.560859999999999803e-01 2.876000000000000084e-02 1.936600000000000127e-02 9.393999999999999573e-03 7.151549999999999851e-01
1.132500000000000062e+00 2.558440000000000158e-01 2.874399999999999872e-02 1.935200000000000115e-02 9.391000000000000042e-03 7.154129999999999656e-01
1.133999999999999897e+00 2.556019999999999959e-01 2.872800000000000006e-02 1.933899999999999855e-02 9.388999999999999777e-03 7.156700000000000284e-01
1.135499999999999954e+00 2.553610000000000047e-01 2.871100000000000041e-02 1.932599999999999943e-02 9.386000000000000246e-03 7.159269999999999801e-01
1.137000000000000011e+00 2.551209999999999867e-01 2.869599999999999929e-02 1.931199999999999931e-02 9.383000000000000715e-03 7.161840000000000428e-01
1.138500000000000068e+00 2.548810000000000242e-01 2.868000000000000063e-02 1.929900000000000018e-02 9.379999999999999449e-03 7.164399999999999658e-01
1.139999999999999902e+00 2.546410000000000062e-01 2.866399999999999851e-02 1.928600000000000106e-02 9.377999999999999184e-03 7.166949999999999710e-01
1.141499999999999959e+00 2.544020000000000170e-01 2.864799999999999985e-02 1.927299999999999847e-02 9.374999999999999653e-03 7.169499999999999762e-01
1.143000000000000016e+00 2.541640000000000010e-01 2.863200000000000120e-02 1.925999999999999934e-02 9.372000000000000122e-03 7.172049999999999814e-01
1.144500000000000073e+00 2.539259999999999851e-01 2.861599999999999908e-02 1.924700000000000022e-02 9.369000000000000591e-03 7.174589999999999579e-01
1.145999999999999908e+00 2.536880000000000246e-01 2.860000000000000042e-02 1.923300000000000010e-02 9.365999999999999326e-03 7.177120000000000166e-01
1.147499999999999964e+00 2.534509999999999819e-01 2.858399999999999830e-02 1.922000000000000097e-02 9.364000000000000795e-03 7.179649999999999643e-01
1.149000000000000021e+00 2.532150000000000234e-01 2.856799999999999964e-02 1.920699999999999838e-02 9.360999999999999530e-03 7.182169999999999943e-01
1.150500000000000078e+00 2.529790000000000094e-01 2.855200000000000099e-02 1.919399999999999926e-02 9.357999999999999999e-03 7.184690000000000243e-01
1.151999999999999913e+00 2.527429999999999954e-01 2.853699999999999987e-02 1.918100000000000013e-02 9.355000000000000468e-03 7.187200000000000255e-01
1.153499999999999970e+00 2.525080000000000102e-01 2.852100000000000121e-02 1.916800000000000101e-02 9.353000000000000203e-03 7.189710000000000267e-01
1.155000000000000027e+00 2.522739999999999982e-01 2.850499999999999909e-02 1.915499999999999842e-02 9.350000000000000672e-03 7.192209999999999992e-01
1.156500000000000083e+00 2.520399999999999863e-01 2.848900000000000043e-02 1.914199999999999929e-02 9.346999999999999406e-03 7.194709999999999717e-01
1.157999999999999918e+00 2.518059999999999743e-01 2.847399999999999931e-02 1.912900000000000017e-02 9.343999999999999875e-03 7.197200000000000264e-01
1.159499999999999975e+00 2.515729999999999911e-01 2.845800000000000066e-02 1.911600000000000105e-02 9.341999999999999610e-03 7.199689999999999701e-01
1.161000000000000032e+00 2.513409999999999811e-01 2.844199999999999853e-02 1.910399999999999945e-02 9.339000000000000079e-03 7.202169999999999961e-01
1.162500000000000089e+00 2.511090000000000266e-01 2.842700000000000088e-02 1.909100000000000033e-02 9.336000000000000548e-03 7.204650000000000221e-01
1.163999999999999924e+00 2.508770000000000167e-01 2.841099999999999876e-02 1.907800000000000121e-02 9.332999999999999283e-03 7.207120000000000193e-01
1.165499999999999980e+00 2.506459999999999799e-01 2.839500000000000010e-02 1.906499999999999861e-02 9.329999999999999752e-03 7.209590000000000165e-01
1.167000000000000037e+00 2.504160000000000275e-01 2.837999999999999898e-02 1.905199999999999949e-02 9.327999999999999486e-03 7.212049999999999850e-01
1.168500000000000094e+00 2.501849999999999907e-01 2.836400000000000032e-02 1.903900000000000037e-02 9.324999999999999956e-03 7.214500000000000357e-01
1.169999999999999929e+00 2.499560000000000115e-01 2.834899999999999920e-02 1.902699999999999877e-02 9.322000000000000425e-03 7.216960000000000042e-01
1.171499999999999986e+00 2.497270000000000045e-01 2.833300000000000055e-02 1.901399999999999965e-02 9.318999999999999159e-03 7.219400000000000261e-01
1.173000000000000043e+00 2.494979999999999976e-01 2.831799999999999942e-02 1.900100000000000053e-02 9.315999999999999628e-03 7.221840000000000481e-01
1.174500000000000099e+00 2.492699999999999916e-01 2.830200000000000077e-02 1.898800000000000140e-02 9.313999999999999363e-03 7.224279999999999591e-01
1.175999999999999934e+00 2.490420000000000134e-01 2.828699999999999964e-02 1.897599999999999981e-02 9.310999999999999832e-03 7.226709999999999523e-01
1.177499999999999991e+00 2.488150000000000084e-01 2.827100000000000099e-02 1.896300000000000069e-02 9.308000000000000301e-03 7.229139999999999455e-01
1.179000000000000048e+00 2.485880000000000034e-01 2.825599999999999987e-02 1.895000000000000157e-02 9.305000000000000770e-03 7.231560000000000210e-01
1.180500000000000105e+00 2.483619999999999994e-01 2.824000000000000121e-02 1.893799999999999997e-02 9.303000000000000505e-03 7.233979999999999855e-01
1.181999999999999940e+00 2.481359999999999955e-01 2.822500000000000009e-02 1.892500000000000085e-02 9.299999999999999239e-03 7.236390000000000322e-01
1.183499999999999996e+00 2.479109999999999925e-01 2.820900000000000143e-02 1.891200000000000173e-02 9.296999999999999709e-03 7.238799999999999679e-01
1.185000000000000053e+00 2.476859999999999895e-01 2.819400000000000031e-02 1.890000000000000013e-02 9.294000000000000178e-03 7.241199999999999859e-01
1.186500000000000110e+00 2.474609999999999865e-01 2.817899999999999919e-02 1.888700000000000101e-02 9.291000000000000647e-03 7.243600000000000039e-01
1.187999999999999945e+00 2.472370000000000123e-01 2.816300000000000053e-02 1.887499999999999942e-02 9.287999999999999381e-03 7.245989999999999931e-01
1.189500000000000002e+00 2.470140000000000113e-01 2.814799999999999941e-02 1.886200000000000029e-02 9.286000000000000851e-03 7.248379999999999823e-01
1.191000000000000059e+00 2.467910000000000104e-01 2.813299999999999829e-02 1.884999999999999870e-02 9.282999999999999585e-03 7.250769999999999715e-01
1.192499999999999893e+00 2.465680000000000094e-01 2.811699999999999963e-02 1.883699999999999958e-02 9.280000000000000054e-03 7.253150000000000430e-01
1.193999999999999950e+00 2.463460000000000094e-01 2.810199999999999851e-02 1.882500000000000145e-02 9.277000000000000524e-03 7.255519999999999747e-01
1.195500000000000007e+00 2.461240000000000094e-01 2.808700000000000085e-02 1.881199999999999886e-02 9.273999999999999258e-03 7.257890000000000175e-01
1.197000000000000064e+00 2.459030000000000105e-01 2.807199999999999973e-02 1.880000000000000074e-02 9.272000000000000727e-03 7.260250000000000314e-01
1.198499999999999899e+00 2.456820000000000115e-01 2.805600000000000108e-02 1.878799999999999915e-02 9.268999999999999462e-03 7.262610000000000454e-01
1.199999999999999956e+00 2.454620000000000135e-01 2.804099999999999995e-02 1.877500000000000002e-02 9.265999999999999931e-03 7.264969999999999484e-01
1.201500000000000012e+00 2.452419999999999878e-01 2.802599999999999883e-02 1.876299999999999843e-02 9.263000000000000400e-03 7.267320000000000446e-01
1.203000000000000069e+00 2.450229999999999908e-01 2.801100000000000118e-02 1.874999999999999931e-02 9.259999999999999135e-03 7.269660000000000011e-01
1.204499999999999904e+00 2.448039999999999938e-01 2.799600000000000005e-02 1.873800000000000118e-02 9.258000000000000604e-03 7.272009999999999863e-01
1.205999999999999961e+00 2.445849999999999969e-01 2.798099999999999893e-02 1.872599999999999959e-02 9.254999999999999338e-03 7.274340000000000250e-01
1.207500000000000018e+00 2.443670000000000009e-01 2.796500000000000027e-02 1.871400000000000147e-02 9.251999999999999807e-03 7.276669999999999527e-01
1.209000000000000075e+00 2.441490000000000049e-01 2.794999999999999915e-02 1.870099999999999887e-02 9.249000000000000277e-03 7.278999999999999915e-01
1.210499999999999909e+00 2.439320000000000099e-01 2.793500000000000150e-02 1.868900000000000075e-02 9.246000000000000746e-03 7.281330000000000302e-01
1.211999999999999966e+00 2.437149999999999872e-01 2.792000000000000037e-02 1.867699999999999916e-02 9.242999999999999480e-03 7.283640000000000114e-01
1.213500000000000023e+00 2.434989999999999932e-01 2.790499999999999925e-02 1.866500000000000103e-02 9.240999999999999215e-03 7.285960000000000214e-01
1.215000000000000080e+00 2.432829999999999993e-01 2.789000000000000160e-02 1.865199999999999844e-02 9.237999999999999684e-03 7.288270000000000026e-01
1.216499999999999915e+00 2.430680000000000063e-01 2.787500000000000047e-02 1.864000000000000032e-02 9.235000000000000153e-03 7.290569999999999551e-01
1.217999999999999972e+00 2.428530000000000133e-01 2.785999999999999935e-02 1.862799999999999873e-02 9.232000000000000622e-03 7.292870000000000186e-01
1.219500000000000028e+00 2.426379999999999926e-01 2.784500000000000169e-02 1.861600000000000060e-02 9.228999999999999357e-03 7.295169999999999710e-01
1.221000000000000085e+00 2.424240000000000006e-01 2.783000000000000057e-02 1.860399999999999901e-02 9.227000000000000826e-03 7.297460000000000058e-01
1.222499999999999920e+00 2.422100000000000086e-01 2.781499999999999945e-02 1.859200000000000089e-02 9.223999999999999561e-03 7.299740000000000117e-01
1.223999999999999977e+00 2.419969999999999899e-01 2.779999999999999832e-02 1.857999999999999929e-02 9.221000000000000030e-03 7.302030000000000465e-01
1.225500000000000034e+00 2.417839999999999989e-01 2.778600000000000167e-02 1.856800000000000117e-02 9.218000000000000499e-03 7.304300000000000237e-01
1.227000000000000091e+00 2.415720000000000089e-01 2.777100000000000055e-02 1.855599999999999958e-02 9.214999999999999233e-03 7.306580000000000297e-01
1.228499999999999925e+00 2.413599999999999912e-01 2.775599999999999942e-02 1.854300000000000045e-02 9.211999999999999703e-03 7.308850000000000069e-01
1.229999999999999982e+00 2.411480000000000012e-01 2.774099999999999830e-02 1.853099999999999886e-02 9.209999999999999437e-03 7.311109999999999554e-01
1.231500000000000039e+00 2.409370000000000123e-01 2.772600000000000064e-02 1.851900000000000074e-02 9.206999999999999906e-03 7.313370000000000148e-01
1.233000000000000096e+00 2.407259999999999955e-01 2.771099999999999952e-02 1.850800000000000015e-02 9.204000000000000375e-03 7.315629999999999633e-01
1.234499999999999931e+00 2.405160000000000076e-01 2.769699999999999940e-02 1.849599999999999855e-02 9.201000000000000845e-03 7.317879999999999940e-01
1.235999999999999988e+00 2.403059999999999918e-01 2.768199999999999827e-02 1.848400000000000043e-02 9.197999999999999579e-03 7.320119999999999960e-01
1.237500000000000044e+00 2.400960000000000039e-01 2.766700000000000062e-02 1.847199999999999884e-02 9.195000000000000048e-03 7.322370000000000267e-01
1.239000000000000101e+00 2.398869999999999891e-01 2.765199999999999950e-02 1.846000000000000071e-02 9.192999999999999783e-03 7.324600000000000000e-01
1.240499999999999936e+00 2.396780000000000022e-01 2.763799999999999937e-02 1.844799999999999912e-02 9.190000000000000252e-03 7.326840000000000019e-01
1.241999999999999993e+00 2.394699999999999884e-01 2.762300000000000172e-02 1.843600000000000100e-02 9.187000000000000721e-03 7.329069999999999752e-01
1.243500000000000050e+00 2.392620000000000025e-01 2.760800000000000060e-02 1.842399999999999941e-02 9.183999999999999456e-03 7.331290000000000306e-01
1.245000000000000107e+00 2.390549999999999897e-01 2.759400000000000047e-02 1.841200000000000128e-02 9.180999999999999925e-03 7.333509999999999751e-01
1.246499999999999941e+00 2.388480000000000047e-01 2.757899999999999935e-02 1.840100000000000069e-02 9.178000000000000394e-03 7.335730000000000306e-01
1.247999999999999998e+00 2.386409999999999920e-01 2.756400000000000169e-02 1.838899999999999910e-02 9.176000000000000129e-03 7.337939999999999463e-01
1.249500000000000055e+00 2.384350000000000080e-01 2.755000000000000157e-02 1.837700000000000097e-02 9.173000000000000598e-03 7.340149999999999730e-01
1.250999999999999890e+00 2.382289999999999963e-01 2.753500000000000045e-02 1.836499999999999938e-02 9.169999999999999332e-03 7.342359999999999998e-01
1.252499999999999947e+00 2.380240000000000133e-01 2.752100000000000032e-02 1.835399999999999879e-02 9.166999999999999801e-03 7.344549999999999690e-01
1.254000000000000004e+00 2.378190000000000026e-01 2.750599999999999920e-02 1.834200000000000066e-02 9.164000000000000271e-03 7.346749999999999670e-01
1.255500000000000060e+00 2.376139999999999919e-01 2.749199999999999908e-02 1.832999999999999907e-02 9.161000000000000740e-03 7.348940000000000472e-01
1.256999999999999895e+00 2.374100000000000099e-01 2.747700000000000142e-02 1.831899999999999848e-02 9.157999999999999474e-03 7.351130000000000164e-01
1.258499999999999952e+00 2.372060000000000002e-01 2.746300000000000130e-02 1.830700000000000036e-02 9.155999999999999209e-03 7.353309999999999569e-01
1.260000000000000009e+00 2.370029999999999915e-01 2.744800000000000018e-02 1.829499999999999876e-02 9.152999999999999678e-03 7.355490000000000084e-01
1.261500000000000066e+00 2.368000000000000105e-01 2.743400000000000005e-02 1.828400000000000164e-02 9.150000000000000147e-03 7.357660000000000311e-01
1.262999999999999901e+00 2.365970000000000018e-01 2.741899999999999893e-02 1.827200000000000005e-02 9.147000000000000616e-03 7.359839999999999716e-01
1.264499999999999957e+00 2.363949999999999940e-01 2.740499999999999881e-02 1.825999999999999845e-02 9.143999999999999351e-03 7.361999999999999655e-01
1.266000000000000014e+00 2.361929999999999863e-01 2.739000000000000115e-02 1.824900000000000133e-02 9.140999999999999820e-03 7.364159999999999595e-01
1.267500000000000071e+00 2.359920000000000073e-01 2.737600000000000103e-02 1.823699999999999974e-02 9.138999999999999554e-03 7.366319999999999535e-01
1.268999999999999906e+00 2.357910000000000006e-01 2.736099999999999990e-02 1.822599999999999915e-02 9.136000000000000024e-03 7.368479999999999475e-01
1.270499999999999963e+00 2.355899999999999939e-01 2.734699999999999978e-02 1.821400000000000102e-02 9.133000000000000493e-03 7.370630000000000237e-01
1.272000000000000020e+00 2.353899999999999881e-01 2.733299999999999966e-02 1.820300000000000043e-02 9.129999999999999227e-03 7.372769999999999602e-01
1.273500000000000076e+00 2.351900000000000102e-01 2.731799999999999853e-02 1.819099999999999884e-02 9.126999999999999696e-03 7.374910000000000077e-01
1.274999999999999911e+00 2.349910000000000054e-01 2.730399999999999841e-02 1.818000000000000171e-02 9.124000000000000166e-03 7.377050000000000551e-01
1.276499999999999968e+00 2.347920000000000007e-01 2.728999999999999829e-02 1.816800000000000012e-02 9.121999999999999900e-03 7.379189999999999916e-01
1.278000000000000025e+00 2.345929999999999960e-01 2.727600000000000163e-02 1.815699999999999953e-02 9.119000000000000369e-03 7.381320000000000103e-01
1.279500000000000082e+00 2.343949999999999922e-01 2.726100000000000051e-02 1.814500000000000141e-02 9.116000000000000839e-03 7.383440000000000003e-01
1.280999999999999917e+00 2.341969999999999885e-01 2.724700000000000039e-02 1.813400000000000081e-02 9.112999999999999573e-03 7.385559999999999903e-01
1.282499999999999973e+00 2.339990000000000125e-01 2.723300000000000026e-02 1.812300000000000022e-02 9.110000000000000042e-03 7.387679999999999803e-01
1.284000000000000030e+00 2.338020000000000098e-01 2.721900000000000014e-02 1.811099999999999863e-02 9.107000000000000511e-03 7.389790000000000525e-01
1.285500000000000087e+00 2.336050000000000071e-01 2.720399999999999902e-02 1.810000000000000150e-02 9.103999999999999246e-03 7.391900000000000137e-01
1.286999999999999922e+00 2.334090000000000054e-01 2.718999999999999889e-02 1.808900000000000091e-02 9.102000000000000715e-03 7.394009999999999749e-01
1.288499999999999979e+00 2.332130000000000036e-01 2.717599999999999877e-02 1.807699999999999932e-02 9.098999999999999450e-03 7.396110000000000184e-01
1.290000000000000036e+00 2.330170000000000019e-01 2.716199999999999865e-02 1.806599999999999873e-02 9.095999999999999919e-03 7.398209999999999509e-01
1.291500000000000092e+00 2.328220000000000012e-01 2.714799999999999852e-02 1.805500000000000160e-02 9.093000000000000388e-03 7.400299999999999656e-01
1.292999999999999927e+00 2.326270000000000004e-01 2.713399999999999840e-02 1.804300000000000001e-02 9.090000000000000857e-03 7.402389999999999803e-01
1.294499999999999984e+00 2.324319999999999997e-01 2.711999999999999827e-02 1.803199999999999942e-02 9.086999999999999592e-03 7.404479999999999951e-01
1.296000000000000041e+00 2.322380000000000000e-01 2.710500000000000062e-02 1.802099999999999883e-02 9.084999999999999326e-03 7.406559999999999810e-01
1.297500000000000098e+00 2.320440000000000003e-01 2.709100000000000050e-02 1.801000000000000170e-02 9.081999999999999795e-03 7.408639999999999670e-01
1.298999999999999932e+00 2.318510000000000015e-01 2.707700000000000037e-02 1.799900000000000111e-02 9.079000000000000264e-03 7.410719999999999530e-01
1.300499999999999989e+00 2.316580000000000028e-01 2.706300000000000025e-02 1.798699999999999952e-02 9.076000000000000734e-03 7.412790000000000212e-01
1.302000000000000046e+00 2.314650000000000041e-01 2.704900000000000013e-02 1.797599999999999892e-02 9.072999999999999468e-03 7.414849999999999497e-01
1.303500000000000103e+00 2.312730000000000063e-01 2.703500000000000000e-02 1.796499999999999833e-02 9.069999999999999937e-03 7.416920000000000179e-01
1.304999999999999938e+00 2.310810000000000086e-01 2.702099999999999988e-02 1.795400000000000121e-02 9.067000000000000406e-03 7.418979999999999464e-01
1.306499999999999995e+00 2.308890000000000109e-01 2.700699999999999976e-02 1.794300000000000062e-02 9.065000000000000141e-03 7.421029999999999571e-01
1.308000000000000052e+00 2.306979999999999864e-01 2.699299999999999963e-02 1.793200000000000002e-02 9.062000000000000610e-03 7.423079999999999679e-01
1.309500000000000108e+00 2.305069999999999897e-01 2.698000000000000051e-02 1.792099999999999943e-02 9.058999999999999345e-03 7.425129999999999786e-01
1.310999999999999943e+00 2.303169999999999940e-01 2.696600000000000039e-02 1.790999999999999884e-02 9.055999999999999814e-03 7.427179999999999893e-01
1.312500000000000000e+00 2.301269999999999982e-01 2.695200000000000026e-02 1.789900000000000171e-02 9.053000000000000283e-03 7.429219999999999713e-01
1.314000000000000057e+00 2.299370000000000025e-01 2.693800000000000014e-02 1.788700000000000012e-02 9.050000000000000752e-03 7.431250000000000355e-01
1.315499999999999892e+00 2.297470000000000068e-01 2.692400000000000002e-02 1.787599999999999953e-02 9.048000000000000487e-03 7.433290000000000175e-01
1.316999999999999948e+00 2.295580000000000120e-01 2.690999999999999989e-02 1.786499999999999894e-02 9.044999999999999221e-03 7.435319999999999707e-01
1.318500000000000005e+00 2.293699999999999906e-01 2.689599999999999977e-02 1.785399999999999834e-02 9.041999999999999690e-03 7.437340000000000062e-01
1.320000000000000062e+00 2.291809999999999958e-01 2.688199999999999965e-02 1.784300000000000122e-02 9.039000000000000160e-03 7.439360000000000417e-01
1.321499999999999897e+00 2.289930000000000021e-01 2.686900000000000052e-02 1.783300000000000163e-02 9.036000000000000629e-03 7.441379999999999661e-01
1.322999999999999954e+00 2.288060000000000094e-01 2.685500000000000040e-02 1.782200000000000104e-02 9.032999999999999363e-03 7.443400000000000016e-01
1.324500000000000011e+00 2.286179999999999879e-01 2.684100000000000028e-02 1.781100000000000044e-02 9.029999999999999832e-03 7.445410000000000084e-01
1.326000000000000068e+00 2.284309999999999952e-01 2.682700000000000015e-02 1.779999999999999985e-02 9.027999999999999567e-03 7.447409999999999863e-01
1.327499999999999902e+00 2.282450000000000034e-01 2.681400000000000103e-02 1.778899999999999926e-02 9.025000000000000036e-03 7.449419999999999931e-01
1.328999999999999959e+00 2.280580000000000107e-01 2.680000000000000090e-02 1.777799999999999866e-02 9.022000000000000505e-03 7.451419999999999710e-01
1.330500000000000016e+00 2.278729999999999922e-01 2.678600000000000078e-02 1.776700000000000154e-02 9.018999999999999240e-03 7.453410000000000313e-01
1.332000000000000073e+00 2.276870000000000005e-01 2.677200000000000066e-02 1.775600000000000095e-02 9.015999999999999709e-03 7.455399999999999805e-01
1.333499999999999908e+00 2.275020000000000098e-01 2.675900000000000153e-02 1.774500000000000036e-02 9.013000000000000178e-03 7.457390000000000407e-01
1.334999999999999964e+00 2.273169999999999913e-01 2.674500000000000141e-02 1.773500000000000076e-02 9.010999999999999913e-03 7.459379999999999900e-01
1.336500000000000021e+00 2.271320000000000006e-01 2.673199999999999882e-02 1.772400000000000017e-02 9.008000000000000382e-03 7.461360000000000214e-01
1.338000000000000078e+00 2.269480000000000108e-01 2.671799999999999869e-02 1.771299999999999958e-02 9.005000000000000851e-03 7.463340000000000529e-01
1.339499999999999913e+00 2.267639999999999934e-01 2.670399999999999857e-02 1.770199999999999899e-02 9.001999999999999585e-03 7.465309999999999446e-01
1.340999999999999970e+00 2.265810000000000046e-01 2.669099999999999945e-02 1.769199999999999939e-02 8.999000000000000055e-03 7.467279999999999474e-01
1.342500000000000027e+00 2.263979999999999881e-01 2.667699999999999932e-02 1.768099999999999880e-02 8.996000000000000524e-03 7.469249999999999501e-01
1.344000000000000083e+00 2.262149999999999994e-01 2.666400000000000020e-02 1.767000000000000168e-02 8.992999999999999258e-03 7.471219999999999528e-01
1.345499999999999918e+00 2.260320000000000107e-01 2.665000000000000008e-02 1.765900000000000108e-02 8.991000000000000728e-03 7.473180000000000378e-01
1.346999999999999975e+00 2.258499999999999952e-01 2.663599999999999995e-02 1.764900000000000149e-02 8.987999999999999462e-03 7.475129999999999830e-01
1.348500000000000032e+00 2.256680000000000075e-01 2.662300000000000083e-02 1.763800000000000090e-02 8.984999999999999931e-03 7.477089999999999570e-01
1.350000000000000089e+00 2.254869999999999930e-01 2.660900000000000071e-02 1.762700000000000031e-02 8.982000000000000400e-03 7.479040000000000132e-01
1.351499999999999924e+00 2.253060000000000063e-01 2.659600000000000158e-02 1.761700000000000071e-02 8.978999999999999135e-03 7.480980000000000407e-01
1.352999999999999980e+00 2.251249999999999918e-01 2.658200000000000146e-02 1.760600000000000012e-02 8.975999999999999604e-03 7.482919999999999572e-01
1.354500000000000037e+00 2.249450000000000061e-01 2.656899999999999887e-02 1.759600000000000053e-02 8.973999999999999339e-03 7.484859999999999847e-01
1.356000000000000094e+00 2.247639999999999916e-01 2.655599999999999974e-02 1.758499999999999994e-02 8.970999999999999808e-03 7.486800000000000122e-01
1.357499999999999929e+00 2.245850000000000068e-01 2.654199999999999962e-02 1.757399999999999934e-02 8.968000000000000277e-03 7.488730000000000109e-01
1.358999999999999986e+00 2.244049999999999934e-01 2.652900000000000050e-02 1.756399999999999975e-02 8.965000000000000746e-03 7.490660000000000096e-01
1.360500000000000043e+00 2.242260000000000086e-01 2.651500000000000037e-02 1.755299999999999916e-02 8.961999999999999481e-03 7.492590000000000083e-01
1.362000000000000099e+00 2.240469999999999962e-01 2.650200000000000125e-02 1.754299999999999957e-02 8.958999999999999950e-03 7.494509999999999783e-01
1.363499999999999934e+00 2.238690000000000124e-01 2.648899999999999866e-02 1.753199999999999897e-02 8.956000000000000419e-03 7.496429999999999483e-01
1.364999999999999991e+00 2.236910000000000009e-01 2.647499999999999853e-02 1.752199999999999938e-02 8.954000000000000153e-03 7.498340000000000005e-01
1.366500000000000048e+00 2.235129999999999895e-01 2.646199999999999941e-02 1.751099999999999879e-02 8.951000000000000623e-03 7.500250000000000528e-01
1.368000000000000105e+00 2.233350000000000057e-01 2.644900000000000029e-02 1.750099999999999920e-02 8.947999999999999357e-03 7.502159999999999940e-01
1.369499999999999940e+00 2.231579999999999953e-01 2.643500000000000016e-02 1.748999999999999860e-02 8.944999999999999826e-03 7.504070000000000462e-01
1.370999999999999996e+00 2.229810000000000125e-01 2.642200000000000104e-02 1.747999999999999901e-02 8.942000000000000295e-03 7.505969999999999587e-01
1.372500000000000053e+00 2.228050000000000030e-01 2.640899999999999845e-02 1.746899999999999842e-02 8.939000000000000765e-03 7.507869999999999822e-01
1.374000000000000110e+00 2.226279999999999926e-01 2.639599999999999932e-02 1.745899999999999883e-02 8.937000000000000499e-03 7.509759999999999769e-01
1.375499999999999945e+00 2.224520000000000108e-01 2.638199999999999920e-02 1.744899999999999923e-02 8.933999999999999234e-03 7.511649999999999716e-01
1.377000000000000002e+00 2.222770000000000024e-01 2.636900000000000008e-02 1.743799999999999864e-02 8.930999999999999703e-03 7.513539999999999663e-01
1.378500000000000059e+00 2.221009999999999929e-01 2.635600000000000095e-02 1.742799999999999905e-02 8.928000000000000172e-03 7.515429999999999611e-01
1.379999999999999893e+00 2.219270000000000131e-01 2.634299999999999836e-02 1.741699999999999846e-02 8.925000000000000641e-03 7.517310000000000381e-01
1.381499999999999950e+00 2.217520000000000047e-01 2.632999999999999924e-02 1.740699999999999886e-02 8.921999999999999376e-03 7.519190000000000040e-01
1.383000000000000007e+00 2.215779999999999972e-01 2.631599999999999911e-02 1.739699999999999927e-02 8.920000000000000845e-03 7.521060000000000523e-01
1.384500000000000064e+00 2.214039999999999897e-01 2.630299999999999999e-02 1.738599999999999868e-02 8.916999999999999579e-03 7.522929999999999895e-01
1.385999999999999899e+00 2.212300000000000100e-01 2.629000000000000087e-02 1.737599999999999908e-02 8.914000000000000049e-03 7.524800000000000377e-01
1.387499999999999956e+00 2.210560000000000025e-01 2.627699999999999828e-02 1.736599999999999949e-02 8.911000000000000518e-03 7.526669999999999749e-01
1.389000000000000012e+00 2.208829999999999960e-01 2.626399999999999915e-02 1.735599999999999990e-02 8.907999999999999252e-03 7.528529999999999944e-01
1.390500000000000069e+00 2.207109999999999905e-01 2.625100000000000003e-02 1.734499999999999931e-02 8.904999999999999721e-03 7.530390000000000139e-01
1.391999999999999904e+00 2.205380000000000118e-01 2.623800000000000091e-02 1.733499999999999971e-02 8.902999999999999456e-03 7.532240000000000046e-01
1.393499999999999961e+00 2.203660000000000063e-01 2.622499999999999831e-02 1.732500000000000012e-02 8.899999999999999925e-03 7.534089999999999954e-01
1.395000000000000018e+00 2.201940000000000008e-01 2.621199999999999919e-02 1.731500000000000053e-02 8.897000000000000394e-03 7.535939999999999861e-01
1.396500000000000075e+00 2.200229999999999964e-01 2.619900000000000007e-02 1.730399999999999994e-02 8.894000000000000863e-03 7.537789999999999768e-01
1.397999999999999909e+00 2.198509999999999909e-01 2.618600000000000094e-02 1.729400000000000034e-02 8.890999999999999598e-03 7.539630000000000498e-01
1.399499999999999966e+00 2.196799999999999864e-01 2.617299999999999835e-02 1.728400000000000075e-02 8.888000000000000067e-03 7.541470000000000118e-01
1.401000000000000023e+00 2.195100000000000107e-01 2.615999999999999923e-02 1.727400000000000116e-02 8.885999999999999802e-03 7.543309999999999738e-01
1.402500000000000080e+00 2.193400000000000072e-01 2.614700000000000010e-02 1.726400000000000157e-02 8.883000000000000271e-03 7.545140000000000180e-01
1.403999999999999915e+00 2.191700000000000037e-01 2.613400000000000098e-02 1.725399999999999850e-02 8.880000000000000740e-03 7.546969999999999512e-01
1.405499999999999972e+00 2.190000000000000002e-01 2.612099999999999839e-02 1.724399999999999891e-02 8.876999999999999474e-03 7.548789999999999667e-01
1.407000000000000028e+00 2.188299999999999967e-01 2.610799999999999926e-02 1.723299999999999832e-02 8.873999999999999944e-03 7.550620000000000109e-01
1.408500000000000085e+00 2.186609999999999943e-01 2.609500000000000014e-02 1.722299999999999873e-02 8.871999999999999678e-03 7.552440000000000264e-01
1.409999999999999920e+00 2.184929999999999928e-01 2.608200000000000102e-02 1.721299999999999913e-02 8.869000000000000147e-03 7.554250000000000131e-01
1.411499999999999977e+00 2.183239999999999903e-01 2.606899999999999842e-02 1.720299999999999954e-02 8.866000000000000617e-03 7.556070000000000286e-01
1.413000000000000034e+00 2.181559999999999888e-01 2.605599999999999930e-02 1.719299999999999995e-02 8.862999999999999351e-03 7.557880000000000154e-01
1.414500000000000091e+00 2.179879999999999873e-01 2.604300000000000018e-02 1.718300000000000036e-02 8.859999999999999820e-03 7.559690000000000021e-01
1.415999999999999925e+00 2.178200000000000136e-01 2.603099999999999858e-02 1.717300000000000076e-02 8.857000000000000289e-03 7.561489999999999601e-01
1.417499999999999982e+00 2.176530000000000131e-01 2.601799999999999946e-02 1.716300000000000117e-02 8.855000000000000024e-03 7.563290000000000290e-01
1.419000000000000039e+00 2.174860000000000126e-01 2.600500000000000034e-02 1.715300000000000158e-02 8.852000000000000493e-03 7.565089999999999870e-01
1.420500000000000096e+00 2.173190000000000122e-01 2.599200000000000121e-02 1.714299999999999852e-02 8.848999999999999228e-03 7.566889999999999450e-01
1.421999999999999931e+00 2.171530000000000127e-01 2.597899999999999862e-02 1.713299999999999892e-02 8.845999999999999697e-03 7.568679999999999852e-01
1.423499999999999988e+00 2.169870000000000132e-01 2.596700000000000050e-02 1.712299999999999933e-02 8.843000000000000166e-03 7.570470000000000255e-01
1.425000000000000044e+00 2.168210000000000137e-01 2.595400000000000137e-02 1.711299999999999974e-02 8.840999999999999900e-03 7.572250000000000369e-01
1.426500000000000101e+00 2.166549999999999865e-01 2.594099999999999878e-02 1.710300000000000015e-02 8.838000000000000370e-03 7.574039999999999662e-01
1.427999999999999936e+00 2.164899999999999880e-01 2.592799999999999966e-02 1.709400000000000155e-02 8.835000000000000839e-03 7.575819999999999776e-01
1.429499999999999993e+00 2.163249999999999895e-01 2.591600000000000154e-02 1.708399999999999849e-02 8.831999999999999573e-03 7.577589999999999604e-01
1.431000000000000050e+00 2.161599999999999910e-01 2.590299999999999894e-02 1.707399999999999890e-02 8.829000000000000042e-03 7.579369999999999719e-01
1.432500000000000107e+00 2.159959999999999936e-01 2.588999999999999982e-02 1.706399999999999931e-02 8.826000000000000512e-03 7.581139999999999546e-01
1.433999999999999941e+00 2.158319999999999961e-01 2.587800000000000170e-02 1.705399999999999971e-02 8.824000000000000246e-03 7.582900000000000196e-01
1.435499999999999998e+00 2.156679999999999986e-01 2.586499999999999910e-02 1.704400000000000012e-02 8.821000000000000715e-03 7.584670000000000023e-01
1.437000000000000055e+00 2.155050000000000021e-01 2.585199999999999998e-02 1.703400000000000053e-02 8.817999999999999450e-03 7.586429999999999563e-01
1.438499999999999890e+00 2.153410000000000046e-01 2.583999999999999839e-02 1.702499999999999847e-02 8.814999999999999919e-03 7.588190000000000213e-01
1.439999999999999947e+00 2.151780000000000082e-01 2.582699999999999926e-02 1.701499999999999888e-02 8.812000000000000388e-03 7.589949999999999752e-01
1.441500000000000004e+00 2.150160000000000127e-01 2.581500000000000114e-02 1.700499999999999928e-02 8.810000000000000123e-03 7.591700000000000115e-01
1.443000000000000060e+00 2.148529999999999884e-01 2.580199999999999855e-02 1.699499999999999969e-02 8.807000000000000592e-03 7.593450000000000477e-01
1.444499999999999895e+00 2.146909999999999930e-01 2.578899999999999942e-02 1.698500000000000010e-02 8.803999999999999326e-03 7.595190000000000552e-01
1.445999999999999952e+00 2.145289999999999975e-01 2.577700000000000130e-02 1.697600000000000151e-02 8.800999999999999795e-03 7.596939999999999804e-01
1.447500000000000009e+00 2.143680000000000030e-01 2.576399999999999871e-02 1.696599999999999844e-02 8.798000000000000265e-03 7.598679999999999879e-01
1.449000000000000066e+00 2.142060000000000075e-01 2.575200000000000058e-02 1.695599999999999885e-02 8.795999999999999999e-03 7.600419999999999954e-01
1.450499999999999901e+00 2.140450000000000130e-01 2.573900000000000146e-02 1.694700000000000026e-02 8.793000000000000468e-03 7.602149999999999741e-01
1.451999999999999957e+00 2.138849999999999918e-01 2.572699999999999987e-02 1.693700000000000067e-02 8.789999999999999203e-03 7.603879999999999528e-01
1.453500000000000014e+00 2.137239999999999973e-01 2.571400000000000075e-02 1.692700000000000107e-02 8.786999999999999672e-03 7.605610000000000426e-01
1.455000000000000071e+00 2.135640000000000038e-01 2.570199999999999915e-02 1.691799999999999901e-02 8.784000000000000141e-03 7.607340000000000213e-01
1.456499999999999906e+00 2.134040000000000104e-01 2.568900000000000003e-02 1.690799999999999942e-02 8.781999999999999876e-03 7.609059999999999713e-01
1.457999999999999963e+00 2.132449999999999901e-01 2.567699999999999844e-02 1.689799999999999983e-02 8.779000000000000345e-03 7.610780000000000323e-01
1.459500000000000020e+00 2.130849999999999966e-01 2.566500000000000031e-02 1.688900000000000123e-02 8.776000000000000814e-03 7.612499999999999822e-01
1.461000000000000076e+00 2.129260000000000042e-01 2.565200000000000119e-02 1.687900000000000164e-02 8.772999999999999549e-03 7.614220000000000432e-01
1.462499999999999911e+00 2.127670000000000117e-01 2.563999999999999960e-02 1.686899999999999858e-02 8.770000000000000018e-03 7.615929999999999644e-01
1.463999999999999968e+00 2.126089999999999924e-01 2.562700000000000047e-02 1.685999999999999999e-02 8.767999999999999752e-03 7.617639999999999967e-01
1.465500000000000025e+00 2.124510000000000010e-01 2.561499999999999888e-02 1.685000000000000039e-02 8.765000000000000221e-03 7.619340000000000002e-01
1.467000000000000082e+00 2.122930000000000095e-01 2.560300000000000076e-02 1.684099999999999833e-02 8.762000000000000691e-03 7.621050000000000324e-01
1.468499999999999917e+00 2.121349999999999902e-01 2.559000000000000163e-02 1.683099999999999874e-02 8.758999999999999425e-03 7.622750000000000359e-01
1.469999999999999973e+00 2.119779999999999998e-01 2.557800000000000004e-02 1.682200000000000015e-02 8.755999999999999894e-03 7.624440000000000106e-01
1.471500000000000030e+00 2.118200000000000083e-01 2.556599999999999845e-02 1.681200000000000055e-02 8.753999999999999629e-03 7.626140000000000141e-01
1.473000000000000087e+00 2.116639999999999910e-01 2.555299999999999933e-02 1.680299999999999849e-02 8.751000000000000098e-03 7.627829999999999888e-01
1.474499999999999922e+00 2.115070000000000006e-01 2.554100000000000120e-02 1.679299999999999890e-02 8.748000000000000567e-03 7.629519999999999635e-01
1.475999999999999979e+00 2.113510000000000111e-01 2.552899999999999961e-02 1.678400000000000031e-02 8.744999999999999302e-03 7.631210000000000493e-01
1.477500000000000036e+00 2.111939999999999928e-01 2.551700000000000149e-02 1.677400000000000072e-02 8.741999999999999771e-03 7.632889999999999953e-01
1.479000000000000092e+00 2.110390000000000044e-01 2.550399999999999889e-02 1.676499999999999865e-02 8.739999999999999505e-03 7.634570000000000523e-01
1.480499999999999927e+00 2.108829999999999871e-01 2.549200000000000077e-02 1.675499999999999906e-02 8.736999999999999975e-03 7.636249999999999982e-01
1.481999999999999984e+00 2.107279999999999986e-01 2.547999999999999918e-02 1.674600000000000047e-02 8.734000000000000444e-03 7.637920000000000265e-01
1.483500000000000041e+00 2.105730000000000102e-01 2.546800000000000105e-02 1.673600000000000088e-02 8.730999999999999178e-03 7.639599999999999724e-01
1.485000000000000098e+00 2.104179999999999939e-01 2.545499999999999846e-02 1.672699999999999881e-02 8.729000000000000647e-03 7.641270000000000007e-01
1.486499999999999932e+00 2.102630000000000055e-01 2.544300000000000034e-02 1.671800000000000022e-02 8.725999999999999382e-03 7.642930000000000001e-01
1.487999999999999989e+00 2.101089999999999902e-01 2.543099999999999875e-02 1.670800000000000063e-02 8.722999999999999851e-03 7.644600000000000284e-01
1.489500000000000046e+00 2.099550000000000027e-01 2.541900000000000062e-02 1.669899999999999857e-02 8.720000000000000320e-03 7.646260000000000279e-01
1.491000000000000103e+00 2.098009999999999875e-01 2.540699999999999903e-02 1.668899999999999897e-02 8.717000000000000789e-03 7.647920000000000273e-01
1.492499999999999938e+00 2.096480000000000010e-01 2.539500000000000091e-02 1.668000000000000038e-02 8.715000000000000524e-03 7.649569999999999981e-01
1.493999999999999995e+00 2.094949999999999868e-01 2.538299999999999931e-02 1.667099999999999832e-02 8.711999999999999258e-03 7.651229999999999976e-01
1.495500000000000052e+00 2.093420000000000003e-01 2.537100000000000119e-02 1.666099999999999873e-02 8.708999999999999728e-03 7.652879999999999683e-01
1.497000000000000108e+00 2.091890000000000138e-01 2.535799999999999860e-02 1.665200000000000014e-02 8.706000000000000197e-03 7.654520000000000213e-01
1.498499999999999943e+00 2.090370000000000006e-01 2.534600000000000047e-02 1.664300000000000154e-02 8.703999999999999931e-03 7.656169999999999920e-01
1.500000000000000000e+00 2.088839999999999864e-01 2.533399999999999888e-02 1.663399999999999948e-02 8.701000000000000401e-03 7.657810000000000450e-01
1.501500000000000057e+00 2.087330000000000019e-01 2.532200000000000076e-02 1.662399999999999989e-02 8.697999999999999135e-03 7.659449999999999870e-01
1.502999999999999892e+00 2.085809999999999886e-01 2.530999999999999917e-02 1.661500000000000130e-02 8.694999999999999604e-03 7.661090000000000400e-01
1.504499999999999948e+00 2.084290000000000032e-01 2.529800000000000104e-02 1.660599999999999923e-02 8.692000000000000073e-03 7.662719999999999532e-01
1.506000000000000005e+00 2.082779999999999909e-01 2.528599999999999945e-02 1.659700000000000064e-02 8.689999999999999808e-03 7.664349999999999774e-01
1.507500000000000062e+00 2.081270000000000064e-01 2.527400000000000133e-02 1.658700000000000105e-02 8.687000000000000277e-03 7.665980000000000016e-01
1.508999999999999897e+00 2.079769999999999952e-01 2.526199999999999973e-02 1.657799999999999899e-02 8.684000000000000746e-03 7.667610000000000259e-01
1.510499999999999954e+00 2.078260000000000107e-01 2.525000000000000161e-02 1.656900000000000039e-02 8.680999999999999481e-03 7.669230000000000214e-01
1.512000000000000011e+00 2.076759999999999995e-01 2.523800000000000002e-02 1.655999999999999833e-02 8.678999999999999215e-03 7.670860000000000456e-01
1.513500000000000068e+00 2.075259999999999883e-01 2.522599999999999842e-02 1.655099999999999974e-02 8.675999999999999684e-03 7.672470000000000123e-01
1.514999999999999902e+00 2.073770000000000058e-01 2.521500000000000130e-02 1.654100000000000015e-02 8.673000000000000154e-03 7.674090000000000078e-01
1.516499999999999959e+00 2.072269999999999945e-01 2.520299999999999971e-02 1.653200000000000155e-02 8.670000000000000623e-03 7.675699999999999745e-01
1.518000000000000016e+00 2.070780000000000121e-01 2.519100000000000159e-02 1.652299999999999949e-02 8.668000000000000357e-03 7.677310000000000523e-01
1.519500000000000073e+00 2.069290000000000018e-01 2.517899999999999999e-02 1.651400000000000090e-02 8.665000000000000827e-03 7.678920000000000190e-01
1.520999999999999908e+00 2.067799999999999916e-01 2.516699999999999840e-02 1.650499999999999884e-02 8.661999999999999561e-03 7.680529999999999857e-01
1.522499999999999964e+00 2.066320000000000101e-01 2.515500000000000028e-02 1.649600000000000025e-02 8.659000000000000030e-03 7.682130000000000347e-01
1.524000000000000021e+00 2.064840000000000009e-01 2.514299999999999868e-02 1.648700000000000165e-02 8.656999999999999765e-03 7.683729999999999727e-01
1.525500000000000078e+00 2.063359999999999916e-01 2.513100000000000056e-02 1.647799999999999959e-02 8.654000000000000234e-03 7.685330000000000217e-01
1.526999999999999913e+00 2.061880000000000102e-01 2.511999999999999997e-02 1.646900000000000100e-02 8.651000000000000703e-03 7.686920000000000419e-01
1.528499999999999970e+00 2.060410000000000019e-01 2.510799999999999838e-02 1.645999999999999894e-02 8.647999999999999438e-03 7.688509999999999511e-01
1.530000000000000027e+00 2.058939999999999937e-01 2.509600000000000025e-02 1.644999999999999934e-02 8.645999999999999172e-03 7.690099999999999714e-01
1.531500000000000083e+00 2.057470000000000132e-01 2.508399999999999866e-02 1.644100000000000075e-02 8.642999999999999641e-03 7.691689999999999916e-01
1.532999999999999918e+00 2.056000000000000050e-01 2.507200000000000054e-02 1.643199999999999869e-02 8.640000000000000110e-03 7.693280000000000118e-01
1.534499999999999975e+00 2.054529999999999967e-01 2.506099999999999994e-02 1.642300000000000010e-02 8.637000000000000580e-03 7.694860000000000033e-01
1.536000000000000032e+00 2.053069999999999895e-01 2.504899999999999835e-02 1.641400000000000151e-02 8.635000000000000314e-03 7.696439999999999948e-01
1.537500000000000089e+00 2.051610000000000100e-01 2.503700000000000023e-02 1.640499999999999944e-02 8.632000000000000783e-03 7.698019999999999863e-01
1.538999999999999924e+00 2.050150000000000028e-01 2.502599999999999963e-02 1.639600000000000085e-02 8.628999999999999518e-03 7.699589999999999490e-01
1.540499999999999980e+00 2.048699999999999966e-01 2.501400000000000151e-02 1.638799999999999979e-02 8.625999999999999987e-03 7.701160000000000228e-01
1.542000000000000037e+00 2.047249999999999903e-01 2.500199999999999992e-02 1.637900000000000120e-02 8.623999999999999722e-03 7.702729999999999855e-01
1.543500000000000094e+00 2.045800000000000118e-01 2.498999999999999833e-02 1.636999999999999914e-02 8.621000000000000191e-03 7.704299999999999482e-01
1.544999999999999929e+00 2.044350000000000056e-01 2.497900000000000120e-02 1.636100000000000054e-02 8.618000000000000660e-03 7.705859999999999932e-01
1.546499999999999986e+00 2.042899999999999994e-01 2.496699999999999961e-02 1.635199999999999848e-02 8.614999999999999394e-03 7.707429999999999559e-01
1.548000000000000043e+00 2.041459999999999941e-01 2.495500000000000149e-02 1.634299999999999989e-02 8.613000000000000864e-03 7.708990000000000009e-01
1.549500000000000099e+00 2.040019999999999889e-01 2.494400000000000089e-02 1.633400000000000130e-02 8.609999999999999598e-03 7.710540000000000171e-01
1.550999999999999934e+00 2.038580000000000114e-01 2.493199999999999930e-02 1.632499999999999923e-02 8.607000000000000067e-03 7.712099999999999511e-01
1.552499999999999991e+00 2.037140000000000062e-01 2.492099999999999871e-02 1.631600000000000064e-02 8.604000000000000536e-03 7.713649999999999674e-01
1.554000000000000048e+00 2.035710000000000020e-01 2.490900000000000059e-02 1.630699999999999858e-02 8.602000000000000271e-03 7.715199999999999836e-01
1.555500000000000105e+00 2.034279999999999977e-01 2.489699999999999899e-02 1.629900000000000099e-02 8.599000000000000740e-03 7.716749999999999998e-01
1.556999999999999940e+00 2.032849999999999935e-01 2.488599999999999840e-02 1.628999999999999893e-02 8.595999999999999475e-03 7.718289999999999873e-01
1.558499999999999996e+00 2.031419999999999892e-01 2.487400000000000028e-02 1.628100000000000033e-02 8.592999999999999944e-03 7.719829999999999748e-01
1.560000000000000053e+00 2.030000000000000138e-01 2.486299999999999968e-02 1.627199999999999827e-02 8.590999999999999678e-03 7.721369999999999623e-01
1.561500000000000110e+00 2.028570000000000095e-01 2.485100000000000156e-02 1.626299999999999968e-02 8.588000000000000148e-03 7.722909999999999497e-01
1.562999999999999945e+00 2.027150000000000063e-01 2.484000000000000097e-02 1.625499999999999862e-02 8.585000000000000617e-03 7.724450000000000482e-01
1.564500000000000002e+00 2.025740000000000041e-01 2.482799999999999938e-02 1.624600000000000002e-02 8.583000000000000351e-03 7.725980000000000070e-01
1.566000000000000059e+00 2.024320000000000008e-01 2.481699999999999878e-02 1.623700000000000143e-02 8.580000000000000820e-03 7.727509999999999657e-01
1.567499999999999893e+00 2.022909999999999986e-01 2.480500000000000066e-02 1.622799999999999937e-02 8.576999999999999555e-03 7.729040000000000354e-01
1.568999999999999950e+00 2.021499999999999964e-01 2.479400000000000007e-02 1.621999999999999831e-02 8.574000000000000024e-03 7.730559999999999654e-01
1.570500000000000007e+00 2.020089999999999941e-01 2.478199999999999847e-02 1.621099999999999972e-02 8.571999999999999759e-03 7.732090000000000352e-01
1.572000000000000064e+00 2.018679999999999919e-01 2.477100000000000135e-02 1.620200000000000112e-02 8.569000000000000228e-03 7.733609999999999651e-01
1.573499999999999899e+00 2.017279999999999907e-01 2.476000000000000076e-02 1.619299999999999906e-02 8.566000000000000697e-03 7.735130000000000061e-01
1.574999999999999956e+00 2.015879999999999894e-01 2.474799999999999917e-02 1.618500000000000147e-02 8.562999999999999431e-03 7.736640000000000184e-01
1.576500000000000012e+00 2.014479999999999882e-01 2.473699999999999857e-02 1.617599999999999941e-02 8.560999999999999166e-03 7.738159999999999483e-01
1.578000000000000069e+00 2.013079999999999870e-01 2.472500000000000045e-02 1.616700000000000081e-02 8.557999999999999635e-03 7.739669999999999606e-01
1.579499999999999904e+00 2.011689999999999867e-01 2.471399999999999986e-02 1.615899999999999975e-02 8.555000000000000104e-03 7.741179999999999728e-01
1.580999999999999961e+00 2.010290000000000132e-01 2.470299999999999926e-02 1.615000000000000116e-02 8.552999999999999839e-03 7.742679999999999563e-01
1.582500000000000018e+00 2.008900000000000130e-01 2.469100000000000114e-02 1.614099999999999910e-02 8.550000000000000308e-03 7.744189999999999685e-01
1.584000000000000075e+00 2.007510000000000128e-01 2.468000000000000055e-02 1.613300000000000151e-02 8.547000000000000777e-03 7.745689999999999520e-01
1.585499999999999909e+00 2.006130000000000135e-01 2.466899999999999996e-02 1.612399999999999944e-02 8.543999999999999512e-03 7.747190000000000465e-01
1.586999999999999966e+00 2.004740000000000133e-01 2.465699999999999836e-02 1.611500000000000085e-02 8.541999999999999246e-03 7.748680000000000012e-01
1.588500000000000023e+00 2.003359999999999863e-01 2.464600000000000124e-02 1.610699999999999979e-02 8.538999999999999715e-03 7.750179999999999847e-01
1.590000000000000080e+00 2.001979999999999871e-01 2.463500000000000065e-02 1.609800000000000120e-02 8.536000000000000185e-03 7.751670000000000504e-01
1.591499999999999915e+00 2.000609999999999888e-01 2.462299999999999905e-02 1.609000000000000014e-02 8.533999999999999919e-03 7.753160000000000052e-01
1.592999999999999972e+00 1.999229999999999896e-01 2.461199999999999846e-02 1.608100000000000154e-02 8.531000000000000388e-03 7.754649999999999599e-01
1.594500000000000028e+00 1.997859999999999914e-01 2.460100000000000134e-02 1.607300000000000048e-02 8.528000000000000858e-03 7.756129999999999969e-01
1.596000000000000085e+00 1.996489999999999931e-01 2.459000000000000075e-02 1.606399999999999842e-02 8.526000000000000592e-03 7.757619999999999516e-01
1.597499999999999920e+00 1.995119999999999949e-01 2.457799999999999915e-02 1.605600000000000083e-02 8.522999999999999327e-03 7.759099999999999886e-01
1.598999999999999977e+00 1.993749999999999967e-01 2.456699999999999856e-02 1.604699999999999876e-02 8.519999999999999796e-03 7.760580000000000256e-01
1.600500000000000034e+00 1.992389999999999994e-01 2.455600000000000144e-02 1.603800000000000017e-02 8.517000000000000265e-03 7.762050000000000338e-01
1.602000000000000091e+00 1.991030000000000022e-01 2.454500000000000084e-02 1.602999999999999911e-02 8.514999999999999999e-03 7.763529999999999598e-01
1.603499999999999925e+00 1.989670000000000050e-01 2.453400000000000025e-02 1.602200000000000152e-02 8.512000000000000469e-03 7.764999999999999680e-01
1.604999999999999982e+00 1.988310000000000077e-01 2.452199999999999866e-02 1.601299999999999946e-02 8.508999999999999203e-03 7.766469999999999763e-01
1.606500000000000039e+00 1.986950000000000105e-01 2.451100000000000154e-02 1.600499999999999839e-02 8.507000000000000672e-03 7.767939999999999845e-01
1.608000000000000096e+00 1.985599999999999865e-01 2.450000000000000094e-02 1.599599999999999980e-02 8.503999999999999407e-03 7.769399999999999640e-01
1.609499999999999931e+00 1.984249999999999903e-01 2.448900000000000035e-02 1.598799999999999874e-02 8.500999999999999876e-03 7.770860000000000545e-01
1.610999999999999988e+00 1.982899999999999940e-01 2.447799999999999976e-02 1.597900000000000015e-02 8.498999999999999611e-03 7.772320000000000340e-01
1.612500000000000044e+00 1.981549999999999978e-01 2.446699999999999917e-02 1.597099999999999909e-02 8.496000000000000080e-03 7.773780000000000134e-01
1.614000000000000101e+00 1.980210000000000026e-01 2.445599999999999857e-02 1.596200000000000049e-02 8.493000000000000549e-03 7.775239999999999929e-01
1.615499999999999936e+00 1.978860000000000063e-01 2.444400000000000045e-02 1.595399999999999943e-02 8.491000000000000283e-03 7.776690000000000547e-01
1.616999999999999993e+00 1.977520000000000111e-01 2.443299999999999986e-02 1.594599999999999837e-02 8.488000000000000753e-03 7.778140000000000054e-01
1.618500000000000050e+00 1.976179999999999881e-01 2.442199999999999926e-02 1.593699999999999978e-02 8.484999999999999487e-03 7.779589999999999561e-01
1.620000000000000107e+00 1.974849999999999939e-01 2.441099999999999867e-02 1.592899999999999872e-02 8.481999999999999956e-03 7.781040000000000179e-01
1.621499999999999941e+00 1.973509999999999986e-01 2.440000000000000155e-02 1.592000000000000012e-02 8.479999999999999691e-03 7.782480000000000508e-01
1.622999999999999998e+00 1.972180000000000044e-01 2.438900000000000096e-02 1.591199999999999906e-02 8.477000000000000160e-03 7.783930000000000016e-01
1.624500000000000055e+00 1.970850000000000102e-01 2.437800000000000036e-02 1.590400000000000147e-02 8.474000000000000629e-03 7.785370000000000346e-01
1.625999999999999890e+00 1.969519999999999882e-01 2.436699999999999977e-02 1.589499999999999941e-02 8.472000000000000364e-03 7.786809999999999565e-01
1.627499999999999947e+00 1.968199999999999950e-01 2.435599999999999918e-02 1.588699999999999835e-02 8.469000000000000833e-03 7.788239999999999608e-01
1.629000000000000004e+00 1.966870000000000007e-01 2.434499999999999859e-02 1.587900000000000075e-02 8.465999999999999567e-03 7.789679999999999938e-01
1.630500000000000060e+00 1.965550000000000075e-01 2.433400000000000146e-02 1.587099999999999969e-02 8.463999999999999302e-03 7.791109999999999980e-01
1.631999999999999895e+00 1.964229999999999865e-01 2.432300000000000087e-02 1.586200000000000110e-02 8.460999999999999771e-03 7.792540000000000022e-01
1.633499999999999952e+00 1.962909999999999933e-01 2.431200000000000028e-02 1.585400000000000004e-02 8.458000000000000240e-03 7.793959999999999777e-01
1.635000000000000009e+00 1.961600000000000010e-01 2.430099999999999968e-02 1.584599999999999898e-02 8.455999999999999975e-03 7.795389999999999819e-01
1.636500000000000066e+00 1.960280000000000078e-01 2.428999999999999909e-02 1.583700000000000038e-02 8.453000000000000444e-03 7.796809999999999574e-01
1.637999999999999901e+00 1.958969999999999878e-01 2.427999999999999950e-02 1.582899999999999932e-02 8.449999999999999178e-03 7.798230000000000439e-01
1.639499999999999957e+00 1.957659999999999956e-01 2.426899999999999891e-02 1.582100000000000173e-02 8.448000000000000648e-03 7.799650000000000194e-01
1.641000000000000014e+00 1.956350000000000033e-01 2.425799999999999831e-02 1.581300000000000067e-02 8.444999999999999382e-03 7.801069999999999949e-01
1.642500000000000071e+00 1.955050000000000121e-01 2.424700000000000119e-02 1.580399999999999860e-02 8.441999999999999851e-03 7.802480000000000526e-01
1.643999999999999906e+00 1.953739999999999921e-01 2.423600000000000060e-02 1.579600000000000101e-02 8.439999999999999586e-03 7.803900000000000281e-01
1.645499999999999963e+00 1.952440000000000009e-01 2.422500000000000001e-02 1.578799999999999995e-02 8.437000000000000055e-03 7.805309999999999748e-01
1.647000000000000020e+00 1.951140000000000096e-01 2.421399999999999941e-02 1.577999999999999889e-02 8.434000000000000524e-03 7.806710000000000038e-01
1.648500000000000076e+00 1.949839999999999907e-01 2.420299999999999882e-02 1.577200000000000130e-02 8.432000000000000259e-03 7.808119999999999505e-01
1.649999999999999911e+00 1.948550000000000004e-01 2.419299999999999923e-02 1.576400000000000023e-02 8.429000000000000728e-03 7.809519999999999795e-01
1.651499999999999968e+00 1.947260000000000102e-01 2.418199999999999864e-02 1.575500000000000164e-02 8.425999999999999462e-03 7.810930000000000373e-01
1.653000000000000025e+00 1.945959999999999912e-01 2.417100000000000151e-02 1.574700000000000058e-02 8.423999999999999197e-03 7.812329999999999552e-01
1.654500000000000082e+00 1.944670000000000010e-01 2.416000000000000092e-02 1.573899999999999952e-02 8.420999999999999666e-03 7.813719999999999555e-01
1.655999999999999917e+00 1.943390000000000117e-01 2.414900000000000033e-02 1.573099999999999846e-02 8.418000000000000135e-03 7.815119999999999845e-01
1.657499999999999973e+00 1.942099999999999937e-01 2.413900000000000073e-02 1.572300000000000086e-02 8.415999999999999870e-03 7.816509999999999847e-01
1.659000000000000030e+00 1.940820000000000045e-01 2.412800000000000014e-02 1.571499999999999980e-02 8.413000000000000339e-03 7.817899999999999849e-01
1.660500000000000087e+00 1.939539999999999875e-01 2.411699999999999955e-02 1.570699999999999874e-02 8.411000000000000074e-03 7.819289999999999852e-01
1.661999999999999922e+00 1.938259999999999983e-01 2.410599999999999896e-02 1.569900000000000115e-02 8.408000000000000543e-03 7.820679999999999854e-01
1.663499999999999979e+00 1.936980000000000091e-01 2.409599999999999936e-02 1.569100000000000009e-02 8.404999999999999277e-03 7.822059999999999569e-01
1.665000000000000036e+00 1.935699999999999921e-01 2.408499999999999877e-02 1.568200000000000149e-02 8.403000000000000747e-03 7.823449999999999571e-01
1.666500000000000092e+00 1.934430000000000038e-01 2.407400000000000165e-02 1.567400000000000043e-02 8.399999999999999481e-03 7.824830000000000396e-01
1.667999999999999927e+00 1.933159999999999878e-01 2.406399999999999859e-02 1.566599999999999937e-02 8.396999999999999950e-03 7.826210000000000111e-01
1.669499999999999984e+00 1.931889999999999996e-01 2.405300000000000146e-02 1.565799999999999831e-02 8.394999999999999685e-03 7.827579999999999538e-01
1.671000000000000041e+00 1.930620000000000114e-01 2.404200000000000087e-02 1.565000000000000072e-02 8.392000000000000154e-03 7.828960000000000363e-01
1.672500000000000098e+00 1.929349999999999954e-01 2.403200000000000128e-02 1.564199999999999965e-02 8.389000000000000623e-03 7.830329999999999790e-01
1.673999999999999932e+00 1.928090000000000082e-01 2.402100000000000068e-02 1.563399999999999859e-02 8.387000000000000358e-03 7.831700000000000328e-01
1.675499999999999989e+00 1.926819999999999922e-01 2.401000000000000009e-02 1.562600000000000100e-02 8.384000000000000827e-03 7.833069999999999755e-01
1.677000000000000046e+00 1.925560000000000049e-01 2.400000000000000050e-02 1.561799999999999994e-02 8.380999999999999561e-03 7.834440000000000293e-01
1.678500000000000103e+00 1.924309999999999909e-01 2.398899999999999991e-02 1.561000000000000061e-02 8.378999999999999296e-03 7.835800000000000542e-01
1.679999999999999938e+00 1.923050000000000037e-01 2.397900000000000031e-02 1.560199999999999955e-02 8.375999999999999765e-03 7.837169999999999970e-01
1.681499999999999995e+00 1.921789999999999887e-01 2.396799999999999972e-02 1.559400000000000022e-02 8.373999999999999500e-03 7.838530000000000220e-01
1.683000000000000052e+00 1.920540000000000025e-01 2.395699999999999913e-02 1.558599999999999916e-02 8.370999999999999969e-03 7.839880000000000182e-01
1.684500000000000108e+00 1.919289999999999885e-01 2.394699999999999954e-02 1.557799999999999983e-02 8.368000000000000438e-03 7.841240000000000432e-01
1.685999999999999943e+00 1.918040000000000023e-01 2.393599999999999894e-02 1.557099999999999977e-02 8.366000000000000172e-03 7.842599999999999572e-01
1.687500000000000000e+00 1.916789999999999883e-01 2.392599999999999935e-02 1.556300000000000044e-02 8.363000000000000642e-03 7.843949999999999534e-01
1.689000000000000057e+00 1.915550000000000030e-01 2.391499999999999876e-02 1.555499999999999938e-02 8.359999999999999376e-03 7.845299999999999496e-01
1.690499999999999892e+00 1.914309999999999901e-01 2.390499999999999917e-02 1.554700000000000006e-02 8.358000000000000845e-03 7.846649999999999459e-01
1.691999999999999948e+00 1.913060000000000038e-01 2.389399999999999857e-02 1.553900000000000073e-02 8.354999999999999580e-03 7.847990000000000244e-01
1.693500000000000005e+00 1.911829999999999918e-01 2.388399999999999898e-02 1.553099999999999967e-02 8.352999999999999314e-03 7.849340000000000206e-01
1.695000000000000062e+00 1.910590000000000066e-01 2.387299999999999839e-02 1.552300000000000034e-02 8.349999999999999784e-03 7.850679999999999881e-01
1.696499999999999897e+00 1.909349999999999936e-01 2.386299999999999880e-02 1.551499999999999928e-02 8.347000000000000253e-03 7.852019999999999555e-01
1.697999999999999954e+00 1.908120000000000094e-01 2.385200000000000167e-02 1.550699999999999995e-02 8.344999999999999987e-03 7.853360000000000340e-01
1.699500000000000011e+00 1.906889999999999974e-01 2.384199999999999861e-02 1.549999999999999989e-02 8.342000000000000456e-03 7.854700000000000015e-01
1.701000000000000068e+00 1.905650000000000122e-01 2.383100000000000149e-02 1.549200000000000056e-02 8.340000000000000191e-03 7.856030000000000513e-01
1.702499999999999902e+00 1.904430000000000012e-01 2.382099999999999843e-02 1.548399999999999950e-02 8.337000000000000660e-03 7.857359999999999900e-01
1.703999999999999959e+00 1.903199999999999892e-01 2.381000000000000130e-02 1.547600000000000017e-02 8.333999999999999395e-03 7.858699999999999575e-01
1.705500000000000016e+00 1.901970000000000049e-01 2.380000000000000171e-02 1.546800000000000085e-02 8.332000000000000864e-03 7.860019999999999785e-01
1.707000000000000073e+00 1.900749999999999940e-01 2.378999999999999865e-02 1.546100000000000078e-02 8.328999999999999598e-03 7.861350000000000282e-01
1.708499999999999908e+00 1.899530000000000107e-01 2.377900000000000152e-02 1.545299999999999972e-02 8.326999999999999333e-03 7.862679999999999669e-01
1.709999999999999964e+00 1.898309999999999997e-01 2.376899999999999846e-02 1.544500000000000040e-02 8.323999999999999802e-03 7.863999999999999879e-01
1.711500000000000021e+00 1.897089999999999888e-01 2.375899999999999887e-02 1.543699999999999933e-02 8.321000000000000271e-03 7.865320000000000089e-01
1.713000000000000078e+00 1.895880000000000065e-01 2.374799999999999828e-02 1.542900000000000001e-02 8.319000000000000006e-03 7.866640000000000299e-01
1.714499999999999913e+00 1.894659999999999955e-01 2.373799999999999868e-02 1.542199999999999994e-02 8.316000000000000475e-03 7.867960000000000509e-01
1.715999999999999970e+00 1.893450000000000133e-01 2.372700000000000156e-02 1.541400000000000062e-02 8.314000000000000209e-03 7.869270000000000431e-01
1.717500000000000027e+00 1.892240000000000033e-01 2.371699999999999850e-02 1.540599999999999956e-02 8.311000000000000679e-03 7.870589999999999531e-01
1.719000000000000083e+00 1.891029999999999933e-01 2.370699999999999891e-02 1.539800000000000023e-02 8.307999999999999413e-03 7.871899999999999453e-01
1.720499999999999918e+00 1.889830000000000121e-01 2.369599999999999831e-02 1.539100000000000017e-02 8.305999999999999148e-03 7.873210000000000486e-01
1.721999999999999975e+00 1.888620000000000021e-01 2.368599999999999872e-02 1.538300000000000084e-02 8.302999999999999617e-03 7.874520000000000408e-01
1.723500000000000032e+00 1.887419999999999931e-01 2.367599999999999913e-02 1.537499999999999978e-02 8.300999999999999351e-03 7.875820000000000043e-01
1.725000000000000089e+00 1.886220000000000119e-01 2.366599999999999954e-02 1.536799999999999972e-02 8.297999999999999821e-03 7.877129999999999965e-01
1.726499999999999924e+00 1.885020000000000029e-01 2.365499999999999894e-02 1.536000000000000039e-02 8.295000000000000290e-03 7.878429999999999600e-01
1.727999999999999980e+00 1.883819999999999939e-01 2.364499999999999935e-02 1.535199999999999933e-02 8.293000000000000024e-03 7.879730000000000345e-01
1.729500000000000037e+00 1.882620000000000127e-01 2.363499999999999976e-02 1.534499999999999927e-02 8.290000000000000493e-03 7.881029999999999980e-01
1.731000000000000094e+00 1.881430000000000047e-01 2.362500000000000017e-02 1.533699999999999994e-02 8.288000000000000228e-03 7.882320000000000437e-01
1.732499999999999929e+00 1.880239999999999967e-01 2.361399999999999957e-02 1.532900000000000061e-02 8.285000000000000697e-03 7.883620000000000072e-01
1.733999999999999986e+00 1.879049999999999887e-01 2.360399999999999998e-02 1.532200000000000055e-02 8.281999999999999432e-03 7.884910000000000529e-01
1.735500000000000043e+00 1.877860000000000085e-01 2.359400000000000039e-02 1.531399999999999949e-02 8.279999999999999166e-03 7.886199999999999877e-01
1.737000000000000099e+00 1.876670000000000005e-01 2.358400000000000080e-02 1.530699999999999943e-02 8.276999999999999635e-03 7.887490000000000334e-01
1.738499999999999934e+00 1.875479999999999925e-01 2.357400000000000120e-02 1.529900000000000010e-02 8.274999999999999370e-03 7.888779999999999681e-01
1.739999999999999991e+00 1.874300000000000133e-01 2.356300000000000061e-02 1.529100000000000077e-02 8.271999999999999839e-03 7.890059999999999851e-01
1.741500000000000048e+00 1.873120000000000063e-01 2.355300000000000102e-02 1.528400000000000071e-02 8.269999999999999574e-03 7.891350000000000309e-01
1.743000000000000105e+00 1.871939999999999993e-01 2.354300000000000143e-02 1.527599999999999965e-02 8.267000000000000043e-03 7.892630000000000479e-01
1.744499999999999940e+00 1.870759999999999923e-01 2.353299999999999836e-02 1.526899999999999959e-02 8.264000000000000512e-03 7.893909999999999538e-01
1.745999999999999996e+00 1.869580000000000131e-01 2.352299999999999877e-02 1.526100000000000026e-02 8.262000000000000247e-03 7.895189999999999708e-01
1.747500000000000053e+00 1.868410000000000071e-01 2.351299999999999918e-02 1.525299999999999920e-02 8.259000000000000716e-03 7.896459999999999591e-01
1.749000000000000110e+00 1.867230000000000001e-01 2.350299999999999959e-02 1.524599999999999914e-02 8.257000000000000450e-03 7.897739999999999760e-01
1.750499999999999945e+00 1.866059999999999941e-01 2.349299999999999999e-02 1.523799999999999981e-02 8.253999999999999185e-03 7.899009999999999643e-01
1.752000000000000002e+00 1.864889999999999881e-01 2.348199999999999940e-02 1.523099999999999975e-02 8.252000000000000654e-03 7.900279999999999525e-01
1.753500000000000059e+00 1.863720000000000099e-01 2.347199999999999981e-02 1.522300000000000042e-02 8.248999999999999388e-03 7.901550000000000518e-01
1.754999999999999893e+00 1.862560000000000049e-01 2.346200000000000022e-02 1.521600000000000036e-02 8.245999999999999858e-03 7.902820000000000400e-01
1.756499999999999950e+00 1.861389999999999989e-01 2.345200000000000062e-02 1.520799999999999930e-02 8.243999999999999592e-03 7.904079999999999995e-01
1.758000000000000007e+00 1.860229999999999939e-01 2.344200000000000103e-02 1.520099999999999923e-02 8.241000000000000061e-03 7.905349999999999877e-01
1.759500000000000064e+00 1.859069999999999889e-01 2.343200000000000144e-02 1.519299999999999991e-02 8.238999999999999796e-03 7.906609999999999472e-01
1.760999999999999899e+00 1.857910000000000117e-01 2.342199999999999838e-02 1.518599999999999985e-02 8.236000000000000265e-03 7.907870000000000177e-01
1.762499999999999956e+00 1.856750000000000067e-01 2.341199999999999878e-02 1.517800000000000052e-02 8.234000000000000000e-03 7.909129999999999772e-01
1.764000000000000012e+00 1.855590000000000017e-01 2.340199999999999919e-02 1.517100000000000046e-02 8.231000000000000469e-03 7.910380000000000189e-01
1.765500000000000069e+00 1.854439999999999977e-01 2.339199999999999960e-02 1.516400000000000040e-02 8.229000000000000203e-03 7.911639999999999784e-01
1.766999999999999904e+00 1.853289999999999937e-01 2.338200000000000001e-02 1.515599999999999933e-02 8.226000000000000673e-03 7.912890000000000201e-01
1.768499999999999961e+00 1.852139999999999898e-01 2.337200000000000041e-02 1.514899999999999927e-02 8.222999999999999407e-03 7.914139999999999509e-01
1.770000000000000018e+00 1.850990000000000135e-01 2.336200000000000082e-02 1.514099999999999994e-02 8.220999999999999142e-03 7.915389999999999926e-01
1.771500000000000075e+00 1.849840000000000095e-01 2.335200000000000123e-02 1.513399999999999988e-02 8.217999999999999611e-03 7.916640000000000343e-01
1.772999999999999909e+00 1.848690000000000055e-01 2.334200000000000164e-02 1.512600000000000056e-02 8.215999999999999345e-03 7.917889999999999651e-01
1.774499999999999966e+00 1.847550000000000026e-01 2.333199999999999857e-02 1.511900000000000049e-02 8.212999999999999814e-03 7.919129999999999781e-01
1.776000000000000023e+00 1.846399999999999986e-01 2.332199999999999898e-02 1.511200000000000043e-02 8.210999999999999549e-03 7.920369999999999910e-01
1.777500000000000080e+00 1.845259999999999956e-01 2.331300000000000039e-02 1.510399999999999937e-02 8.208000000000000018e-03 7.921610000000000040e-01
1.778999999999999915e+00 1.844119999999999926e-01 2.330300000000000080e-02 1.509699999999999931e-02 8.205999999999999753e-03 7.922850000000000170e-01
1.780499999999999972e+00 1.842979999999999896e-01 2.329300000000000120e-02 1.508999999999999925e-02 8.203000000000000222e-03 7.924090000000000300e-01
1.782000000000000028e+00 1.841849999999999876e-01 2.328300000000000161e-02 1.508199999999999992e-02 8.200999999999999956e-03 7.925320000000000142e-01
1.783500000000000085e+00 1.840710000000000124e-01 2.327299999999999855e-02 1.507499999999999986e-02 8.198000000000000426e-03 7.926560000000000272e-01
1.784999999999999920e+00 1.839580000000000104e-01 2.326299999999999896e-02 1.506799999999999980e-02 8.196000000000000160e-03 7.927790000000000115e-01
1.786499999999999977e+00 1.838450000000000084e-01 2.325299999999999936e-02 1.506000000000000047e-02 8.193000000000000629e-03 7.929019999999999957e-01
1.788000000000000034e+00 1.837320000000000064e-01 2.324299999999999977e-02 1.505300000000000041e-02 8.189999999999999364e-03 7.930249999999999799e-01
1.789500000000000091e+00 1.836190000000000044e-01 2.323400000000000118e-02 1.504600000000000035e-02 8.188000000000000833e-03 7.931479999999999642e-01
1.790999999999999925e+00 1.835060000000000024e-01 2.322400000000000159e-02 1.503799999999999928e-02 8.184999999999999568e-03 7.932700000000000307e-01
1.792499999999999982e+00 1.833940000000000015e-01 2.321399999999999852e-02 1.503099999999999922e-02 8.182999999999999302e-03 7.933919999999999861e-01
1.794000000000000039e+00 1.832809999999999995e-01 2.320399999999999893e-02 1.502399999999999916e-02 8.179999999999999771e-03 7.935149999999999704e-01
1.795500000000000096e+00 1.831689999999999985e-01 2.319399999999999934e-02 1.501599999999999983e-02 8.177999999999999506e-03 7.936370000000000369e-01
1.796999999999999931e+00 1.830569999999999975e-01 2.318500000000000075e-02 1.500899999999999977e-02 8.174999999999999975e-03 7.937579999999999636e-01
1.798499999999999988e+00 1.829449999999999965e-01 2.317500000000000115e-02 1.500199999999999971e-02 8.172999999999999710e-03 7.938800000000000301e-01
1.800000000000000044e+00 1.828329999999999955e-01 2.316500000000000156e-02 1.499499999999999965e-02 8.170000000000000179e-03 7.940019999999999856e-01
1.801500000000000101e+00 1.827219999999999955e-01 2.315499999999999850e-02 1.498700000000000032e-02 8.167999999999999913e-03 7.941230000000000233e-01
1.802999999999999936e+00 1.826099999999999945e-01 2.314499999999999891e-02 1.498000000000000026e-02 8.165000000000000382e-03 7.942439999999999500e-01
1.804499999999999993e+00 1.824989999999999946e-01 2.313600000000000032e-02 1.497300000000000020e-02 8.163000000000000117e-03 7.943649999999999878e-01
1.806000000000000050e+00 1.823879999999999946e-01 2.312600000000000072e-02 1.496600000000000014e-02 8.160000000000000586e-03 7.944860000000000255e-01
1.807500000000000107e+00 1.822769999999999946e-01 2.311600000000000113e-02 1.495900000000000007e-02 8.158000000000000321e-03 7.946069999999999522e-01
1.808999999999999941e+00 1.821659999999999946e-01 2.310699999999999907e-02 1.495100000000000075e-02 8.155000000000000790e-03 7.947269999999999612e-01
1.810499999999999998e+00 1.820559999999999956e-01 2.309699999999999948e-02 1.494400000000000069e-02 8.153000000000000524e-03 7.948469999999999702e-01
1.812000000000000055e+00 1.819449999999999956e-01 2.308699999999999988e-02 1.493700000000000062e-02 8.149999999999999259e-03 7.949669999999999792e-01
1.813499999999999890e+00 1.818349999999999966e-01 2.307800000000000129e-02 1.493000000000000056e-02 8.148000000000000728e-03 7.950869999999999882e-01
1.814999999999999947e+00 1.817249999999999976e-01 2.306800000000000170e-02 1.492300000000000050e-02 8.144999999999999463e-03 7.952069999999999972e-01
1.816500000000000004e+00 1.816149999999999987e-01 2.305799999999999864e-02 1.491600000000000044e-02 8.142999999999999197e-03 7.953270000000000062e-01
1.818000000000000060e+00 1.815049999999999997e-01 2.304900000000000004e-02 1.490799999999999938e-02 8.139999999999999666e-03 7.954459999999999864e-01
1.819499999999999895e+00 1.813950000000000007e-01 2.303900000000000045e-02 1.490099999999999932e-02 8.137999999999999401e-03 7.955659999999999954e-01
1.820999999999999952e+00 1.812860000000000027e-01 2.302900000000000086e-02 1.489399999999999925e-02 8.134999999999999870e-03 7.956849999999999756e-01
1.822500000000000009e+00 1.811760000000000037e-01 2.301999999999999880e-02 1.488699999999999919e-02 8.132999999999999605e-03 7.958039999999999559e-01
1.824000000000000066e+00 1.810670000000000057e-01 2.300999999999999920e-02 1.488000000000000086e-02 8.130000000000000074e-03 7.959230000000000471e-01
1.825499999999999901e+00 1.809580000000000077e-01 2.299999999999999961e-02 1.487300000000000080e-02 8.127999999999999808e-03 7.960409999999999986e-01
1.826999999999999957e+00 1.808490000000000097e-01 2.299100000000000102e-02 1.486600000000000074e-02 8.125000000000000278e-03 7.961599999999999788e-01
1.828500000000000014e+00 1.807410000000000128e-01 2.298100000000000143e-02 1.485900000000000068e-02 8.123000000000000012e-03 7.962780000000000413e-01
1.830000000000000071e+00 1.806319999999999870e-01 2.297199999999999936e-02 1.485099999999999962e-02 8.120000000000000481e-03 7.963959999999999928e-01
1.831499999999999906e+00 1.805229999999999890e-01 2.296199999999999977e-02 1.484399999999999956e-02 8.118000000000000216e-03 7.965140000000000553e-01
1.832999999999999963e+00 1.804149999999999920e-01 2.295300000000000118e-02 1.483699999999999949e-02 8.115000000000000685e-03 7.966320000000000068e-01
1.834500000000000020e+00 1.803069999999999951e-01 2.294300000000000159e-02 1.482999999999999943e-02 8.113000000000000420e-03 7.967499999999999583e-01
1.836000000000000076e+00 1.801989999999999981e-01 2.293299999999999852e-02 1.482299999999999937e-02 8.109999999999999154e-03 7.968680000000000208e-01
1.837499999999999911e+00 1.800910000000000011e-01 2.292399999999999993e-02 1.481599999999999931e-02 8.108000000000000623e-03 7.969850000000000545e-01
1.838999999999999968e+00 1.799830000000000041e-01 2.291400000000000034e-02 1.480899999999999925e-02 8.104999999999999358e-03 7.971019999999999772e-01
1.840500000000000025e+00 1.798760000000000081e-01 2.290499999999999828e-02 1.480199999999999919e-02 8.103000000000000827e-03 7.972190000000000110e-01
1.842000000000000082e+00 1.797680000000000111e-01 2.289499999999999869e-02 1.479500000000000086e-02 8.099999999999999561e-03 7.973360000000000447e-01
1.843499999999999917e+00 1.796609999999999874e-01 2.288600000000000009e-02 1.478800000000000080e-02 8.097999999999999296e-03 7.974529999999999674e-01
1.844999999999999973e+00 1.795539999999999914e-01 2.287600000000000050e-02 1.478100000000000074e-02 8.094999999999999765e-03 7.975689999999999724e-01
1.846500000000000030e+00 1.794469999999999954e-01 2.286699999999999844e-02 1.477400000000000067e-02 8.092999999999999500e-03 7.976860000000000062e-01
1.848000000000000087e+00 1.793399999999999994e-01 2.285699999999999885e-02 1.476700000000000061e-02 8.089999999999999969e-03 7.978020000000000111e-01
1.849499999999999922e+00 1.792340000000000044e-01 2.284800000000000025e-02 1.476000000000000055e-02 8.087999999999999703e-03 7.979180000000000161e-01
1.850999999999999979e+00 1.791270000000000084e-01 2.283900000000000166e-02 1.475300000000000049e-02 8.085000000000000173e-03 7.980340000000000211e-01
1.852500000000000036e+00 1.790210000000000135e-01 2.282899999999999860e-02 1.474600000000000043e-02 8.082999999999999907e-03 7.981500000000000261e-01
1.854000000000000092e+00 1.789149999999999907e-01 2.282000000000000001e-02 1.473900000000000036e-02 8.080000000000000376e-03 7.982660000000000311e-01
1.855499999999999927e+00 1.788089999999999957e-01 2.281000000000000041e-02 1.473200000000000030e-02 8.078000000000000111e-03 7.983810000000000073e-01
1.856999999999999984e+00 1.787030000000000007e-01 2.280099999999999835e-02 1.472500000000000024e-02 8.075999999999999845e-03 7.984959999999999836e-01
1.858500000000000041e+00 1.785970000000000057e-01 2.279199999999999976e-02 1.471800000000000018e-02 8.073000000000000315e-03 7.986119999999999886e-01
1.860000000000000098e+00 1.784910000000000108e-01 2.278200000000000017e-02 1.471100000000000012e-02 8.071000000000000049e-03 7.987269999999999648e-01
1.861499999999999932e+00 1.783859999999999890e-01 2.277300000000000157e-02 1.470499999999999932e-02 8.068000000000000518e-03 7.988420000000000520e-01
1.862999999999999989e+00 1.782799999999999940e-01 2.276299999999999851e-02 1.469799999999999926e-02 8.066000000000000253e-03 7.989559999999999995e-01
1.864500000000000046e+00 1.781750000000000000e-01 2.275399999999999992e-02 1.469099999999999920e-02 8.063000000000000722e-03 7.990709999999999757e-01
1.866000000000000103e+00 1.780700000000000061e-01 2.274500000000000133e-02 1.468399999999999914e-02 8.061000000000000457e-03 7.991850000000000342e-01
1.867499999999999938e+00 1.779650000000000121e-01 2.273499999999999827e-02 1.467700000000000081e-02 8.057999999999999191e-03 7.992989999999999817e-01
1.868999999999999995e+00 1.778609999999999913e-01 2.272599999999999967e-02 1.467000000000000075e-02 8.056000000000000660e-03 7.994130000000000402e-01
1.870500000000000052e+00 1.777559999999999973e-01 2.271700000000000108e-02 1.466300000000000069e-02 8.052999999999999395e-03 7.995269999999999877e-01
1.872000000000000108e+00 1.776510000000000034e-01 2.270700000000000149e-02 1.465600000000000062e-02 8.051000000000000864e-03 7.996410000000000462e-01
1.873499999999999943e+00 1.775470000000000104e-01 2.269799999999999943e-02 1.464999999999999983e-02 8.049000000000000599e-03 7.997549999999999937e-01
1.875000000000000000e+00 1.774429999999999896e-01 2.268900000000000083e-02 1.464299999999999977e-02 8.045999999999999333e-03 7.998680000000000234e-01
1.876500000000000057e+00 1.773389999999999966e-01 2.267900000000000124e-02 1.463599999999999970e-02 8.044000000000000802e-03 7.999819999999999709e-01
1.877999999999999892e+00 1.772350000000000037e-01 2.266999999999999918e-02 1.462899999999999964e-02 8.040999999999999537e-03 8.000950000000000006e-01
1.879499999999999948e+00 1.771310000000000107e-01 2.266100000000000059e-02 1.462199999999999958e-02 8.038999999999999271e-03 8.002080000000000304e-01
1.881000000000000005e+00 1.770279999999999909e-01 2.265199999999999853e-02 1.461499999999999952e-02 8.035999999999999741e-03 8.003209999999999491e-01
1.882500000000000062e+00 1.769239999999999979e-01 2.264199999999999893e-02 1.460900000000000046e-02 8.033999999999999475e-03 8.004329999999999501e-01
1.883999999999999897e+00 1.768210000000000059e-01 2.263300000000000034e-02 1.460200000000000040e-02 8.030999999999999944e-03 8.005459999999999798e-01
1.885499999999999954e+00 1.767179999999999862e-01 2.262399999999999828e-02 1.459500000000000033e-02 8.028999999999999679e-03 8.006579999999999808e-01
1.887000000000000011e+00 1.766149999999999942e-01 2.261499999999999969e-02 1.458800000000000027e-02 8.026999999999999413e-03 8.007710000000000106e-01
1.888500000000000068e+00 1.765120000000000022e-01 2.260500000000000009e-02 1.458100000000000021e-02 8.023999999999999883e-03 8.008830000000000116e-01
1.889999999999999902e+00 1.764090000000000102e-01 2.259600000000000150e-02 1.457499999999999941e-02 8.021999999999999617e-03 8.009950000000000125e-01
1.891499999999999959e+00 1.763059999999999905e-01 2.258699999999999944e-02 1.456799999999999935e-02 8.019000000000000086e-03 8.011070000000000135e-01
1.893000000000000016e+00 1.762039999999999995e-01 2.257800000000000085e-02 1.456099999999999929e-02 8.016999999999999821e-03 8.012179999999999858e-01
1.894500000000000073e+00 1.761010000000000075e-01 2.256899999999999878e-02 1.455399999999999923e-02 8.014000000000000290e-03 8.013299999999999867e-01
1.895999999999999908e+00 1.759989999999999888e-01 2.256000000000000019e-02 1.454800000000000017e-02 8.012000000000000025e-03 8.014409999999999590e-01
1.897499999999999964e+00 1.758969999999999978e-01 2.255000000000000060e-02 1.454100000000000011e-02 8.009999999999999759e-03 8.015520000000000422e-01
1.899000000000000021e+00 1.757950000000000068e-01 2.254099999999999854e-02 1.453400000000000004e-02 8.007000000000000228e-03 8.016640000000000432e-01
1.900500000000000078e+00 1.756929999999999881e-01 2.253199999999999995e-02 1.452699999999999998e-02 8.004999999999999963e-03 8.017750000000000155e-01
1.901999999999999913e+00 1.755919999999999981e-01 2.252300000000000135e-02 1.452099999999999919e-02 8.002000000000000432e-03 8.018849999999999589e-01
1.903499999999999970e+00 1.754900000000000071e-01 2.251399999999999929e-02 1.451400000000000086e-02 8.000000000000000167e-03 8.019960000000000422e-01
1.905000000000000027e+00 1.753889999999999894e-01 2.250500000000000070e-02 1.450700000000000080e-02 7.997000000000000636e-03 8.021059999999999857e-01
1.906500000000000083e+00 1.752879999999999994e-01 2.249599999999999864e-02 1.450100000000000000e-02 7.995000000000000370e-03 8.022169999999999579e-01
1.907999999999999918e+00 1.751860000000000084e-01 2.248599999999999904e-02 1.449399999999999994e-02 7.993000000000000105e-03 8.023270000000000124e-01
1.909499999999999975e+00 1.750859999999999916e-01 2.247700000000000045e-02 1.448699999999999988e-02 7.990000000000000574e-03 8.024369999999999559e-01
1.911000000000000032e+00 1.749850000000000017e-01 2.246799999999999839e-02 1.448100000000000082e-02 7.988000000000000309e-03 8.025470000000000104e-01
1.912500000000000089e+00 1.748840000000000117e-01 2.245899999999999980e-02 1.447400000000000075e-02 7.985000000000000778e-03 8.026569999999999538e-01
1.913999999999999924e+00 1.747829999999999939e-01 2.245000000000000120e-02 1.446700000000000069e-02 7.983000000000000512e-03 8.027659999999999796e-01
1.915499999999999980e+00 1.746830000000000049e-01 2.244099999999999914e-02 1.446099999999999990e-02 7.979999999999999247e-03 8.028760000000000341e-01
1.917000000000000037e+00 1.745829999999999882e-01 2.243200000000000055e-02 1.445399999999999983e-02 7.978000000000000716e-03 8.029849999999999488e-01
1.918500000000000094e+00 1.744829999999999992e-01 2.242299999999999849e-02 1.444699999999999977e-02 7.976000000000000451e-03 8.030939999999999745e-01
1.919999999999999929e+00 1.743820000000000092e-01 2.241399999999999990e-02 1.444100000000000071e-02 7.972999999999999185e-03 8.032040000000000290e-01
1.921499999999999986e+00 1.742829999999999935e-01 2.240500000000000130e-02 1.443400000000000065e-02 7.971000000000000654e-03 8.033120000000000260e-01
1.923000000000000043e+00 1.741830000000000045e-01 2.239599999999999924e-02 1.442700000000000059e-02 7.967999999999999389e-03 8.034210000000000518e-01
1.924500000000000099e+00 1.740829999999999878e-01 2.238700000000000065e-02 1.442099999999999979e-02 7.966000000000000858e-03 8.035299999999999665e-01
1.925999999999999934e+00 1.739839999999999998e-01 2.237799999999999859e-02 1.441399999999999973e-02 7.964000000000000593e-03 8.036379999999999635e-01
1.927499999999999991e+00 1.738840000000000108e-01 2.236899999999999999e-02 1.440800000000000067e-02 7.960999999999999327e-03 8.037469999999999892e-01
1.929000000000000048e+00 1.737849999999999950e-01 2.236000000000000140e-02 1.440100000000000061e-02 7.959000000000000796e-03 8.038549999999999862e-01
1.930500000000000105e+00 1.736860000000000070e-01 2.235099999999999934e-02 1.439499999999999981e-02 7.955999999999999531e-03 8.039629999999999832e-01
1.931999999999999940e+00 1.735869999999999913e-01 2.234200000000000075e-02 1.438799999999999975e-02 7.953999999999999265e-03 8.040709999999999802e-01
1.933499999999999996e+00 1.734880000000000033e-01 2.233299999999999869e-02 1.438099999999999969e-02 7.952000000000000735e-03 8.041789999999999772e-01
1.935000000000000053e+00 1.733899999999999886e-01 2.232400000000000009e-02 1.437500000000000062e-02 7.948999999999999469e-03 8.042859999999999454e-01
1.936500000000000110e+00 1.732910000000000006e-01 2.231500000000000150e-02 1.436800000000000056e-02 7.946999999999999204e-03 8.043940000000000534e-01
1.937999999999999945e+00 1.731920000000000126e-01 2.230599999999999944e-02 1.436199999999999977e-02 7.945000000000000673e-03 8.045010000000000217e-01
1.939500000000000002e+00 1.730939999999999979e-01 2.229700000000000085e-02 1.435499999999999970e-02 7.941999999999999407e-03 8.046079999999999899e-01
1.941000000000000059e+00 1.729960000000000109e-01 2.228799999999999878e-02 1.434900000000000064e-02 7.939999999999999142e-03 8.047159999999999869e-01
1.942499999999999893e+00 1.728979999999999961e-01 2.228000000000000119e-02 1.434200000000000058e-02 7.936999999999999611e-03 8.048220000000000374e-01
1.943999999999999950e+00 1.728000000000000091e-01 2.227099999999999913e-02 1.433599999999999978e-02 7.934999999999999346e-03 8.049290000000000056e-01
1.945500000000000007e+00 1.727019999999999944e-01 2.226200000000000054e-02 1.432899999999999972e-02 7.933000000000000815e-03 8.050359999999999738e-01
1.947000000000000064e+00 1.726050000000000084e-01 2.225299999999999848e-02 1.432300000000000066e-02 7.929999999999999549e-03 8.051420000000000243e-01
1.948499999999999899e+00 1.725069999999999937e-01 2.224399999999999988e-02 1.431600000000000060e-02 7.927999999999999284e-03 8.052489999999999926e-01
1.949999999999999956e+00 1.724100000000000077e-01 2.223500000000000129e-02 1.430999999999999980e-02 7.924999999999999753e-03 8.053550000000000431e-01
1.951500000000000012e+00 1.723119999999999929e-01 2.222599999999999923e-02 1.430299999999999974e-02 7.922999999999999488e-03 8.054609999999999825e-01
1.953000000000000069e+00 1.722150000000000070e-01 2.221700000000000064e-02 1.429700000000000068e-02 7.920999999999999222e-03 8.055670000000000330e-01
1.954499999999999904e+00 1.721179999999999932e-01 2.220899999999999958e-02 1.429000000000000062e-02 7.917999999999999691e-03 8.056729999999999725e-01
1.955999999999999961e+00 1.720210000000000072e-01 2.220000000000000098e-02 1.428399999999999982e-02 7.915999999999999426e-03 8.057790000000000230e-01
1.957500000000000018e+00 1.719249999999999945e-01 2.219099999999999892e-02 1.427699999999999976e-02 7.913999999999999160e-03 8.058840000000000447e-01
1.959000000000000075e+00 1.718280000000000085e-01 2.218200000000000033e-02 1.427100000000000070e-02 7.910999999999999630e-03 8.059899999999999842e-01
1.960499999999999909e+00 1.717309999999999948e-01 2.217299999999999827e-02 1.426499999999999990e-02 7.908999999999999364e-03 8.060950000000000060e-01
1.961999999999999966e+00 1.716350000000000098e-01 2.216500000000000067e-02 1.425799999999999984e-02 7.905999999999999833e-03 8.062000000000000277e-01
1.963500000000000023e+00 1.715389999999999970e-01 2.215599999999999861e-02 1.425200000000000078e-02 7.903999999999999568e-03 8.063050000000000495e-01
1.965000000000000080e+00 1.714430000000000121e-01 2.214700000000000002e-02 1.424500000000000072e-02 7.901999999999999302e-03 8.064099999999999602e-01
1.966499999999999915e+00 1.713469999999999993e-01 2.213800000000000143e-02 1.423899999999999992e-02 7.898999999999999772e-03 8.065149999999999819e-01
1.967999999999999972e+00 1.712509999999999866e-01 2.213000000000000037e-02 1.423199999999999986e-02 7.896999999999999506e-03 8.066200000000000037e-01
1.969500000000000028e+00 1.711550000000000016e-01 2.212099999999999830e-02 1.422600000000000080e-02 7.894999999999999241e-03 8.067239999999999966e-01
1.971000000000000085e+00 1.710589999999999888e-01 2.211199999999999971e-02 1.422000000000000000e-02 7.891999999999999710e-03 8.068290000000000184e-01
1.972499999999999920e+00 1.709640000000000049e-01 2.210300000000000112e-02 1.421299999999999994e-02 7.889999999999999444e-03 8.069330000000000114e-01
1.973999999999999977e+00 1.708689999999999931e-01 2.209500000000000006e-02 1.420699999999999914e-02 7.887999999999999179e-03 8.070370000000000044e-01
1.975500000000000034e+00 1.707730000000000081e-01 2.208600000000000146e-02 1.420100000000000008e-02 7.884999999999999648e-03 8.071409999999999973e-01
1.977000000000000091e+00 1.706779999999999964e-01 2.207699999999999940e-02 1.419400000000000002e-02 7.882999999999999383e-03 8.072449999999999903e-01
1.978499999999999925e+00 1.705830000000000124e-01 2.206800000000000081e-02 1.418799999999999922e-02 7.881000000000000852e-03 8.073479999999999546e-01
1.979999999999999982e+00 1.704880000000000007e-01 2.205999999999999975e-02 1.418200000000000016e-02 7.877999999999999586e-03 8.074519999999999476e-01
1.981500000000000039e+00 1.703939999999999899e-01 2.205100000000000116e-02 1.417500000000000010e-02 7.875999999999999321e-03 8.075550000000000228e-01
1.983000000000000096e+00 1.702990000000000059e-01 2.204199999999999909e-02 1.416899999999999930e-02 7.872999999999999790e-03 8.076590000000000158e-01
1.984499999999999931e+00 1.702039999999999942e-01 2.203400000000000150e-02 1.416300000000000024e-02 7.870999999999999525e-03 8.077619999999999800e-01
1.985999999999999988e+00 1.701100000000000112e-01 2.202499999999999944e-02 1.415600000000000018e-02 7.868999999999999259e-03 8.078650000000000553e-01
1.987500000000000044e+00 1.700160000000000005e-01 2.201600000000000085e-02 1.414999999999999938e-02 7.865999999999999728e-03 8.079680000000000195e-01
1.989000000000000101e+00 1.699219999999999897e-01 2.200799999999999979e-02 1.414400000000000032e-02 7.863999999999999463e-03 8.080709999999999837e-01
1.990499999999999936e+00 1.698280000000000067e-01 2.199900000000000119e-02 1.413700000000000026e-02 7.861999999999999197e-03 8.081730000000000302e-01
1.991999999999999993e+00 1.697339999999999960e-01 2.198999999999999913e-02 1.413099999999999946e-02 7.858999999999999667e-03 8.082759999999999945e-01
1.993500000000000050e+00 1.696400000000000130e-01 2.198200000000000154e-02 1.412500000000000040e-02 7.856999999999999401e-03 8.083780000000000410e-01
1.995000000000000107e+00 1.695460000000000023e-01 2.197299999999999948e-02 1.411800000000000034e-02 7.854999999999999136e-03 8.084799999999999764e-01
1.996499999999999941e+00 1.694529999999999925e-01 2.196499999999999841e-02 1.411199999999999954e-02 7.851999999999999605e-03 8.085830000000000517e-01
1.997999999999999998e+00 1.693590000000000095e-01 2.195599999999999982e-02 1.410600000000000048e-02 7.849999999999999339e-03 8.086849999999999872e-01
1.999500000000000055e+00 1.692659999999999998e-01 2.194700000000000123e-02 1.409999999999999969e-02 7.848000000000000809e-03 8.087860000000000049e-01
2.000999999999999890e+00 1.691729999999999901e-01 2.193900000000000017e-02 1.409299999999999962e-02 7.844999999999999543e-03 8.088880000000000514e-01
2.002499999999999947e+00 1.690800000000000081e-01 2.193000000000000158e-02 1.408700000000000056e-02 7.842999999999999278e-03 8.089899999999999869e-01
2.004000000000000004e+00 1.689869999999999983e-01 2.192200000000000051e-02 1.408099999999999977e-02 7.841000000000000747e-03 8.090910000000000046e-01
2.005500000000000060e+00 1.688939999999999886e-01 2.191299999999999845e-02 1.407500000000000070e-02 7.837999999999999481e-03 8.091930000000000511e-01
2.007000000000000117e+00 1.688010000000000066e-01 2.190500000000000086e-02 1.406899999999999991e-02 7.835999999999999216e-03 8.092939999999999579e-01
2.008500000000000174e+00 1.687089999999999979e-01 2.189599999999999880e-02 1.406199999999999985e-02 7.834000000000000685e-03 8.093949999999999756e-01
2.009999999999999787e+00 1.686159999999999881e-01 2.188800000000000121e-02 1.405600000000000079e-02 7.830999999999999420e-03 8.094959999999999933e-01
2.011499999999999844e+00 1.685240000000000071e-01 2.187899999999999914e-02 1.404999999999999999e-02 7.828999999999999154e-03 8.095970000000000111e-01
2.012999999999999901e+00 1.684319999999999984e-01 2.187100000000000155e-02 1.404399999999999919e-02 7.827000000000000624e-03 8.096980000000000288e-01
2.014499999999999957e+00 1.683399999999999896e-01 2.186199999999999949e-02 1.403700000000000087e-02 7.825000000000000358e-03 8.097980000000000178e-01
2.016000000000000014e+00 1.682480000000000087e-01 2.185399999999999843e-02 1.403100000000000007e-02 7.822000000000000827e-03 8.098990000000000355e-01
2.017500000000000071e+00 1.681559999999999999e-01 2.184499999999999983e-02 1.402499999999999927e-02 7.820000000000000562e-03 8.099990000000000245e-01
2.019000000000000128e+00 1.680639999999999912e-01 2.183699999999999877e-02 1.401900000000000021e-02 7.818000000000000296e-03 8.100990000000000135e-01
2.020500000000000185e+00 1.679730000000000112e-01 2.182800000000000018e-02 1.401299999999999941e-02 7.815000000000000765e-03 8.101990000000000025e-01
2.021999999999999797e+00 1.678810000000000024e-01 2.181999999999999912e-02 1.400700000000000035e-02 7.813000000000000500e-03 8.102989999999999915e-01
2.023499999999999854e+00 1.677899999999999947e-01 2.181100000000000053e-02 1.400000000000000029e-02 7.811000000000000235e-03 8.103989999999999805e-01
2.024999999999999911e+00 1.676980000000000137e-01 2.180299999999999946e-02 1.399399999999999950e-02 7.807999999999999836e-03 8.104989999999999695e-01
2.026499999999999968e+00 1.676070000000000060e-01 2.179400000000000087e-02 1.398800000000000043e-02 7.805999999999999571e-03 8.105989999999999585e-01
2.028000000000000025e+00 1.675159999999999982e-01 2.178599999999999981e-02 1.398199999999999964e-02 7.804000000000000173e-03 8.106980000000000297e-01
2.029500000000000082e+00 1.674249999999999905e-01 2.177700000000000122e-02 1.397600000000000058e-02 7.800999999999999775e-03 8.107969999999999899e-01
2.031000000000000139e+00 1.673340000000000105e-01 2.176900000000000016e-02 1.396999999999999978e-02 7.799000000000000377e-03 8.108969999999999789e-01
2.032500000000000195e+00 1.672440000000000038e-01 2.176099999999999909e-02 1.396400000000000072e-02 7.797000000000000111e-03 8.109960000000000502e-01
2.033999999999999808e+00 1.671529999999999960e-01 2.175200000000000050e-02 1.395799999999999992e-02 7.794999999999999846e-03 8.110950000000000104e-01
2.035499999999999865e+00 1.670629999999999893e-01 2.174399999999999944e-02 1.395099999999999986e-02 7.792000000000000315e-03 8.111939999999999706e-01
2.036999999999999922e+00 1.669720000000000093e-01 2.173500000000000085e-02 1.394500000000000080e-02 7.790000000000000049e-03 8.112920000000000131e-01
2.038499999999999979e+00 1.668820000000000026e-01 2.172699999999999979e-02 1.393900000000000000e-02 7.787999999999999784e-03 8.113909999999999734e-01
2.040000000000000036e+00 1.667919999999999958e-01 2.171899999999999872e-02 1.393299999999999920e-02 7.785000000000000253e-03 8.114890000000000159e-01
2.041500000000000092e+00 1.667019999999999891e-01 2.171000000000000013e-02 1.392700000000000014e-02 7.782999999999999988e-03 8.115879999999999761e-01
2.043000000000000149e+00 1.666120000000000101e-01 2.170199999999999907e-02 1.392099999999999935e-02 7.780999999999999722e-03 8.116860000000000186e-01
2.044500000000000206e+00 1.665220000000000034e-01 2.169400000000000148e-02 1.391500000000000029e-02 7.778000000000000191e-03 8.117839999999999501e-01
2.045999999999999819e+00 1.664329999999999976e-01 2.168499999999999941e-02 1.390899999999999949e-02 7.775999999999999926e-03 8.118819999999999926e-01
2.047499999999999876e+00 1.663429999999999909e-01 2.167699999999999835e-02 1.390300000000000043e-02 7.773999999999999660e-03 8.119800000000000351e-01
2.048999999999999932e+00 1.662540000000000129e-01 2.166900000000000076e-02 1.389699999999999963e-02 7.772000000000000262e-03 8.120779999999999665e-01
2.050499999999999989e+00 1.661640000000000061e-01 2.165999999999999870e-02 1.389100000000000057e-02 7.768999999999999864e-03 8.121749999999999803e-01
2.052000000000000046e+00 1.660750000000000004e-01 2.165200000000000111e-02 1.388499999999999977e-02 7.766999999999999599e-03 8.122730000000000228e-01
2.053500000000000103e+00 1.659859999999999947e-01 2.164400000000000004e-02 1.387900000000000071e-02 7.765000000000000201e-03 8.123700000000000365e-01
2.055000000000000160e+00 1.658969999999999889e-01 2.163500000000000145e-02 1.387299999999999991e-02 7.762999999999999935e-03 8.124679999999999680e-01
2.056500000000000217e+00 1.658080000000000109e-01 2.162700000000000039e-02 1.386700000000000085e-02 7.760000000000000404e-03 8.125649999999999817e-01
2.057999999999999829e+00 1.657190000000000052e-01 2.161899999999999933e-02 1.386100000000000006e-02 7.758000000000000139e-03 8.126619999999999955e-01
2.059499999999999886e+00 1.656310000000000004e-01 2.161000000000000074e-02 1.385499999999999926e-02 7.755999999999999873e-03 8.127590000000000092e-01
2.060999999999999943e+00 1.655419999999999947e-01 2.160199999999999967e-02 1.384900000000000020e-02 7.753000000000000343e-03 8.128560000000000230e-01
2.062500000000000000e+00 1.654539999999999900e-01 2.159399999999999861e-02 1.384299999999999940e-02 7.751000000000000077e-03 8.129520000000000080e-01
2.064000000000000057e+00 1.653650000000000120e-01 2.158600000000000102e-02 1.383700000000000034e-02 7.748999999999999812e-03 8.130490000000000217e-01
2.065500000000000114e+00 1.652770000000000072e-01 2.157699999999999896e-02 1.383099999999999954e-02 7.747000000000000414e-03 8.131450000000000067e-01
2.067000000000000171e+00 1.651890000000000025e-01 2.156900000000000137e-02 1.382500000000000048e-02 7.744000000000000015e-03 8.132420000000000204e-01
2.068499999999999783e+00 1.651009999999999978e-01 2.156100000000000030e-02 1.381899999999999969e-02 7.741999999999999750e-03 8.133380000000000054e-01
2.069999999999999840e+00 1.650129999999999930e-01 2.155299999999999924e-02 1.381300000000000062e-02 7.740000000000000352e-03 8.134339999999999904e-01
2.071499999999999897e+00 1.649249999999999883e-01 2.154500000000000165e-02 1.380699999999999983e-02 7.738000000000000086e-03 8.135299999999999754e-01
2.072999999999999954e+00 1.648380000000000123e-01 2.153599999999999959e-02 1.380100000000000077e-02 7.734999999999999688e-03 8.136259999999999604e-01
2.074500000000000011e+00 1.647500000000000075e-01 2.152799999999999853e-02 1.379499999999999997e-02 7.733000000000000290e-03 8.137219999999999454e-01
2.076000000000000068e+00 1.646630000000000038e-01 2.152000000000000093e-02 1.378899999999999917e-02 7.731000000000000025e-03 8.138170000000000126e-01
2.077500000000000124e+00 1.645760000000000001e-01 2.151199999999999987e-02 1.378300000000000011e-02 7.727999999999999627e-03 8.139129999999999976e-01
2.079000000000000181e+00 1.644879999999999953e-01 2.150399999999999881e-02 1.377699999999999932e-02 7.726000000000000228e-03 8.140079999999999538e-01
2.080499999999999794e+00 1.644009999999999916e-01 2.149500000000000022e-02 1.377100000000000025e-02 7.723999999999999963e-03 8.141030000000000211e-01
2.081999999999999851e+00 1.643139999999999878e-01 2.148699999999999916e-02 1.376499999999999946e-02 7.721999999999999698e-03 8.141990000000000061e-01
2.083499999999999908e+00 1.642270000000000119e-01 2.147900000000000156e-02 1.375999999999999966e-02 7.719000000000000167e-03 8.142939999999999623e-01
2.084999999999999964e+00 1.641400000000000081e-01 2.147100000000000050e-02 1.375400000000000060e-02 7.716999999999999901e-03 8.143890000000000295e-01
2.086500000000000021e+00 1.640540000000000054e-01 2.146299999999999944e-02 1.374799999999999980e-02 7.714999999999999636e-03 8.144829999999999570e-01
2.088000000000000078e+00 1.639670000000000016e-01 2.145499999999999838e-02 1.374200000000000074e-02 7.713000000000000238e-03 8.145780000000000243e-01
2.089500000000000135e+00 1.638809999999999989e-01 2.144700000000000079e-02 1.373599999999999995e-02 7.709999999999999840e-03 8.146729999999999805e-01
2.091000000000000192e+00 1.637939999999999952e-01 2.143799999999999872e-02 1.372999999999999915e-02 7.707999999999999574e-03 8.147670000000000190e-01
2.092499999999999805e+00 1.637079999999999924e-01 2.143000000000000113e-02 1.372400000000000009e-02 7.706000000000000176e-03 8.148619999999999752e-01
2.093999999999999861e+00 1.636219999999999897e-01 2.142200000000000007e-02 1.371799999999999929e-02 7.703999999999999911e-03 8.149560000000000137e-01
2.095499999999999918e+00 1.635359999999999869e-01 2.141399999999999901e-02 1.371299999999999950e-02 7.701000000000000380e-03 8.150500000000000522e-01
2.096999999999999975e+00 1.634500000000000119e-01 2.140600000000000142e-02 1.370700000000000043e-02 7.699000000000000114e-03 8.151439999999999797e-01
2.098500000000000032e+00 1.633640000000000092e-01 2.139800000000000035e-02 1.370099999999999964e-02 7.696999999999999849e-03 8.152380000000000182e-01
2.100000000000000089e+00 1.632780000000000065e-01 2.138999999999999929e-02 1.369500000000000058e-02 7.694999999999999583e-03 8.153319999999999457e-01
2.101500000000000146e+00 1.631930000000000047e-01 2.138200000000000170e-02 1.368899999999999978e-02 7.693000000000000185e-03 8.154249999999999554e-01
2.103000000000000203e+00 1.631070000000000020e-01 2.137400000000000064e-02 1.368300000000000072e-02 7.689999999999999787e-03 8.155189999999999939e-01
2.104499999999999815e+00 1.630220000000000002e-01 2.136599999999999958e-02 1.367799999999999919e-02 7.688000000000000389e-03 8.156120000000000037e-01
2.105999999999999872e+00 1.629369999999999985e-01 2.135799999999999851e-02 1.367200000000000013e-02 7.686000000000000124e-03 8.157060000000000421e-01
2.107499999999999929e+00 1.628509999999999958e-01 2.135000000000000092e-02 1.366599999999999933e-02 7.683999999999999858e-03 8.157990000000000519e-01
2.108999999999999986e+00 1.627659999999999940e-01 2.134199999999999986e-02 1.366000000000000027e-02 7.681000000000000327e-03 8.158919999999999506e-01
2.110500000000000043e+00 1.626809999999999923e-01 2.133399999999999880e-02 1.365399999999999947e-02 7.679000000000000062e-03 8.159849999999999604e-01
2.112000000000000099e+00 1.625959999999999905e-01 2.132600000000000121e-02 1.364899999999999967e-02 7.676999999999999796e-03 8.160779999999999701e-01
2.113500000000000156e+00 1.625119999999999898e-01 2.131800000000000014e-02 1.364300000000000061e-02 7.675000000000000398e-03 8.161709999999999798e-01
2.115000000000000213e+00 1.624269999999999881e-01 2.130999999999999908e-02 1.363699999999999982e-02 7.672000000000000000e-03 8.162639999999999896e-01
2.116499999999999826e+00 1.623419999999999863e-01 2.130200000000000149e-02 1.363100000000000075e-02 7.669999999999999735e-03 8.163559999999999706e-01
2.117999999999999883e+00 1.622580000000000133e-01 2.129400000000000043e-02 1.362599999999999922e-02 7.668000000000000337e-03 8.164489999999999803e-01
2.119499999999999940e+00 1.621740000000000126e-01 2.128599999999999937e-02 1.362000000000000016e-02 7.666000000000000071e-03 8.165409999999999613e-01
2.120999999999999996e+00 1.620890000000000108e-01 2.127799999999999830e-02 1.361399999999999937e-02 7.663999999999999806e-03 8.166330000000000533e-01
2.122500000000000053e+00 1.620050000000000101e-01 2.127000000000000071e-02 1.360800000000000030e-02 7.661000000000000275e-03 8.167250000000000343e-01
2.124000000000000110e+00 1.619210000000000094e-01 2.126199999999999965e-02 1.360300000000000051e-02 7.659000000000000009e-03 8.168170000000000153e-01
2.125500000000000167e+00 1.618370000000000086e-01 2.125399999999999859e-02 1.359699999999999971e-02 7.656999999999999744e-03 8.169089999999999963e-01
2.126999999999999780e+00 1.617530000000000079e-01 2.124600000000000100e-02 1.359100000000000065e-02 7.655000000000000346e-03 8.170009999999999772e-01
2.128499999999999837e+00 1.616700000000000081e-01 2.123799999999999993e-02 1.358499999999999985e-02 7.653000000000000080e-03 8.170929999999999582e-01
2.129999999999999893e+00 1.615860000000000074e-01 2.122999999999999887e-02 1.358000000000000006e-02 7.649999999999999682e-03 8.171840000000000215e-01
2.131499999999999950e+00 1.615020000000000067e-01 2.122200000000000128e-02 1.357399999999999926e-02 7.648000000000000284e-03 8.172760000000000025e-01
2.133000000000000007e+00 1.614190000000000069e-01 2.121400000000000022e-02 1.356800000000000020e-02 7.646000000000000019e-03 8.173669999999999547e-01
2.134500000000000064e+00 1.613360000000000072e-01 2.120599999999999916e-02 1.356199999999999940e-02 7.643999999999999753e-03 8.174580000000000179e-01
2.136000000000000121e+00 1.612520000000000064e-01 2.119800000000000156e-02 1.355699999999999961e-02 7.641000000000000222e-03 8.175489999999999702e-01
2.137500000000000178e+00 1.611690000000000067e-01 2.119000000000000050e-02 1.355100000000000054e-02 7.638999999999999957e-03 8.176409999999999512e-01
2.138999999999999790e+00 1.610860000000000070e-01 2.118199999999999944e-02 1.354499999999999975e-02 7.636999999999999691e-03 8.177309999999999857e-01
2.140499999999999847e+00 1.610030000000000072e-01 2.117499999999999938e-02 1.353999999999999995e-02 7.635000000000000293e-03 8.178220000000000489e-01
2.141999999999999904e+00 1.609200000000000075e-01 2.116699999999999832e-02 1.353399999999999916e-02 7.633000000000000028e-03 8.179130000000000011e-01
2.143499999999999961e+00 1.608380000000000087e-01 2.115900000000000072e-02 1.352800000000000009e-02 7.629999999999999630e-03 8.180039999999999534e-01
2.145000000000000018e+00 1.607550000000000090e-01 2.115099999999999966e-02 1.352300000000000030e-02 7.628000000000000232e-03 8.180939999999999879e-01
2.146500000000000075e+00 1.606720000000000093e-01 2.114299999999999860e-02 1.351699999999999950e-02 7.625999999999999966e-03 8.181840000000000224e-01
2.148000000000000131e+00 1.605900000000000105e-01 2.113500000000000101e-02 1.351100000000000044e-02 7.623999999999999701e-03 8.182749999999999746e-01
2.149500000000000188e+00 1.605080000000000118e-01 2.112699999999999995e-02 1.350600000000000064e-02 7.622000000000000303e-03 8.183650000000000091e-01
2.150999999999999801e+00 1.604250000000000120e-01 2.111999999999999988e-02 1.349999999999999985e-02 7.618999999999999904e-03 8.184550000000000436e-01
2.152499999999999858e+00 1.603430000000000133e-01 2.111199999999999882e-02 1.349500000000000005e-02 7.616999999999999639e-03 8.185449999999999671e-01
2.153999999999999915e+00 1.602609999999999868e-01 2.110400000000000123e-02 1.348899999999999925e-02 7.615000000000000241e-03 8.186350000000000016e-01
2.155499999999999972e+00 1.601789999999999881e-01 2.109600000000000017e-02 1.348300000000000019e-02 7.612999999999999975e-03 8.187250000000000361e-01
2.157000000000000028e+00 1.600969999999999893e-01 2.108799999999999911e-02 1.347800000000000040e-02 7.610999999999999710e-03 8.188140000000000418e-01
2.158500000000000085e+00 1.600159999999999916e-01 2.108099999999999904e-02 1.347199999999999960e-02 7.609000000000000312e-03 8.189039999999999653e-01
2.160000000000000142e+00 1.599339999999999928e-01 2.107300000000000145e-02 1.346600000000000054e-02 7.605999999999999914e-03 8.189929999999999710e-01
2.161500000000000199e+00 1.598519999999999941e-01 2.106500000000000039e-02 1.346100000000000074e-02 7.603999999999999648e-03 8.190830000000000055e-01
2.162999999999999812e+00 1.597709999999999964e-01 2.105699999999999933e-02 1.345499999999999995e-02 7.602000000000000250e-03 8.191720000000000113e-01
2.164499999999999869e+00 1.596899999999999986e-01 2.104899999999999827e-02 1.345000000000000015e-02 7.599999999999999985e-03 8.192610000000000170e-01
2.165999999999999925e+00 1.596079999999999999e-01 2.104200000000000167e-02 1.344399999999999935e-02 7.597999999999999719e-03 8.193500000000000227e-01
2.167499999999999982e+00 1.595270000000000021e-01 2.103400000000000061e-02 1.343800000000000029e-02 7.595000000000000188e-03 8.194390000000000285e-01
2.169000000000000039e+00 1.594460000000000044e-01 2.102599999999999955e-02 1.343300000000000050e-02 7.592999999999999923e-03 8.195280000000000342e-01
2.170500000000000096e+00 1.593650000000000067e-01 2.101799999999999849e-02 1.342699999999999970e-02 7.590999999999999658e-03 8.196160000000000112e-01
2.172000000000000153e+00 1.592840000000000089e-01 2.101099999999999843e-02 1.342199999999999990e-02 7.589000000000000259e-03 8.197050000000000169e-01
2.173500000000000210e+00 1.592040000000000122e-01 2.100300000000000084e-02 1.341600000000000084e-02 7.586999999999999994e-03 8.197929999999999939e-01
2.174999999999999822e+00 1.591229999999999867e-01 2.099499999999999977e-02 1.341099999999999931e-02 7.584999999999999729e-03 8.198819999999999997e-01
2.176499999999999879e+00 1.590419999999999889e-01 2.098799999999999971e-02 1.340500000000000025e-02 7.582000000000000198e-03 8.199699999999999767e-01
2.177999999999999936e+00 1.589619999999999922e-01 2.097999999999999865e-02 1.340000000000000045e-02 7.579999999999999932e-03 8.200579999999999536e-01
2.179499999999999993e+00 1.588809999999999945e-01 2.097200000000000106e-02 1.339399999999999966e-02 7.577999999999999667e-03 8.201460000000000417e-01
2.181000000000000050e+00 1.588009999999999977e-01 2.096400000000000000e-02 1.338899999999999986e-02 7.576000000000000269e-03 8.202340000000000186e-01
2.182500000000000107e+00 1.587210000000000010e-01 2.095699999999999993e-02 1.338300000000000080e-02 7.574000000000000003e-03 8.203219999999999956e-01
2.184000000000000163e+00 1.586410000000000042e-01 2.094899999999999887e-02 1.337700000000000000e-02 7.571999999999999738e-03 8.204099999999999726e-01
2.185500000000000220e+00 1.585610000000000075e-01 2.094100000000000128e-02 1.337200000000000021e-02 7.569000000000000207e-03 8.204979999999999496e-01
2.186999999999999833e+00 1.584810000000000108e-01 2.093400000000000122e-02 1.336599999999999941e-02 7.566999999999999942e-03 8.205850000000000088e-01
2.188499999999999890e+00 1.584009999999999863e-01 2.092600000000000016e-02 1.336099999999999961e-02 7.564999999999999676e-03 8.206729999999999858e-01
2.189999999999999947e+00 1.583209999999999895e-01 2.091799999999999909e-02 1.335500000000000055e-02 7.563000000000000278e-03 8.207600000000000451e-01
2.191500000000000004e+00 1.582419999999999938e-01 2.091099999999999903e-02 1.335000000000000075e-02 7.561000000000000013e-03 8.208469999999999933e-01
2.193000000000000060e+00 1.581619999999999970e-01 2.090300000000000144e-02 1.334499999999999922e-02 7.558999999999999747e-03 8.209349999999999703e-01
2.194500000000000117e+00 1.580830000000000013e-01 2.089600000000000138e-02 1.333900000000000016e-02 7.557000000000000349e-03 8.210220000000000296e-01
2.196000000000000174e+00 1.580030000000000046e-01 2.088800000000000032e-02 1.333400000000000037e-02 7.553999999999999951e-03 8.211089999999999778e-01
2.197499999999999787e+00 1.579240000000000088e-01 2.087999999999999926e-02 1.332799999999999957e-02 7.551999999999999685e-03 8.211960000000000370e-01
2.198999999999999844e+00 1.578450000000000131e-01 2.087299999999999919e-02 1.332299999999999977e-02 7.550000000000000287e-03 8.212819999999999565e-01
2.200499999999999901e+00 1.577659999999999896e-01 2.086500000000000160e-02 1.331700000000000071e-02 7.548000000000000022e-03 8.213690000000000158e-01
2.201999999999999957e+00 1.576869999999999938e-01 2.085700000000000054e-02 1.331199999999999918e-02 7.545999999999999756e-03 8.214559999999999640e-01
2.203500000000000014e+00 1.576079999999999981e-01 2.085000000000000048e-02 1.330600000000000012e-02 7.544000000000000358e-03 8.215419999999999945e-01
2.205000000000000071e+00 1.575290000000000024e-01 2.084199999999999942e-02 1.330100000000000032e-02 7.540999999999999960e-03 8.216280000000000250e-01
2.206500000000000128e+00 1.574510000000000076e-01 2.083499999999999935e-02 1.329499999999999953e-02 7.538999999999999695e-03 8.217149999999999732e-01
2.208000000000000185e+00 1.573720000000000119e-01 2.082699999999999829e-02 1.328999999999999973e-02 7.537000000000000297e-03 8.218010000000000037e-01
2.209499999999999797e+00 1.572929999999999884e-01 2.082000000000000170e-02 1.328499999999999993e-02 7.535000000000000031e-03 8.218870000000000342e-01
2.210999999999999854e+00 1.572149999999999936e-01 2.081200000000000064e-02 1.327899999999999914e-02 7.532999999999999766e-03 8.219729999999999537e-01
2.212499999999999911e+00 1.571369999999999989e-01 2.080399999999999958e-02 1.327399999999999934e-02 7.531000000000000368e-03 8.220589999999999842e-01
2.213999999999999968e+00 1.570580000000000032e-01 2.079699999999999951e-02 1.326800000000000028e-02 7.529000000000000102e-03 8.221450000000000147e-01
2.215500000000000025e+00 1.569800000000000084e-01 2.078899999999999845e-02 1.326300000000000048e-02 7.526999999999999837e-03 8.222300000000000164e-01
2.217000000000000082e+00 1.569020000000000137e-01 2.078199999999999839e-02 1.325699999999999969e-02 7.524000000000000306e-03 8.223160000000000469e-01
2.218500000000000139e+00 1.568239999999999912e-01 2.077400000000000080e-02 1.325199999999999989e-02 7.522000000000000040e-03 8.224010000000000487e-01
2.220000000000000195e+00 1.567459999999999964e-01 2.076700000000000074e-02 1.324700000000000009e-02 7.519999999999999775e-03 8.224869999999999681e-01
2.221499999999999808e+00 1.566690000000000027e-01 2.075899999999999967e-02 1.324099999999999930e-02 7.518000000000000377e-03 8.225719999999999699e-01
2.222999999999999865e+00 1.565910000000000080e-01 2.075199999999999961e-02 1.323599999999999950e-02 7.516000000000000111e-03 8.226569999999999716e-01
2.224499999999999922e+00 1.565130000000000132e-01 2.074399999999999855e-02 1.323099999999999971e-02 7.513999999999999846e-03 8.227419999999999733e-01
2.225999999999999979e+00 1.564359999999999917e-01 2.073699999999999849e-02 1.322500000000000064e-02 7.511999999999999580e-03 8.228269999999999751e-01
2.227500000000000036e+00 1.563579999999999970e-01 2.072900000000000090e-02 1.322000000000000085e-02 7.510000000000000182e-03 8.229119999999999768e-01
2.229000000000000092e+00 1.562810000000000032e-01 2.072200000000000084e-02 1.321400000000000005e-02 7.506999999999999784e-03 8.229969999999999786e-01
2.230500000000000149e+00 1.562040000000000095e-01 2.071399999999999977e-02 1.320900000000000026e-02 7.505000000000000386e-03 8.230819999999999803e-01
2.232000000000000206e+00 1.561269999999999880e-01 2.070699999999999971e-02 1.320400000000000046e-02 7.503000000000000121e-03 8.231659999999999533e-01
2.233499999999999819e+00 1.560499999999999943e-01 2.069899999999999865e-02 1.319799999999999966e-02 7.500999999999999855e-03 8.232509999999999550e-01
2.234999999999999876e+00 1.559730000000000005e-01 2.069199999999999859e-02 1.319299999999999987e-02 7.498999999999999590e-03 8.233350000000000390e-01
2.236499999999999932e+00 1.558960000000000068e-01 2.068499999999999853e-02 1.318800000000000007e-02 7.497000000000000192e-03 8.234200000000000408e-01
2.237999999999999989e+00 1.558190000000000131e-01 2.067700000000000093e-02 1.318199999999999927e-02 7.494999999999999926e-03 8.235040000000000138e-01
2.239500000000000046e+00 1.557419999999999916e-01 2.067000000000000087e-02 1.317699999999999948e-02 7.492999999999999661e-03 8.235879999999999868e-01
2.241000000000000103e+00 1.556659999999999988e-01 2.066199999999999981e-02 1.317199999999999968e-02 7.490000000000000130e-03 8.236719999999999597e-01
2.242500000000000160e+00 1.555890000000000051e-01 2.065499999999999975e-02 1.316699999999999988e-02 7.487999999999999864e-03 8.237560000000000437e-01
2.244000000000000217e+00 1.555130000000000123e-01 2.064699999999999869e-02 1.316100000000000082e-02 7.485999999999999599e-03 8.238400000000000167e-01
2.245499999999999829e+00 1.554359999999999908e-01 2.063999999999999863e-02 1.315599999999999929e-02 7.484000000000000201e-03 8.239239999999999897e-01
2.246999999999999886e+00 1.553599999999999981e-01 2.063299999999999856e-02 1.315099999999999950e-02 7.481999999999999935e-03 8.240070000000000450e-01
2.248499999999999943e+00 1.552840000000000054e-01 2.062500000000000097e-02 1.314500000000000043e-02 7.479999999999999670e-03 8.240910000000000180e-01
2.250000000000000000e+00 1.552080000000000126e-01 2.061800000000000091e-02 1.314000000000000064e-02 7.478000000000000272e-03 8.241739999999999622e-01
2.251500000000000057e+00 1.551319999999999921e-01 2.060999999999999985e-02 1.313500000000000084e-02 7.476000000000000006e-03 8.242580000000000462e-01
2.253000000000000114e+00 1.550559999999999994e-01 2.060299999999999979e-02 1.312900000000000005e-02 7.473999999999999741e-03 8.243409999999999904e-01
2.254500000000000171e+00 1.549800000000000066e-01 2.059599999999999972e-02 1.312400000000000025e-02 7.472000000000000343e-03 8.244240000000000457e-01
2.255999999999999783e+00 1.549049999999999871e-01 2.058799999999999866e-02 1.311900000000000045e-02 7.468999999999999945e-03 8.245069999999999899e-01
2.257499999999999840e+00 1.548289999999999944e-01 2.058099999999999860e-02 1.311400000000000066e-02 7.466999999999999679e-03 8.245900000000000452e-01
2.258999999999999897e+00 1.547530000000000017e-01 2.057399999999999854e-02 1.310799999999999986e-02 7.465000000000000281e-03 8.246729999999999894e-01
2.260499999999999954e+00 1.546780000000000099e-01 2.056600000000000095e-02 1.310300000000000006e-02 7.463000000000000016e-03 8.247560000000000446e-01
2.262000000000000011e+00 1.546029999999999904e-01 2.055900000000000089e-02 1.309800000000000027e-02 7.460999999999999750e-03 8.248389999999999889e-01
2.263500000000000068e+00 1.545269999999999977e-01 2.055200000000000082e-02 1.309300000000000047e-02 7.459000000000000352e-03 8.249210000000000154e-01
2.265000000000000124e+00 1.544520000000000060e-01 2.054399999999999976e-02 1.308699999999999967e-02 7.457000000000000087e-03 8.250039999999999596e-01
2.266500000000000181e+00 1.543769999999999865e-01 2.053699999999999970e-02 1.308199999999999988e-02 7.454999999999999821e-03 8.250859999999999861e-01
2.267999999999999794e+00 1.543019999999999947e-01 2.052999999999999964e-02 1.307700000000000008e-02 7.453000000000000423e-03 8.251680000000000126e-01
2.269499999999999851e+00 1.542270000000000030e-01 2.052199999999999858e-02 1.307200000000000029e-02 7.451000000000000158e-03 8.252509999999999568e-01
2.270999999999999908e+00 1.541520000000000112e-01 2.051499999999999851e-02 1.306700000000000049e-02 7.447999999999999760e-03 8.253329999999999833e-01
2.272499999999999964e+00 1.540769999999999917e-01 2.050799999999999845e-02 1.306099999999999969e-02 7.446000000000000361e-03 8.254150000000000098e-01
2.274000000000000021e+00 1.540030000000000010e-01 2.050000000000000086e-02 1.305599999999999990e-02 7.444000000000000096e-03 8.254970000000000363e-01
2.275500000000000078e+00 1.539280000000000093e-01 2.049300000000000080e-02 1.305100000000000010e-02 7.441999999999999831e-03 8.255789999999999518e-01
2.277000000000000135e+00 1.538529999999999898e-01 2.048600000000000074e-02 1.304600000000000030e-02 7.440000000000000432e-03 8.256609999999999783e-01
2.278500000000000192e+00 1.537789999999999990e-01 2.047900000000000068e-02 1.304100000000000051e-02 7.438000000000000167e-03 8.257419999999999760e-01
2.279999999999999805e+00 1.537050000000000083e-01 2.047099999999999961e-02 1.303499999999999971e-02 7.435999999999999902e-03 8.258240000000000025e-01
2.281499999999999861e+00 1.536299999999999888e-01 2.046399999999999955e-02 1.302999999999999992e-02 7.433999999999999636e-03 8.259050000000000002e-01
2.282999999999999918e+00 1.535559999999999981e-01 2.045699999999999949e-02 1.302500000000000012e-02 7.432000000000000238e-03 8.259870000000000267e-01
2.284499999999999975e+00 1.534820000000000073e-01 2.044999999999999943e-02 1.302000000000000032e-02 7.429999999999999973e-03 8.260680000000000245e-01
2.286000000000000032e+00 1.534079999999999888e-01 2.044199999999999837e-02 1.301500000000000053e-02 7.427999999999999707e-03 8.261490000000000222e-01
2.287500000000000089e+00 1.533339999999999981e-01 2.043499999999999830e-02 1.301000000000000073e-02 7.426000000000000309e-03 8.262310000000000487e-01
2.289000000000000146e+00 1.532600000000000073e-01 2.042800000000000171e-02 1.300399999999999993e-02 7.424000000000000044e-03 8.263120000000000465e-01
2.290500000000000203e+00 1.531869999999999898e-01 2.042100000000000165e-02 1.299900000000000014e-02 7.420999999999999645e-03 8.263930000000000442e-01
2.291999999999999815e+00 1.531129999999999991e-01 2.041400000000000159e-02 1.299400000000000034e-02 7.419000000000000247e-03 8.264740000000000419e-01
2.293499999999999872e+00 1.530390000000000084e-01 2.040600000000000053e-02 1.298900000000000055e-02 7.416999999999999982e-03 8.265540000000000109e-01
2.294999999999999929e+00 1.529659999999999909e-01 2.039900000000000047e-02 1.298400000000000075e-02 7.414999999999999716e-03 8.266350000000000087e-01
2.296499999999999986e+00 1.528920000000000001e-01 2.039200000000000040e-02 1.297899999999999922e-02 7.413000000000000318e-03 8.267160000000000064e-01
2.298000000000000043e+00 1.528190000000000104e-01 2.038500000000000034e-02 1.297399999999999942e-02 7.411000000000000053e-03 8.267959999999999754e-01
2.299500000000000099e+00 1.527459999999999929e-01 2.037800000000000028e-02 1.296800000000000036e-02 7.408999999999999787e-03 8.268769999999999731e-01
2.301000000000000156e+00 1.526730000000000032e-01 2.036999999999999922e-02 1.296300000000000056e-02 7.407000000000000389e-03 8.269570000000000531e-01
2.302500000000000213e+00 1.526000000000000134e-01 2.036299999999999916e-02 1.295800000000000077e-02 7.405000000000000124e-03 8.270370000000000221e-01
2.303999999999999826e+00 1.525269999999999959e-01 2.035599999999999909e-02 1.295299999999999924e-02 7.402999999999999858e-03 8.271169999999999911e-01
2.305499999999999883e+00 1.524540000000000062e-01 2.034899999999999903e-02 1.294799999999999944e-02 7.400999999999999593e-03 8.271979999999999889e-01
2.306999999999999940e+00 1.523809999999999887e-01 2.034199999999999897e-02 1.294299999999999964e-02 7.399000000000000195e-03 8.272779999999999578e-01
2.308499999999999996e+00 1.523079999999999989e-01 2.033499999999999891e-02 1.293799999999999985e-02 7.396999999999999929e-03 8.273570000000000091e-01
2.310000000000000053e+00 1.522350000000000092e-01 2.032700000000000132e-02 1.293300000000000005e-02 7.394999999999999664e-03 8.274369999999999781e-01
2.311500000000000110e+00 1.521629999999999927e-01 2.032000000000000126e-02 1.292800000000000026e-02 7.393000000000000266e-03 8.275169999999999471e-01
2.313000000000000167e+00 1.520900000000000030e-01 2.031300000000000119e-02 1.292300000000000046e-02 7.391000000000000000e-03 8.275970000000000271e-01
2.314499999999999780e+00 1.520179999999999865e-01 2.030600000000000113e-02 1.291699999999999966e-02 7.388999999999999735e-03 8.276759999999999673e-01
2.315999999999999837e+00 1.519449999999999967e-01 2.029900000000000107e-02 1.291199999999999987e-02 7.387000000000000337e-03 8.277560000000000473e-01
2.317499999999999893e+00 1.518730000000000080e-01 2.029200000000000101e-02 1.290700000000000007e-02 7.383999999999999939e-03 8.278349999999999875e-01
2.318999999999999950e+00 1.518009999999999915e-01 2.028500000000000095e-02 1.290200000000000027e-02 7.381999999999999673e-03 8.279140000000000388e-01
2.320500000000000007e+00 1.517290000000000028e-01 2.027800000000000089e-02 1.289700000000000048e-02 7.380000000000000275e-03 8.279940000000000078e-01
2.322000000000000064e+00 1.516569999999999863e-01 2.027100000000000082e-02 1.289200000000000068e-02 7.378000000000000010e-03 8.280729999999999480e-01
2.323500000000000121e+00 1.515849999999999975e-01 2.026299999999999976e-02 1.288699999999999915e-02 7.375999999999999744e-03 8.281519999999999992e-01
2.325000000000000178e+00 1.515130000000000088e-01 2.025599999999999970e-02 1.288199999999999935e-02 7.374000000000000346e-03 8.282310000000000505e-01
2.326499999999999790e+00 1.514409999999999923e-01 2.024899999999999964e-02 1.287699999999999956e-02 7.372000000000000081e-03 8.283099999999999907e-01
2.327999999999999847e+00 1.513690000000000035e-01 2.024199999999999958e-02 1.287199999999999976e-02 7.369999999999999815e-03 8.283880000000000132e-01
2.329499999999999904e+00 1.512979999999999881e-01 2.023499999999999951e-02 1.286699999999999997e-02 7.368000000000000417e-03 8.284669999999999535e-01
2.330999999999999961e+00 1.512259999999999993e-01 2.022799999999999945e-02 1.286200000000000017e-02 7.366000000000000152e-03 8.285460000000000047e-01
2.332500000000000018e+00 1.511550000000000116e-01 2.022099999999999939e-02 1.285700000000000037e-02 7.363999999999999886e-03 8.286240000000000272e-01
2.334000000000000075e+00 1.510829999999999951e-01 2.021399999999999933e-02 1.285200000000000058e-02 7.361999999999999621e-03 8.287029999999999674e-01
2.335500000000000131e+00 1.510120000000000073e-01 2.020699999999999927e-02 1.284700000000000078e-02 7.360000000000000223e-03 8.287809999999999899e-01
2.337000000000000188e+00 1.509409999999999918e-01 2.019999999999999921e-02 1.284199999999999925e-02 7.357999999999999957e-03 8.288590000000000124e-01
2.338499999999999801e+00 1.508700000000000041e-01 2.019299999999999914e-02 1.283699999999999945e-02 7.355999999999999692e-03 8.289370000000000349e-01
2.339999999999999858e+00 1.507989999999999886e-01 2.018599999999999908e-02 1.283199999999999966e-02 7.354000000000000294e-03 8.290149999999999464e-01
2.341499999999999915e+00 1.507280000000000009e-01 2.017899999999999902e-02 1.282699999999999986e-02 7.352000000000000028e-03 8.290929999999999689e-01
2.342999999999999972e+00 1.506570000000000131e-01 2.017199999999999896e-02 1.282200000000000006e-02 7.349999999999999763e-03 8.291709999999999914e-01
2.344500000000000028e+00 1.505859999999999976e-01 2.016499999999999890e-02 1.281700000000000027e-02 7.348000000000000365e-03 8.292490000000000139e-01
2.346000000000000085e+00 1.505150000000000099e-01 2.015799999999999884e-02 1.281200000000000047e-02 7.346000000000000099e-03 8.293270000000000364e-01
2.347500000000000142e+00 1.504439999999999944e-01 2.015099999999999877e-02 1.280700000000000068e-02 7.343999999999999834e-03 8.294049999999999478e-01
2.349000000000000199e+00 1.503740000000000077e-01 2.014399999999999871e-02 1.280199999999999914e-02 7.341999999999999568e-03 8.294820000000000526e-01
2.350499999999999812e+00 1.503029999999999922e-01 2.013699999999999865e-02 1.279699999999999935e-02 7.340000000000000170e-03 8.295599999999999641e-01
2.351999999999999869e+00 1.502330000000000054e-01 2.012999999999999859e-02 1.279199999999999955e-02 7.337999999999999905e-03 8.296369999999999578e-01
2.353499999999999925e+00 1.501629999999999909e-01 2.012299999999999853e-02 1.278699999999999976e-02 7.335999999999999639e-03 8.297139999999999516e-01
2.354999999999999982e+00 1.500920000000000032e-01 2.011599999999999847e-02 1.278199999999999996e-02 7.334000000000000241e-03 8.297919999999999741e-01
2.356500000000000039e+00 1.500219999999999887e-01 2.010899999999999840e-02 1.277700000000000016e-02 7.331999999999999976e-03 8.298689999999999678e-01
2.358000000000000096e+00 1.499520000000000020e-01 2.010199999999999834e-02 1.277200000000000037e-02 7.329999999999999710e-03 8.299459999999999615e-01
2.359500000000000153e+00 1.498819999999999875e-01 2.009499999999999828e-02 1.276700000000000057e-02 7.328000000000000312e-03 8.300229999999999553e-01
2.361000000000000210e+00 1.498120000000000007e-01 2.008800000000000169e-02 1.276300000000000004e-02 7.326000000000000047e-03 8.300999999999999490e-01
2.362499999999999822e+00 1.497419999999999862e-01 2.008100000000000163e-02 1.275800000000000024e-02 7.323999999999999781e-03 8.301770000000000538e-01
2.363999999999999879e+00 1.496719999999999995e-01 2.007400000000000156e-02 1.275300000000000045e-02 7.322000000000000383e-03 8.302530000000000188e-01
2.365499999999999936e+00 1.496020000000000127e-01 2.006700000000000150e-02 1.274800000000000065e-02 7.320000000000000118e-03 8.303300000000000125e-01
2.366999999999999993e+00 1.495329999999999993e-01 2.006099999999999897e-02 1.274300000000000085e-02 7.317999999999999852e-03 8.304070000000000062e-01
2.368500000000000050e+00 1.494630000000000125e-01 2.005399999999999891e-02 1.273799999999999932e-02 7.315999999999999587e-03 8.304829999999999712e-01
2.370000000000000107e+00 1.493939999999999990e-01 2.004699999999999885e-02 1.273299999999999953e-02 7.314000000000000189e-03 8.305599999999999650e-01
2.371500000000000163e+00 1.493240000000000123e-01 2.003999999999999879e-02 1.272799999999999973e-02 7.311999999999999923e-03 8.306360000000000410e-01
2.373000000000000220e+00 1.492549999999999988e-01 2.003299999999999872e-02 1.272299999999999993e-02 7.309999999999999658e-03 8.307120000000000060e-01
2.374499999999999833e+00 1.491860000000000130e-01 2.002599999999999866e-02 1.271800000000000014e-02 7.308000000000000260e-03 8.307879999999999709e-01
2.375999999999999890e+00 1.491159999999999985e-01 2.001899999999999860e-02 1.271399999999999961e-02 7.305999999999999994e-03 8.308649999999999647e-01
2.377499999999999947e+00 1.490470000000000128e-01 2.001199999999999854e-02 1.270899999999999981e-02 7.303999999999999729e-03 8.309410000000000407e-01
2.379000000000000004e+00 1.489779999999999993e-01 2.000499999999999848e-02 1.270400000000000001e-02 7.302000000000000331e-03 8.310159999999999769e-01
2.380500000000000060e+00 1.489090000000000136e-01 1.999899999999999942e-02 1.269900000000000022e-02 7.300000000000000065e-03 8.310920000000000529e-01
2.382000000000000117e+00 1.488400000000000001e-01 1.999199999999999935e-02 1.269400000000000042e-02 7.297999999999999800e-03 8.311680000000000179e-01
2.383500000000000174e+00 1.487709999999999866e-01 1.998499999999999929e-02 1.268900000000000063e-02 7.296000000000000402e-03 8.312439999999999829e-01
2.384999999999999787e+00 1.487030000000000018e-01 1.997799999999999923e-02 1.268400000000000083e-02 7.294000000000000136e-03 8.313190000000000301e-01
2.386499999999999844e+00 1.486339999999999884e-01 1.997099999999999917e-02 1.267899999999999930e-02 7.291999999999999871e-03 8.313949999999999951e-01
2.387999999999999901e+00 1.485650000000000026e-01 1.996399999999999911e-02 1.267500000000000050e-02 7.289999999999999605e-03 8.314700000000000424e-01
2.389499999999999957e+00 1.484969999999999901e-01 1.995699999999999905e-02 1.267000000000000071e-02 7.288000000000000207e-03 8.315460000000000074e-01
2.391000000000000014e+00 1.484280000000000044e-01 1.995099999999999998e-02 1.266499999999999918e-02 7.285999999999999942e-03 8.316210000000000546e-01
2.392500000000000071e+00 1.483599999999999919e-01 1.994399999999999992e-02 1.265999999999999938e-02 7.283999999999999676e-03 8.316959999999999908e-01
2.394000000000000128e+00 1.482920000000000071e-01 1.993699999999999986e-02 1.265499999999999958e-02 7.282000000000000278e-03 8.317710000000000381e-01
2.395500000000000185e+00 1.482229999999999936e-01 1.992999999999999980e-02 1.264999999999999979e-02 7.280000000000000013e-03 8.318459999999999743e-01
2.396999999999999797e+00 1.481550000000000089e-01 1.992299999999999974e-02 1.264599999999999926e-02 7.277999999999999747e-03 8.319210000000000216e-01
2.398499999999999854e+00 1.480869999999999964e-01 1.991700000000000068e-02 1.264099999999999946e-02 7.276000000000000349e-03 8.319959999999999578e-01
2.399999999999999911e+00 1.480190000000000117e-01 1.991000000000000061e-02 1.263599999999999966e-02 7.274000000000000084e-03 8.320710000000000051e-01
2.401499999999999968e+00 1.479509999999999992e-01 1.990300000000000055e-02 1.263099999999999987e-02 7.271999999999999818e-03 8.321460000000000523e-01
2.403000000000000025e+00 1.478829999999999867e-01 1.989600000000000049e-02 1.262600000000000007e-02 7.270000000000000420e-03 8.322199999999999598e-01
2.404500000000000082e+00 1.478160000000000029e-01 1.988900000000000043e-02 1.262199999999999954e-02 7.268000000000000155e-03 8.322950000000000070e-01
2.406000000000000139e+00 1.477479999999999905e-01 1.988300000000000137e-02 1.261699999999999974e-02 7.265999999999999889e-03 8.323690000000000255e-01
2.407500000000000195e+00 1.476800000000000057e-01 1.987600000000000131e-02 1.261199999999999995e-02 7.263999999999999624e-03 8.324439999999999618e-01
2.408999999999999808e+00 1.476129999999999942e-01 1.986900000000000124e-02 1.260700000000000015e-02 7.262000000000000226e-03 8.325179999999999803e-01
2.410499999999999865e+00 1.475450000000000095e-01 1.986200000000000118e-02 1.260200000000000035e-02 7.259999999999999960e-03 8.325919999999999987e-01
2.411999999999999922e+00 1.474779999999999980e-01 1.985599999999999865e-02 1.259799999999999982e-02 7.257999999999999695e-03 8.326670000000000460e-01
2.413499999999999979e+00 1.474100000000000132e-01 1.984899999999999859e-02 1.259300000000000003e-02 7.256000000000000297e-03 8.327409999999999535e-01
2.415000000000000036e+00 1.473430000000000017e-01 1.984199999999999853e-02 1.258800000000000023e-02 7.254000000000000031e-03 8.328149999999999720e-01
2.416500000000000092e+00 1.472759999999999903e-01 1.983599999999999947e-02 1.258300000000000043e-02 7.251999999999999766e-03 8.328889999999999905e-01
2.418000000000000149e+00 1.472090000000000065e-01 1.982899999999999940e-02 1.257899999999999990e-02 7.250000000000000368e-03 8.329619999999999802e-01
2.419500000000000206e+00 1.471419999999999950e-01 1.982199999999999934e-02 1.257400000000000011e-02 7.248000000000000102e-03 8.330359999999999987e-01
2.420999999999999819e+00 1.470750000000000113e-01 1.981499999999999928e-02 1.256900000000000031e-02 7.245999999999999837e-03 8.331100000000000172e-01
2.422499999999999876e+00 1.470079999999999998e-01 1.980900000000000022e-02 1.256400000000000051e-02 7.243999999999999571e-03 8.331840000000000357e-01
2.423999999999999932e+00 1.469409999999999883e-01 1.980200000000000016e-02 1.255999999999999998e-02 7.242000000000000173e-03 8.332570000000000254e-01
2.425499999999999989e+00 1.468740000000000046e-01 1.979500000000000010e-02 1.255500000000000019e-02 7.239999999999999908e-03 8.333310000000000439e-01
2.427000000000000046e+00 1.468079999999999941e-01 1.978900000000000103e-02 1.255000000000000039e-02 7.237999999999999642e-03 8.334040000000000337e-01
2.428500000000000103e+00 1.467410000000000103e-01 1.978200000000000097e-02 1.254500000000000060e-02 7.236000000000000244e-03 8.334770000000000234e-01
2.430000000000000160e+00 1.466739999999999988e-01 1.977500000000000091e-02 1.254100000000000006e-02 7.235000000000000112e-03 8.335500000000000131e-01
2.431500000000000217e+00 1.466079999999999883e-01 1.976899999999999838e-02 1.253600000000000027e-02 7.232999999999999846e-03 8.336240000000000316e-01
2.432999999999999829e+00 1.465410000000000046e-01 1.976199999999999832e-02 1.253100000000000047e-02 7.230999999999999581e-03 8.336970000000000214e-01
2.434499999999999886e+00 1.464749999999999941e-01 1.975500000000000173e-02 1.252699999999999994e-02 7.229000000000000183e-03 8.337700000000000111e-01
2.435999999999999943e+00 1.464090000000000114e-01 1.974899999999999919e-02 1.252200000000000014e-02 7.226999999999999917e-03 8.338430000000000009e-01
2.437500000000000000e+00 1.463430000000000009e-01 1.974199999999999913e-02 1.251700000000000035e-02 7.224999999999999652e-03 8.339159999999999906e-01
2.439000000000000057e+00 1.462759999999999894e-01 1.973499999999999907e-02 1.251200000000000055e-02 7.223000000000000254e-03 8.339879999999999516e-01
2.440500000000000114e+00 1.462100000000000066e-01 1.972900000000000001e-02 1.250800000000000002e-02 7.220999999999999988e-03 8.340610000000000523e-01
2.442000000000000171e+00 1.461439999999999961e-01 1.972199999999999995e-02 1.250300000000000022e-02 7.218999999999999723e-03 8.341340000000000421e-01
2.443499999999999783e+00 1.460789999999999866e-01 1.971499999999999989e-02 1.249800000000000043e-02 7.217000000000000325e-03 8.342060000000000031e-01
2.444999999999999840e+00 1.460130000000000039e-01 1.970900000000000082e-02 1.249399999999999990e-02 7.215000000000000059e-03 8.342789999999999928e-01
2.446499999999999897e+00 1.459469999999999934e-01 1.970200000000000076e-02 1.248900000000000010e-02 7.212999999999999794e-03 8.343509999999999538e-01
2.447999999999999954e+00 1.458810000000000107e-01 1.969500000000000070e-02 1.248400000000000030e-02 7.211000000000000396e-03 8.344230000000000258e-01
2.449500000000000011e+00 1.458160000000000012e-01 1.968900000000000164e-02 1.247999999999999977e-02 7.209000000000000130e-03 8.344960000000000155e-01
2.451000000000000068e+00 1.457499999999999907e-01 1.968200000000000158e-02 1.247499999999999998e-02 7.206999999999999865e-03 8.345679999999999765e-01
2.452500000000000124e+00 1.456840000000000079e-01 1.967599999999999905e-02 1.247000000000000018e-02 7.204999999999999599e-03 8.346400000000000485e-01
2.454000000000000181e+00 1.456189999999999984e-01 1.966899999999999898e-02 1.246599999999999965e-02 7.203000000000000201e-03 8.347120000000000095e-01
2.455499999999999794e+00 1.455539999999999889e-01 1.966199999999999892e-02 1.246099999999999985e-02 7.200999999999999936e-03 8.347839999999999705e-01
2.456999999999999851e+00 1.454880000000000062e-01 1.965599999999999986e-02 1.245600000000000006e-02 7.199999999999999803e-03 8.348560000000000425e-01
2.458499999999999908e+00 1.454229999999999967e-01 1.964899999999999980e-02 1.245199999999999953e-02 7.198000000000000405e-03 8.349280000000000035e-01
2.459999999999999964e+00 1.453579999999999872e-01 1.964300000000000074e-02 1.244699999999999973e-02 7.196000000000000139e-03 8.349990000000000467e-01
2.461500000000000021e+00 1.452930000000000055e-01 1.963600000000000068e-02 1.244199999999999993e-02 7.193999999999999874e-03 8.350710000000000077e-01
2.463000000000000078e+00 1.452279999999999960e-01 1.963000000000000161e-02 1.243799999999999940e-02 7.191999999999999608e-03 8.351420000000000510e-01
2.464500000000000135e+00 1.451629999999999865e-01 1.962300000000000155e-02 1.243299999999999961e-02 7.190000000000000210e-03 8.352140000000000120e-01
2.466000000000000192e+00 1.450980000000000047e-01 1.961699999999999902e-02 1.242900000000000081e-02 7.187999999999999945e-03 8.352850000000000552e-01
2.467499999999999805e+00 1.450329999999999953e-01 1.960999999999999896e-02 1.242399999999999928e-02 7.185999999999999679e-03 8.353570000000000162e-01
2.468999999999999861e+00 1.449689999999999868e-01 1.960299999999999890e-02 1.241899999999999948e-02 7.184000000000000281e-03 8.354279999999999484e-01
2.470499999999999918e+00 1.449040000000000050e-01 1.959699999999999984e-02 1.241500000000000069e-02 7.182000000000000016e-03 8.354989999999999917e-01
2.471999999999999975e+00 1.448389999999999955e-01 1.958999999999999977e-02 1.240999999999999916e-02 7.179999999999999750e-03 8.355700000000000349e-01
2.473500000000000032e+00 1.447749999999999870e-01 1.958400000000000071e-02 1.240499999999999936e-02 7.178000000000000352e-03 8.356409999999999672e-01
2.475000000000000089e+00 1.447100000000000053e-01 1.957700000000000065e-02 1.240100000000000056e-02 7.176000000000000087e-03 8.357120000000000104e-01
2.476500000000000146e+00 1.446459999999999968e-01 1.957100000000000159e-02 1.239600000000000077e-02 7.174999999999999954e-03 8.357830000000000537e-01
2.478000000000000203e+00 1.445819999999999883e-01 1.956400000000000153e-02 1.239200000000000024e-02 7.172999999999999689e-03 8.358539999999999859e-01
2.479499999999999815e+00 1.445170000000000066e-01 1.955799999999999900e-02 1.238700000000000044e-02 7.171000000000000291e-03 8.359250000000000291e-01
2.480999999999999872e+00 1.444529999999999981e-01 1.955099999999999894e-02 1.238299999999999991e-02 7.169000000000000025e-03 8.359959999999999614e-01
2.482499999999999929e+00 1.443889999999999896e-01 1.954499999999999987e-02 1.237800000000000011e-02 7.166999999999999760e-03 8.360659999999999759e-01
2.483999999999999986e+00 1.443250000000000088e-01 1.953799999999999981e-02 1.237300000000000032e-02 7.165000000000000362e-03 8.361370000000000191e-01
2.485500000000000043e+00 1.442610000000000003e-01 1.953200000000000075e-02 1.236899999999999979e-02 7.163000000000000096e-03 8.362070000000000336e-01
2.487000000000000099e+00 1.441969999999999918e-01 1.952500000000000069e-02 1.236399999999999999e-02 7.160999999999999831e-03 8.362779999999999658e-01
2.488500000000000156e+00 1.441330000000000111e-01 1.951900000000000163e-02 1.235999999999999946e-02 7.159000000000000433e-03 8.363479999999999803e-01
2.490000000000000213e+00 1.440690000000000026e-01 1.951200000000000156e-02 1.235499999999999966e-02 7.157000000000000167e-03 8.364179999999999948e-01
2.491499999999999826e+00 1.440059999999999951e-01 1.950599999999999903e-02 1.235100000000000087e-02 7.154999999999999902e-03 8.364880000000000093e-01
2.492999999999999883e+00 1.439419999999999866e-01 1.949999999999999997e-02 1.234599999999999934e-02 7.153999999999999769e-03 8.365580000000000238e-01
2.494499999999999940e+00 1.438780000000000059e-01 1.949299999999999991e-02 1.234099999999999954e-02 7.152000000000000371e-03 8.366289999999999560e-01
2.495999999999999996e+00 1.438149999999999984e-01 1.948700000000000085e-02 1.233700000000000074e-02 7.150000000000000105e-03 8.366989999999999705e-01
2.497500000000000053e+00 1.437509999999999899e-01 1.948000000000000079e-02 1.233199999999999921e-02 7.147999999999999840e-03 8.367679999999999563e-01
2.499000000000000110e+00 1.436880000000000102e-01 1.947400000000000173e-02 1.232800000000000042e-02 7.145999999999999575e-03 8.368379999999999708e-01
2.500500000000000167e+00 1.436250000000000027e-01 1.946700000000000166e-02 1.232300000000000062e-02 7.144000000000000176e-03 8.369079999999999853e-01
2.501999999999999780e+00 1.435609999999999942e-01 1.946099999999999913e-02 1.231900000000000009e-02 7.141999999999999911e-03 8.369779999999999998e-01
2.503499999999999837e+00 1.434979999999999867e-01 1.945399999999999907e-02 1.231400000000000029e-02 7.139999999999999646e-03 8.370469999999999855e-01
2.504999999999999893e+00 1.434350000000000069e-01 1.944800000000000001e-02 1.230999999999999976e-02 7.138000000000000247e-03 8.371170000000000000e-01
2.506499999999999950e+00 1.433719999999999994e-01 1.944200000000000095e-02 1.230499999999999997e-02 7.135999999999999982e-03 8.371859999999999857e-01
2.508000000000000007e+00 1.433089999999999919e-01 1.943500000000000089e-02 1.230099999999999943e-02 7.134999999999999849e-03 8.372560000000000002e-01
2.509500000000000064e+00 1.432460000000000122e-01 1.942899999999999835e-02 1.229599999999999964e-02 7.132999999999999584e-03 8.373249999999999860e-01
2.511000000000000121e+00 1.431830000000000047e-01 1.942199999999999829e-02 1.229200000000000084e-02 7.131000000000000186e-03 8.373939999999999717e-01
2.512500000000000178e+00 1.431199999999999972e-01 1.941599999999999923e-02 1.228699999999999931e-02 7.128999999999999920e-03 8.374629999999999574e-01
2.513999999999999790e+00 1.430579999999999907e-01 1.941000000000000017e-02 1.228300000000000052e-02 7.126999999999999655e-03 8.375329999999999719e-01
2.515499999999999847e+00 1.429950000000000110e-01 1.940300000000000011e-02 1.227800000000000072e-02 7.125000000000000257e-03 8.376019999999999577e-01
2.516999999999999904e+00 1.429320000000000035e-01 1.939700000000000105e-02 1.227400000000000019e-02 7.122999999999999991e-03 8.376710000000000544e-01
2.518499999999999961e+00 1.428699999999999970e-01 1.939099999999999852e-02 1.226900000000000039e-02 7.120999999999999726e-03 8.377390000000000114e-01
2.520000000000000018e+00 1.428069999999999895e-01 1.938399999999999845e-02 1.226499999999999986e-02 7.119000000000000328e-03 8.378079999999999972e-01
2.521500000000000075e+00 1.427450000000000108e-01 1.937799999999999939e-02 1.226000000000000006e-02 7.118000000000000195e-03 8.378769999999999829e-01
2.523000000000000131e+00 1.426830000000000043e-01 1.937200000000000033e-02 1.225599999999999953e-02 7.115999999999999930e-03 8.379459999999999686e-01
2.524500000000000188e+00 1.426199999999999968e-01 1.936500000000000027e-02 1.225099999999999974e-02 7.113999999999999664e-03 8.380140000000000366e-01
2.525999999999999801e+00 1.425579999999999903e-01 1.935900000000000121e-02 1.224699999999999921e-02 7.112000000000000266e-03 8.380830000000000224e-01
2.527499999999999858e+00 1.424960000000000115e-01 1.935200000000000115e-02 1.224199999999999941e-02 7.110000000000000001e-03 8.381509999999999794e-01
2.528999999999999915e+00 1.424340000000000050e-01 1.934599999999999861e-02 1.223800000000000061e-02 7.107999999999999735e-03 8.382199999999999651e-01
2.530499999999999972e+00 1.423719999999999986e-01 1.933999999999999955e-02 1.223400000000000008e-02 7.106000000000000337e-03 8.382880000000000331e-01
2.532000000000000028e+00 1.423099999999999921e-01 1.933299999999999949e-02 1.222900000000000029e-02 7.104000000000000072e-03 8.383570000000000189e-01
2.533500000000000085e+00 1.422480000000000133e-01 1.932700000000000043e-02 1.222499999999999976e-02 7.102999999999999939e-03 8.384249999999999758e-01
2.535000000000000142e+00 1.421860000000000068e-01 1.932100000000000137e-02 1.221999999999999996e-02 7.100999999999999673e-03 8.384930000000000438e-01
2.536500000000000199e+00 1.421250000000000013e-01 1.931499999999999884e-02 1.221599999999999943e-02 7.099000000000000275e-03 8.385610000000000008e-01
2.537999999999999812e+00 1.420629999999999948e-01 1.930799999999999877e-02 1.221099999999999963e-02 7.097000000000000010e-03 8.386289999999999578e-01
2.539499999999999869e+00 1.420009999999999883e-01 1.930199999999999971e-02 1.220700000000000084e-02 7.094999999999999744e-03 8.386970000000000258e-01
2.540999999999999925e+00 1.419400000000000106e-01 1.929600000000000065e-02 1.220199999999999931e-02 7.093000000000000346e-03 8.387649999999999828e-01
2.542499999999999982e+00 1.418780000000000041e-01 1.928900000000000059e-02 1.219800000000000051e-02 7.091000000000000081e-03 8.388330000000000508e-01
2.544000000000000039e+00 1.418169999999999986e-01 1.928300000000000153e-02 1.219399999999999998e-02 7.088999999999999815e-03 8.388999999999999790e-01
2.545500000000000096e+00 1.417549999999999921e-01 1.927699999999999900e-02 1.218900000000000018e-02 7.087999999999999683e-03 8.389680000000000470e-01
2.547000000000000153e+00 1.416939999999999866e-01 1.927099999999999994e-02 1.218499999999999965e-02 7.086000000000000285e-03 8.390360000000000040e-01
2.548500000000000210e+00 1.416330000000000089e-01 1.926399999999999987e-02 1.217999999999999985e-02 7.084000000000000019e-03 8.391030000000000433e-01
2.549999999999999822e+00 1.415710000000000024e-01 1.925800000000000081e-02 1.217599999999999932e-02 7.081999999999999754e-03 8.391710000000000003e-01
2.551499999999999879e+00 1.415099999999999969e-01 1.925199999999999828e-02 1.217200000000000053e-02 7.080000000000000356e-03 8.392380000000000395e-01
2.552999999999999936e+00 1.414489999999999914e-01 1.924599999999999922e-02 1.216700000000000073e-02 7.078000000000000090e-03 8.393049999999999677e-01
2.554499999999999993e+00 1.413880000000000137e-01 1.923899999999999916e-02 1.216300000000000020e-02 7.075999999999999825e-03 8.393720000000000070e-01
2.556000000000000050e+00 1.413270000000000082e-01 1.923300000000000010e-02 1.215800000000000040e-02 7.074999999999999692e-03 8.394399999999999640e-01
2.557500000000000107e+00 1.412660000000000027e-01 1.922700000000000103e-02 1.215399999999999987e-02 7.073000000000000294e-03 8.395070000000000032e-01
2.559000000000000163e+00 1.412059999999999982e-01 1.922099999999999850e-02 1.214999999999999934e-02 7.071000000000000028e-03 8.395740000000000425e-01
2.560500000000000220e+00 1.411449999999999927e-01 1.921399999999999844e-02 1.214499999999999955e-02 7.068999999999999763e-03 8.396409999999999707e-01
2.561999999999999833e+00 1.410839999999999872e-01 1.920799999999999938e-02 1.214100000000000075e-02 7.067000000000000365e-03 8.397080000000000100e-01
2.563499999999999890e+00 1.410240000000000105e-01 1.920200000000000032e-02 1.213700000000000022e-02 7.065000000000000099e-03 8.397750000000000492e-01
2.564999999999999947e+00 1.409630000000000050e-01 1.919600000000000126e-02 1.213200000000000042e-02 7.062999999999999834e-03 8.398409999999999487e-01
2.566500000000000004e+00 1.409019999999999995e-01 1.918900000000000119e-02 1.212799999999999989e-02 7.061999999999999701e-03 8.399079999999999879e-01
2.568000000000000060e+00 1.408419999999999950e-01 1.918299999999999866e-02 1.212300000000000010e-02 7.060000000000000303e-03 8.399750000000000272e-01
2.569500000000000117e+00 1.407819999999999905e-01 1.917699999999999960e-02 1.211899999999999956e-02 7.058000000000000038e-03 8.400410000000000377e-01
2.571000000000000174e+00 1.407210000000000127e-01 1.917100000000000054e-02 1.211500000000000077e-02 7.055999999999999772e-03 8.401079999999999659e-01
2.572499999999999787e+00 1.406610000000000082e-01 1.916500000000000148e-02 1.210999999999999924e-02 7.054000000000000374e-03 8.401739999999999764e-01
2.573999999999999844e+00 1.406010000000000038e-01 1.915800000000000142e-02 1.210600000000000044e-02 7.052000000000000109e-03 8.402410000000000156e-01
2.575499999999999901e+00 1.405409999999999993e-01 1.915199999999999889e-02 1.210199999999999991e-02 7.050999999999999976e-03 8.403070000000000261e-01
2.576999999999999957e+00 1.404809999999999948e-01 1.914599999999999982e-02 1.209700000000000011e-02 7.048999999999999710e-03 8.403730000000000366e-01
2.578500000000000014e+00 1.404209999999999903e-01 1.914000000000000076e-02 1.209299999999999958e-02 7.047000000000000312e-03 8.404399999999999649e-01
2.580000000000000071e+00 1.403610000000000135e-01 1.913400000000000170e-02 1.208900000000000079e-02 7.045000000000000047e-03 8.405059999999999754e-01
2.581500000000000128e+00 1.403010000000000090e-01 1.912799999999999917e-02 1.208399999999999926e-02 7.042999999999999781e-03 8.405719999999999859e-01
2.583000000000000185e+00 1.402410000000000045e-01 1.912099999999999911e-02 1.208000000000000046e-02 7.041000000000000383e-03 8.406379999999999963e-01
2.584499999999999797e+00 1.401810000000000000e-01 1.911500000000000005e-02 1.207599999999999993e-02 7.040000000000000251e-03 8.407040000000000068e-01
2.585999999999999854e+00 1.401209999999999956e-01 1.910900000000000098e-02 1.207100000000000013e-02 7.037999999999999985e-03 8.407689999999999886e-01
2.587499999999999911e+00 1.400619999999999921e-01 1.910299999999999845e-02 1.206699999999999960e-02 7.035999999999999720e-03 8.408349999999999991e-01
2.588999999999999968e+00 1.400019999999999876e-01 1.909699999999999939e-02 1.206300000000000081e-02 7.034000000000000322e-03 8.409010000000000096e-01
2.590500000000000025e+00 1.399430000000000118e-01 1.909100000000000033e-02 1.205900000000000027e-02 7.032000000000000056e-03 8.409670000000000201e-01
2.592000000000000082e+00 1.398830000000000073e-01 1.908500000000000127e-02 1.205400000000000048e-02 7.029999999999999791e-03 8.410320000000000018e-01
2.593500000000000139e+00 1.398240000000000038e-01 1.907899999999999874e-02 1.204999999999999995e-02 7.028999999999999658e-03 8.410980000000000123e-01
2.595000000000000195e+00 1.397639999999999993e-01 1.907199999999999868e-02 1.204599999999999942e-02 7.027000000000000260e-03 8.411629999999999940e-01
2.596499999999999808e+00 1.397049999999999959e-01 1.906599999999999961e-02 1.204099999999999962e-02 7.024999999999999994e-03 8.412290000000000045e-01
2.597999999999999865e+00 1.396459999999999924e-01 1.906000000000000055e-02 1.203700000000000082e-02 7.022999999999999729e-03 8.412939999999999863e-01
2.599499999999999922e+00 1.395869999999999889e-01 1.905400000000000149e-02 1.203300000000000029e-02 7.021000000000000331e-03 8.413589999999999680e-01
2.600999999999999979e+00 1.395270000000000121e-01 1.904799999999999896e-02 1.202899999999999976e-02 7.019000000000000065e-03 8.414249999999999785e-01
2.602500000000000036e+00 1.394680000000000086e-01 1.904199999999999990e-02 1.202399999999999997e-02 7.017999999999999933e-03 8.414899999999999602e-01
2.604000000000000092e+00 1.394090000000000051e-01 1.903600000000000084e-02 1.201999999999999943e-02 7.015999999999999667e-03 8.415550000000000530e-01
2.605500000000000149e+00 1.393500000000000016e-01 1.902999999999999831e-02 1.201600000000000064e-02 7.014000000000000269e-03 8.416200000000000347e-01
2.607000000000000206e+00 1.392919999999999991e-01 1.902399999999999924e-02 1.201100000000000084e-02 7.012000000000000004e-03 8.416850000000000165e-01
2.608499999999999819e+00 1.392329999999999957e-01 1.901800000000000018e-02 1.200700000000000031e-02 7.009999999999999738e-03 8.417499999999999982e-01
2.609999999999999876e+00 1.391739999999999922e-01 1.901100000000000012e-02 1.200299999999999978e-02 7.008999999999999606e-03 8.418149999999999800e-01
2.611499999999999932e+00 1.391149999999999887e-01 1.900500000000000106e-02 1.199899999999999925e-02 7.007000000000000207e-03 8.418790000000000440e-01
2.612999999999999989e+00 1.390569999999999862e-01 1.899899999999999853e-02 1.199399999999999945e-02 7.004999999999999942e-03 8.419440000000000257e-01
2.614500000000000046e+00 1.389980000000000104e-01 1.899299999999999947e-02 1.199000000000000066e-02 7.002999999999999677e-03 8.420090000000000074e-01
2.616000000000000103e+00 1.389400000000000079e-01 1.898700000000000040e-02 1.198600000000000013e-02 7.001000000000000278e-03 8.420729999999999604e-01
2.617500000000000160e+00 1.388810000000000044e-01 1.898100000000000134e-02 1.198199999999999960e-02 6.999000000000000013e-03 8.421380000000000532e-01
2.619000000000000217e+00 1.388230000000000020e-01 1.897499999999999881e-02 1.197800000000000080e-02 6.997999999999999880e-03 8.422020000000000062e-01
2.620499999999999829e+00 1.387639999999999985e-01 1.896899999999999975e-02 1.197299999999999927e-02 6.995999999999999615e-03 8.422669999999999879e-01
2.621999999999999886e+00 1.387059999999999960e-01 1.896300000000000069e-02 1.196900000000000047e-02 6.994000000000000217e-03 8.423310000000000519e-01
2.623499999999999943e+00 1.386479999999999935e-01 1.895700000000000163e-02 1.196499999999999994e-02 6.991999999999999951e-03 8.423950000000000049e-01
2.625000000000000000e+00 1.385899999999999910e-01 1.895099999999999910e-02 1.196099999999999941e-02 6.989999999999999686e-03 8.424589999999999579e-01
2.626500000000000057e+00 1.385309999999999875e-01 1.894500000000000003e-02 1.195599999999999961e-02 6.989000000000000420e-03 8.425240000000000506e-01
2.628000000000000114e+00 1.384730000000000127e-01 1.893900000000000097e-02 1.195200000000000082e-02 6.987000000000000155e-03 8.425880000000000036e-01
2.629500000000000171e+00 1.384150000000000102e-01 1.893299999999999844e-02 1.194800000000000029e-02 6.984999999999999890e-03 8.426519999999999566e-01
2.630999999999999783e+00 1.383570000000000078e-01 1.892699999999999938e-02 1.194399999999999976e-02 6.982999999999999624e-03 8.427160000000000206e-01
2.632499999999999840e+00 1.383000000000000063e-01 1.892100000000000032e-02 1.193999999999999923e-02 6.981000000000000226e-03 8.427789999999999448e-01
2.633999999999999897e+00 1.382420000000000038e-01 1.891500000000000126e-02 1.193499999999999943e-02 6.980000000000000093e-03 8.428430000000000089e-01
2.635499999999999954e+00 1.381840000000000013e-01 1.890899999999999873e-02 1.193100000000000063e-02 6.977999999999999828e-03 8.429069999999999618e-01
2.637000000000000011e+00 1.381259999999999988e-01 1.890299999999999966e-02 1.192700000000000010e-02 6.976000000000000430e-03 8.429710000000000258e-01
2.638500000000000068e+00 1.380689999999999973e-01 1.889700000000000060e-02 1.192299999999999957e-02 6.974000000000000164e-03 8.430339999999999501e-01
2.640000000000000124e+00 1.380109999999999948e-01 1.889100000000000154e-02 1.191900000000000077e-02 6.971999999999999899e-03 8.430980000000000141e-01
2.641500000000000181e+00 1.379529999999999923e-01 1.888499999999999901e-02 1.191399999999999924e-02 6.970999999999999766e-03 8.431610000000000493e-01
2.642999999999999794e+00 1.378959999999999908e-01 1.887899999999999995e-02 1.191000000000000045e-02 6.969000000000000368e-03 8.432250000000000023e-01
2.644499999999999851e+00 1.378379999999999883e-01 1.887300000000000089e-02 1.190599999999999992e-02 6.967000000000000103e-03 8.432880000000000376e-01
2.645999999999999908e+00 1.377809999999999868e-01 1.886699999999999836e-02 1.190199999999999939e-02 6.964999999999999837e-03 8.433519999999999905e-01
2.647499999999999964e+00 1.377240000000000131e-01 1.886099999999999929e-02 1.189800000000000059e-02 6.962999999999999572e-03 8.434150000000000258e-01
2.649000000000000021e+00 1.376670000000000116e-01 1.885500000000000023e-02 1.189400000000000006e-02 6.962000000000000306e-03 8.434779999999999500e-01
2.650500000000000078e+00 1.376090000000000091e-01 1.884900000000000117e-02 1.188999999999999953e-02 6.960000000000000041e-03 8.435409999999999853e-01
2.652000000000000135e+00 1.375520000000000076e-01 1.884299999999999864e-02 1.188499999999999973e-02 6.957999999999999775e-03 8.436040000000000205e-01
2.653500000000000192e+00 1.374950000000000061e-01 1.883800000000000058e-02 1.188099999999999920e-02 6.956000000000000377e-03 8.436669999999999447e-01
2.654999999999999805e+00 1.374380000000000046e-01 1.883200000000000152e-02 1.187700000000000040e-02 6.955000000000000245e-03 8.437299999999999800e-01
2.656499999999999861e+00 1.373810000000000031e-01 1.882599999999999899e-02 1.187299999999999987e-02 6.952999999999999979e-03 8.437930000000000152e-01
2.657999999999999918e+00 1.373240000000000016e-01 1.881999999999999992e-02 1.186899999999999934e-02 6.950999999999999714e-03 8.438560000000000505e-01
2.659499999999999975e+00 1.372670000000000001e-01 1.881400000000000086e-02 1.186500000000000055e-02 6.949000000000000316e-03 8.439189999999999747e-01
2.661000000000000032e+00 1.372099999999999986e-01 1.880799999999999833e-02 1.186000000000000075e-02 6.947000000000000050e-03 8.439820000000000100e-01
2.662500000000000089e+00 1.371539999999999981e-01 1.880199999999999927e-02 1.185600000000000022e-02 6.945999999999999917e-03 8.440440000000000165e-01
2.664000000000000146e+00 1.370969999999999966e-01 1.879600000000000021e-02 1.185199999999999969e-02 6.943999999999999652e-03 8.441070000000000517e-01
2.665500000000000203e+00 1.370399999999999952e-01 1.879000000000000115e-02 1.184799999999999916e-02 6.942000000000000254e-03 8.441689999999999472e-01
2.666999999999999815e+00 1.369839999999999947e-01 1.878399999999999861e-02 1.184400000000000036e-02 6.939999999999999988e-03 8.442319999999999824e-01
2.668499999999999872e+00 1.369269999999999932e-01 1.877799999999999955e-02 1.183999999999999983e-02 6.938999999999999856e-03 8.442939999999999889e-01
2.669999999999999929e+00 1.368709999999999927e-01 1.877300000000000149e-02 1.183599999999999930e-02 6.936999999999999590e-03 8.443570000000000242e-01
2.671499999999999986e+00 1.368139999999999912e-01 1.876699999999999896e-02 1.183200000000000050e-02 6.935000000000000192e-03 8.444190000000000307e-01
2.673000000000000043e+00 1.367579999999999907e-01 1.876099999999999990e-02 1.182799999999999997e-02 6.932999999999999927e-03 8.444810000000000372e-01
2.674500000000000099e+00 1.367019999999999902e-01 1.875500000000000084e-02 1.182300000000000018e-02 6.930999999999999661e-03 8.445430000000000437e-01
2.676000000000000156e+00 1.366449999999999887e-01 1.874899999999999831e-02 1.181899999999999964e-02 6.930000000000000396e-03 8.446059999999999679e-01
2.677500000000000213e+00 1.365889999999999882e-01 1.874299999999999924e-02 1.181500000000000085e-02 6.928000000000000130e-03 8.446679999999999744e-01
2.678999999999999826e+00 1.365329999999999877e-01 1.873700000000000018e-02 1.181100000000000032e-02 6.925999999999999865e-03 8.447299999999999809e-01
2.680499999999999883e+00 1.364769999999999872e-01 1.873100000000000112e-02 1.180699999999999979e-02 6.923999999999999599e-03 8.447919999999999874e-01
2.681999999999999940e+00 1.364209999999999867e-01 1.872599999999999959e-02 1.180299999999999926e-02 6.923000000000000334e-03 8.448529999999999651e-01
2.683499999999999996e+00 1.363649999999999862e-01 1.872000000000000053e-02 1.179900000000000046e-02 6.921000000000000069e-03 8.449149999999999716e-01
2.685000000000000053e+00 1.363090000000000135e-01 1.871400000000000147e-02 1.179499999999999993e-02 6.918999999999999803e-03 8.449769999999999781e-01
2.686500000000000110e+00 1.362530000000000130e-01 1.870799999999999894e-02 1.179099999999999940e-02 6.917000000000000405e-03 8.450389999999999846e-01
2.688000000000000167e+00 1.361970000000000125e-01 1.870199999999999987e-02 1.178700000000000060e-02 6.916000000000000272e-03 8.450999999999999623e-01
2.689499999999999780e+00 1.361420000000000130e-01 1.869600000000000081e-02 1.178300000000000007e-02 6.914000000000000007e-03 8.451619999999999688e-01
2.690999999999999837e+00 1.360860000000000125e-01 1.869099999999999928e-02 1.177899999999999954e-02 6.911999999999999741e-03 8.452239999999999753e-01
2.692499999999999893e+00 1.360300000000000120e-01 1.868500000000000022e-02 1.177399999999999974e-02 6.910000000000000343e-03 8.452849999999999531e-01
2.693999999999999950e+00 1.359750000000000125e-01 1.867900000000000116e-02 1.176999999999999921e-02 6.909000000000000211e-03 8.453460000000000418e-01
2.695500000000000007e+00 1.359190000000000120e-01 1.867299999999999863e-02 1.176600000000000042e-02 6.906999999999999945e-03 8.454080000000000483e-01
2.697000000000000064e+00 1.358640000000000125e-01 1.866699999999999957e-02 1.176199999999999989e-02 6.904999999999999680e-03 8.454690000000000261e-01
2.698500000000000121e+00 1.358080000000000120e-01 1.866200000000000150e-02 1.175799999999999935e-02 6.903000000000000282e-03 8.455300000000000038e-01
2.700000000000000178e+00 1.357530000000000125e-01 1.865599999999999897e-02 1.175400000000000056e-02 6.902000000000000149e-03 8.455909999999999815e-01
2.701499999999999790e+00 1.356970000000000121e-01 1.864999999999999991e-02 1.175000000000000003e-02 6.899999999999999883e-03 8.456529999999999880e-01
2.702999999999999847e+00 1.356420000000000126e-01 1.864400000000000085e-02 1.174599999999999950e-02 6.897999999999999618e-03 8.457139999999999658e-01
2.704499999999999904e+00 1.355870000000000131e-01 1.863799999999999832e-02 1.174200000000000070e-02 6.896000000000000220e-03 8.457750000000000545e-01
2.705999999999999961e+00 1.355320000000000136e-01 1.863300000000000026e-02 1.173800000000000017e-02 6.895000000000000087e-03 8.458360000000000323e-01
2.707500000000000018e+00 1.354769999999999863e-01 1.862700000000000120e-02 1.173399999999999964e-02 6.892999999999999822e-03 8.458970000000000100e-01
2.709000000000000075e+00 1.354219999999999868e-01 1.862099999999999866e-02 1.173000000000000084e-02 6.891000000000000424e-03 8.459569999999999590e-01
2.710500000000000131e+00 1.353669999999999873e-01 1.861499999999999960e-02 1.172600000000000031e-02 6.889000000000000158e-03 8.460180000000000478e-01
2.712000000000000188e+00 1.353119999999999878e-01 1.861000000000000154e-02 1.172199999999999978e-02 6.888000000000000025e-03 8.460790000000000255e-01
2.713499999999999801e+00 1.352569999999999883e-01 1.860399999999999901e-02 1.171799999999999925e-02 6.885999999999999760e-03 8.461400000000000032e-01
2.714999999999999858e+00 1.352019999999999889e-01 1.859799999999999995e-02 1.171400000000000045e-02 6.884000000000000362e-03 8.461999999999999522e-01
2.716499999999999915e+00 1.351469999999999894e-01 1.859200000000000089e-02 1.170999999999999992e-02 6.882000000000000096e-03 8.462610000000000410e-01
2.717999999999999972e+00 1.350919999999999899e-01 1.858699999999999936e-02 1.170599999999999939e-02 6.880999999999999964e-03 8.463209999999999900e-01
2.719500000000000028e+00 1.350379999999999914e-01 1.858100000000000029e-02 1.170200000000000060e-02 6.878999999999999698e-03 8.463819999999999677e-01
2.721000000000000085e+00 1.349829999999999919e-01 1.857500000000000123e-02 1.169800000000000006e-02 6.877000000000000300e-03 8.464420000000000277e-01
2.722500000000000142e+00 1.349279999999999924e-01 1.856899999999999870e-02 1.169399999999999953e-02 6.875000000000000035e-03 8.465019999999999767e-01
2.724000000000000199e+00 1.348739999999999939e-01 1.856400000000000064e-02 1.169000000000000074e-02 6.873999999999999902e-03 8.465629999999999544e-01
2.725499999999999812e+00 1.348189999999999944e-01 1.855800000000000158e-02 1.168600000000000021e-02 6.871999999999999637e-03 8.466230000000000144e-01
2.726999999999999869e+00 1.347649999999999959e-01 1.855199999999999905e-02 1.168199999999999968e-02 6.870000000000000238e-03 8.466829999999999634e-01
2.728499999999999925e+00 1.347109999999999974e-01 1.854599999999999999e-02 1.167799999999999915e-02 6.867999999999999973e-03 8.467430000000000234e-01
2.729999999999999982e+00 1.346559999999999979e-01 1.854099999999999845e-02 1.167400000000000035e-02 6.866999999999999840e-03 8.468029999999999724e-01
2.731500000000000039e+00 1.346019999999999994e-01 1.853499999999999939e-02 1.166999999999999982e-02 6.864999999999999575e-03 8.468630000000000324e-01
2.733000000000000096e+00 1.345480000000000009e-01 1.852900000000000033e-02 1.166599999999999929e-02 6.863000000000000177e-03 8.469229999999999814e-01
2.734500000000000153e+00 1.344940000000000024e-01 1.852399999999999880e-02 1.166200000000000049e-02 6.862000000000000044e-03 8.469830000000000414e-01
2.736000000000000210e+00 1.344390000000000029e-01 1.851799999999999974e-02 1.165799999999999996e-02 6.859999999999999779e-03 8.470429999999999904e-01
2.737499999999999822e+00 1.343850000000000044e-01 1.851200000000000068e-02 1.165399999999999943e-02 6.858000000000000380e-03 8.471020000000000216e-01
2.738999999999999879e+00 1.343310000000000060e-01 1.850699999999999915e-02 1.165000000000000063e-02 6.856000000000000115e-03 8.471619999999999706e-01
2.740499999999999936e+00 1.342770000000000075e-01 1.850100000000000008e-02 1.164600000000000010e-02 6.854999999999999982e-03 8.472220000000000306e-01
2.741999999999999993e+00 1.342230000000000090e-01 1.849500000000000102e-02 1.164199999999999957e-02 6.852999999999999717e-03 8.472809999999999508e-01
2.743500000000000050e+00 1.341700000000000115e-01 1.848999999999999949e-02 1.163800000000000077e-02 6.851000000000000319e-03 8.473410000000000108e-01
2.745000000000000107e+00 1.341160000000000130e-01 1.848400000000000043e-02 1.163400000000000024e-02 6.849000000000000053e-03 8.474000000000000421e-01
2.746500000000000163e+00 1.340619999999999867e-01 1.847800000000000137e-02 1.163100000000000071e-02 6.847999999999999921e-03 8.474599999999999911e-01
2.748000000000000220e+00 1.340079999999999882e-01 1.847299999999999984e-02 1.162700000000000018e-02 6.845999999999999655e-03 8.475190000000000223e-01
2.749499999999999833e+00 1.339549999999999907e-01 1.846700000000000078e-02 1.162299999999999965e-02 6.844000000000000257e-03 8.475780000000000536e-01
2.750999999999999890e+00 1.339009999999999923e-01 1.846100000000000171e-02 1.161900000000000086e-02 6.843000000000000124e-03 8.476380000000000026e-01
2.752499999999999947e+00 1.338479999999999948e-01 1.845600000000000018e-02 1.161500000000000032e-02 6.840999999999999859e-03 8.476970000000000338e-01
2.754000000000000004e+00 1.337939999999999963e-01 1.845000000000000112e-02 1.161099999999999979e-02 6.838999999999999593e-03 8.477559999999999540e-01
2.755500000000000060e+00 1.337409999999999988e-01 1.844399999999999859e-02 1.160699999999999926e-02 6.837000000000000195e-03 8.478149999999999853e-01
2.757000000000000117e+00 1.336870000000000003e-01 1.843900000000000053e-02 1.160300000000000047e-02 6.836000000000000063e-03 8.478740000000000165e-01
2.758500000000000174e+00 1.336340000000000028e-01 1.843300000000000147e-02 1.159899999999999994e-02 6.833999999999999797e-03 8.479330000000000478e-01
2.759999999999999787e+00 1.335810000000000053e-01 1.842699999999999894e-02 1.159499999999999940e-02 6.832000000000000399e-03 8.479919999999999680e-01
2.761499999999999844e+00 1.335270000000000068e-01 1.842200000000000087e-02 1.159100000000000061e-02 6.831000000000000266e-03 8.480509999999999993e-01
2.762999999999999901e+00 1.334740000000000093e-01 1.841599999999999834e-02 1.158700000000000008e-02 6.829000000000000001e-03 8.481100000000000305e-01
2.764499999999999957e+00 1.334210000000000118e-01 1.841100000000000028e-02 1.158299999999999955e-02 6.826999999999999735e-03 8.481680000000000330e-01
2.766000000000000014e+00 1.333679999999999866e-01 1.840500000000000122e-02 1.158000000000000002e-02 6.825000000000000337e-03 8.482269999999999532e-01
2.767500000000000071e+00 1.333149999999999891e-01 1.839899999999999869e-02 1.157599999999999948e-02 6.824000000000000205e-03 8.482859999999999845e-01
2.769000000000000128e+00 1.332619999999999916e-01 1.839400000000000063e-02 1.157200000000000069e-02 6.821999999999999939e-03 8.483439999999999870e-01
2.770500000000000185e+00 1.332089999999999941e-01 1.838800000000000157e-02 1.156800000000000016e-02 6.819999999999999674e-03 8.484030000000000182e-01
2.771999999999999797e+00 1.331559999999999966e-01 1.838300000000000003e-02 1.156399999999999963e-02 6.819000000000000408e-03 8.484610000000000207e-01
2.773499999999999854e+00 1.331029999999999991e-01 1.837700000000000097e-02 1.156000000000000083e-02 6.817000000000000143e-03 8.485200000000000520e-01
2.774999999999999911e+00 1.330500000000000016e-01 1.837099999999999844e-02 1.155600000000000030e-02 6.814999999999999877e-03 8.485780000000000545e-01
2.776499999999999968e+00 1.329980000000000051e-01 1.836600000000000038e-02 1.155199999999999977e-02 6.813999999999999745e-03 8.486369999999999747e-01
2.778000000000000025e+00 1.329450000000000076e-01 1.836000000000000132e-02 1.154799999999999924e-02 6.812000000000000347e-03 8.486949999999999772e-01
2.779500000000000082e+00 1.328920000000000101e-01 1.835499999999999979e-02 1.154499999999999971e-02 6.810000000000000081e-03 8.487529999999999797e-01
2.781000000000000139e+00 1.328400000000000136e-01 1.834900000000000073e-02 1.154099999999999918e-02 6.807999999999999816e-03 8.488109999999999822e-01
2.782500000000000195e+00 1.327869999999999884e-01 1.834399999999999920e-02 1.153700000000000038e-02 6.806999999999999683e-03 8.488689999999999847e-01
2.783999999999999808e+00 1.327349999999999919e-01 1.833800000000000013e-02 1.153299999999999985e-02 6.805000000000000285e-03 8.489269999999999872e-01
2.785499999999999865e+00 1.326819999999999944e-01 1.833200000000000107e-02 1.152899999999999932e-02 6.803000000000000019e-03 8.489849999999999897e-01
2.786999999999999922e+00 1.326299999999999979e-01 1.832699999999999954e-02 1.152500000000000052e-02 6.801999999999999887e-03 8.490429999999999922e-01
2.788499999999999979e+00 1.325770000000000004e-01 1.832100000000000048e-02 1.152099999999999999e-02 6.799999999999999621e-03 8.491009999999999946e-01
2.790000000000000036e+00 1.325250000000000039e-01 1.831599999999999895e-02 1.151800000000000046e-02 6.798000000000000223e-03 8.491589999999999971e-01
2.791500000000000092e+00 1.324730000000000074e-01 1.830999999999999989e-02 1.151399999999999993e-02 6.797000000000000090e-03 8.492169999999999996e-01
2.793000000000000149e+00 1.324210000000000109e-01 1.830499999999999836e-02 1.150999999999999940e-02 6.794999999999999825e-03 8.492750000000000021e-01
2.794500000000000206e+00 1.323689999999999867e-01 1.829899999999999929e-02 1.150600000000000060e-02 6.793000000000000427e-03 8.493319999999999759e-01
2.795999999999999819e+00 1.323159999999999892e-01 1.829400000000000123e-02 1.150200000000000007e-02 6.792000000000000294e-03 8.493899999999999784e-01
2.797499999999999876e+00 1.322639999999999927e-01 1.828799999999999870e-02 1.149799999999999954e-02 6.790000000000000029e-03 8.494469999999999521e-01
2.798999999999999932e+00 1.322119999999999962e-01 1.828300000000000064e-02 1.149400000000000074e-02 6.787999999999999763e-03 8.495049999999999546e-01
2.800499999999999989e+00 1.321599999999999997e-01 1.827700000000000158e-02 1.149099999999999948e-02 6.786000000000000365e-03 8.495620000000000394e-01
2.802000000000000046e+00 1.321080000000000032e-01 1.827200000000000005e-02 1.148700000000000068e-02 6.785000000000000232e-03 8.496200000000000419e-01
2.803500000000000103e+00 1.320570000000000077e-01 1.826600000000000099e-02 1.148300000000000015e-02 6.782999999999999967e-03 8.496770000000000156e-01
2.805000000000000160e+00 1.320050000000000112e-01 1.826099999999999945e-02 1.147899999999999962e-02 6.780999999999999701e-03 8.497350000000000181e-01
2.806500000000000217e+00 1.319529999999999870e-01 1.825500000000000039e-02 1.147500000000000082e-02 6.779999999999999569e-03 8.497919999999999918e-01
2.807999999999999829e+00 1.319009999999999905e-01 1.824999999999999886e-02 1.147199999999999956e-02 6.778000000000000171e-03 8.498489999999999656e-01
2.809499999999999886e+00 1.318499999999999950e-01 1.824399999999999980e-02 1.146800000000000076e-02 6.775999999999999905e-03 8.499060000000000503e-01
2.810999999999999943e+00 1.317979999999999985e-01 1.823899999999999827e-02 1.146400000000000023e-02 6.774999999999999772e-03 8.499630000000000241e-01
2.812500000000000000e+00 1.317460000000000020e-01 1.823299999999999921e-02 1.145999999999999970e-02 6.773000000000000374e-03 8.500199999999999978e-01
2.814000000000000057e+00 1.316950000000000065e-01 1.822800000000000115e-02 1.145599999999999917e-02 6.771000000000000109e-03 8.500769999999999715e-01
2.815500000000000114e+00 1.316430000000000100e-01 1.822199999999999862e-02 1.145299999999999964e-02 6.769999999999999976e-03 8.501339999999999453e-01
2.817000000000000171e+00 1.315919999999999868e-01 1.821700000000000055e-02 1.144900000000000084e-02 6.767999999999999711e-03 8.501910000000000300e-01
2.818499999999999783e+00 1.315409999999999913e-01 1.821100000000000149e-02 1.144500000000000031e-02 6.766000000000000313e-03 8.502480000000000038e-01
2.819999999999999840e+00 1.314889999999999948e-01 1.820599999999999996e-02 1.144099999999999978e-02 6.765000000000000180e-03 8.503049999999999775e-01
2.821499999999999897e+00 1.314379999999999993e-01 1.820000000000000090e-02 1.143699999999999925e-02 6.762999999999999914e-03 8.503619999999999512e-01
2.822999999999999954e+00 1.313870000000000038e-01 1.819499999999999937e-02 1.143399999999999972e-02 6.760999999999999649e-03 8.504180000000000073e-01
2.824500000000000011e+00 1.313360000000000083e-01 1.818900000000000031e-02 1.142999999999999919e-02 6.760000000000000384e-03 8.504749999999999810e-01
2.826000000000000068e+00 1.312850000000000128e-01 1.818399999999999878e-02 1.142600000000000039e-02 6.758000000000000118e-03 8.505310000000000370e-01
2.827500000000000124e+00 1.312329999999999885e-01 1.817900000000000071e-02 1.142199999999999986e-02 6.755999999999999853e-03 8.505880000000000107e-01
2.829000000000000181e+00 1.311819999999999931e-01 1.817300000000000165e-02 1.141799999999999933e-02 6.754999999999999720e-03 8.506439999999999557e-01
2.830499999999999794e+00 1.311309999999999976e-01 1.816800000000000012e-02 1.141499999999999980e-02 6.753000000000000322e-03 8.507010000000000405e-01
2.831999999999999851e+00 1.310800000000000021e-01 1.816200000000000106e-02 1.141099999999999927e-02 6.751000000000000056e-03 8.507569999999999855e-01
2.833499999999999908e+00 1.310300000000000076e-01 1.815699999999999953e-02 1.140700000000000047e-02 6.749999999999999924e-03 8.508139999999999592e-01
2.834999999999999964e+00 1.309790000000000121e-01 1.815100000000000047e-02 1.140299999999999994e-02 6.747999999999999658e-03 8.508700000000000152e-01
2.836500000000000021e+00 1.309279999999999888e-01 1.814599999999999894e-02 1.140000000000000041e-02 6.746000000000000260e-03 8.509259999999999602e-01
2.838000000000000078e+00 1.308769999999999933e-01 1.814100000000000087e-02 1.139599999999999988e-02 6.745000000000000127e-03 8.509820000000000162e-01
2.839500000000000135e+00 1.308259999999999978e-01 1.813499999999999834e-02 1.139199999999999935e-02 6.742999999999999862e-03 8.510379999999999612e-01
2.841000000000000192e+00 1.307760000000000034e-01 1.813000000000000028e-02 1.138800000000000055e-02 6.740999999999999596e-03 8.510940000000000172e-01
2.842499999999999805e+00 1.307250000000000079e-01 1.812400000000000122e-02 1.138499999999999929e-02 6.740000000000000331e-03 8.511499999999999622e-01
2.843999999999999861e+00 1.306750000000000134e-01 1.811899999999999969e-02 1.138100000000000049e-02 6.738000000000000066e-03 8.512060000000000182e-01
2.845499999999999918e+00 1.306239999999999901e-01 1.811400000000000163e-02 1.137699999999999996e-02 6.735999999999999800e-03 8.512619999999999632e-01
2.846999999999999975e+00 1.305739999999999956e-01 1.810799999999999910e-02 1.137299999999999943e-02 6.734999999999999667e-03 8.513180000000000192e-01
2.848500000000000032e+00 1.305230000000000001e-01 1.810300000000000104e-02 1.136999999999999990e-02 6.733000000000000269e-03 8.513739999999999641e-01
2.850000000000000089e+00 1.304730000000000056e-01 1.809699999999999850e-02 1.136599999999999937e-02 6.731000000000000004e-03 8.514300000000000201e-01
2.851500000000000146e+00 1.304220000000000101e-01 1.809200000000000044e-02 1.136200000000000057e-02 6.729999999999999871e-03 8.514859999999999651e-01
2.853000000000000203e+00 1.303719999999999879e-01 1.808699999999999891e-02 1.135899999999999931e-02 6.727999999999999606e-03 8.515409999999999924e-01
2.854499999999999815e+00 1.303219999999999934e-01 1.808099999999999985e-02 1.135500000000000051e-02 6.727000000000000340e-03 8.515970000000000484e-01
2.855999999999999872e+00 1.302719999999999989e-01 1.807599999999999832e-02 1.135099999999999998e-02 6.725000000000000075e-03 8.516519999999999646e-01
2.857499999999999929e+00 1.302210000000000034e-01 1.807100000000000026e-02 1.134699999999999945e-02 6.722999999999999809e-03 8.517080000000000206e-01
2.858999999999999986e+00 1.301710000000000089e-01 1.806500000000000120e-02 1.134399999999999992e-02 6.721999999999999677e-03 8.517630000000000479e-01
2.860500000000000043e+00 1.301209999999999867e-01 1.805999999999999966e-02 1.133999999999999939e-02 6.720000000000000279e-03 8.518189999999999928e-01
2.862000000000000099e+00 1.300709999999999922e-01 1.805500000000000160e-02 1.133600000000000059e-02 6.718000000000000013e-03 8.518740000000000201e-01
2.863500000000000156e+00 1.300209999999999977e-01 1.804899999999999907e-02 1.133299999999999932e-02 6.716999999999999880e-03 8.519299999999999651e-01
2.865000000000000213e+00 1.299710000000000032e-01 1.804400000000000101e-02 1.132900000000000053e-02 6.714999999999999615e-03 8.519849999999999923e-01
2.866499999999999826e+00 1.299210000000000087e-01 1.803899999999999948e-02 1.132500000000000000e-02 6.713000000000000217e-03 8.520400000000000196e-01
2.867999999999999883e+00 1.298719999999999875e-01 1.803300000000000042e-02 1.132099999999999947e-02 6.712000000000000084e-03 8.520950000000000468e-01
2.869499999999999940e+00 1.298219999999999930e-01 1.802799999999999889e-02 1.131799999999999994e-02 6.709999999999999819e-03 8.521499999999999631e-01
2.870999999999999996e+00 1.297719999999999985e-01 1.802300000000000083e-02 1.131399999999999940e-02 6.708000000000000421e-03 8.522049999999999903e-01
2.872500000000000053e+00 1.297220000000000040e-01 1.801699999999999829e-02 1.131000000000000061e-02 6.707000000000000288e-03 8.522600000000000176e-01
2.874000000000000110e+00 1.296730000000000105e-01 1.801200000000000023e-02 1.130699999999999934e-02 6.705000000000000022e-03 8.523150000000000448e-01
2.875500000000000167e+00 1.296229999999999882e-01 1.800699999999999870e-02 1.130300000000000055e-02 6.703999999999999890e-03 8.523699999999999610e-01
2.876999999999999780e+00 1.295739999999999947e-01 1.800099999999999964e-02 1.129900000000000002e-02 6.701999999999999624e-03 8.524249999999999883e-01
2.878499999999999837e+00 1.295240000000000002e-01 1.799600000000000158e-02 1.129600000000000048e-02 6.700000000000000226e-03 8.524800000000000155e-01
2.879999999999999893e+00 1.294750000000000068e-01 1.799100000000000005e-02 1.129199999999999995e-02 6.699000000000000093e-03 8.525350000000000428e-01
2.881499999999999950e+00 1.294250000000000123e-01 1.798500000000000099e-02 1.128799999999999942e-02 6.696999999999999828e-03 8.525890000000000413e-01
2.883000000000000007e+00 1.293759999999999910e-01 1.797999999999999945e-02 1.128499999999999989e-02 6.695000000000000430e-03 8.526439999999999575e-01
2.884500000000000064e+00 1.293259999999999965e-01 1.797500000000000139e-02 1.128099999999999936e-02 6.694000000000000297e-03 8.526989999999999847e-01
2.886000000000000121e+00 1.292770000000000030e-01 1.796899999999999886e-02 1.127700000000000057e-02 6.692000000000000032e-03 8.527529999999999832e-01
2.887500000000000178e+00 1.292280000000000095e-01 1.796400000000000080e-02 1.127399999999999930e-02 6.690999999999999899e-03 8.528080000000000105e-01
2.888999999999999790e+00 1.291789999999999883e-01 1.795899999999999927e-02 1.127000000000000050e-02 6.688999999999999634e-03 8.528620000000000090e-01
2.890499999999999847e+00 1.291299999999999948e-01 1.795400000000000121e-02 1.126599999999999997e-02 6.687000000000000235e-03 8.529170000000000362e-01
2.891999999999999904e+00 1.290800000000000003e-01 1.794799999999999868e-02 1.126300000000000044e-02 6.686000000000000103e-03 8.529710000000000347e-01
2.893499999999999961e+00 1.290310000000000068e-01 1.794300000000000062e-02 1.125899999999999991e-02 6.683999999999999837e-03 8.530259999999999510e-01
2.895000000000000018e+00 1.289820000000000133e-01 1.793799999999999908e-02 1.125499999999999938e-02 6.681999999999999572e-03 8.530799999999999494e-01
2.896500000000000075e+00 1.289329999999999921e-01 1.793300000000000102e-02 1.125199999999999985e-02 6.681000000000000306e-03 8.531339999999999479e-01
2.898000000000000131e+00 1.288839999999999986e-01 1.792699999999999849e-02 1.124799999999999932e-02 6.679000000000000041e-03 8.531879999999999464e-01
2.899500000000000188e+00 1.288360000000000061e-01 1.792200000000000043e-02 1.124499999999999979e-02 6.677999999999999908e-03 8.532419999999999449e-01
2.900999999999999801e+00 1.287870000000000126e-01 1.791699999999999890e-02 1.124099999999999926e-02 6.675999999999999643e-03 8.532969999999999722e-01
2.902499999999999858e+00 1.287379999999999913e-01 1.791200000000000084e-02 1.123700000000000046e-02 6.674000000000000245e-03 8.533509999999999707e-01
2.903999999999999915e+00 1.286889999999999978e-01 1.790599999999999831e-02 1.123399999999999919e-02 6.673000000000000112e-03 8.534049999999999692e-01
2.905499999999999972e+00 1.286400000000000043e-01 1.790100000000000025e-02 1.123000000000000040e-02 6.670999999999999847e-03 8.534589999999999677e-01
2.907000000000000028e+00 1.285920000000000119e-01 1.789599999999999871e-02 1.122599999999999987e-02 6.668999999999999581e-03 8.535120000000000484e-01
2.908500000000000085e+00 1.285429999999999906e-01 1.789100000000000065e-02 1.122300000000000034e-02 6.668000000000000316e-03 8.535660000000000469e-01
2.910000000000000142e+00 1.284949999999999981e-01 1.788500000000000159e-02 1.121899999999999981e-02 6.666000000000000050e-03 8.536200000000000454e-01
2.911500000000000199e+00 1.284460000000000046e-01 1.788000000000000006e-02 1.121600000000000028e-02 6.664999999999999918e-03 8.536740000000000439e-01
2.912999999999999812e+00 1.283980000000000121e-01 1.787499999999999853e-02 1.121199999999999974e-02 6.662999999999999652e-03 8.537280000000000424e-01
2.914499999999999869e+00 1.283489999999999909e-01 1.787000000000000047e-02 1.120799999999999921e-02 6.661000000000000254e-03 8.537810000000000121e-01
2.915999999999999925e+00 1.283009999999999984e-01 1.786400000000000141e-02 1.120499999999999968e-02 6.660000000000000121e-03 8.538350000000000106e-01
2.917499999999999982e+00 1.282520000000000049e-01 1.785899999999999987e-02 1.120099999999999915e-02 6.657999999999999856e-03 8.538879999999999804e-01
2.919000000000000039e+00 1.282040000000000124e-01 1.785399999999999834e-02 1.119799999999999962e-02 6.656999999999999723e-03 8.539419999999999789e-01
2.920500000000000096e+00 1.281559999999999921e-01 1.784900000000000028e-02 1.119400000000000082e-02 6.655000000000000325e-03 8.539949999999999486e-01
2.922000000000000153e+00 1.281069999999999987e-01 1.784399999999999875e-02 1.119000000000000029e-02 6.653000000000000060e-03 8.540489999999999471e-01
2.923500000000000210e+00 1.280590000000000062e-01 1.783799999999999969e-02 1.118700000000000076e-02 6.651999999999999927e-03 8.541020000000000278e-01
2.924999999999999822e+00 1.280110000000000137e-01 1.783300000000000163e-02 1.118300000000000023e-02 6.649999999999999661e-03 8.541560000000000263e-01
2.926499999999999879e+00 1.279629999999999934e-01 1.782800000000000010e-02 1.118000000000000070e-02 6.649000000000000396e-03 8.542089999999999961e-01
2.927999999999999936e+00 1.279150000000000009e-01 1.782299999999999857e-02 1.117600000000000017e-02 6.647000000000000131e-03 8.542619999999999658e-01
2.929499999999999993e+00 1.278670000000000084e-01 1.781800000000000050e-02 1.117199999999999964e-02 6.644999999999999865e-03 8.543150000000000466e-01
2.931000000000000050e+00 1.278189999999999882e-01 1.781299999999999897e-02 1.116900000000000011e-02 6.643999999999999732e-03 8.543680000000000163e-01
2.932500000000000107e+00 1.277709999999999957e-01 1.780699999999999991e-02 1.116499999999999958e-02 6.642000000000000334e-03 8.544220000000000148e-01
2.934000000000000163e+00 1.277230000000000032e-01 1.780199999999999838e-02 1.116200000000000005e-02 6.641000000000000202e-03 8.544749999999999845e-01
2.935500000000000220e+00 1.276750000000000107e-01 1.779700000000000032e-02 1.115799999999999952e-02 6.638999999999999936e-03 8.545279999999999543e-01
2.936999999999999833e+00 1.276269999999999905e-01 1.779199999999999879e-02 1.115499999999999999e-02 6.636999999999999671e-03 8.545810000000000350e-01
2.938499999999999890e+00 1.275799999999999990e-01 1.778700000000000073e-02 1.115099999999999945e-02 6.636000000000000405e-03 8.546340000000000048e-01
2.939999999999999947e+00 1.275320000000000065e-01 1.778199999999999920e-02 1.114700000000000066e-02 6.634000000000000140e-03 8.546859999999999458e-01
2.941500000000000004e+00 1.274839999999999862e-01 1.777600000000000013e-02 1.114399999999999939e-02 6.633000000000000007e-03 8.547390000000000265e-01
2.943000000000000060e+00 1.274369999999999947e-01 1.777099999999999860e-02 1.114000000000000060e-02 6.630999999999999742e-03 8.547919999999999963e-01
2.944500000000000117e+00 1.273890000000000022e-01 1.776600000000000054e-02 1.113699999999999933e-02 6.629000000000000344e-03 8.548449999999999660e-01
2.946000000000000174e+00 1.273420000000000107e-01 1.776099999999999901e-02 1.113300000000000053e-02 6.628000000000000211e-03 8.548970000000000180e-01
2.947499999999999787e+00 1.272939999999999905e-01 1.775600000000000095e-02 1.112999999999999927e-02 6.625999999999999945e-03 8.549499999999999877e-01
2.948999999999999844e+00 1.272469999999999990e-01 1.775099999999999942e-02 1.112600000000000047e-02 6.624999999999999813e-03 8.550029999999999575e-01
2.950499999999999901e+00 1.271990000000000065e-01 1.774600000000000136e-02 1.112299999999999921e-02 6.623000000000000415e-03 8.550550000000000095e-01
2.951999999999999957e+00 1.271519999999999873e-01 1.773999999999999883e-02 1.111900000000000041e-02 6.621000000000000149e-03 8.551079999999999792e-01
2.953500000000000014e+00 1.271039999999999948e-01 1.773500000000000076e-02 1.111499999999999988e-02 6.620000000000000016e-03 8.551600000000000312e-01
2.955000000000000071e+00 1.270570000000000033e-01 1.772999999999999923e-02 1.111200000000000035e-02 6.617999999999999751e-03 8.552130000000000010e-01
2.956500000000000128e+00 1.270100000000000118e-01 1.772500000000000117e-02 1.110799999999999982e-02 6.616999999999999618e-03 8.552650000000000530e-01
2.958000000000000185e+00 1.269629999999999925e-01 1.771999999999999964e-02 1.110500000000000029e-02 6.615000000000000220e-03 8.553169999999999940e-01
2.959499999999999797e+00 1.269160000000000010e-01 1.771500000000000158e-02 1.110099999999999976e-02 6.612999999999999955e-03 8.553699999999999637e-01
2.960999999999999854e+00 1.268680000000000085e-01 1.771000000000000005e-02 1.109800000000000023e-02 6.611999999999999822e-03 8.554220000000000157e-01
2.962499999999999911e+00 1.268209999999999893e-01 1.770499999999999852e-02 1.109399999999999969e-02 6.610000000000000424e-03 8.554739999999999567e-01
2.963999999999999968e+00 1.267739999999999978e-01 1.770000000000000046e-02 1.109100000000000016e-02 6.609000000000000291e-03 8.555260000000000087e-01
2.965500000000000025e+00 1.267270000000000063e-01 1.769400000000000139e-02 1.108699999999999963e-02 6.607000000000000026e-03 8.555779999999999497e-01
2.967000000000000082e+00 1.266799999999999871e-01 1.768899999999999986e-02 1.108400000000000010e-02 6.605999999999999893e-03 8.556300000000000017e-01
2.968500000000000139e+00 1.266329999999999956e-01 1.768399999999999833e-02 1.107999999999999957e-02 6.603999999999999627e-03 8.556820000000000537e-01
2.970000000000000195e+00 1.265870000000000051e-01 1.767900000000000027e-02 1.107700000000000004e-02 6.602000000000000229e-03 8.557339999999999947e-01
2.971499999999999808e+00 1.265400000000000136e-01 1.767399999999999874e-02 1.107299999999999951e-02 6.601000000000000097e-03 8.557860000000000467e-01
2.972999999999999865e+00 1.264929999999999943e-01 1.766900000000000068e-02 1.106999999999999998e-02 6.598999999999999831e-03 8.558379999999999876e-01
2.974499999999999922e+00 1.264460000000000028e-01 1.766399999999999915e-02 1.106599999999999945e-02 6.597999999999999698e-03 8.558900000000000396e-01
2.975999999999999979e+00 1.263990000000000113e-01 1.765900000000000108e-02 1.106299999999999992e-02 6.596000000000000300e-03 8.559419999999999806e-01
2.977500000000000036e+00 1.263529999999999931e-01 1.765399999999999955e-02 1.105899999999999939e-02 6.595000000000000168e-03 8.559930000000000039e-01
2.979000000000000092e+00 1.263060000000000016e-01 1.764900000000000149e-02 1.105599999999999986e-02 6.592999999999999902e-03 8.560449999999999449e-01
2.980500000000000149e+00 1.262600000000000111e-01 1.764399999999999996e-02 1.105199999999999932e-02 6.590999999999999637e-03 8.560969999999999969e-01
2.982000000000000206e+00 1.262129999999999919e-01 1.763899999999999843e-02 1.104899999999999979e-02 6.590000000000000371e-03 8.561480000000000201e-01
2.983499999999999819e+00 1.261670000000000014e-01 1.763400000000000037e-02 1.104499999999999926e-02 6.588000000000000106e-03 8.561999999999999611e-01
2.984999999999999876e+00 1.261200000000000099e-01 1.762899999999999884e-02 1.104199999999999973e-02 6.586999999999999973e-03 8.562509999999999843e-01
2.986499999999999932e+00 1.260739999999999916e-01 1.762400000000000078e-02 1.103799999999999920e-02 6.584999999999999708e-03 8.563030000000000364e-01
2.987999999999999989e+00 1.260270000000000001e-01 1.761899999999999925e-02 1.103499999999999967e-02 6.583999999999999575e-03 8.563539999999999486e-01
2.989500000000000046e+00 1.259810000000000096e-01 1.761300000000000018e-02 1.103099999999999914e-02 6.582000000000000177e-03 8.564060000000000006e-01
2.991000000000000103e+00 1.259349999999999914e-01 1.760799999999999865e-02 1.102799999999999961e-02 6.579999999999999911e-03 8.564570000000000238e-01
2.992500000000000160e+00 1.258879999999999999e-01 1.760300000000000059e-02 1.102500000000000008e-02 6.578999999999999779e-03 8.565080000000000471e-01
2.994000000000000217e+00 1.258420000000000094e-01 1.759799999999999906e-02 1.102099999999999955e-02 6.577000000000000381e-03 8.565589999999999593e-01
2.995499999999999829e+00 1.257959999999999912e-01 1.759300000000000100e-02 1.101800000000000002e-02 6.576000000000000248e-03 8.566110000000000113e-01
2.996999999999999886e+00 1.257500000000000007e-01 1.758799999999999947e-02 1.101399999999999949e-02 6.573999999999999982e-03 8.566620000000000346e-01
2.998499999999999943e+00 1.257040000000000102e-01 1.758300000000000141e-02 1.101099999999999995e-02 6.572999999999999850e-03 8.567129999999999468e-01
3.000000000000000000e+00 1.256579999999999919e-01 1.757799999999999987e-02 1.100699999999999942e-02 6.570999999999999584e-03 8.567639999999999700e-01
3.001500000000000057e+00 1.256120000000000014e-01 1.757299999999999834e-02 1.100399999999999989e-02 6.570000000000000319e-03 8.568149999999999933e-01
3.003000000000000114e+00 1.255660000000000109e-01 1.756800000000000028e-02 1.099999999999999936e-02 6.568000000000000053e-03 8.568660000000000165e-01
3.004500000000000171e+00 1.255199999999999927e-01 1.756299999999999875e-02 1.099699999999999983e-02 6.565999999999999788e-03 8.569170000000000398e-01
3.005999999999999783e+00 1.254740000000000022e-01 1.755800000000000069e-02 1.099299999999999930e-02 6.564999999999999655e-03 8.569679999999999520e-01
3.007499999999999840e+00 1.254280000000000117e-01 1.755299999999999916e-02 1.098999999999999977e-02 6.563000000000000257e-03 8.570189999999999753e-01
3.008999999999999897e+00 1.253819999999999935e-01 1.754800000000000110e-02 1.098700000000000024e-02 6.562000000000000124e-03 8.570689999999999698e-01
3.010499999999999954e+00 1.253360000000000030e-01 1.754299999999999957e-02 1.098299999999999971e-02 6.559999999999999859e-03 8.571199999999999930e-01
3.012000000000000011e+00 1.252910000000000135e-01 1.753800000000000150e-02 1.098000000000000018e-02 6.558999999999999726e-03 8.571710000000000163e-01
3.013500000000000068e+00 1.252449999999999952e-01 1.753299999999999997e-02 1.097599999999999965e-02 6.557000000000000328e-03 8.572220000000000395e-01
3.015000000000000124e+00 1.251990000000000047e-01 1.752799999999999844e-02 1.097300000000000011e-02 6.556000000000000195e-03 8.572720000000000340e-01
3.016500000000000181e+00 1.251539999999999875e-01 1.752300000000000038e-02 1.096899999999999958e-02 6.553999999999999930e-03 8.573229999999999462e-01
3.017999999999999794e+00 1.251079999999999970e-01 1.751799999999999885e-02 1.096600000000000005e-02 6.551999999999999665e-03 8.573730000000000517e-01
3.019499999999999851e+00 1.250630000000000075e-01 1.751300000000000079e-02 1.096300000000000052e-02 6.551000000000000399e-03 8.574239999999999640e-01
3.020999999999999908e+00 1.250169999999999892e-01 1.750900000000000026e-02 1.095899999999999999e-02 6.549000000000000134e-03 8.574739999999999585e-01
3.022499999999999964e+00 1.249719999999999998e-01 1.750399999999999873e-02 1.095600000000000046e-02 6.548000000000000001e-03 8.575249999999999817e-01
3.024000000000000021e+00 1.249259999999999954e-01 1.749900000000000067e-02 1.095199999999999993e-02 6.545999999999999736e-03 8.575749999999999762e-01
3.025500000000000078e+00 1.248810000000000059e-01 1.749399999999999913e-02 1.094900000000000040e-02 6.544999999999999603e-03 8.576259999999999994e-01
3.027000000000000135e+00 1.248350000000000015e-01 1.748900000000000107e-02 1.094599999999999913e-02 6.543000000000000205e-03 8.576759999999999939e-01
3.028500000000000192e+00 1.247899999999999981e-01 1.748399999999999954e-02 1.094200000000000034e-02 6.542000000000000072e-03 8.577259999999999884e-01
3.029999999999999805e+00 1.247449999999999948e-01 1.747900000000000148e-02 1.093900000000000081e-02 6.539999999999999807e-03 8.577759999999999829e-01
3.031499999999999861e+00 1.247000000000000053e-01 1.747399999999999995e-02 1.093500000000000028e-02 6.538999999999999674e-03 8.578259999999999774e-01
3.032999999999999918e+00 1.246550000000000019e-01 1.746899999999999842e-02 1.093200000000000074e-02 6.537000000000000276e-03 8.578770000000000007e-01
3.034499999999999975e+00 1.246089999999999975e-01 1.746400000000000036e-02 1.092899999999999948e-02 6.536000000000000143e-03 8.579269999999999952e-01
3.036000000000000032e+00 1.245639999999999942e-01 1.745899999999999883e-02 1.092500000000000068e-02 6.533999999999999878e-03 8.579769999999999897e-01
3.037500000000000089e+00 1.245190000000000047e-01 1.745400000000000076e-02 1.092199999999999942e-02 6.531999999999999612e-03 8.580269999999999841e-01
3.039000000000000146e+00 1.244740000000000013e-01 1.744899999999999923e-02 1.091800000000000062e-02 6.531000000000000347e-03 8.580769999999999786e-01
3.040500000000000203e+00 1.244289999999999979e-01 1.744400000000000117e-02 1.091499999999999936e-02 6.529000000000000081e-03 8.581260000000000554e-01
3.041999999999999815e+00 1.243839999999999946e-01 1.743899999999999964e-02 1.091199999999999982e-02 6.527999999999999949e-03 8.581760000000000499e-01
3.043499999999999872e+00 1.243390000000000051e-01 1.743400000000000158e-02 1.090799999999999929e-02 6.525999999999999683e-03 8.582260000000000444e-01
3.044999999999999929e+00 1.242940000000000017e-01 1.743000000000000105e-02 1.090499999999999976e-02 6.525000000000000418e-03 8.582760000000000389e-01
3.046499999999999986e+00 1.242499999999999993e-01 1.742499999999999952e-02 1.090099999999999923e-02 6.523000000000000152e-03 8.583260000000000334e-01
3.048000000000000043e+00 1.242049999999999960e-01 1.742000000000000146e-02 1.089799999999999970e-02 6.522000000000000020e-03 8.583749999999999991e-01
3.049500000000000099e+00 1.241600000000000065e-01 1.741499999999999992e-02 1.089500000000000017e-02 6.519999999999999754e-03 8.584249999999999936e-01
3.051000000000000156e+00 1.241150000000000031e-01 1.740999999999999839e-02 1.089099999999999964e-02 6.518999999999999621e-03 8.584749999999999881e-01
3.052500000000000213e+00 1.240710000000000007e-01 1.740500000000000033e-02 1.088800000000000011e-02 6.517000000000000223e-03 8.585239999999999538e-01
3.053999999999999826e+00 1.240259999999999974e-01 1.739999999999999880e-02 1.088500000000000058e-02 6.516000000000000091e-03 8.585739999999999483e-01
3.055499999999999883e+00 1.239809999999999940e-01 1.739500000000000074e-02 1.088100000000000005e-02 6.513999999999999825e-03 8.586230000000000251e-01
3.056999999999999940e+00 1.239370000000000055e-01 1.738999999999999921e-02 1.087800000000000052e-02 6.512999999999999692e-03 8.586730000000000196e-01
3.058499999999999996e+00 1.238920000000000021e-01 1.738599999999999868e-02 1.087499999999999925e-02 6.511000000000000294e-03 8.587219999999999853e-01
3.060000000000000053e+00 1.238479999999999998e-01 1.738100000000000062e-02 1.087100000000000045e-02 6.509000000000000029e-03 8.587709999999999511e-01
3.061500000000000110e+00 1.238029999999999964e-01 1.737599999999999908e-02 1.086799999999999919e-02 6.507999999999999896e-03 8.588209999999999456e-01
3.063000000000000167e+00 1.237589999999999940e-01 1.737100000000000102e-02 1.086499999999999966e-02 6.505999999999999631e-03 8.588700000000000223e-01
3.064499999999999780e+00 1.237150000000000055e-01 1.736599999999999949e-02 1.086100000000000086e-02 6.505000000000000365e-03 8.589189999999999880e-01
3.065999999999999837e+00 1.236700000000000021e-01 1.736100000000000143e-02 1.085799999999999960e-02 6.503000000000000100e-03 8.589679999999999538e-01
3.067499999999999893e+00 1.236259999999999998e-01 1.735599999999999990e-02 1.085400000000000080e-02 6.501999999999999967e-03 8.590179999999999483e-01
3.068999999999999950e+00 1.235819999999999974e-01 1.735199999999999937e-02 1.085099999999999953e-02 6.499999999999999702e-03 8.590670000000000250e-01
3.070500000000000007e+00 1.235379999999999950e-01 1.734700000000000131e-02 1.084800000000000000e-02 6.498999999999999569e-03 8.591159999999999908e-01
3.072000000000000064e+00 1.234930000000000055e-01 1.734199999999999978e-02 1.084399999999999947e-02 6.497000000000000171e-03 8.591649999999999565e-01
3.073500000000000121e+00 1.234490000000000032e-01 1.733700000000000171e-02 1.084099999999999994e-02 6.496000000000000038e-03 8.592140000000000333e-01
3.075000000000000178e+00 1.234050000000000008e-01 1.733200000000000018e-02 1.083800000000000041e-02 6.493999999999999773e-03 8.592629999999999990e-01
3.076499999999999790e+00 1.233609999999999984e-01 1.732699999999999865e-02 1.083399999999999988e-02 6.492999999999999640e-03 8.593119999999999647e-01
3.077999999999999847e+00 1.233169999999999961e-01 1.732200000000000059e-02 1.083100000000000035e-02 6.491000000000000242e-03 8.593600000000000128e-01
3.079499999999999904e+00 1.232729999999999937e-01 1.731800000000000006e-02 1.082800000000000082e-02 6.490000000000000109e-03 8.594089999999999785e-01
3.080999999999999961e+00 1.232290000000000052e-01 1.731299999999999853e-02 1.082499999999999955e-02 6.487999999999999844e-03 8.594580000000000553e-01
3.082500000000000018e+00 1.231850000000000028e-01 1.730800000000000047e-02 1.082100000000000076e-02 6.486999999999999711e-03 8.595070000000000210e-01
3.084000000000000075e+00 1.231410000000000005e-01 1.730299999999999894e-02 1.081799999999999949e-02 6.485000000000000313e-03 8.595559999999999867e-01
3.085500000000000131e+00 1.230969999999999981e-01 1.729800000000000088e-02 1.081499999999999996e-02 6.484000000000000180e-03 8.596040000000000347e-01
3.087000000000000188e+00 1.230539999999999967e-01 1.729400000000000034e-02 1.081099999999999943e-02 6.481999999999999915e-03 8.596530000000000005e-01
3.088499999999999801e+00 1.230099999999999943e-01 1.728899999999999881e-02 1.080799999999999990e-02 6.480999999999999782e-03 8.597010000000000485e-01
3.089999999999999858e+00 1.229660000000000059e-01 1.728400000000000075e-02 1.080500000000000037e-02 6.479000000000000384e-03 8.597500000000000142e-01
3.091499999999999915e+00 1.229220000000000035e-01 1.727899999999999922e-02 1.080099999999999984e-02 6.478000000000000251e-03 8.597979999999999512e-01
3.092999999999999972e+00 1.228790000000000021e-01 1.727400000000000116e-02 1.079800000000000031e-02 6.475999999999999986e-03 8.598470000000000280e-01
3.094500000000000028e+00 1.228349999999999997e-01 1.726899999999999963e-02 1.079500000000000078e-02 6.474999999999999853e-03 8.598949999999999649e-01
3.096000000000000085e+00 1.227919999999999984e-01 1.726499999999999910e-02 1.079199999999999951e-02 6.472999999999999587e-03 8.599440000000000417e-01
3.097500000000000142e+00 1.227479999999999960e-01 1.726000000000000104e-02 1.078800000000000071e-02 6.472000000000000322e-03 8.599919999999999787e-01
3.099000000000000199e+00 1.227049999999999946e-01 1.725499999999999950e-02 1.078499999999999945e-02 6.470000000000000057e-03 8.600400000000000267e-01
3.100499999999999812e+00 1.226610000000000061e-01 1.725000000000000144e-02 1.078199999999999992e-02 6.468999999999999924e-03 8.600889999999999924e-01
3.101999999999999869e+00 1.226180000000000048e-01 1.724600000000000091e-02 1.077799999999999939e-02 6.466999999999999658e-03 8.601370000000000404e-01
3.103499999999999925e+00 1.225740000000000024e-01 1.724099999999999938e-02 1.077499999999999986e-02 6.466000000000000393e-03 8.601849999999999774e-01
3.104999999999999982e+00 1.225310000000000010e-01 1.723600000000000132e-02 1.077200000000000032e-02 6.464000000000000128e-03 8.602330000000000254e-01
3.106500000000000039e+00 1.224879999999999997e-01 1.723099999999999979e-02 1.076900000000000079e-02 6.462999999999999995e-03 8.602809999999999624e-01
3.108000000000000096e+00 1.224439999999999973e-01 1.722600000000000173e-02 1.076500000000000026e-02 6.460999999999999729e-03 8.603290000000000104e-01
3.109500000000000153e+00 1.224009999999999959e-01 1.722200000000000120e-02 1.076200000000000073e-02 6.459999999999999597e-03 8.603769999999999474e-01
3.111000000000000210e+00 1.223579999999999945e-01 1.721699999999999967e-02 1.075899999999999947e-02 6.458000000000000199e-03 8.604249999999999954e-01
3.112499999999999822e+00 1.223149999999999932e-01 1.721200000000000160e-02 1.075500000000000067e-02 6.457000000000000066e-03 8.604730000000000434e-01
3.113999999999999879e+00 1.222720000000000057e-01 1.720700000000000007e-02 1.075199999999999941e-02 6.454999999999999800e-03 8.605209999999999804e-01
3.115499999999999936e+00 1.222280000000000033e-01 1.720299999999999954e-02 1.074899999999999987e-02 6.453999999999999668e-03 8.605690000000000284e-01
3.116999999999999993e+00 1.221850000000000019e-01 1.719800000000000148e-02 1.074600000000000034e-02 6.452000000000000270e-03 8.606169999999999654e-01
3.118500000000000050e+00 1.221420000000000006e-01 1.719299999999999995e-02 1.074199999999999981e-02 6.451000000000000137e-03 8.606650000000000134e-01
3.120000000000000107e+00 1.220989999999999992e-01 1.718799999999999842e-02 1.073900000000000028e-02 6.448999999999999871e-03 8.607120000000000326e-01
3.121500000000000163e+00 1.220559999999999978e-01 1.718400000000000136e-02 1.073600000000000075e-02 6.447999999999999739e-03 8.607599999999999696e-01
3.123000000000000220e+00 1.220129999999999965e-01 1.717899999999999983e-02 1.073299999999999949e-02 6.446000000000000341e-03 8.608080000000000176e-01
3.124499999999999833e+00 1.219709999999999961e-01 1.717399999999999829e-02 1.072900000000000069e-02 6.445000000000000208e-03 8.608550000000000368e-01
3.125999999999999890e+00 1.219279999999999947e-01 1.716900000000000023e-02 1.072599999999999942e-02 6.442999999999999942e-03 8.609029999999999738e-01
3.127499999999999947e+00 1.218849999999999933e-01 1.716499999999999970e-02 1.072299999999999989e-02 6.441999999999999810e-03 8.609499999999999931e-01
3.129000000000000004e+00 1.218420000000000059e-01 1.716000000000000164e-02 1.072000000000000036e-02 6.440000000000000412e-03 8.609980000000000411e-01
3.130500000000000060e+00 1.217990000000000045e-01 1.715500000000000011e-02 1.071599999999999983e-02 6.439000000000000279e-03 8.610449999999999493e-01
3.132000000000000117e+00 1.217570000000000041e-01 1.715099999999999958e-02 1.071300000000000030e-02 6.437000000000000013e-03 8.610929999999999973e-01
3.133500000000000174e+00 1.217140000000000027e-01 1.714600000000000152e-02 1.071000000000000077e-02 6.435999999999999881e-03 8.611400000000000166e-01
3.134999999999999787e+00 1.216710000000000014e-01 1.714099999999999999e-02 1.070699999999999950e-02 6.433999999999999615e-03 8.611870000000000358e-01
3.136499999999999844e+00 1.216290000000000010e-01 1.713599999999999846e-02 1.070399999999999997e-02 6.433000000000000350e-03 8.612349999999999728e-01
3.137999999999999901e+00 1.215859999999999996e-01 1.713200000000000139e-02 1.069999999999999944e-02 6.431000000000000084e-03 8.612819999999999920e-01
3.139499999999999957e+00 1.215439999999999993e-01 1.712699999999999986e-02 1.069699999999999991e-02 6.429999999999999952e-03 8.613290000000000113e-01
3.141000000000000014e+00 1.215009999999999979e-01 1.712199999999999833e-02 1.069400000000000038e-02 6.427999999999999686e-03 8.613760000000000305e-01
3.142500000000000071e+00 1.214589999999999975e-01 1.711800000000000127e-02 1.069100000000000085e-02 6.427000000000000421e-03 8.614239999999999675e-01
3.144000000000000128e+00 1.214159999999999962e-01 1.711299999999999974e-02 1.068700000000000032e-02 6.426000000000000288e-03 8.614709999999999868e-01
3.145500000000000185e+00 1.213739999999999958e-01 1.710800000000000168e-02 1.068400000000000079e-02 6.424000000000000023e-03 8.615180000000000060e-01
3.146999999999999797e+00 1.213319999999999954e-01 1.710400000000000115e-02 1.068099999999999952e-02 6.422999999999999890e-03 8.615650000000000253e-01
3.148499999999999854e+00 1.212889999999999940e-01 1.709899999999999962e-02 1.067799999999999999e-02 6.420999999999999625e-03 8.616120000000000445e-01
3.149999999999999911e+00 1.212469999999999937e-01 1.709400000000000155e-02 1.067500000000000046e-02 6.420000000000000359e-03 8.616589999999999527e-01
3.151499999999999968e+00 1.212049999999999933e-01 1.709000000000000102e-02 1.067099999999999993e-02 6.418000000000000094e-03 8.617059999999999720e-01
3.153000000000000025e+00 1.211630000000000068e-01 1.708499999999999949e-02 1.066800000000000040e-02 6.416999999999999961e-03 8.617529999999999912e-01
3.154500000000000082e+00 1.211200000000000054e-01 1.708000000000000143e-02 1.066499999999999913e-02 6.414999999999999696e-03 8.617989999999999817e-01
3.156000000000000139e+00 1.210780000000000051e-01 1.707600000000000090e-02 1.066199999999999960e-02 6.414000000000000430e-03 8.618460000000000010e-01
3.157500000000000195e+00 1.210360000000000047e-01 1.707099999999999937e-02 1.065900000000000007e-02 6.412000000000000165e-03 8.618930000000000202e-01
3.158999999999999808e+00 1.209940000000000043e-01 1.706600000000000131e-02 1.065499999999999954e-02 6.411000000000000032e-03 8.619400000000000395e-01
3.160499999999999865e+00 1.209520000000000040e-01 1.706200000000000078e-02 1.065200000000000001e-02 6.408999999999999767e-03 8.619860000000000300e-01
3.161999999999999922e+00 1.209100000000000036e-01 1.705699999999999925e-02 1.064900000000000048e-02 6.407999999999999634e-03 8.620330000000000492e-01
3.163499999999999979e+00 1.208680000000000032e-01 1.705200000000000118e-02 1.064599999999999921e-02 6.406000000000000236e-03 8.620799999999999574e-01
3.165000000000000036e+00 1.208260000000000028e-01 1.704800000000000065e-02 1.064299999999999968e-02 6.405000000000000103e-03 8.621259999999999479e-01
3.166500000000000092e+00 1.207840000000000025e-01 1.704299999999999912e-02 1.063899999999999915e-02 6.402999999999999838e-03 8.621729999999999672e-01
3.168000000000000149e+00 1.207420000000000021e-01 1.703800000000000106e-02 1.063599999999999962e-02 6.401999999999999705e-03 8.622189999999999577e-01
3.169500000000000206e+00 1.207010000000000027e-01 1.703400000000000053e-02 1.063300000000000009e-02 6.400999999999999572e-03 8.622659999999999769e-01
3.170999999999999819e+00 1.206590000000000024e-01 1.702899999999999900e-02 1.063000000000000056e-02 6.399000000000000174e-03 8.623119999999999674e-01
3.172499999999999876e+00 1.206170000000000020e-01 1.702400000000000094e-02 1.062699999999999929e-02 6.398000000000000041e-03 8.623589999999999867e-01
3.173999999999999932e+00 1.205750000000000016e-01 1.702000000000000041e-02 1.062399999999999976e-02 6.395999999999999776e-03 8.624049999999999772e-01
3.175499999999999989e+00 1.205340000000000023e-01 1.701499999999999888e-02 1.061999999999999923e-02 6.394999999999999643e-03 8.624509999999999676e-01
3.177000000000000046e+00 1.204920000000000019e-01 1.701099999999999834e-02 1.061699999999999970e-02 6.393000000000000245e-03 8.624979999999999869e-01
3.178500000000000103e+00 1.204500000000000015e-01 1.700600000000000028e-02 1.061400000000000017e-02 6.392000000000000112e-03 8.625439999999999774e-01
3.180000000000000160e+00 1.204090000000000021e-01 1.700099999999999875e-02 1.061100000000000064e-02 6.389999999999999847e-03 8.625899999999999679e-01
3.181500000000000217e+00 1.203670000000000018e-01 1.699700000000000169e-02 1.060799999999999937e-02 6.388999999999999714e-03 8.626359999999999584e-01
3.182999999999999829e+00 1.203260000000000024e-01 1.699200000000000016e-02 1.060499999999999984e-02 6.387000000000000316e-03 8.626819999999999489e-01
3.184499999999999886e+00 1.202840000000000020e-01 1.698699999999999863e-02 1.060099999999999931e-02 6.386000000000000183e-03 8.627280000000000504e-01
3.185999999999999943e+00 1.202430000000000027e-01 1.698300000000000157e-02 1.059799999999999978e-02 6.385000000000000051e-03 8.627740000000000409e-01
3.187500000000000000e+00 1.202010000000000023e-01 1.697800000000000004e-02 1.059500000000000025e-02 6.382999999999999785e-03 8.628200000000000314e-01
3.189000000000000057e+00 1.201600000000000029e-01 1.697399999999999951e-02 1.059200000000000072e-02 6.381999999999999652e-03 8.628660000000000219e-01
3.190500000000000114e+00 1.201190000000000035e-01 1.696900000000000144e-02 1.058899999999999945e-02 6.380000000000000254e-03 8.629120000000000124e-01
3.192000000000000171e+00 1.200770000000000032e-01 1.696399999999999991e-02 1.058599999999999992e-02 6.379000000000000122e-03 8.629580000000000028e-01
3.193499999999999783e+00 1.200360000000000038e-01 1.695999999999999938e-02 1.058300000000000039e-02 6.376999999999999856e-03 8.630039999999999933e-01
3.194999999999999840e+00 1.199950000000000044e-01 1.695500000000000132e-02 1.057899999999999986e-02 6.375999999999999723e-03 8.630499999999999838e-01
3.196499999999999897e+00 1.199540000000000051e-01 1.695100000000000079e-02 1.057600000000000033e-02 6.374000000000000325e-03 8.630959999999999743e-01
3.197999999999999954e+00 1.199120000000000047e-01 1.694599999999999926e-02 1.057300000000000080e-02 6.373000000000000193e-03 8.631410000000000471e-01
3.199500000000000011e+00 1.198710000000000053e-01 1.694199999999999873e-02 1.056999999999999953e-02 6.370999999999999927e-03 8.631870000000000376e-01
3.201000000000000068e+00 1.198300000000000060e-01 1.693700000000000067e-02 1.056700000000000000e-02 6.369999999999999794e-03 8.632330000000000281e-01
3.202500000000000124e+00 1.197890000000000066e-01 1.693199999999999913e-02 1.056400000000000047e-02 6.368999999999999662e-03 8.632779999999999898e-01
3.204000000000000181e+00 1.197479999999999933e-01 1.692799999999999860e-02 1.056099999999999921e-02 6.367000000000000264e-03 8.633239999999999803e-01
3.205499999999999794e+00 1.197069999999999940e-01 1.692300000000000054e-02 1.055799999999999968e-02 6.366000000000000131e-03 8.633699999999999708e-01
3.206999999999999851e+00 1.196659999999999946e-01 1.691900000000000001e-02 1.055399999999999915e-02 6.363999999999999865e-03 8.634150000000000436e-01
3.208499999999999908e+00 1.196249999999999952e-01 1.691399999999999848e-02 1.055099999999999962e-02 6.362999999999999733e-03 8.634610000000000340e-01
3.209999999999999964e+00 1.195839999999999959e-01 1.691000000000000142e-02 1.054800000000000008e-02 6.361000000000000335e-03 8.635059999999999958e-01
3.211500000000000021e+00 1.195429999999999965e-01 1.690499999999999989e-02 1.054500000000000055e-02 6.360000000000000202e-03 8.635519999999999863e-01
3.213000000000000078e+00 1.195029999999999981e-01 1.689999999999999836e-02 1.054199999999999929e-02 6.359000000000000069e-03 8.635969999999999480e-01
3.214500000000000135e+00 1.194619999999999987e-01 1.689600000000000130e-02 1.053899999999999976e-02 6.356999999999999804e-03 8.636420000000000208e-01
3.216000000000000192e+00 1.194209999999999994e-01 1.689099999999999976e-02 1.053600000000000023e-02 6.355999999999999671e-03 8.636880000000000113e-01
3.217499999999999805e+00 1.193800000000000000e-01 1.688699999999999923e-02 1.053300000000000070e-02 6.354000000000000273e-03 8.637329999999999730e-01
3.218999999999999861e+00 1.193400000000000016e-01 1.688200000000000117e-02 1.052999999999999943e-02 6.353000000000000140e-03 8.637780000000000458e-01
3.220499999999999918e+00 1.192990000000000023e-01 1.687800000000000064e-02 1.052600000000000063e-02 6.350999999999999875e-03 8.638230000000000075e-01
3.221999999999999975e+00 1.192580000000000029e-01 1.687299999999999911e-02 1.052299999999999937e-02 6.349999999999999742e-03 8.638679999999999692e-01
3.223500000000000032e+00 1.192180000000000045e-01 1.686899999999999858e-02 1.051999999999999984e-02 6.348000000000000344e-03 8.639139999999999597e-01
3.225000000000000089e+00 1.191770000000000052e-01 1.686400000000000052e-02 1.051700000000000031e-02 6.347000000000000211e-03 8.639590000000000325e-01
3.226500000000000146e+00 1.191370000000000068e-01 1.685999999999999999e-02 1.051400000000000078e-02 6.346000000000000078e-03 8.640039999999999942e-01
3.228000000000000203e+00 1.190959999999999935e-01 1.685499999999999846e-02 1.051099999999999951e-02 6.343999999999999813e-03 8.640489999999999560e-01
3.229499999999999815e+00 1.190559999999999952e-01 1.685100000000000139e-02 1.050799999999999998e-02 6.342999999999999680e-03 8.640940000000000287e-01
3.230999999999999872e+00 1.190149999999999958e-01 1.684599999999999986e-02 1.050500000000000045e-02 6.341000000000000282e-03 8.641389999999999905e-01
3.232499999999999929e+00 1.189749999999999974e-01 1.684199999999999933e-02 1.050199999999999918e-02 6.340000000000000149e-03 8.641839999999999522e-01
3.233999999999999986e+00 1.189339999999999981e-01 1.683700000000000127e-02 1.049899999999999965e-02 6.337999999999999884e-03 8.642290000000000250e-01
3.235500000000000043e+00 1.188939999999999997e-01 1.683300000000000074e-02 1.049600000000000012e-02 6.336999999999999751e-03 8.642729999999999579e-01
3.237000000000000099e+00 1.188540000000000013e-01 1.682799999999999921e-02 1.049199999999999959e-02 6.335999999999999618e-03 8.643180000000000307e-01
3.238500000000000156e+00 1.188140000000000029e-01 1.682399999999999868e-02 1.048900000000000006e-02 6.334000000000000220e-03 8.643629999999999924e-01
3.240000000000000213e+00 1.187730000000000036e-01 1.681900000000000062e-02 1.048600000000000053e-02 6.333000000000000088e-03 8.644079999999999542e-01
3.241499999999999826e+00 1.187330000000000052e-01 1.681500000000000009e-02 1.048299999999999926e-02 6.330999999999999822e-03 8.644519999999999982e-01
3.242999999999999883e+00 1.186930000000000068e-01 1.680999999999999855e-02 1.047999999999999973e-02 6.329999999999999689e-03 8.644969999999999599e-01
3.244499999999999940e+00 1.186529999999999946e-01 1.680600000000000149e-02 1.047700000000000020e-02 6.328000000000000291e-03 8.645420000000000327e-01
3.245999999999999996e+00 1.186129999999999962e-01 1.680099999999999996e-02 1.047400000000000067e-02 6.327000000000000159e-03 8.645859999999999657e-01
3.247500000000000053e+00 1.185729999999999978e-01 1.679699999999999943e-02 1.047099999999999941e-02 6.326000000000000026e-03 8.646310000000000384e-01
3.249000000000000110e+00 1.185329999999999995e-01 1.679200000000000137e-02 1.046799999999999987e-02 6.323999999999999760e-03 8.646749999999999714e-01
3.250500000000000167e+00 1.184930000000000011e-01 1.678800000000000084e-02 1.046500000000000034e-02 6.322999999999999628e-03 8.647200000000000442e-01
3.251999999999999780e+00 1.184530000000000027e-01 1.678299999999999931e-02 1.046200000000000081e-02 6.321000000000000230e-03 8.647639999999999771e-01
3.253499999999999837e+00 1.184130000000000044e-01 1.677899999999999878e-02 1.045899999999999955e-02 6.320000000000000097e-03 8.648090000000000499e-01
3.254999999999999893e+00 1.183730000000000060e-01 1.677400000000000072e-02 1.045600000000000002e-02 6.318999999999999964e-03 8.648529999999999829e-01
3.256499999999999950e+00 1.183329999999999937e-01 1.677000000000000018e-02 1.045300000000000049e-02 6.316999999999999699e-03 8.648970000000000269e-01
3.258000000000000007e+00 1.182929999999999954e-01 1.676499999999999865e-02 1.044999999999999922e-02 6.316000000000000433e-03 8.649419999999999886e-01
3.259500000000000064e+00 1.182529999999999970e-01 1.676100000000000159e-02 1.044699999999999969e-02 6.314000000000000168e-03 8.649860000000000326e-01
3.261000000000000121e+00 1.182129999999999986e-01 1.675600000000000006e-02 1.044400000000000016e-02 6.313000000000000035e-03 8.650299999999999656e-01
3.262500000000000178e+00 1.181740000000000013e-01 1.675199999999999953e-02 1.043999999999999963e-02 6.310999999999999770e-03 8.650740000000000096e-01
3.263999999999999790e+00 1.181340000000000029e-01 1.674799999999999900e-02 1.043700000000000010e-02 6.309999999999999637e-03 8.651189999999999714e-01
3.265499999999999847e+00 1.180940000000000045e-01 1.674300000000000094e-02 1.043400000000000057e-02 6.309000000000000372e-03 8.651630000000000154e-01
3.266999999999999904e+00 1.180549999999999933e-01 1.673900000000000041e-02 1.043099999999999930e-02 6.307000000000000106e-03 8.652069999999999483e-01
3.268499999999999961e+00 1.180149999999999949e-01 1.673399999999999888e-02 1.042799999999999977e-02 6.305999999999999973e-03 8.652509999999999923e-01
3.270000000000000018e+00 1.179749999999999965e-01 1.672999999999999834e-02 1.042500000000000024e-02 6.303999999999999708e-03 8.652950000000000363e-01
3.271500000000000075e+00 1.179359999999999992e-01 1.672500000000000028e-02 1.042200000000000071e-02 6.302999999999999575e-03 8.653389999999999693e-01
3.273000000000000131e+00 1.178960000000000008e-01 1.672099999999999975e-02 1.041899999999999944e-02 6.302000000000000310e-03 8.653830000000000133e-01
3.274500000000000188e+00 1.178570000000000034e-01 1.671600000000000169e-02 1.041599999999999991e-02 6.300000000000000044e-03 8.654269999999999463e-01
3.275999999999999801e+00 1.178170000000000051e-01 1.671200000000000116e-02 1.041300000000000038e-02 6.298999999999999912e-03 8.654709999999999903e-01
3.277499999999999858e+00 1.177779999999999938e-01 1.670800000000000063e-02 1.041000000000000085e-02 6.296999999999999646e-03 8.655150000000000343e-01
3.278999999999999915e+00 1.177379999999999954e-01 1.670299999999999910e-02 1.040699999999999958e-02 6.296000000000000381e-03 8.655580000000000496e-01
3.280499999999999972e+00 1.176989999999999981e-01 1.669899999999999857e-02 1.040400000000000005e-02 6.295000000000000248e-03 8.656019999999999825e-01
3.282000000000000028e+00 1.176600000000000007e-01 1.669400000000000051e-02 1.040100000000000052e-02 6.292999999999999983e-03 8.656460000000000266e-01
3.283500000000000085e+00 1.176200000000000023e-01 1.668999999999999997e-02 1.039799999999999926e-02 6.291999999999999850e-03 8.656899999999999595e-01
3.285000000000000142e+00 1.175810000000000050e-01 1.668599999999999944e-02 1.039499999999999973e-02 6.289999999999999584e-03 8.657329999999999748e-01
3.286500000000000199e+00 1.175419999999999937e-01 1.668100000000000138e-02 1.039200000000000020e-02 6.289000000000000319e-03 8.657770000000000188e-01
3.287999999999999812e+00 1.175029999999999963e-01 1.667700000000000085e-02 1.038900000000000066e-02 6.288000000000000186e-03 8.658209999999999518e-01
3.289499999999999869e+00 1.174639999999999990e-01 1.667199999999999932e-02 1.038599999999999940e-02 6.285999999999999921e-03 8.658639999999999670e-01
3.290999999999999925e+00 1.174240000000000006e-01 1.666799999999999879e-02 1.038299999999999987e-02 6.284999999999999788e-03 8.659080000000000110e-01
3.292499999999999982e+00 1.173850000000000032e-01 1.666400000000000173e-02 1.038000000000000034e-02 6.283000000000000390e-03 8.659510000000000263e-01
3.294000000000000039e+00 1.173460000000000059e-01 1.665900000000000020e-02 1.037700000000000081e-02 6.282000000000000257e-03 8.659949999999999593e-01
3.295500000000000096e+00 1.173069999999999946e-01 1.665499999999999967e-02 1.037399999999999954e-02 6.281000000000000125e-03 8.660379999999999745e-01
3.297000000000000153e+00 1.172679999999999972e-01 1.665000000000000160e-02 1.037100000000000001e-02 6.278999999999999859e-03 8.660820000000000185e-01
3.298500000000000210e+00 1.172289999999999999e-01 1.664600000000000107e-02 1.036800000000000048e-02 6.277999999999999726e-03 8.661250000000000338e-01
3.299999999999999822e+00 1.171900000000000025e-01 1.664200000000000054e-02 1.036499999999999921e-02 6.276000000000000328e-03 8.661680000000000490e-01
3.301499999999999879e+00 1.171510000000000051e-01 1.663699999999999901e-02 1.036199999999999968e-02 6.275000000000000196e-03 8.662119999999999820e-01
3.302999999999999936e+00 1.171119999999999939e-01 1.663299999999999848e-02 1.035900000000000015e-02 6.274000000000000063e-03 8.662549999999999972e-01
3.304499999999999993e+00 1.170729999999999965e-01 1.662800000000000042e-02 1.035600000000000062e-02 6.271999999999999797e-03 8.662980000000000125e-01
3.306000000000000050e+00 1.170350000000000001e-01 1.662399999999999989e-02 1.035299999999999936e-02 6.270999999999999665e-03 8.663410000000000277e-01
3.307500000000000107e+00 1.169960000000000028e-01 1.661999999999999936e-02 1.034999999999999983e-02 6.269000000000000267e-03 8.663840000000000430e-01
3.309000000000000163e+00 1.169570000000000054e-01 1.661500000000000130e-02 1.034700000000000029e-02 6.268000000000000134e-03 8.664279999999999760e-01
3.310500000000000220e+00 1.169179999999999942e-01 1.661100000000000076e-02 1.034400000000000076e-02 6.267000000000000001e-03 8.664709999999999912e-01
3.311999999999999833e+00 1.168799999999999978e-01 1.660700000000000023e-02 1.034099999999999950e-02 6.264999999999999736e-03 8.665140000000000065e-01
3.313499999999999890e+00 1.168410000000000004e-01 1.660199999999999870e-02 1.033799999999999997e-02 6.263999999999999603e-03 8.665570000000000217e-01
3.314999999999999947e+00 1.168020000000000030e-01 1.659800000000000164e-02 1.033500000000000044e-02 6.263000000000000338e-03 8.666000000000000369e-01
3.316500000000000004e+00 1.167640000000000067e-01 1.659400000000000111e-02 1.033199999999999917e-02 6.261000000000000072e-03 8.666430000000000522e-01
3.318000000000000060e+00 1.167249999999999954e-01 1.658899999999999958e-02 1.032899999999999964e-02 6.259999999999999939e-03 8.666859999999999564e-01
3.319500000000000117e+00 1.166859999999999981e-01 1.658499999999999905e-02 1.032699999999999937e-02 6.257999999999999674e-03 8.667289999999999717e-01
3.321000000000000174e+00 1.166480000000000017e-01 1.658099999999999852e-02 1.032399999999999984e-02 6.257000000000000409e-03 8.667719999999999869e-01
3.322499999999999787e+00 1.166090000000000043e-01 1.657600000000000046e-02 1.032100000000000031e-02 6.256000000000000276e-03 8.668139999999999734e-01
3.323999999999999844e+00 1.165709999999999941e-01 1.657199999999999993e-02 1.031800000000000078e-02 6.254000000000000010e-03 8.668569999999999887e-01
3.325499999999999901e+00 1.165329999999999977e-01 1.656799999999999939e-02 1.031499999999999952e-02 6.252999999999999878e-03 8.669000000000000039e-01
3.326999999999999957e+00 1.164940000000000003e-01 1.656300000000000133e-02 1.031199999999999999e-02 6.250999999999999612e-03 8.669430000000000192e-01
3.328500000000000014e+00 1.164560000000000040e-01 1.655900000000000080e-02 1.030900000000000045e-02 6.250000000000000347e-03 8.669850000000000056e-01
3.330000000000000071e+00 1.164170000000000066e-01 1.655500000000000027e-02 1.030599999999999919e-02 6.249000000000000214e-03 8.670280000000000209e-01
3.331500000000000128e+00 1.163789999999999963e-01 1.654999999999999874e-02 1.030299999999999966e-02 6.246999999999999949e-03 8.670710000000000361e-01
3.333000000000000185e+00 1.163410000000000000e-01 1.654600000000000168e-02 1.030000000000000013e-02 6.245999999999999816e-03 8.671130000000000226e-01
3.334499999999999797e+00 1.163030000000000036e-01 1.654200000000000115e-02 1.029700000000000060e-02 6.244999999999999683e-03 8.671560000000000379e-01
3.335999999999999854e+00 1.162640000000000062e-01 1.653699999999999962e-02 1.029399999999999933e-02 6.243000000000000285e-03 8.671980000000000244e-01
3.337499999999999911e+00 1.162259999999999960e-01 1.653299999999999909e-02 1.029099999999999980e-02 6.242000000000000152e-03 8.672410000000000396e-01
3.338999999999999968e+00 1.161879999999999996e-01 1.652899999999999855e-02 1.028800000000000027e-02 6.239999999999999887e-03 8.672830000000000261e-01
3.340500000000000025e+00 1.161500000000000032e-01 1.652400000000000049e-02 1.028500000000000074e-02 6.238999999999999754e-03 8.673260000000000414e-01
3.342000000000000082e+00 1.161120000000000069e-01 1.651999999999999996e-02 1.028199999999999947e-02 6.237999999999999622e-03 8.673680000000000279e-01
3.343500000000000139e+00 1.160739999999999966e-01 1.651599999999999943e-02 1.027899999999999994e-02 6.236000000000000223e-03 8.674110000000000431e-01
3.345000000000000195e+00 1.160360000000000003e-01 1.651100000000000137e-02 1.027699999999999968e-02 6.235000000000000091e-03 8.674530000000000296e-01
3.346499999999999808e+00 1.159980000000000039e-01 1.650700000000000084e-02 1.027400000000000015e-02 6.233999999999999958e-03 8.674950000000000161e-01
3.347999999999999865e+00 1.159599999999999936e-01 1.650300000000000031e-02 1.027100000000000062e-02 6.231999999999999693e-03 8.675380000000000313e-01
3.349499999999999922e+00 1.159219999999999973e-01 1.649899999999999978e-02 1.026799999999999935e-02 6.231000000000000427e-03 8.675800000000000178e-01
3.350999999999999979e+00 1.158840000000000009e-01 1.649400000000000172e-02 1.026499999999999982e-02 6.229000000000000162e-03 8.676220000000000043e-01
3.352500000000000036e+00 1.158460000000000045e-01 1.649000000000000118e-02 1.026200000000000029e-02 6.228000000000000029e-03 8.676639999999999908e-01
3.354000000000000092e+00 1.158079999999999943e-01 1.648600000000000065e-02 1.025900000000000076e-02 6.226999999999999896e-03 8.677059999999999773e-01
3.355500000000000149e+00 1.157699999999999979e-01 1.648099999999999912e-02 1.025599999999999949e-02 6.224999999999999631e-03 8.677479999999999638e-01
3.357000000000000206e+00 1.157320000000000015e-01 1.647699999999999859e-02 1.025299999999999996e-02 6.224000000000000365e-03 8.677909999999999791e-01
3.358499999999999819e+00 1.156950000000000062e-01 1.647300000000000153e-02 1.025000000000000043e-02 6.223000000000000233e-03 8.678329999999999655e-01
3.359999999999999876e+00 1.156569999999999959e-01 1.646900000000000100e-02 1.024699999999999916e-02 6.220999999999999967e-03 8.678749999999999520e-01
3.361499999999999932e+00 1.156189999999999996e-01 1.646399999999999947e-02 1.024399999999999963e-02 6.219999999999999835e-03 8.679170000000000496e-01
3.362999999999999989e+00 1.155810000000000032e-01 1.645999999999999894e-02 1.024199999999999937e-02 6.218999999999999702e-03 8.679590000000000360e-01
3.364500000000000046e+00 1.155439999999999939e-01 1.645599999999999841e-02 1.023899999999999984e-02 6.217000000000000304e-03 8.679999999999999938e-01
3.366000000000000103e+00 1.155059999999999976e-01 1.645200000000000135e-02 1.023600000000000031e-02 6.216000000000000171e-03 8.680419999999999803e-01
3.367500000000000160e+00 1.154680000000000012e-01 1.644699999999999981e-02 1.023300000000000078e-02 6.213999999999999906e-03 8.680839999999999668e-01
3.369000000000000217e+00 1.154310000000000058e-01 1.644299999999999928e-02 1.022999999999999951e-02 6.212999999999999773e-03 8.681259999999999533e-01
3.370499999999999829e+00 1.153929999999999956e-01 1.643899999999999875e-02 1.022699999999999998e-02 6.211999999999999640e-03 8.681680000000000508e-01
3.371999999999999886e+00 1.153560000000000002e-01 1.643500000000000169e-02 1.022400000000000045e-02 6.210000000000000242e-03 8.682100000000000373e-01
3.373499999999999943e+00 1.153180000000000038e-01 1.643000000000000016e-02 1.022099999999999918e-02 6.209000000000000109e-03 8.682509999999999950e-01
3.375000000000000000e+00 1.152809999999999946e-01 1.642599999999999963e-02 1.021799999999999965e-02 6.207999999999999977e-03 8.682929999999999815e-01
3.376500000000000057e+00 1.152429999999999982e-01 1.642199999999999910e-02 1.021599999999999939e-02 6.205999999999999711e-03 8.683349999999999680e-01
3.378000000000000114e+00 1.152060000000000028e-01 1.641799999999999857e-02 1.021299999999999986e-02 6.204999999999999578e-03 8.683760000000000367e-01
3.379500000000000171e+00 1.151689999999999936e-01 1.641300000000000051e-02 1.021000000000000033e-02 6.204000000000000313e-03 8.684180000000000232e-01
3.380999999999999783e+00 1.151309999999999972e-01 1.640899999999999997e-02 1.020700000000000079e-02 6.202000000000000048e-03 8.684589999999999810e-01
3.382499999999999840e+00 1.150940000000000019e-01 1.640499999999999944e-02 1.020399999999999953e-02 6.200999999999999915e-03 8.685009999999999675e-01
3.383999999999999897e+00 1.150570000000000065e-01 1.640099999999999891e-02 1.020100000000000000e-02 6.199999999999999782e-03 8.685429999999999540e-01
3.385499999999999954e+00 1.150199999999999972e-01 1.639600000000000085e-02 1.019800000000000047e-02 6.198000000000000384e-03 8.685840000000000227e-01
3.387000000000000011e+00 1.149820000000000009e-01 1.639200000000000032e-02 1.019499999999999920e-02 6.197000000000000251e-03 8.686249999999999805e-01
3.388500000000000068e+00 1.149450000000000055e-01 1.638799999999999979e-02 1.019300000000000067e-02 6.194999999999999986e-03 8.686669999999999670e-01
3.390000000000000124e+00 1.149079999999999963e-01 1.638399999999999926e-02 1.018999999999999941e-02 6.193999999999999853e-03 8.687080000000000357e-01
3.391500000000000181e+00 1.148710000000000009e-01 1.637999999999999873e-02 1.018699999999999987e-02 6.192999999999999720e-03 8.687500000000000222e-01
3.392999999999999794e+00 1.148340000000000055e-01 1.637500000000000067e-02 1.018400000000000034e-02 6.191000000000000322e-03 8.687909999999999799e-01
3.394499999999999851e+00 1.147969999999999963e-01 1.637100000000000014e-02 1.018100000000000081e-02 6.190000000000000190e-03 8.688320000000000487e-01
3.395999999999999908e+00 1.147600000000000009e-01 1.636699999999999960e-02 1.017799999999999955e-02 6.189000000000000057e-03 8.688730000000000064e-01
3.397499999999999964e+00 1.147230000000000055e-01 1.636299999999999907e-02 1.017500000000000002e-02 6.186999999999999791e-03 8.689149999999999929e-01
3.399000000000000021e+00 1.146859999999999963e-01 1.635899999999999854e-02 1.017200000000000049e-02 6.185999999999999659e-03 8.689559999999999507e-01
3.400500000000000078e+00 1.146490000000000009e-01 1.635400000000000048e-02 1.017000000000000022e-02 6.185000000000000393e-03 8.689970000000000194e-01
3.402000000000000135e+00 1.146120000000000055e-01 1.634999999999999995e-02 1.016700000000000069e-02 6.183000000000000128e-03 8.690379999999999772e-01
3.403500000000000192e+00 1.145749999999999963e-01 1.634599999999999942e-02 1.016399999999999942e-02 6.181999999999999995e-03 8.690790000000000459e-01
3.404999999999999805e+00 1.145380000000000009e-01 1.634199999999999889e-02 1.016099999999999989e-02 6.180999999999999862e-03 8.691200000000000037e-01
3.406499999999999861e+00 1.145010000000000056e-01 1.633799999999999836e-02 1.015800000000000036e-02 6.178999999999999597e-03 8.691609999999999614e-01
3.407999999999999918e+00 1.144639999999999963e-01 1.633300000000000030e-02 1.015500000000000083e-02 6.178000000000000332e-03 8.692020000000000302e-01
3.409499999999999975e+00 1.144280000000000019e-01 1.632899999999999976e-02 1.015300000000000057e-02 6.177000000000000199e-03 8.692429999999999879e-01
3.411000000000000032e+00 1.143910000000000066e-01 1.632499999999999923e-02 1.014999999999999930e-02 6.174999999999999933e-03 8.692839999999999456e-01
3.412500000000000089e+00 1.143539999999999973e-01 1.632099999999999870e-02 1.014699999999999977e-02 6.173999999999999801e-03 8.693250000000000144e-01
3.414000000000000146e+00 1.143170000000000019e-01 1.631700000000000164e-02 1.014400000000000024e-02 6.172999999999999668e-03 8.693659999999999721e-01
3.415500000000000203e+00 1.142809999999999937e-01 1.631300000000000111e-02 1.014100000000000071e-02 6.171000000000000270e-03 8.694070000000000409e-01
3.416999999999999815e+00 1.142439999999999983e-01 1.630799999999999958e-02 1.013799999999999944e-02 6.170000000000000137e-03 8.694479999999999986e-01
3.418499999999999872e+00 1.142070000000000030e-01 1.630399999999999905e-02 1.013599999999999918e-02 6.169000000000000004e-03 8.694880000000000386e-01
3.419999999999999929e+00 1.141709999999999947e-01 1.629999999999999852e-02 1.013299999999999965e-02 6.166999999999999739e-03 8.695289999999999964e-01
3.421499999999999986e+00 1.141339999999999993e-01 1.629600000000000146e-02 1.013000000000000012e-02 6.165999999999999606e-03 8.695699999999999541e-01
3.423000000000000043e+00 1.140980000000000050e-01 1.629200000000000093e-02 1.012700000000000058e-02 6.165000000000000341e-03 8.696110000000000229e-01
3.424500000000000099e+00 1.140609999999999957e-01 1.628800000000000039e-02 1.012399999999999932e-02 6.163000000000000075e-03 8.696509999999999518e-01
3.426000000000000156e+00 1.140250000000000014e-01 1.628299999999999886e-02 1.012099999999999979e-02 6.161999999999999943e-03 8.696920000000000206e-01
3.427500000000000213e+00 1.139880000000000060e-01 1.627899999999999833e-02 1.011899999999999952e-02 6.160999999999999810e-03 8.697319999999999496e-01
3.428999999999999826e+00 1.139519999999999977e-01 1.627500000000000127e-02 1.011599999999999999e-02 6.159000000000000412e-03 8.697730000000000183e-01
3.430499999999999883e+00 1.139150000000000024e-01 1.627100000000000074e-02 1.011300000000000046e-02 6.158000000000000279e-03 8.698139999999999761e-01
3.431999999999999940e+00 1.138789999999999941e-01 1.626700000000000021e-02 1.010999999999999920e-02 6.157000000000000146e-03 8.698540000000000161e-01
3.433499999999999996e+00 1.138429999999999997e-01 1.626299999999999968e-02 1.010699999999999966e-02 6.154999999999999881e-03 8.698949999999999738e-01
3.435000000000000053e+00 1.138060000000000044e-01 1.625899999999999915e-02 1.010499999999999940e-02 6.153999999999999748e-03 8.699350000000000138e-01
3.436500000000000110e+00 1.137699999999999961e-01 1.625400000000000109e-02 1.010199999999999987e-02 6.152999999999999615e-03 8.699750000000000538e-01
3.438000000000000167e+00 1.137340000000000018e-01 1.625000000000000056e-02 1.009900000000000034e-02 6.151000000000000217e-03 8.700160000000000116e-01
3.439499999999999780e+00 1.136979999999999935e-01 1.624600000000000002e-02 1.009600000000000081e-02 6.150000000000000085e-03 8.700560000000000516e-01
3.440999999999999837e+00 1.136609999999999981e-01 1.624199999999999949e-02 1.009299999999999954e-02 6.148999999999999952e-03 8.700970000000000093e-01
3.442499999999999893e+00 1.136250000000000038e-01 1.623799999999999896e-02 1.009099999999999928e-02 6.146999999999999686e-03 8.701370000000000493e-01
3.443999999999999950e+00 1.135889999999999955e-01 1.623399999999999843e-02 1.008799999999999975e-02 6.146000000000000421e-03 8.701769999999999783e-01
3.445500000000000007e+00 1.135530000000000012e-01 1.623000000000000137e-02 1.008500000000000021e-02 6.145000000000000288e-03 8.702170000000000183e-01
3.447000000000000064e+00 1.135170000000000068e-01 1.622600000000000084e-02 1.008200000000000068e-02 6.143000000000000023e-03 8.702579999999999760e-01
3.448500000000000121e+00 1.134809999999999985e-01 1.622099999999999931e-02 1.007899999999999942e-02 6.141999999999999890e-03 8.702980000000000160e-01
3.450000000000000178e+00 1.134450000000000042e-01 1.621699999999999878e-02 1.007699999999999915e-02 6.140999999999999757e-03 8.703379999999999450e-01
3.451499999999999790e+00 1.134089999999999959e-01 1.621300000000000172e-02 1.007399999999999962e-02 6.139000000000000359e-03 8.703779999999999850e-01
3.452999999999999847e+00 1.133730000000000016e-01 1.620900000000000118e-02 1.007100000000000009e-02 6.138000000000000227e-03 8.704180000000000250e-01
3.454499999999999904e+00 1.133369999999999933e-01 1.620500000000000065e-02 1.006800000000000056e-02 6.137000000000000094e-03 8.704579999999999540e-01
3.455999999999999961e+00 1.133009999999999989e-01 1.620100000000000012e-02 1.006499999999999929e-02 6.134999999999999828e-03 8.704979999999999940e-01
3.457500000000000018e+00 1.132650000000000046e-01 1.619699999999999959e-02 1.006300000000000076e-02 6.133999999999999696e-03 8.705380000000000340e-01
3.459000000000000075e+00 1.132289999999999963e-01 1.619299999999999906e-02 1.005999999999999950e-02 6.133000000000000430e-03 8.705779999999999630e-01
3.460500000000000131e+00 1.131930000000000019e-01 1.618899999999999853e-02 1.005699999999999997e-02 6.132000000000000298e-03 8.706180000000000030e-01
3.462000000000000188e+00 1.131579999999999947e-01 1.618500000000000147e-02 1.005400000000000044e-02 6.130000000000000032e-03 8.706580000000000430e-01
3.463499999999999801e+00 1.131220000000000003e-01 1.617999999999999994e-02 1.005200000000000017e-02 6.128999999999999899e-03 8.706979999999999720e-01
3.464999999999999858e+00 1.130860000000000060e-01 1.617599999999999941e-02 1.004900000000000064e-02 6.127999999999999767e-03 8.707380000000000120e-01
3.466499999999999915e+00 1.130499999999999977e-01 1.617199999999999888e-02 1.004599999999999937e-02 6.126000000000000369e-03 8.707770000000000232e-01
3.467999999999999972e+00 1.130150000000000043e-01 1.616799999999999835e-02 1.004299999999999984e-02 6.125000000000000236e-03 8.708169999999999522e-01
3.469500000000000028e+00 1.129789999999999961e-01 1.616400000000000128e-02 1.004000000000000031e-02 6.124000000000000103e-03 8.708569999999999922e-01
3.471000000000000085e+00 1.129430000000000017e-01 1.616000000000000075e-02 1.003800000000000005e-02 6.121999999999999838e-03 8.708970000000000322e-01
3.472500000000000142e+00 1.129079999999999945e-01 1.615600000000000022e-02 1.003500000000000052e-02 6.120999999999999705e-03 8.709360000000000435e-01
3.474000000000000199e+00 1.128720000000000001e-01 1.615199999999999969e-02 1.003199999999999925e-02 6.119999999999999572e-03 8.709759999999999724e-01
3.475499999999999812e+00 1.128360000000000057e-01 1.614799999999999916e-02 1.002899999999999972e-02 6.118000000000000174e-03 8.710160000000000124e-01
3.476999999999999869e+00 1.128009999999999985e-01 1.614399999999999863e-02 1.002699999999999945e-02 6.117000000000000041e-03 8.710550000000000237e-01
3.478499999999999925e+00 1.127650000000000041e-01 1.614000000000000157e-02 1.002399999999999992e-02 6.115999999999999909e-03 8.710949999999999527e-01
3.479999999999999982e+00 1.127299999999999969e-01 1.613600000000000104e-02 1.002100000000000039e-02 6.113999999999999643e-03 8.711339999999999639e-01
3.481500000000000039e+00 1.126940000000000025e-01 1.613200000000000051e-02 1.001800000000000086e-02 6.113000000000000378e-03 8.711740000000000039e-01
3.483000000000000096e+00 1.126589999999999953e-01 1.612799999999999997e-02 1.001600000000000060e-02 6.112000000000000245e-03 8.712130000000000152e-01
3.484500000000000153e+00 1.126240000000000019e-01 1.612299999999999844e-02 1.001299999999999933e-02 6.111000000000000112e-03 8.712530000000000552e-01
3.486000000000000210e+00 1.125879999999999936e-01 1.611900000000000138e-02 1.000999999999999980e-02 6.108999999999999847e-03 8.712919999999999554e-01
3.487499999999999822e+00 1.125530000000000003e-01 1.611500000000000085e-02 1.000700000000000027e-02 6.107999999999999714e-03 8.713319999999999954e-01
3.488999999999999879e+00 1.125180000000000069e-01 1.611100000000000032e-02 1.000500000000000000e-02 6.106999999999999582e-03 8.713710000000000067e-01
3.490499999999999936e+00 1.124819999999999987e-01 1.610699999999999979e-02 1.000200000000000047e-02 6.105000000000000183e-03 8.714100000000000179e-01
3.491999999999999993e+00 1.124470000000000053e-01 1.610299999999999926e-02 9.998999999999999208e-03 6.104000000000000051e-03 8.714499999999999469e-01
3.493500000000000050e+00 1.124119999999999980e-01 1.609899999999999873e-02 9.995999999999999677e-03 6.102999999999999918e-03 8.714889999999999581e-01
3.495000000000000107e+00 1.123770000000000047e-01 1.609500000000000167e-02 9.993999999999999412e-03 6.100999999999999653e-03 8.715279999999999694e-01
3.496500000000000163e+00 1.123409999999999964e-01 1.609100000000000114e-02 9.990999999999999881e-03 6.100000000000000387e-03 8.715680000000000094e-01
3.498000000000000220e+00 1.123060000000000030e-01 1.608700000000000060e-02 9.988000000000000350e-03 6.099000000000000254e-03 8.716070000000000206e-01
3.499499999999999833e+00 1.122709999999999958e-01 1.608300000000000007e-02 9.986000000000000085e-03 6.098000000000000122e-03 8.716460000000000319e-01
3.500999999999999890e+00 1.122360000000000024e-01 1.607899999999999954e-02 9.983000000000000554e-03 6.095999999999999856e-03 8.716850000000000431e-01
3.502499999999999947e+00 1.122009999999999952e-01 1.607499999999999901e-02 9.979999999999999288e-03 6.094999999999999724e-03 8.717240000000000544e-01
3.504000000000000004e+00 1.121660000000000018e-01 1.607099999999999848e-02 9.976999999999999758e-03 6.093999999999999591e-03 8.717629999999999546e-01
3.505500000000000060e+00 1.121309999999999946e-01 1.606700000000000142e-02 9.974999999999999492e-03 6.092000000000000193e-03 8.718019999999999659e-01
3.507000000000000117e+00 1.120960000000000012e-01 1.606300000000000089e-02 9.971999999999999961e-03 6.091000000000000060e-03 8.718409999999999771e-01
3.508500000000000174e+00 1.120609999999999939e-01 1.605900000000000036e-02 9.969000000000000430e-03 6.089999999999999927e-03 8.718799999999999883e-01
3.509999999999999787e+00 1.120260000000000006e-01 1.605499999999999983e-02 9.965999999999999165e-03 6.087999999999999662e-03 8.719189999999999996e-01
3.511499999999999844e+00 1.119909999999999933e-01 1.605099999999999930e-02 9.964000000000000634e-03 6.087000000000000396e-03 8.719580000000000108e-01
3.512999999999999901e+00 1.119560000000000000e-01 1.604699999999999876e-02 9.960999999999999369e-03 6.086000000000000264e-03 8.719970000000000221e-01
3.514499999999999957e+00 1.119210000000000066e-01 1.604300000000000170e-02 9.957999999999999838e-03 6.085000000000000131e-03 8.720360000000000333e-01
3.516000000000000014e+00 1.118859999999999993e-01 1.603900000000000117e-02 9.955999999999999572e-03 6.082999999999999866e-03 8.720750000000000446e-01
3.517500000000000071e+00 1.118510000000000060e-01 1.603500000000000064e-02 9.953000000000000042e-03 6.081999999999999733e-03 8.721139999999999448e-01
3.519000000000000128e+00 1.118169999999999997e-01 1.603100000000000011e-02 9.950000000000000511e-03 6.080999999999999600e-03 8.721520000000000383e-01
3.520500000000000185e+00 1.117820000000000064e-01 1.602699999999999958e-02 9.946999999999999245e-03 6.079000000000000202e-03 8.721910000000000496e-01
3.521999999999999797e+00 1.117469999999999991e-01 1.602299999999999905e-02 9.945000000000000714e-03 6.078000000000000069e-03 8.722299999999999498e-01
3.523499999999999854e+00 1.117120000000000057e-01 1.601899999999999852e-02 9.941999999999999449e-03 6.076999999999999937e-03 8.722689999999999610e-01
3.524999999999999911e+00 1.116779999999999995e-01 1.601500000000000146e-02 9.938999999999999918e-03 6.075999999999999804e-03 8.723070000000000546e-01
3.526499999999999968e+00 1.116430000000000061e-01 1.601100000000000093e-02 9.936999999999999653e-03 6.074000000000000406e-03 8.723459999999999548e-01
3.528000000000000025e+00 1.116079999999999989e-01 1.600700000000000039e-02 9.934000000000000122e-03 6.073000000000000273e-03 8.723849999999999660e-01
3.529500000000000082e+00 1.115740000000000065e-01 1.600299999999999986e-02 9.931000000000000591e-03 6.072000000000000140e-03 8.724229999999999485e-01
3.531000000000000139e+00 1.115389999999999993e-01 1.599899999999999933e-02 9.929000000000000326e-03 6.069999999999999875e-03 8.724619999999999598e-01
3.532500000000000195e+00 1.115050000000000069e-01 1.599499999999999880e-02 9.926000000000000795e-03 6.068999999999999742e-03 8.725000000000000533e-01
3.533999999999999808e+00 1.114699999999999996e-01 1.599099999999999827e-02 9.922999999999999529e-03 6.067999999999999609e-03 8.725389999999999535e-01
3.535499999999999865e+00 1.114350000000000063e-01 1.598700000000000121e-02 9.920999999999999264e-03 6.067000000000000344e-03 8.725770000000000470e-01
3.536999999999999922e+00 1.114010000000000000e-01 1.598300000000000068e-02 9.917999999999999733e-03 6.065000000000000079e-03 8.726159999999999473e-01
3.538499999999999979e+00 1.113669999999999938e-01 1.597900000000000015e-02 9.915000000000000202e-03 6.063999999999999946e-03 8.726540000000000408e-01
3.540000000000000036e+00 1.113320000000000004e-01 1.597499999999999962e-02 9.912000000000000671e-03 6.062999999999999813e-03 8.726930000000000520e-01
3.541500000000000092e+00 1.112979999999999942e-01 1.597099999999999909e-02 9.910000000000000406e-03 6.061000000000000415e-03 8.727310000000000345e-01
3.543000000000000149e+00 1.112630000000000008e-01 1.596699999999999856e-02 9.906999999999999140e-03 6.060000000000000282e-03 8.727690000000000170e-01
3.544500000000000206e+00 1.112289999999999945e-01 1.596300000000000149e-02 9.903999999999999609e-03 6.059000000000000150e-03 8.728080000000000283e-01
3.545999999999999819e+00 1.111950000000000022e-01 1.595900000000000096e-02 9.901999999999999344e-03 6.058000000000000017e-03 8.728460000000000107e-01
3.547499999999999876e+00 1.111599999999999949e-01 1.595500000000000043e-02 9.898999999999999813e-03 6.055999999999999751e-03 8.728839999999999932e-01
3.548999999999999932e+00 1.111260000000000026e-01 1.595200000000000090e-02 9.896000000000000282e-03 6.054999999999999619e-03 8.729219999999999757e-01
3.550499999999999989e+00 1.110919999999999963e-01 1.594800000000000037e-02 9.894000000000000017e-03 6.054000000000000353e-03 8.729609999999999870e-01
3.552000000000000046e+00 1.110580000000000039e-01 1.594399999999999984e-02 9.891000000000000486e-03 6.053000000000000221e-03 8.729989999999999695e-01
3.553500000000000103e+00 1.110229999999999967e-01 1.593999999999999931e-02 9.887999999999999221e-03 6.050999999999999955e-03 8.730369999999999520e-01
3.555000000000000160e+00 1.109890000000000043e-01 1.593599999999999878e-02 9.886000000000000690e-03 6.049999999999999822e-03 8.730750000000000455e-01
3.556500000000000217e+00 1.109549999999999981e-01 1.593200000000000172e-02 9.882999999999999424e-03 6.048999999999999690e-03 8.731130000000000280e-01
3.557999999999999829e+00 1.109210000000000057e-01 1.592800000000000119e-02 9.879999999999999893e-03 6.047000000000000292e-03 8.731510000000000105e-01
3.559499999999999886e+00 1.108869999999999995e-01 1.592400000000000065e-02 9.877999999999999628e-03 6.046000000000000159e-03 8.731889999999999930e-01
3.560999999999999943e+00 1.108529999999999932e-01 1.592000000000000012e-02 9.875000000000000097e-03 6.045000000000000026e-03 8.732269999999999754e-01
3.562500000000000000e+00 1.108190000000000008e-01 1.591599999999999959e-02 9.872000000000000566e-03 6.043999999999999893e-03 8.732649999999999579e-01
3.564000000000000057e+00 1.107849999999999946e-01 1.591199999999999906e-02 9.870000000000000301e-03 6.041999999999999628e-03 8.733030000000000515e-01
3.565500000000000114e+00 1.107510000000000022e-01 1.590799999999999853e-02 9.867000000000000770e-03 6.041000000000000363e-03 8.733410000000000339e-01
3.567000000000000171e+00 1.107169999999999960e-01 1.590400000000000147e-02 9.863999999999999505e-03 6.040000000000000230e-03 8.733790000000000164e-01
3.568499999999999783e+00 1.106830000000000036e-01 1.590000000000000094e-02 9.861999999999999239e-03 6.039000000000000097e-03 8.734169999999999989e-01
3.569999999999999840e+00 1.106489999999999974e-01 1.589700000000000141e-02 9.858999999999999708e-03 6.036999999999999832e-03 8.734549999999999814e-01
3.571499999999999897e+00 1.106150000000000050e-01 1.589300000000000088e-02 9.856999999999999443e-03 6.035999999999999699e-03 8.734929999999999639e-01
3.572999999999999954e+00 1.105809999999999987e-01 1.588900000000000035e-02 9.853999999999999912e-03 6.035000000000000434e-03 8.735300000000000287e-01
3.574500000000000011e+00 1.105470000000000064e-01 1.588499999999999981e-02 9.851000000000000381e-03 6.034000000000000301e-03 8.735680000000000112e-01
3.576000000000000068e+00 1.105130000000000001e-01 1.588099999999999928e-02 9.849000000000000116e-03 6.032000000000000035e-03 8.736059999999999937e-01
3.577500000000000124e+00 1.104789999999999939e-01 1.587699999999999875e-02 9.846000000000000585e-03 6.030999999999999903e-03 8.736439999999999761e-01
3.579000000000000181e+00 1.104460000000000025e-01 1.587300000000000169e-02 9.842999999999999319e-03 6.029999999999999770e-03 8.736810000000000409e-01
3.580499999999999794e+00 1.104119999999999963e-01 1.586900000000000116e-02 9.841000000000000789e-03 6.028000000000000372e-03 8.737190000000000234e-01
3.581999999999999851e+00 1.103780000000000039e-01 1.586500000000000063e-02 9.837999999999999523e-03 6.027000000000000239e-03 8.737570000000000059e-01
3.583499999999999908e+00 1.103439999999999976e-01 1.586100000000000010e-02 9.834999999999999992e-03 6.026000000000000106e-03 8.737939999999999596e-01
3.584999999999999964e+00 1.103110000000000063e-01 1.585800000000000057e-02 9.832999999999999727e-03 6.024999999999999974e-03 8.738320000000000531e-01
3.586500000000000021e+00 1.102770000000000000e-01 1.585400000000000004e-02 9.830000000000000196e-03 6.022999999999999708e-03 8.738690000000000069e-01
3.588000000000000078e+00 1.102439999999999948e-01 1.584999999999999951e-02 9.827999999999999931e-03 6.021999999999999575e-03 8.739069999999999894e-01
3.589500000000000135e+00 1.102100000000000024e-01 1.584599999999999898e-02 9.825000000000000400e-03 6.021000000000000310e-03 8.739440000000000541e-01
3.591000000000000192e+00 1.101759999999999962e-01 1.584199999999999844e-02 9.821999999999999134e-03 6.020000000000000177e-03 8.739820000000000366e-01
3.592499999999999805e+00 1.101430000000000048e-01 1.583800000000000138e-02 9.820000000000000603e-03 6.017999999999999912e-03 8.740189999999999904e-01
3.593999999999999861e+00 1.101089999999999985e-01 1.583400000000000085e-02 9.816999999999999338e-03 6.016999999999999779e-03 8.740569999999999729e-01
3.595499999999999918e+00 1.100759999999999933e-01 1.583000000000000032e-02 9.813999999999999807e-03 6.015999999999999646e-03 8.740940000000000376e-01
3.596999999999999975e+00 1.100420000000000009e-01 1.582599999999999979e-02 9.811999999999999542e-03 6.015000000000000381e-03 8.741309999999999913e-01
3.598500000000000032e+00 1.100089999999999957e-01 1.582300000000000026e-02 9.809000000000000011e-03 6.013000000000000116e-03 8.741689999999999738e-01
3.600000000000000089e+00 1.099750000000000033e-01 1.581899999999999973e-02 9.806999999999999745e-03 6.011999999999999983e-03 8.742060000000000386e-01
3.601500000000000146e+00 1.099419999999999981e-01 1.581499999999999920e-02 9.804000000000000214e-03 6.010999999999999850e-03 8.742429999999999923e-01
3.603000000000000203e+00 1.099090000000000067e-01 1.581099999999999867e-02 9.801000000000000684e-03 6.009999999999999717e-03 8.742799999999999461e-01
3.604499999999999815e+00 1.098750000000000004e-01 1.580700000000000160e-02 9.799000000000000418e-03 6.008000000000000319e-03 8.743180000000000396e-01
3.605999999999999872e+00 1.098419999999999952e-01 1.580300000000000107e-02 9.795999999999999153e-03 6.007000000000000187e-03 8.743549999999999933e-01
3.607499999999999929e+00 1.098090000000000038e-01 1.579900000000000054e-02 9.794000000000000622e-03 6.006000000000000054e-03 8.743919999999999471e-01
3.608999999999999986e+00 1.097749999999999976e-01 1.579600000000000101e-02 9.790999999999999356e-03 6.004999999999999921e-03 8.744290000000000118e-01
3.610500000000000043e+00 1.097420000000000062e-01 1.579200000000000048e-02 9.787999999999999826e-03 6.002999999999999656e-03 8.744659999999999656e-01
3.612000000000000099e+00 1.097090000000000010e-01 1.578799999999999995e-02 9.785999999999999560e-03 6.002000000000000390e-03 8.745030000000000303e-01
3.613500000000000156e+00 1.096759999999999957e-01 1.578399999999999942e-02 9.783000000000000029e-03 6.001000000000000258e-03 8.745399999999999840e-01
3.615000000000000213e+00 1.096420000000000033e-01 1.577999999999999889e-02 9.780999999999999764e-03 6.000000000000000125e-03 8.745770000000000488e-01
3.616499999999999826e+00 1.096089999999999981e-01 1.577599999999999836e-02 9.778000000000000233e-03 5.997999999999999859e-03 8.746140000000000025e-01
3.617999999999999883e+00 1.095760000000000067e-01 1.577299999999999883e-02 9.775000000000000702e-03 5.996999999999999727e-03 8.746509999999999563e-01
3.619499999999999940e+00 1.095430000000000015e-01 1.576899999999999830e-02 9.773000000000000437e-03 5.995999999999999594e-03 8.746880000000000210e-01
3.620999999999999996e+00 1.095099999999999962e-01 1.576500000000000123e-02 9.769999999999999171e-03 5.995000000000000329e-03 8.747249999999999748e-01
3.622500000000000053e+00 1.094770000000000049e-01 1.576100000000000070e-02 9.768000000000000640e-03 5.993000000000000063e-03 8.747620000000000395e-01
3.624000000000000110e+00 1.094439999999999996e-01 1.575700000000000017e-02 9.764999999999999375e-03 5.991999999999999930e-03 8.747989999999999933e-01
3.625500000000000167e+00 1.094109999999999944e-01 1.575299999999999964e-02 9.761999999999999844e-03 5.990999999999999798e-03 8.748359999999999470e-01
3.626999999999999780e+00 1.093780000000000030e-01 1.575000000000000011e-02 9.759999999999999579e-03 5.989999999999999665e-03 8.748730000000000118e-01
3.628499999999999837e+00 1.093449999999999978e-01 1.574599999999999958e-02 9.757000000000000048e-03 5.988000000000000267e-03 8.749099999999999655e-01
3.629999999999999893e+00 1.093120000000000064e-01 1.574199999999999905e-02 9.754999999999999782e-03 5.987000000000000134e-03 8.749460000000000015e-01
3.631499999999999950e+00 1.092790000000000011e-01 1.573799999999999852e-02 9.752000000000000252e-03 5.986000000000000001e-03 8.749829999999999552e-01
3.633000000000000007e+00 1.092459999999999959e-01 1.573400000000000146e-02 9.749999999999999986e-03 5.984999999999999869e-03 8.750200000000000200e-01
3.634500000000000064e+00 1.092130000000000045e-01 1.573000000000000093e-02 9.747000000000000455e-03 5.982999999999999603e-03 8.750559999999999450e-01
3.636000000000000121e+00 1.091799999999999993e-01 1.572700000000000140e-02 9.743999999999999190e-03 5.982000000000000338e-03 8.750930000000000097e-01
3.637500000000000178e+00 1.091469999999999940e-01 1.572300000000000086e-02 9.742000000000000659e-03 5.981000000000000205e-03 8.751299999999999635e-01
3.638999999999999790e+00 1.091150000000000037e-01 1.571900000000000033e-02 9.738999999999999393e-03 5.980000000000000072e-03 8.751659999999999995e-01
3.640499999999999847e+00 1.090819999999999984e-01 1.571499999999999980e-02 9.737000000000000863e-03 5.978999999999999940e-03 8.752029999999999532e-01
3.641999999999999904e+00 1.090489999999999932e-01 1.571099999999999927e-02 9.733999999999999597e-03 5.976999999999999674e-03 8.752400000000000180e-01
3.643499999999999961e+00 1.090160000000000018e-01 1.570799999999999974e-02 9.731999999999999332e-03 5.976000000000000409e-03 8.752760000000000540e-01
3.645000000000000018e+00 1.089839999999999975e-01 1.570399999999999921e-02 9.728999999999999801e-03 5.975000000000000276e-03 8.753130000000000077e-01
3.646500000000000075e+00 1.089510000000000062e-01 1.569999999999999868e-02 9.726000000000000270e-03 5.974000000000000143e-03 8.753490000000000437e-01
3.648000000000000131e+00 1.089180000000000009e-01 1.569600000000000162e-02 9.724000000000000005e-03 5.971999999999999878e-03 8.753849999999999687e-01
3.649500000000000188e+00 1.088859999999999967e-01 1.569200000000000109e-02 9.721000000000000474e-03 5.970999999999999745e-03 8.754220000000000335e-01
3.650999999999999801e+00 1.088530000000000053e-01 1.568900000000000156e-02 9.719000000000000208e-03 5.969999999999999613e-03 8.754579999999999584e-01
3.652499999999999858e+00 1.088200000000000001e-01 1.568500000000000102e-02 9.716000000000000678e-03 5.969000000000000347e-03 8.754950000000000232e-01
3.653999999999999915e+00 1.087879999999999958e-01 1.568100000000000049e-02 9.714000000000000412e-03 5.967000000000000082e-03 8.755309999999999482e-01
3.655499999999999972e+00 1.087550000000000044e-01 1.567699999999999996e-02 9.710999999999999147e-03 5.965999999999999949e-03 8.755669999999999842e-01
3.657000000000000028e+00 1.087230000000000002e-01 1.567400000000000043e-02 9.709000000000000616e-03 5.964999999999999816e-03 8.756040000000000489e-01
3.658500000000000085e+00 1.086899999999999950e-01 1.566999999999999990e-02 9.705999999999999350e-03 5.963999999999999684e-03 8.756399999999999739e-01
3.660000000000000142e+00 1.086580000000000046e-01 1.566599999999999937e-02 9.702999999999999819e-03 5.963000000000000418e-03 8.756760000000000099e-01
3.661500000000000199e+00 1.086249999999999993e-01 1.566199999999999884e-02 9.700999999999999554e-03 5.961000000000000153e-03 8.757120000000000459e-01
3.662999999999999812e+00 1.085929999999999951e-01 1.565799999999999831e-02 9.698000000000000023e-03 5.960000000000000020e-03 8.757489999999999997e-01
3.664499999999999869e+00 1.085610000000000047e-01 1.565499999999999878e-02 9.695999999999999758e-03 5.958999999999999887e-03 8.757850000000000357e-01
3.665999999999999925e+00 1.085279999999999995e-01 1.565100000000000172e-02 9.693000000000000227e-03 5.957999999999999755e-03 8.758209999999999607e-01
3.667499999999999982e+00 1.084959999999999952e-01 1.564700000000000119e-02 9.690999999999999961e-03 5.956000000000000356e-03 8.758569999999999967e-01
3.669000000000000039e+00 1.084630000000000039e-01 1.564300000000000065e-02 9.688000000000000431e-03 5.955000000000000224e-03 8.758930000000000327e-01
3.670500000000000096e+00 1.084309999999999996e-01 1.564000000000000112e-02 9.686000000000000165e-03 5.954000000000000091e-03 8.759289999999999576e-01
3.672000000000000153e+00 1.083989999999999954e-01 1.563600000000000059e-02 9.683000000000000634e-03 5.952999999999999958e-03 8.759649999999999936e-01
3.673500000000000210e+00 1.083670000000000050e-01 1.563200000000000006e-02 9.681000000000000369e-03 5.950999999999999693e-03 8.760010000000000296e-01
3.674999999999999822e+00 1.083339999999999997e-01 1.562799999999999953e-02 9.678000000000000838e-03 5.950000000000000427e-03 8.760369999999999546e-01
3.676499999999999879e+00 1.083019999999999955e-01 1.562500000000000000e-02 9.676000000000000573e-03 5.949000000000000295e-03 8.760729999999999906e-01
3.677999999999999936e+00 1.082700000000000051e-01 1.562099999999999947e-02 9.672999999999999307e-03 5.948000000000000162e-03 8.761090000000000266e-01
3.679499999999999993e+00 1.082380000000000009e-01 1.561700000000000067e-02 9.669999999999999776e-03 5.947000000000000029e-03 8.761449999999999516e-01
3.681000000000000050e+00 1.082059999999999966e-01 1.561300000000000014e-02 9.667999999999999511e-03 5.944999999999999764e-03 8.761809999999999876e-01
3.682500000000000107e+00 1.081730000000000053e-01 1.561000000000000061e-02 9.664999999999999980e-03 5.943999999999999631e-03 8.762170000000000236e-01
3.684000000000000163e+00 1.081410000000000010e-01 1.560600000000000008e-02 9.662999999999999715e-03 5.943000000000000366e-03 8.762529999999999486e-01
3.685500000000000220e+00 1.081089999999999968e-01 1.560199999999999955e-02 9.660000000000000184e-03 5.942000000000000233e-03 8.762889999999999846e-01
3.686999999999999833e+00 1.080770000000000064e-01 1.559800000000000075e-02 9.657999999999999918e-03 5.941000000000000100e-03 8.763239999999999919e-01
3.688499999999999890e+00 1.080450000000000021e-01 1.559499999999999949e-02 9.655000000000000387e-03 5.938999999999999835e-03 8.763600000000000279e-01
3.689999999999999947e+00 1.080129999999999979e-01 1.559100000000000069e-02 9.653000000000000122e-03 5.937999999999999702e-03 8.763959999999999528e-01
3.691500000000000004e+00 1.079809999999999937e-01 1.558700000000000016e-02 9.650000000000000591e-03 5.936999999999999569e-03 8.764319999999999888e-01
3.693000000000000060e+00 1.079490000000000033e-01 1.558299999999999963e-02 9.648000000000000326e-03 5.936000000000000304e-03 8.764669999999999961e-01
3.694500000000000117e+00 1.079169999999999990e-01 1.558000000000000010e-02 9.645000000000000795e-03 5.934000000000000039e-03 8.765030000000000321e-01
3.696000000000000174e+00 1.078849999999999948e-01 1.557599999999999957e-02 9.643000000000000529e-03 5.932999999999999906e-03 8.765389999999999571e-01
3.697499999999999787e+00 1.078530000000000044e-01 1.557200000000000077e-02 9.639999999999999264e-03 5.931999999999999773e-03 8.765739999999999643e-01
3.698999999999999844e+00 1.078220000000000012e-01 1.556899999999999951e-02 9.638000000000000733e-03 5.930999999999999640e-03 8.766100000000000003e-01
3.700499999999999901e+00 1.077899999999999969e-01 1.556500000000000071e-02 9.634999999999999468e-03 5.930000000000000375e-03 8.766450000000000076e-01
3.701999999999999957e+00 1.077580000000000066e-01 1.556100000000000018e-02 9.632999999999999202e-03 5.928000000000000110e-03 8.766810000000000436e-01
3.703500000000000014e+00 1.077260000000000023e-01 1.555699999999999965e-02 9.629999999999999671e-03 5.926999999999999977e-03 8.767160000000000508e-01
3.705000000000000071e+00 1.076939999999999981e-01 1.555400000000000012e-02 9.627999999999999406e-03 5.925999999999999844e-03 8.767519999999999758e-01
3.706500000000000128e+00 1.076629999999999948e-01 1.554999999999999959e-02 9.624999999999999875e-03 5.924999999999999711e-03 8.767869999999999830e-01
3.708000000000000185e+00 1.076310000000000044e-01 1.554600000000000079e-02 9.622999999999999610e-03 5.923999999999999579e-03 8.768230000000000190e-01
3.709499999999999797e+00 1.075990000000000002e-01 1.554299999999999952e-02 9.620000000000000079e-03 5.922000000000000181e-03 8.768580000000000263e-01
3.710999999999999854e+00 1.075669999999999960e-01 1.553900000000000073e-02 9.617999999999999813e-03 5.921000000000000048e-03 8.768939999999999513e-01
3.712499999999999911e+00 1.075360000000000066e-01 1.553500000000000020e-02 9.615000000000000283e-03 5.919999999999999915e-03 8.769289999999999585e-01
3.713999999999999968e+00 1.075040000000000023e-01 1.553200000000000067e-02 9.613000000000000017e-03 5.918999999999999782e-03 8.769639999999999658e-01
3.715500000000000025e+00 1.074719999999999981e-01 1.552800000000000014e-02 9.610000000000000486e-03 5.917999999999999650e-03 8.770000000000000018e-01
3.717000000000000082e+00 1.074409999999999948e-01 1.552399999999999960e-02 9.608000000000000221e-03 5.916000000000000252e-03 8.770350000000000090e-01
3.718500000000000139e+00 1.074090000000000045e-01 1.552000000000000081e-02 9.605000000000000690e-03 5.915000000000000119e-03 8.770700000000000163e-01
3.720000000000000195e+00 1.073780000000000012e-01 1.551699999999999954e-02 9.603000000000000425e-03 5.913999999999999986e-03 8.771050000000000235e-01
3.721499999999999808e+00 1.073459999999999970e-01 1.551300000000000075e-02 9.599999999999999159e-03 5.912999999999999853e-03 8.771409999999999485e-01
3.722999999999999865e+00 1.073149999999999937e-01 1.550900000000000022e-02 9.598000000000000628e-03 5.911999999999999721e-03 8.771759999999999557e-01
3.724499999999999922e+00 1.072830000000000034e-01 1.550600000000000069e-02 9.594999999999999363e-03 5.910000000000000323e-03 8.772109999999999630e-01
3.725999999999999979e+00 1.072520000000000001e-01 1.550200000000000015e-02 9.593000000000000832e-03 5.909000000000000190e-03 8.772459999999999702e-01
3.727500000000000036e+00 1.072199999999999959e-01 1.549799999999999962e-02 9.589999999999999566e-03 5.908000000000000057e-03 8.772809999999999775e-01
3.729000000000000092e+00 1.071890000000000065e-01 1.549500000000000009e-02 9.587999999999999301e-03 5.906999999999999924e-03 8.773159999999999847e-01
3.730500000000000149e+00 1.071570000000000022e-01 1.549099999999999956e-02 9.586000000000000770e-03 5.905999999999999792e-03 8.773520000000000207e-01
3.732000000000000206e+00 1.071259999999999990e-01 1.548700000000000077e-02 9.582999999999999505e-03 5.904000000000000394e-03 8.773870000000000280e-01
3.733499999999999819e+00 1.070949999999999958e-01 1.548399999999999950e-02 9.580999999999999239e-03 5.903000000000000261e-03 8.774220000000000352e-01
3.734999999999999876e+00 1.070630000000000054e-01 1.548000000000000070e-02 9.577999999999999708e-03 5.902000000000000128e-03 8.774570000000000425e-01
3.736499999999999932e+00 1.070320000000000021e-01 1.547600000000000017e-02 9.575999999999999443e-03 5.900999999999999995e-03 8.774920000000000497e-01
3.737999999999999989e+00 1.070009999999999989e-01 1.547300000000000064e-02 9.572999999999999912e-03 5.899999999999999863e-03 8.775269999999999460e-01
3.739500000000000046e+00 1.069699999999999956e-01 1.546900000000000011e-02 9.570999999999999647e-03 5.897999999999999597e-03 8.775610000000000355e-01
3.741000000000000103e+00 1.069380000000000053e-01 1.546499999999999958e-02 9.568000000000000116e-03 5.897000000000000332e-03 8.775960000000000427e-01
3.742500000000000160e+00 1.069070000000000020e-01 1.546200000000000005e-02 9.565999999999999850e-03 5.896000000000000199e-03 8.776310000000000500e-01
3.744000000000000217e+00 1.068759999999999988e-01 1.545799999999999952e-02 9.563000000000000320e-03 5.895000000000000066e-03 8.776659999999999462e-01
3.745499999999999829e+00 1.068449999999999955e-01 1.545400000000000072e-02 9.561000000000000054e-03 5.893999999999999934e-03 8.777009999999999534e-01
3.746999999999999886e+00 1.068140000000000062e-01 1.545099999999999946e-02 9.558000000000000523e-03 5.891999999999999668e-03 8.777359999999999607e-01
3.748499999999999943e+00 1.067820000000000019e-01 1.544700000000000066e-02 9.556000000000000258e-03 5.891000000000000403e-03 8.777700000000000502e-01
3.750000000000000000e+00 1.067509999999999987e-01 1.544300000000000013e-02 9.553999999999999992e-03 5.890000000000000270e-03 8.778049999999999464e-01
3.751500000000000057e+00 1.067199999999999954e-01 1.544000000000000060e-02 9.551000000000000462e-03 5.889000000000000137e-03 8.778399999999999537e-01
3.753000000000000114e+00 1.066890000000000061e-01 1.543600000000000007e-02 9.549000000000000196e-03 5.888000000000000005e-03 8.778749999999999609e-01
3.754500000000000171e+00 1.066580000000000028e-01 1.543300000000000054e-02 9.546000000000000665e-03 5.885999999999999739e-03 8.779090000000000504e-01
3.755999999999999783e+00 1.066269999999999996e-01 1.542900000000000001e-02 9.544000000000000400e-03 5.884999999999999606e-03 8.779439999999999467e-01
3.757499999999999840e+00 1.065959999999999963e-01 1.542499999999999948e-02 9.540999999999999134e-03 5.884000000000000341e-03 8.779789999999999539e-01
3.758999999999999897e+00 1.065649999999999931e-01 1.542199999999999994e-02 9.539000000000000604e-03 5.883000000000000208e-03 8.780130000000000434e-01
3.760499999999999954e+00 1.065340000000000037e-01 1.541799999999999941e-02 9.535999999999999338e-03 5.882000000000000076e-03 8.780480000000000507e-01
3.762000000000000011e+00 1.065030000000000004e-01 1.541400000000000062e-02 9.534000000000000807e-03 5.879999999999999810e-03 8.780820000000000292e-01
3.763500000000000068e+00 1.064719999999999972e-01 1.541099999999999935e-02 9.532000000000000542e-03 5.878999999999999677e-03 8.781170000000000364e-01
3.765000000000000124e+00 1.064409999999999940e-01 1.540700000000000056e-02 9.528999999999999276e-03 5.878000000000000412e-03 8.781520000000000437e-01
3.766500000000000181e+00 1.064100000000000046e-01 1.540399999999999929e-02 9.527000000000000746e-03 5.877000000000000279e-03 8.781860000000000221e-01
3.767999999999999794e+00 1.063800000000000023e-01 1.540000000000000049e-02 9.523999999999999480e-03 5.876000000000000147e-03 8.782200000000000006e-01
3.769499999999999851e+00 1.063489999999999991e-01 1.539599999999999996e-02 9.521999999999999215e-03 5.875000000000000014e-03 8.782550000000000079e-01
3.770999999999999908e+00 1.063179999999999958e-01 1.539300000000000043e-02 9.518999999999999684e-03 5.872999999999999748e-03 8.782889999999999864e-01
3.772499999999999964e+00 1.062870000000000065e-01 1.538899999999999990e-02 9.516999999999999418e-03 5.871999999999999616e-03 8.783239999999999936e-01
3.774000000000000021e+00 1.062560000000000032e-01 1.538499999999999937e-02 9.513999999999999888e-03 5.871000000000000350e-03 8.783579999999999721e-01
3.775500000000000078e+00 1.062260000000000010e-01 1.538199999999999984e-02 9.511999999999999622e-03 5.870000000000000218e-03 8.783929999999999794e-01
3.777000000000000135e+00 1.061949999999999977e-01 1.537799999999999931e-02 9.509999999999999357e-03 5.869000000000000085e-03 8.784269999999999579e-01
3.778500000000000192e+00 1.061639999999999945e-01 1.537499999999999978e-02 9.506999999999999826e-03 5.866999999999999819e-03 8.784610000000000474e-01
3.779999999999999805e+00 1.061340000000000061e-01 1.537099999999999925e-02 9.504999999999999560e-03 5.865999999999999687e-03 8.784950000000000259e-01
3.781499999999999861e+00 1.061030000000000029e-01 1.536700000000000045e-02 9.502000000000000030e-03 5.865000000000000421e-03 8.785300000000000331e-01
3.782999999999999918e+00 1.060719999999999996e-01 1.536399999999999919e-02 9.499999999999999764e-03 5.864000000000000289e-03 8.785640000000000116e-01
3.784499999999999975e+00 1.060419999999999974e-01 1.536000000000000039e-02 9.497999999999999499e-03 5.863000000000000156e-03 8.785979999999999901e-01
3.786000000000000032e+00 1.060109999999999941e-01 1.535700000000000086e-02 9.494999999999999968e-03 5.862000000000000023e-03 8.786319999999999686e-01
3.787500000000000089e+00 1.059800000000000048e-01 1.535300000000000033e-02 9.492999999999999702e-03 5.859999999999999758e-03 8.786659999999999471e-01
3.789000000000000146e+00 1.059500000000000025e-01 1.534899999999999980e-02 9.490000000000000172e-03 5.858999999999999625e-03 8.787009999999999543e-01
3.790500000000000203e+00 1.059189999999999993e-01 1.534600000000000027e-02 9.487999999999999906e-03 5.858000000000000360e-03 8.787350000000000438e-01
3.791999999999999815e+00 1.058889999999999970e-01 1.534199999999999973e-02 9.485000000000000375e-03 5.857000000000000227e-03 8.787690000000000223e-01
3.793499999999999872e+00 1.058579999999999938e-01 1.533900000000000020e-02 9.483000000000000110e-03 5.856000000000000094e-03 8.788030000000000008e-01
3.794999999999999929e+00 1.058280000000000054e-01 1.533499999999999967e-02 9.480999999999999844e-03 5.854999999999999961e-03 8.788369999999999793e-01
3.796499999999999986e+00 1.057970000000000022e-01 1.533200000000000014e-02 9.478000000000000314e-03 5.852999999999999696e-03 8.788709999999999578e-01
3.798000000000000043e+00 1.057669999999999999e-01 1.532799999999999961e-02 9.476000000000000048e-03 5.852000000000000431e-03 8.789050000000000473e-01
3.799500000000000099e+00 1.057369999999999977e-01 1.532400000000000082e-02 9.473000000000000517e-03 5.851000000000000298e-03 8.789390000000000258e-01
3.801000000000000156e+00 1.057059999999999944e-01 1.532099999999999955e-02 9.471000000000000252e-03 5.850000000000000165e-03 8.789730000000000043e-01
3.802500000000000213e+00 1.056760000000000060e-01 1.531700000000000075e-02 9.468999999999999986e-03 5.849000000000000032e-03 8.790069999999999828e-01
3.803999999999999826e+00 1.056460000000000038e-01 1.531399999999999949e-02 9.466000000000000456e-03 5.846999999999999767e-03 8.790409999999999613e-01
3.805499999999999883e+00 1.056150000000000005e-01 1.531000000000000069e-02 9.464000000000000190e-03 5.845999999999999634e-03 8.790750000000000508e-01
3.806999999999999940e+00 1.055849999999999983e-01 1.530699999999999943e-02 9.461000000000000659e-03 5.845000000000000369e-03 8.791090000000000293e-01
3.808499999999999996e+00 1.055549999999999961e-01 1.530300000000000063e-02 9.459000000000000394e-03 5.844000000000000236e-03 8.791419999999999790e-01
3.810000000000000053e+00 1.055240000000000067e-01 1.529900000000000010e-02 9.457000000000000128e-03 5.843000000000000103e-03 8.791759999999999575e-01
3.811500000000000110e+00 1.054940000000000044e-01 1.529600000000000057e-02 9.454000000000000598e-03 5.841999999999999971e-03 8.792100000000000470e-01
3.813000000000000167e+00 1.054640000000000022e-01 1.529200000000000004e-02 9.452000000000000332e-03 5.839999999999999705e-03 8.792440000000000255e-01
3.814499999999999780e+00 1.054339999999999999e-01 1.528900000000000051e-02 9.449000000000000801e-03 5.838999999999999573e-03 8.792780000000000040e-01
3.815999999999999837e+00 1.054039999999999977e-01 1.528499999999999998e-02 9.447000000000000536e-03 5.838000000000000307e-03 8.793109999999999538e-01
3.817499999999999893e+00 1.053729999999999944e-01 1.528200000000000044e-02 9.445000000000000270e-03 5.837000000000000174e-03 8.793450000000000433e-01
3.818999999999999950e+00 1.053430000000000061e-01 1.527799999999999991e-02 9.442000000000000740e-03 5.836000000000000042e-03 8.793790000000000218e-01
3.820500000000000007e+00 1.053130000000000038e-01 1.527500000000000038e-02 9.440000000000000474e-03 5.834999999999999909e-03 8.794119999999999715e-01
3.822000000000000064e+00 1.052830000000000016e-01 1.527099999999999985e-02 9.438000000000000209e-03 5.833999999999999776e-03 8.794459999999999500e-01
3.823500000000000121e+00 1.052529999999999993e-01 1.526699999999999932e-02 9.435000000000000678e-03 5.832000000000000378e-03 8.794800000000000395e-01
3.825000000000000178e+00 1.052229999999999971e-01 1.526399999999999979e-02 9.433000000000000412e-03 5.831000000000000245e-03 8.795129999999999892e-01
3.826499999999999790e+00 1.051929999999999948e-01 1.525999999999999926e-02 9.429999999999999147e-03 5.830000000000000113e-03 8.795469999999999677e-01
3.827999999999999847e+00 1.051630000000000065e-01 1.525699999999999973e-02 9.428000000000000616e-03 5.828999999999999980e-03 8.795800000000000285e-01
3.829499999999999904e+00 1.051330000000000042e-01 1.525299999999999920e-02 9.426000000000000351e-03 5.827999999999999847e-03 8.796140000000000070e-01
3.830999999999999961e+00 1.051030000000000020e-01 1.524999999999999967e-02 9.423000000000000820e-03 5.826999999999999715e-03 8.796469999999999567e-01
3.832500000000000018e+00 1.050729999999999997e-01 1.524599999999999914e-02 9.421000000000000554e-03 5.825000000000000316e-03 8.796810000000000462e-01
3.834000000000000075e+00 1.050429999999999975e-01 1.524299999999999961e-02 9.419000000000000289e-03 5.824000000000000184e-03 8.797139999999999960e-01
3.835500000000000131e+00 1.050129999999999952e-01 1.523900000000000081e-02 9.416000000000000758e-03 5.823000000000000051e-03 8.797479999999999745e-01
3.837000000000000188e+00 1.049830000000000069e-01 1.523599999999999954e-02 9.414000000000000493e-03 5.821999999999999918e-03 8.797810000000000352e-01
3.838499999999999801e+00 1.049530000000000046e-01 1.523200000000000075e-02 9.410999999999999227e-03 5.820999999999999786e-03 8.798139999999999850e-01
3.839999999999999858e+00 1.049240000000000034e-01 1.522899999999999948e-02 9.409000000000000696e-03 5.819999999999999653e-03 8.798479999999999634e-01
3.841499999999999915e+00 1.048940000000000011e-01 1.522500000000000069e-02 9.407000000000000431e-03 5.818000000000000255e-03 8.798810000000000242e-01
3.842999999999999972e+00 1.048639999999999989e-01 1.522199999999999942e-02 9.403999999999999165e-03 5.817000000000000122e-03 8.799139999999999739e-01
3.844500000000000028e+00 1.048339999999999966e-01 1.521800000000000062e-02 9.402000000000000635e-03 5.815999999999999989e-03 8.799479999999999524e-01
3.846000000000000085e+00 1.048039999999999944e-01 1.521499999999999936e-02 9.400000000000000369e-03 5.814999999999999857e-03 8.799810000000000132e-01
3.847500000000000142e+00 1.047749999999999931e-01 1.521100000000000056e-02 9.397000000000000838e-03 5.813999999999999724e-03 8.800139999999999629e-01
3.849000000000000199e+00 1.047450000000000048e-01 1.520799999999999930e-02 9.395000000000000573e-03 5.812999999999999591e-03 8.800470000000000237e-01
3.850499999999999812e+00 1.047150000000000025e-01 1.520400000000000050e-02 9.393000000000000307e-03 5.812000000000000326e-03 8.800810000000000022e-01
3.851999999999999869e+00 1.046860000000000013e-01 1.520099999999999923e-02 9.390000000000000777e-03 5.810000000000000060e-03 8.801139999999999519e-01
3.853499999999999925e+00 1.046559999999999990e-01 1.519700000000000044e-02 9.388000000000000511e-03 5.808999999999999928e-03 8.801470000000000127e-01
3.854999999999999982e+00 1.046259999999999968e-01 1.519399999999999917e-02 9.386000000000000246e-03 5.807999999999999795e-03 8.801799999999999624e-01
3.856500000000000039e+00 1.045969999999999955e-01 1.519000000000000038e-02 9.383000000000000715e-03 5.806999999999999662e-03 8.802130000000000232e-01
3.858000000000000096e+00 1.045669999999999933e-01 1.518700000000000085e-02 9.381000000000000449e-03 5.806000000000000397e-03 8.802459999999999729e-01
3.859500000000000153e+00 1.045370000000000049e-01 1.518300000000000032e-02 9.377999999999999184e-03 5.805000000000000264e-03 8.802790000000000337e-01
3.861000000000000210e+00 1.045080000000000037e-01 1.518000000000000078e-02 9.376000000000000653e-03 5.802999999999999999e-03 8.803119999999999834e-01
3.862499999999999822e+00 1.044780000000000014e-01 1.517600000000000025e-02 9.374000000000000388e-03 5.801999999999999866e-03 8.803450000000000442e-01
3.863999999999999879e+00 1.044490000000000002e-01 1.517300000000000072e-02 9.371000000000000857e-03 5.800999999999999733e-03 8.803790000000000227e-01
3.865499999999999936e+00 1.044189999999999979e-01 1.516900000000000019e-02 9.369000000000000591e-03 5.799999999999999600e-03 8.804110000000000547e-01
3.866999999999999993e+00 1.043899999999999967e-01 1.516600000000000066e-02 9.367000000000000326e-03 5.799000000000000335e-03 8.804440000000000044e-01
3.868500000000000050e+00 1.043599999999999944e-01 1.516200000000000013e-02 9.364000000000000795e-03 5.798000000000000202e-03 8.804769999999999541e-01
3.870000000000000107e+00 1.043309999999999932e-01 1.515900000000000060e-02 9.362000000000000530e-03 5.797000000000000069e-03 8.805100000000000149e-01
3.871500000000000163e+00 1.043020000000000058e-01 1.515500000000000007e-02 9.360000000000000264e-03 5.794999999999999804e-03 8.805429999999999646e-01
3.873000000000000220e+00 1.042720000000000036e-01 1.515200000000000054e-02 9.357000000000000733e-03 5.793999999999999671e-03 8.805760000000000254e-01
3.874499999999999833e+00 1.042430000000000023e-01 1.514800000000000001e-02 9.355000000000000468e-03 5.793000000000000406e-03 8.806089999999999751e-01
3.875999999999999890e+00 1.042130000000000001e-01 1.514500000000000048e-02 9.353000000000000203e-03 5.792000000000000273e-03 8.806420000000000359e-01
3.877499999999999947e+00 1.041839999999999988e-01 1.514099999999999994e-02 9.350000000000000672e-03 5.791000000000000140e-03 8.806749999999999856e-01
3.879000000000000004e+00 1.041549999999999976e-01 1.513800000000000041e-02 9.348000000000000406e-03 5.790000000000000008e-03 8.807070000000000176e-01
3.880500000000000060e+00 1.041259999999999963e-01 1.513399999999999988e-02 9.346000000000000141e-03 5.788999999999999875e-03 8.807399999999999674e-01
3.882000000000000117e+00 1.040959999999999941e-01 1.513100000000000035e-02 9.343000000000000610e-03 5.786999999999999610e-03 8.807730000000000281e-01
3.883500000000000174e+00 1.040670000000000067e-01 1.512699999999999982e-02 9.341000000000000345e-03 5.786000000000000344e-03 8.808059999999999778e-01
3.884999999999999787e+00 1.040380000000000055e-01 1.512400000000000029e-02 9.339000000000000079e-03 5.785000000000000211e-03 8.808380000000000098e-01
3.886499999999999844e+00 1.040090000000000042e-01 1.512100000000000076e-02 9.336000000000000548e-03 5.784000000000000079e-03 8.808709999999999596e-01
3.887999999999999901e+00 1.039790000000000020e-01 1.511700000000000023e-02 9.334000000000000283e-03 5.782999999999999946e-03 8.809040000000000203e-01
3.889499999999999957e+00 1.039500000000000007e-01 1.511400000000000070e-02 9.332000000000000017e-03 5.781999999999999813e-03 8.809360000000000523e-01
3.891000000000000014e+00 1.039209999999999995e-01 1.511000000000000017e-02 9.329999999999999752e-03 5.780999999999999681e-03 8.809690000000000021e-01
3.892500000000000071e+00 1.038919999999999982e-01 1.510700000000000064e-02 9.327000000000000221e-03 5.779000000000000282e-03 8.810010000000000341e-01
3.894000000000000128e+00 1.038629999999999970e-01 1.510300000000000011e-02 9.324999999999999956e-03 5.778000000000000150e-03 8.810339999999999838e-01
3.895500000000000185e+00 1.038339999999999957e-01 1.510000000000000057e-02 9.322999999999999690e-03 5.777000000000000017e-03 8.810670000000000446e-01
3.896999999999999797e+00 1.038049999999999945e-01 1.509600000000000004e-02 9.320000000000000159e-03 5.775999999999999884e-03 8.810989999999999656e-01
3.898499999999999854e+00 1.037759999999999933e-01 1.509300000000000051e-02 9.317999999999999894e-03 5.774999999999999752e-03 8.811320000000000263e-01
3.899999999999999911e+00 1.037460000000000049e-01 1.508899999999999998e-02 9.315999999999999628e-03 5.773999999999999619e-03 8.811639999999999473e-01
3.901499999999999968e+00 1.037170000000000036e-01 1.508600000000000045e-02 9.313000000000000098e-03 5.773000000000000353e-03 8.811959999999999793e-01
3.903000000000000025e+00 1.036880000000000024e-01 1.508299999999999919e-02 9.310999999999999832e-03 5.772000000000000221e-03 8.812290000000000401e-01
3.904500000000000082e+00 1.036590000000000011e-01 1.507900000000000039e-02 9.308999999999999567e-03 5.769999999999999955e-03 8.812609999999999610e-01
3.906000000000000139e+00 1.036310000000000009e-01 1.507600000000000086e-02 9.306000000000000036e-03 5.768999999999999823e-03 8.812940000000000218e-01
3.907500000000000195e+00 1.036019999999999996e-01 1.507200000000000033e-02 9.303999999999999770e-03 5.767999999999999690e-03 8.813260000000000538e-01
3.908999999999999808e+00 1.035729999999999984e-01 1.506900000000000080e-02 9.301999999999999505e-03 5.767000000000000424e-03 8.813579999999999748e-01
3.910499999999999865e+00 1.035439999999999972e-01 1.506500000000000027e-02 9.299999999999999239e-03 5.766000000000000292e-03 8.813910000000000355e-01
3.911999999999999922e+00 1.035149999999999959e-01 1.506200000000000074e-02 9.296999999999999709e-03 5.765000000000000159e-03 8.814229999999999565e-01
3.913499999999999979e+00 1.034859999999999947e-01 1.505899999999999947e-02 9.294999999999999443e-03 5.764000000000000026e-03 8.814549999999999885e-01
3.915000000000000036e+00 1.034569999999999934e-01 1.505500000000000067e-02 9.292999999999999178e-03 5.762999999999999894e-03 8.814880000000000493e-01
3.916500000000000092e+00 1.034280000000000060e-01 1.505199999999999941e-02 9.289999999999999647e-03 5.760999999999999628e-03 8.815199999999999703e-01
3.918000000000000149e+00 1.034000000000000058e-01 1.504800000000000061e-02 9.287999999999999381e-03 5.760000000000000363e-03 8.815520000000000023e-01
3.919500000000000206e+00 1.033710000000000045e-01 1.504499999999999935e-02 9.286000000000000851e-03 5.759000000000000230e-03 8.815840000000000343e-01
3.920999999999999819e+00 1.033420000000000033e-01 1.504199999999999982e-02 9.282999999999999585e-03 5.758000000000000097e-03 8.816159999999999553e-01
3.922499999999999876e+00 1.033130000000000021e-01 1.503799999999999928e-02 9.280999999999999320e-03 5.756999999999999965e-03 8.816490000000000160e-01
3.923999999999999932e+00 1.032850000000000018e-01 1.503499999999999975e-02 9.279000000000000789e-03 5.755999999999999832e-03 8.816810000000000480e-01
3.925499999999999989e+00 1.032560000000000006e-01 1.503099999999999922e-02 9.277000000000000524e-03 5.754999999999999699e-03 8.817129999999999690e-01
3.927000000000000046e+00 1.032269999999999993e-01 1.502799999999999969e-02 9.273999999999999258e-03 5.753999999999999566e-03 8.817450000000000010e-01
3.928500000000000103e+00 1.031979999999999981e-01 1.502399999999999916e-02 9.272000000000000727e-03 5.752000000000000168e-03 8.817770000000000330e-01
3.930000000000000160e+00 1.031699999999999978e-01 1.502099999999999963e-02 9.270000000000000462e-03 5.751000000000000036e-03 8.818089999999999540e-01
3.931500000000000217e+00 1.031409999999999966e-01 1.501800000000000010e-02 9.268000000000000196e-03 5.749999999999999903e-03 8.818409999999999860e-01
3.932999999999999829e+00 1.031129999999999963e-01 1.501399999999999957e-02 9.265000000000000666e-03 5.748999999999999770e-03 8.818730000000000180e-01
3.934499999999999886e+00 1.030839999999999951e-01 1.501100000000000004e-02 9.263000000000000400e-03 5.747999999999999637e-03 8.819050000000000500e-01
3.935999999999999943e+00 1.030549999999999938e-01 1.500699999999999951e-02 9.261000000000000135e-03 5.747000000000000372e-03 8.819369999999999710e-01
3.937500000000000000e+00 1.030269999999999936e-01 1.500399999999999998e-02 9.258000000000000604e-03 5.746000000000000239e-03 8.819690000000000030e-01
3.939000000000000057e+00 1.029980000000000062e-01 1.500100000000000044e-02 9.256000000000000338e-03 5.745000000000000107e-03 8.820010000000000350e-01
3.940500000000000114e+00 1.029700000000000060e-01 1.499699999999999991e-02 9.254000000000000073e-03 5.742999999999999841e-03 8.820329999999999560e-01
3.942000000000000171e+00 1.029410000000000047e-01 1.499400000000000038e-02 9.251999999999999807e-03 5.741999999999999708e-03 8.820649999999999880e-01
3.943499999999999783e+00 1.029130000000000045e-01 1.499100000000000085e-02 9.249000000000000277e-03 5.740999999999999576e-03 8.820970000000000200e-01
3.944999999999999840e+00 1.028840000000000032e-01 1.498700000000000032e-02 9.247000000000000011e-03 5.740000000000000310e-03 8.821280000000000232e-01
3.946499999999999897e+00 1.028560000000000030e-01 1.498400000000000079e-02 9.244999999999999746e-03 5.739000000000000178e-03 8.821600000000000552e-01
3.947999999999999954e+00 1.028280000000000027e-01 1.498000000000000026e-02 9.242999999999999480e-03 5.738000000000000045e-03 8.821919999999999762e-01
3.949500000000000011e+00 1.027990000000000015e-01 1.497700000000000073e-02 9.239999999999999949e-03 5.736999999999999912e-03 8.822240000000000082e-01
3.951000000000000068e+00 1.027710000000000012e-01 1.497399999999999946e-02 9.237999999999999684e-03 5.735999999999999779e-03 8.822560000000000402e-01
3.952500000000000124e+00 1.027420000000000000e-01 1.497000000000000067e-02 9.235999999999999419e-03 5.734999999999999647e-03 8.822870000000000434e-01
3.954000000000000181e+00 1.027139999999999997e-01 1.496699999999999940e-02 9.232999999999999888e-03 5.733000000000000249e-03 8.823189999999999644e-01
3.955499999999999794e+00 1.026859999999999995e-01 1.496399999999999987e-02 9.230999999999999622e-03 5.732000000000000116e-03 8.823509999999999964e-01
3.956999999999999851e+00 1.026569999999999983e-01 1.495999999999999934e-02 9.228999999999999357e-03 5.730999999999999983e-03 8.823819999999999997e-01
3.958499999999999908e+00 1.026289999999999980e-01 1.495699999999999981e-02 9.227000000000000826e-03 5.729999999999999850e-03 8.824140000000000317e-01
3.959999999999999964e+00 1.026009999999999978e-01 1.495299999999999928e-02 9.223999999999999561e-03 5.728999999999999718e-03 8.824459999999999527e-01
3.961500000000000021e+00 1.025729999999999975e-01 1.494999999999999975e-02 9.221999999999999295e-03 5.727999999999999585e-03 8.824769999999999559e-01
3.963000000000000078e+00 1.025439999999999963e-01 1.494700000000000022e-02 9.220000000000000764e-03 5.727000000000000320e-03 8.825089999999999879e-01
3.964500000000000135e+00 1.025159999999999960e-01 1.494299999999999969e-02 9.218000000000000499e-03 5.726000000000000187e-03 8.825399999999999912e-01
3.966000000000000192e+00 1.024879999999999958e-01 1.494000000000000015e-02 9.214999999999999233e-03 5.725000000000000054e-03 8.825720000000000232e-01
3.967499999999999805e+00 1.024599999999999955e-01 1.493700000000000062e-02 9.213000000000000703e-03 5.722999999999999789e-03 8.826040000000000552e-01
3.968999999999999861e+00 1.024319999999999953e-01 1.493300000000000009e-02 9.211000000000000437e-03 5.721999999999999656e-03 8.826349999999999474e-01
3.970499999999999918e+00 1.024039999999999950e-01 1.493000000000000056e-02 9.209000000000000172e-03 5.721000000000000391e-03 8.826669999999999794e-01
3.971999999999999975e+00 1.023749999999999938e-01 1.492699999999999930e-02 9.206000000000000641e-03 5.720000000000000258e-03 8.826979999999999826e-01
3.973500000000000032e+00 1.023469999999999935e-01 1.492300000000000050e-02 9.204000000000000375e-03 5.719000000000000125e-03 8.827289999999999859e-01
3.975000000000000089e+00 1.023189999999999933e-01 1.491999999999999924e-02 9.202000000000000110e-03 5.717999999999999992e-03 8.827610000000000179e-01
3.976500000000000146e+00 1.022910000000000069e-01 1.491699999999999970e-02 9.199999999999999845e-03 5.716999999999999860e-03 8.827920000000000211e-01
3.978000000000000203e+00 1.022630000000000067e-01 1.491299999999999917e-02 9.197999999999999579e-03 5.715999999999999727e-03 8.828240000000000531e-01
3.979499999999999815e+00 1.022350000000000064e-01 1.490999999999999964e-02 9.195000000000000048e-03 5.714999999999999594e-03 8.828549999999999454e-01
3.980999999999999872e+00 1.022070000000000062e-01 1.490700000000000011e-02 9.192999999999999783e-03 5.713000000000000196e-03 8.828859999999999486e-01
3.982499999999999929e+00 1.021790000000000059e-01 1.490299999999999958e-02 9.190999999999999517e-03 5.712000000000000063e-03 8.829179999999999806e-01
3.983999999999999986e+00 1.021510000000000057e-01 1.490000000000000005e-02 9.188999999999999252e-03 5.710999999999999931e-03 8.829489999999999839e-01
3.985500000000000043e+00 1.021230000000000054e-01 1.489700000000000052e-02 9.185999999999999721e-03 5.709999999999999798e-03 8.829799999999999871e-01
3.987000000000000099e+00 1.020950000000000052e-01 1.489299999999999999e-02 9.183999999999999456e-03 5.708999999999999665e-03 8.830120000000000191e-01
3.988500000000000156e+00 1.020670000000000049e-01 1.489000000000000046e-02 9.181999999999999190e-03 5.708000000000000400e-03 8.830430000000000224e-01
3.990000000000000213e+00 1.020390000000000047e-01 1.488699999999999919e-02 9.180000000000000659e-03 5.707000000000000267e-03 8.830740000000000256e-01
3.991499999999999826e+00 1.020120000000000055e-01 1.488300000000000040e-02 9.176999999999999394e-03 5.706000000000000134e-03 8.831050000000000288e-01
3.992999999999999883e+00 1.019840000000000052e-01 1.488000000000000086e-02 9.175000000000000863e-03 5.705000000000000002e-03 8.831360000000000321e-01
3.994499999999999940e+00 1.019560000000000050e-01 1.487699999999999960e-02 9.173000000000000598e-03 5.703999999999999869e-03 8.831679999999999531e-01
3.995999999999999996e+00 1.019280000000000047e-01 1.487300000000000080e-02 9.171000000000000332e-03 5.701999999999999603e-03 8.831989999999999563e-01
3.997500000000000053e+00 1.019000000000000045e-01 1.486999999999999954e-02 9.169000000000000067e-03 5.701000000000000338e-03 8.832299999999999596e-01
3.999000000000000110e+00 1.018720000000000042e-01 1.486700000000000001e-02 9.166000000000000536e-03 5.700000000000000205e-03 8.832609999999999628e-01
4.000499999999999723e+00 1.018450000000000050e-01 1.486299999999999948e-02 9.164000000000000271e-03 5.699000000000000073e-03 8.832919999999999661e-01
4.001999999999999780e+00 1.018170000000000047e-01 1.485999999999999995e-02 9.162000000000000005e-03 5.697999999999999940e-03 8.833229999999999693e-01
4.003499999999999837e+00 1.017890000000000045e-01 1.485700000000000041e-02 9.159999999999999740e-03 5.696999999999999807e-03 8.833539999999999726e-01
4.004999999999999893e+00 1.017620000000000052e-01 1.485299999999999988e-02 9.157000000000000209e-03 5.695999999999999674e-03 8.833849999999999758e-01
4.006499999999999950e+00 1.017340000000000050e-01 1.485000000000000035e-02 9.154999999999999943e-03 5.695000000000000409e-03 8.834159999999999791e-01
4.008000000000000007e+00 1.017060000000000047e-01 1.484700000000000082e-02 9.152999999999999678e-03 5.694000000000000276e-03 8.834469999999999823e-01
4.009500000000000064e+00 1.016780000000000045e-01 1.484300000000000029e-02 9.150999999999999412e-03 5.693000000000000144e-03 8.834779999999999855e-01
4.011000000000000121e+00 1.016510000000000052e-01 1.484000000000000076e-02 9.148999999999999147e-03 5.690999999999999878e-03 8.835089999999999888e-01
4.012500000000000178e+00 1.016230000000000050e-01 1.483699999999999949e-02 9.145999999999999616e-03 5.689999999999999745e-03 8.835399999999999920e-01
4.014000000000000234e+00 1.015960000000000057e-01 1.483399999999999996e-02 9.143999999999999351e-03 5.688999999999999613e-03 8.835709999999999953e-01
4.015500000000000291e+00 1.015680000000000055e-01 1.482999999999999943e-02 9.142000000000000820e-03 5.688000000000000347e-03 8.836019999999999985e-01
4.017000000000000348e+00 1.015400000000000053e-01 1.482699999999999990e-02 9.140000000000000555e-03 5.687000000000000215e-03 8.836330000000000018e-01
4.018500000000000405e+00 1.015130000000000060e-01 1.482400000000000037e-02 9.138000000000000289e-03 5.686000000000000082e-03 8.836629999999999763e-01
4.019999999999999574e+00 1.014850000000000058e-01 1.481999999999999984e-02 9.135000000000000758e-03 5.684999999999999949e-03 8.836939999999999795e-01
4.021499999999999631e+00 1.014580000000000065e-01 1.481700000000000031e-02 9.133000000000000493e-03 5.683999999999999816e-03 8.837249999999999828e-01
4.022999999999999687e+00 1.014300000000000063e-01 1.481400000000000078e-02 9.131000000000000227e-03 5.682999999999999684e-03 8.837559999999999860e-01
4.024499999999999744e+00 1.014029999999999931e-01 1.481000000000000025e-02 9.128999999999999962e-03 5.682000000000000418e-03 8.837869999999999893e-01
4.025999999999999801e+00 1.013750000000000068e-01 1.480700000000000072e-02 9.126999999999999696e-03 5.681000000000000286e-03 8.838169999999999638e-01
4.027499999999999858e+00 1.013479999999999936e-01 1.480399999999999945e-02 9.124000000000000166e-03 5.679000000000000020e-03 8.838479999999999670e-01
4.028999999999999915e+00 1.013209999999999944e-01 1.480099999999999992e-02 9.121999999999999900e-03 5.677999999999999887e-03 8.838789999999999702e-01
4.030499999999999972e+00 1.012929999999999942e-01 1.479699999999999939e-02 9.119999999999999635e-03 5.676999999999999755e-03 8.839089999999999447e-01
4.032000000000000028e+00 1.012659999999999949e-01 1.479399999999999986e-02 9.117999999999999369e-03 5.675999999999999622e-03 8.839399999999999480e-01
4.033500000000000085e+00 1.012379999999999947e-01 1.479100000000000033e-02 9.116000000000000839e-03 5.675000000000000357e-03 8.839709999999999512e-01
4.035000000000000142e+00 1.012109999999999954e-01 1.478800000000000080e-02 9.112999999999999573e-03 5.674000000000000224e-03 8.840010000000000367e-01
4.036500000000000199e+00 1.011839999999999962e-01 1.478400000000000027e-02 9.110999999999999308e-03 5.673000000000000091e-03 8.840320000000000400e-01
4.038000000000000256e+00 1.011559999999999959e-01 1.478100000000000074e-02 9.109000000000000777e-03 5.671999999999999958e-03 8.840630000000000432e-01
4.039500000000000313e+00 1.011289999999999967e-01 1.477799999999999947e-02 9.107000000000000511e-03 5.670999999999999826e-03 8.840930000000000177e-01
4.041000000000000369e+00 1.011019999999999974e-01 1.477400000000000067e-02 9.105000000000000246e-03 5.669999999999999693e-03 8.841240000000000210e-01
4.042500000000000426e+00 1.010749999999999982e-01 1.477099999999999941e-02 9.102999999999999980e-03 5.669000000000000428e-03 8.841539999999999955e-01
4.043999999999999595e+00 1.010469999999999979e-01 1.476799999999999988e-02 9.100000000000000450e-03 5.668000000000000295e-03 8.841849999999999987e-01
4.045499999999999652e+00 1.010199999999999987e-01 1.476500000000000035e-02 9.098000000000000184e-03 5.666000000000000029e-03 8.842149999999999732e-01
4.046999999999999709e+00 1.009929999999999994e-01 1.476099999999999982e-02 9.095999999999999919e-03 5.664999999999999897e-03 8.842459999999999765e-01
4.048499999999999766e+00 1.009660000000000002e-01 1.475800000000000028e-02 9.093999999999999653e-03 5.663999999999999764e-03 8.842759999999999510e-01
4.049999999999999822e+00 1.009390000000000009e-01 1.475500000000000075e-02 9.091999999999999388e-03 5.662999999999999631e-03 8.843060000000000365e-01
4.051499999999999879e+00 1.009110000000000007e-01 1.475199999999999949e-02 9.088999999999999857e-03 5.662000000000000366e-03 8.843370000000000397e-01
4.052999999999999936e+00 1.008840000000000015e-01 1.474800000000000069e-02 9.086999999999999592e-03 5.661000000000000233e-03 8.843670000000000142e-01
4.054499999999999993e+00 1.008570000000000022e-01 1.474499999999999943e-02 9.084999999999999326e-03 5.660000000000000100e-03 8.843980000000000175e-01
4.056000000000000050e+00 1.008300000000000030e-01 1.474199999999999990e-02 9.083000000000000795e-03 5.658999999999999968e-03 8.844279999999999919e-01
4.057500000000000107e+00 1.008030000000000037e-01 1.473900000000000036e-02 9.081000000000000530e-03 5.657999999999999835e-03 8.844579999999999664e-01
4.059000000000000163e+00 1.007760000000000045e-01 1.473499999999999983e-02 9.079000000000000264e-03 5.656999999999999702e-03 8.844889999999999697e-01
4.060500000000000220e+00 1.007490000000000052e-01 1.473200000000000030e-02 9.076000000000000734e-03 5.655999999999999570e-03 8.845190000000000552e-01
4.062000000000000277e+00 1.007220000000000060e-01 1.472900000000000077e-02 9.074000000000000468e-03 5.655000000000000304e-03 8.845490000000000297e-01
4.063500000000000334e+00 1.006950000000000067e-01 1.472599999999999951e-02 9.072000000000000203e-03 5.654000000000000171e-03 8.845790000000000042e-01
4.065000000000000391e+00 1.006679999999999936e-01 1.472200000000000071e-02 9.069999999999999937e-03 5.651999999999999906e-03 8.846100000000000074e-01
4.066499999999999559e+00 1.006409999999999944e-01 1.471899999999999945e-02 9.067999999999999672e-03 5.650999999999999773e-03 8.846399999999999819e-01
4.067999999999999616e+00 1.006139999999999951e-01 1.471599999999999991e-02 9.065999999999999406e-03 5.649999999999999641e-03 8.846699999999999564e-01
4.069499999999999673e+00 1.005869999999999959e-01 1.471300000000000038e-02 9.062999999999999876e-03 5.649000000000000375e-03 8.847000000000000419e-01
4.070999999999999730e+00 1.005599999999999966e-01 1.471000000000000085e-02 9.060999999999999610e-03 5.648000000000000242e-03 8.847300000000000164e-01
4.072499999999999787e+00 1.005329999999999974e-01 1.470600000000000032e-02 9.058999999999999345e-03 5.647000000000000110e-03 8.847610000000000197e-01
4.073999999999999844e+00 1.005059999999999981e-01 1.470300000000000079e-02 9.057000000000000814e-03 5.645999999999999977e-03 8.847909999999999942e-01
4.075499999999999901e+00 1.004789999999999989e-01 1.469999999999999953e-02 9.055000000000000548e-03 5.644999999999999844e-03 8.848209999999999686e-01
4.076999999999999957e+00 1.004530000000000006e-01 1.469699999999999999e-02 9.053000000000000283e-03 5.643999999999999712e-03 8.848510000000000542e-01
4.078500000000000014e+00 1.004260000000000014e-01 1.469299999999999946e-02 9.051000000000000018e-03 5.642999999999999579e-03 8.848810000000000286e-01
4.080000000000000071e+00 1.003990000000000021e-01 1.468999999999999993e-02 9.048000000000000487e-03 5.642000000000000313e-03 8.849110000000000031e-01
4.081500000000000128e+00 1.003720000000000029e-01 1.468700000000000040e-02 9.046000000000000221e-03 5.641000000000000181e-03 8.849409999999999776e-01
4.083000000000000185e+00 1.003450000000000036e-01 1.468399999999999914e-02 9.043999999999999956e-03 5.640000000000000048e-03 8.849709999999999521e-01
4.084500000000000242e+00 1.003190000000000054e-01 1.468099999999999961e-02 9.041999999999999690e-03 5.638999999999999915e-03 8.850010000000000376e-01
4.086000000000000298e+00 1.002920000000000061e-01 1.467700000000000081e-02 9.039999999999999425e-03 5.636999999999999650e-03 8.850310000000000121e-01
4.087500000000000355e+00 1.002650000000000069e-01 1.467399999999999954e-02 9.037999999999999159e-03 5.636000000000000384e-03 8.850609999999999866e-01
4.089000000000000412e+00 1.002379999999999938e-01 1.467100000000000001e-02 9.036000000000000629e-03 5.635000000000000252e-03 8.850909999999999611e-01
4.090499999999999581e+00 1.002119999999999955e-01 1.466800000000000048e-02 9.032999999999999363e-03 5.634000000000000119e-03 8.851210000000000466e-01
4.091999999999999638e+00 1.001849999999999963e-01 1.466399999999999995e-02 9.031000000000000832e-03 5.632999999999999986e-03 8.851510000000000211e-01
4.093499999999999694e+00 1.001579999999999970e-01 1.466100000000000042e-02 9.029000000000000567e-03 5.631999999999999854e-03 8.851799999999999669e-01
4.094999999999999751e+00 1.001319999999999988e-01 1.465799999999999916e-02 9.027000000000000302e-03 5.630999999999999721e-03 8.852100000000000524e-01
4.096499999999999808e+00 1.001049999999999995e-01 1.465499999999999962e-02 9.025000000000000036e-03 5.629999999999999588e-03 8.852400000000000269e-01
4.097999999999999865e+00 1.000780000000000003e-01 1.465200000000000009e-02 9.022999999999999771e-03 5.629000000000000323e-03 8.852700000000000014e-01
4.099499999999999922e+00 1.000520000000000020e-01 1.464799999999999956e-02 9.020999999999999505e-03 5.628000000000000190e-03 8.852999999999999758e-01
4.100999999999999979e+00 1.000250000000000028e-01 1.464500000000000003e-02 9.017999999999999974e-03 5.627000000000000057e-03 8.853290000000000326e-01
4.102500000000000036e+00 9.999900000000000455e-02 1.464200000000000050e-02 9.015999999999999709e-03 5.625999999999999925e-03 8.853590000000000071e-01
4.104000000000000092e+00 9.997200000000000530e-02 1.463899999999999924e-02 9.013999999999999443e-03 5.624999999999999792e-03 8.853889999999999816e-01
4.105500000000000149e+00 9.994599999999999318e-02 1.463599999999999970e-02 9.011999999999999178e-03 5.623999999999999659e-03 8.854189999999999561e-01
4.107000000000000206e+00 9.991899999999999393e-02 1.463300000000000017e-02 9.010000000000000647e-03 5.623000000000000394e-03 8.854480000000000128e-01
4.108500000000000263e+00 9.989299999999999569e-02 1.462899999999999964e-02 9.008000000000000382e-03 5.622000000000000261e-03 8.854779999999999873e-01
4.110000000000000320e+00 9.986599999999999644e-02 1.462600000000000011e-02 9.006000000000000116e-03 5.619999999999999996e-03 8.855079999999999618e-01
4.111500000000000377e+00 9.983999999999999819e-02 1.462300000000000058e-02 9.003999999999999851e-03 5.618999999999999863e-03 8.855370000000000186e-01
4.113000000000000433e+00 9.981299999999999895e-02 1.461999999999999932e-02 9.001000000000000320e-03 5.617999999999999730e-03 8.855669999999999931e-01
4.114499999999999602e+00 9.978700000000000070e-02 1.461699999999999978e-02 8.999000000000000055e-03 5.616999999999999597e-03 8.855969999999999676e-01
4.115999999999999659e+00 9.976000000000000145e-02 1.461299999999999925e-02 8.996999999999999789e-03 5.616000000000000332e-03 8.856260000000000243e-01
4.117499999999999716e+00 9.973400000000000321e-02 1.460999999999999972e-02 8.994999999999999524e-03 5.615000000000000199e-03 8.856559999999999988e-01
4.118999999999999773e+00 9.970800000000000496e-02 1.460700000000000019e-02 8.992999999999999258e-03 5.614000000000000067e-03 8.856849999999999445e-01
4.120499999999999829e+00 9.968100000000000571e-02 1.460400000000000066e-02 8.991000000000000728e-03 5.612999999999999934e-03 8.857150000000000301e-01
4.121999999999999886e+00 9.965499999999999359e-02 1.460099999999999940e-02 8.989000000000000462e-03 5.611999999999999801e-03 8.857439999999999758e-01
4.123499999999999943e+00 9.962899999999999534e-02 1.459799999999999986e-02 8.987000000000000197e-03 5.610999999999999668e-03 8.857739999999999503e-01
4.125000000000000000e+00 9.960199999999999609e-02 1.459399999999999933e-02 8.984000000000000666e-03 5.610000000000000403e-03 8.858030000000000070e-01
4.126500000000000057e+00 9.957599999999999785e-02 1.459099999999999980e-02 8.982000000000000400e-03 5.609000000000000270e-03 8.858329999999999815e-01
4.128000000000000114e+00 9.954999999999999960e-02 1.458800000000000027e-02 8.980000000000000135e-03 5.608000000000000138e-03 8.858620000000000383e-01
4.129500000000000171e+00 9.952400000000000135e-02 1.458500000000000074e-02 8.977999999999999869e-03 5.607000000000000005e-03 8.858920000000000128e-01
4.131000000000000227e+00 9.949700000000000211e-02 1.458199999999999948e-02 8.975999999999999604e-03 5.605999999999999872e-03 8.859209999999999585e-01
4.132500000000000284e+00 9.947100000000000386e-02 1.457899999999999995e-02 8.973999999999999339e-03 5.604999999999999739e-03 8.859500000000000153e-01
4.134000000000000341e+00 9.944500000000000561e-02 1.457499999999999941e-02 8.972000000000000808e-03 5.603999999999999607e-03 8.859799999999999898e-01
4.135500000000000398e+00 9.941899999999999349e-02 1.457199999999999988e-02 8.970000000000000542e-03 5.603000000000000341e-03 8.860090000000000465e-01
4.136999999999999567e+00 9.939199999999999424e-02 1.456900000000000035e-02 8.968000000000000277e-03 5.602000000000000209e-03 8.860379999999999923e-01
4.138499999999999623e+00 9.936599999999999600e-02 1.456600000000000082e-02 8.965000000000000746e-03 5.599999999999999943e-03 8.860679999999999668e-01
4.139999999999999680e+00 9.933999999999999775e-02 1.456299999999999956e-02 8.963000000000000481e-03 5.598999999999999810e-03 8.860970000000000235e-01
4.141499999999999737e+00 9.931399999999999950e-02 1.456000000000000003e-02 8.961000000000000215e-03 5.597999999999999678e-03 8.861259999999999692e-01
4.142999999999999794e+00 9.928800000000000125e-02 1.455599999999999949e-02 8.958999999999999950e-03 5.597000000000000412e-03 8.861560000000000548e-01
4.144499999999999851e+00 9.926200000000000301e-02 1.455299999999999996e-02 8.956999999999999684e-03 5.596000000000000280e-03 8.861850000000000005e-01
4.145999999999999908e+00 9.923600000000000476e-02 1.455000000000000043e-02 8.954999999999999419e-03 5.595000000000000147e-03 8.862139999999999462e-01
4.147499999999999964e+00 9.921000000000000651e-02 1.454699999999999917e-02 8.952999999999999153e-03 5.594000000000000014e-03 8.862430000000000030e-01
4.149000000000000021e+00 9.918399999999999439e-02 1.454399999999999964e-02 8.951000000000000623e-03 5.592999999999999881e-03 8.862719999999999487e-01
4.150500000000000078e+00 9.915799999999999614e-02 1.454100000000000011e-02 8.949000000000000357e-03 5.591999999999999749e-03 8.863020000000000342e-01
4.152000000000000135e+00 9.913199999999999790e-02 1.453800000000000057e-02 8.947000000000000092e-03 5.590999999999999616e-03 8.863309999999999800e-01
4.153500000000000192e+00 9.910599999999999965e-02 1.453400000000000004e-02 8.944999999999999826e-03 5.590000000000000351e-03 8.863600000000000367e-01
4.155000000000000249e+00 9.908000000000000140e-02 1.453100000000000051e-02 8.942000000000000295e-03 5.589000000000000218e-03 8.863889999999999825e-01
4.156500000000000306e+00 9.905400000000000316e-02 1.452799999999999925e-02 8.940000000000000030e-03 5.588000000000000085e-03 8.864180000000000392e-01
4.158000000000000362e+00 9.902800000000000491e-02 1.452499999999999972e-02 8.937999999999999765e-03 5.586999999999999952e-03 8.864469999999999850e-01
4.159500000000000419e+00 9.900200000000000666e-02 1.452200000000000019e-02 8.935999999999999499e-03 5.585999999999999820e-03 8.864760000000000417e-01
4.160999999999999588e+00 9.897599999999999454e-02 1.451900000000000066e-02 8.933999999999999234e-03 5.584999999999999687e-03 8.865049999999999875e-01
4.162499999999999645e+00 9.894999999999999629e-02 1.451599999999999939e-02 8.932000000000000703e-03 5.584000000000000422e-03 8.865340000000000442e-01
4.163999999999999702e+00 9.892399999999999805e-02 1.451299999999999986e-02 8.930000000000000437e-03 5.583000000000000289e-03 8.865629999999999900e-01
4.165499999999999758e+00 9.889799999999999980e-02 1.450899999999999933e-02 8.928000000000000172e-03 5.582000000000000156e-03 8.865920000000000467e-01
4.166999999999999815e+00 9.887300000000000255e-02 1.450599999999999980e-02 8.925999999999999907e-03 5.581000000000000023e-03 8.866209999999999924e-01
4.168499999999999872e+00 9.884700000000000431e-02 1.450300000000000027e-02 8.923999999999999641e-03 5.579999999999999891e-03 8.866500000000000492e-01
4.169999999999999929e+00 9.882100000000000606e-02 1.450000000000000074e-02 8.921999999999999376e-03 5.578999999999999758e-03 8.866789999999999949e-01
4.171499999999999986e+00 9.879499999999999393e-02 1.449699999999999947e-02 8.920000000000000845e-03 5.577000000000000360e-03 8.867080000000000517e-01
4.173000000000000043e+00 9.876899999999999569e-02 1.449399999999999994e-02 8.916999999999999579e-03 5.576000000000000227e-03 8.867369999999999974e-01
4.174500000000000099e+00 9.874399999999999844e-02 1.449100000000000041e-02 8.914999999999999314e-03 5.575000000000000094e-03 8.867660000000000542e-01
4.176000000000000156e+00 9.871800000000000019e-02 1.448799999999999914e-02 8.913000000000000783e-03 5.573999999999999962e-03 8.867939999999999712e-01
4.177500000000000213e+00 9.869200000000000195e-02 1.448499999999999961e-02 8.911000000000000518e-03 5.572999999999999829e-03 8.868230000000000279e-01
4.179000000000000270e+00 9.866600000000000370e-02 1.448100000000000082e-02 8.909000000000000252e-03 5.571999999999999696e-03 8.868519999999999737e-01
4.180500000000000327e+00 9.864100000000000645e-02 1.447799999999999955e-02 8.906999999999999987e-03 5.571000000000000431e-03 8.868810000000000304e-01
4.182000000000000384e+00 9.861499999999999433e-02 1.447500000000000002e-02 8.904999999999999721e-03 5.570000000000000298e-03 8.869099999999999762e-01
4.183500000000000441e+00 9.858899999999999608e-02 1.447200000000000049e-02 8.902999999999999456e-03 5.569000000000000165e-03 8.869380000000000042e-01
4.184999999999999609e+00 9.856399999999999884e-02 1.446899999999999922e-02 8.900999999999999190e-03 5.568000000000000033e-03 8.869669999999999499e-01
4.186499999999999666e+00 9.853800000000000059e-02 1.446599999999999969e-02 8.899000000000000660e-03 5.566999999999999900e-03 8.869960000000000067e-01
4.187999999999999723e+00 9.851300000000000334e-02 1.446300000000000016e-02 8.897000000000000394e-03 5.565999999999999767e-03 8.870249999999999524e-01
4.189499999999999780e+00 9.848700000000000510e-02 1.446000000000000063e-02 8.895000000000000129e-03 5.564999999999999634e-03 8.870529999999999804e-01
4.190999999999999837e+00 9.846100000000000685e-02 1.445699999999999937e-02 8.892999999999999863e-03 5.564000000000000369e-03 8.870820000000000372e-01
4.192499999999999893e+00 9.843599999999999572e-02 1.445399999999999983e-02 8.890999999999999598e-03 5.563000000000000236e-03 8.871109999999999829e-01
4.193999999999999950e+00 9.840999999999999748e-02 1.444999999999999930e-02 8.888000000000000067e-03 5.562000000000000104e-03 8.871390000000000109e-01
4.195500000000000007e+00 9.838500000000000023e-02 1.444699999999999977e-02 8.885999999999999802e-03 5.560999999999999971e-03 8.871679999999999566e-01
4.197000000000000064e+00 9.835900000000000198e-02 1.444400000000000024e-02 8.883999999999999536e-03 5.559999999999999838e-03 8.871970000000000134e-01
4.198500000000000121e+00 9.833400000000000474e-02 1.444100000000000071e-02 8.881999999999999271e-03 5.558999999999999705e-03 8.872250000000000414e-01
4.200000000000000178e+00 9.830800000000000649e-02 1.443799999999999945e-02 8.880000000000000740e-03 5.557999999999999573e-03 8.872539999999999871e-01
4.201500000000000234e+00 9.828299999999999537e-02 1.443499999999999991e-02 8.878000000000000475e-03 5.557000000000000307e-03 8.872820000000000151e-01
4.203000000000000291e+00 9.825699999999999712e-02 1.443200000000000038e-02 8.876000000000000209e-03 5.556000000000000175e-03 8.873109999999999609e-01
4.204500000000000348e+00 9.823199999999999987e-02 1.442900000000000085e-02 8.873999999999999944e-03 5.555000000000000042e-03 8.873389999999999889e-01
4.206000000000000405e+00 9.820600000000000163e-02 1.442599999999999959e-02 8.871999999999999678e-03 5.553999999999999909e-03 8.873680000000000456e-01
4.207499999999999574e+00 9.818100000000000438e-02 1.442300000000000006e-02 8.869999999999999413e-03 5.552999999999999776e-03 8.873959999999999626e-01
4.208999999999999631e+00 9.815599999999999326e-02 1.442000000000000053e-02 8.867999999999999147e-03 5.551999999999999644e-03 8.874250000000000194e-01
4.210499999999999687e+00 9.812999999999999501e-02 1.441699999999999926e-02 8.866000000000000617e-03 5.551000000000000378e-03 8.874530000000000474e-01
4.211999999999999744e+00 9.810499999999999776e-02 1.441300000000000046e-02 8.864000000000000351e-03 5.550000000000000246e-03 8.874819999999999931e-01
4.213499999999999801e+00 9.808000000000000052e-02 1.440999999999999920e-02 8.862000000000000086e-03 5.549000000000000113e-03 8.875100000000000211e-01
4.214999999999999858e+00 9.805400000000000227e-02 1.440699999999999967e-02 8.859999999999999820e-03 5.547999999999999980e-03 8.875380000000000491e-01
4.216499999999999915e+00 9.802900000000000502e-02 1.440400000000000014e-02 8.857999999999999555e-03 5.546999999999999847e-03 8.875669999999999948e-01
4.217999999999999972e+00 9.800399999999999390e-02 1.440100000000000061e-02 8.855999999999999289e-03 5.545999999999999715e-03 8.875950000000000228e-01
4.219500000000000028e+00 9.797799999999999565e-02 1.439799999999999934e-02 8.854000000000000759e-03 5.544000000000000317e-03 8.876230000000000508e-01
4.221000000000000085e+00 9.795299999999999840e-02 1.439499999999999981e-02 8.852000000000000493e-03 5.543000000000000184e-03 8.876519999999999966e-01
4.222500000000000142e+00 9.792800000000000116e-02 1.439200000000000028e-02 8.850000000000000228e-03 5.542000000000000051e-03 8.876800000000000246e-01
4.224000000000000199e+00 9.790300000000000391e-02 1.438900000000000075e-02 8.847999999999999962e-03 5.540999999999999918e-03 8.877080000000000526e-01
4.225500000000000256e+00 9.787700000000000566e-02 1.438599999999999948e-02 8.845999999999999697e-03 5.539999999999999786e-03 8.877369999999999983e-01
4.227000000000000313e+00 9.785199999999999454e-02 1.438299999999999995e-02 8.843000000000000166e-03 5.538999999999999653e-03 8.877650000000000263e-01
4.228500000000000369e+00 9.782699999999999729e-02 1.438000000000000042e-02 8.840999999999999900e-03 5.538000000000000388e-03 8.877930000000000543e-01
4.230000000000000426e+00 9.780200000000000005e-02 1.437699999999999916e-02 8.838999999999999635e-03 5.537000000000000255e-03 8.878209999999999713e-01
4.231499999999999595e+00 9.777700000000000280e-02 1.437399999999999962e-02 8.836999999999999370e-03 5.536000000000000122e-03 8.878500000000000281e-01
4.232999999999999652e+00 9.775200000000000555e-02 1.437100000000000009e-02 8.835000000000000839e-03 5.534999999999999989e-03 8.878779999999999450e-01
4.234499999999999709e+00 9.772599999999999343e-02 1.436800000000000056e-02 8.833000000000000573e-03 5.533999999999999857e-03 8.879059999999999730e-01
4.235999999999999766e+00 9.770099999999999618e-02 1.436499999999999930e-02 8.831000000000000308e-03 5.532999999999999724e-03 8.879340000000000011e-01
4.237499999999999822e+00 9.767599999999999894e-02 1.436199999999999977e-02 8.829000000000000042e-03 5.531999999999999591e-03 8.879620000000000291e-01
4.238999999999999879e+00 9.765100000000000169e-02 1.435799999999999924e-02 8.826999999999999777e-03 5.531000000000000326e-03 8.879899999999999460e-01
4.240499999999999936e+00 9.762600000000000444e-02 1.435499999999999970e-02 8.824999999999999512e-03 5.530000000000000193e-03 8.880179999999999740e-01
4.241999999999999993e+00 9.760099999999999332e-02 1.435200000000000017e-02 8.822999999999999246e-03 5.529000000000000060e-03 8.880470000000000308e-01
4.243500000000000050e+00 9.757599999999999607e-02 1.434900000000000064e-02 8.821000000000000715e-03 5.527999999999999928e-03 8.880749999999999478e-01
4.245000000000000107e+00 9.755099999999999882e-02 1.434599999999999938e-02 8.819000000000000450e-03 5.526999999999999795e-03 8.881029999999999758e-01
4.246500000000000163e+00 9.752600000000000158e-02 1.434299999999999985e-02 8.817000000000000184e-03 5.525999999999999662e-03 8.881310000000000038e-01
4.248000000000000220e+00 9.750100000000000433e-02 1.434000000000000032e-02 8.814999999999999919e-03 5.525000000000000397e-03 8.881590000000000318e-01
4.249500000000000277e+00 9.747599999999999321e-02 1.433700000000000079e-02 8.812999999999999653e-03 5.524000000000000264e-03 8.881869999999999488e-01
4.251000000000000334e+00 9.745099999999999596e-02 1.433399999999999952e-02 8.810999999999999388e-03 5.523000000000000131e-03 8.882149999999999768e-01
4.252500000000000391e+00 9.742599999999999871e-02 1.433099999999999999e-02 8.809000000000000857e-03 5.521999999999999999e-03 8.882430000000000048e-01
4.253999999999999559e+00 9.740100000000000147e-02 1.432800000000000046e-02 8.807000000000000592e-03 5.520999999999999866e-03 8.882710000000000328e-01
4.255499999999999616e+00 9.737600000000000422e-02 1.432499999999999919e-02 8.805000000000000326e-03 5.519999999999999733e-03 8.882980000000000320e-01
4.256999999999999673e+00 9.735199999999999410e-02 1.432199999999999966e-02 8.803000000000000061e-03 5.518999999999999601e-03 8.883259999999999490e-01
4.258499999999999730e+00 9.732699999999999685e-02 1.431900000000000013e-02 8.800999999999999795e-03 5.518000000000000335e-03 8.883539999999999770e-01
4.259999999999999787e+00 9.730199999999999960e-02 1.431600000000000060e-02 8.798999999999999530e-03 5.517000000000000202e-03 8.883820000000000050e-01
4.261499999999999844e+00 9.727700000000000236e-02 1.431299999999999933e-02 8.796999999999999265e-03 5.516000000000000070e-03 8.884100000000000330e-01
4.262999999999999901e+00 9.725200000000000511e-02 1.430999999999999980e-02 8.795000000000000734e-03 5.514999999999999937e-03 8.884379999999999500e-01
4.264499999999999957e+00 9.722699999999999398e-02 1.430700000000000027e-02 8.793000000000000468e-03 5.513999999999999804e-03 8.884659999999999780e-01
4.266000000000000014e+00 9.720299999999999774e-02 1.430400000000000074e-02 8.791000000000000203e-03 5.512999999999999672e-03 8.884929999999999772e-01
4.267500000000000071e+00 9.717800000000000049e-02 1.430099999999999948e-02 8.788999999999999937e-03 5.512000000000000406e-03 8.885210000000000052e-01
4.269000000000000128e+00 9.715300000000000324e-02 1.429799999999999995e-02 8.786999999999999672e-03 5.511000000000000273e-03 8.885490000000000332e-01
4.270500000000000185e+00 9.712800000000000600e-02 1.429500000000000041e-02 8.784999999999999407e-03 5.510000000000000141e-03 8.885769999999999502e-01
4.272000000000000242e+00 9.710399999999999587e-02 1.429199999999999915e-02 8.782999999999999141e-03 5.509000000000000008e-03 8.886049999999999782e-01
4.273500000000000298e+00 9.707899999999999863e-02 1.428899999999999962e-02 8.781000000000000610e-03 5.507999999999999875e-03 8.886319999999999775e-01
4.275000000000000355e+00 9.705400000000000138e-02 1.428600000000000009e-02 8.779000000000000345e-03 5.506999999999999743e-03 8.886600000000000055e-01
4.276500000000000412e+00 9.702900000000000413e-02 1.428300000000000056e-02 8.777000000000000079e-03 5.505999999999999610e-03 8.886880000000000335e-01
4.277999999999999581e+00 9.700499999999999401e-02 1.427999999999999929e-02 8.774999999999999814e-03 5.505000000000000344e-03 8.887150000000000327e-01
4.279499999999999638e+00 9.697999999999999676e-02 1.427699999999999976e-02 8.772999999999999549e-03 5.504000000000000212e-03 8.887429999999999497e-01
4.280999999999999694e+00 9.695499999999999952e-02 1.427400000000000023e-02 8.770999999999999283e-03 5.503000000000000079e-03 8.887709999999999777e-01
4.282499999999999751e+00 9.693100000000000327e-02 1.427100000000000070e-02 8.769000000000000752e-03 5.501999999999999946e-03 8.887979999999999769e-01
4.283999999999999808e+00 9.690600000000000602e-02 1.426799999999999943e-02 8.767000000000000487e-03 5.500999999999999814e-03 8.888260000000000050e-01
4.285499999999999865e+00 9.688199999999999590e-02 1.426499999999999990e-02 8.765000000000000221e-03 5.499999999999999681e-03 8.888530000000000042e-01
4.286999999999999922e+00 9.685699999999999865e-02 1.426200000000000037e-02 8.762999999999999956e-03 5.499000000000000415e-03 8.888810000000000322e-01
4.288499999999999979e+00 9.683300000000000241e-02 1.425900000000000084e-02 8.760999999999999691e-03 5.498000000000000283e-03 8.889089999999999492e-01
4.290000000000000036e+00 9.680800000000000516e-02 1.425599999999999958e-02 8.758999999999999425e-03 5.497000000000000150e-03 8.889359999999999484e-01
4.291500000000000092e+00 9.678299999999999403e-02 1.425300000000000004e-02 8.756999999999999160e-03 5.496000000000000017e-03 8.889639999999999764e-01
4.293000000000000149e+00 9.675899999999999779e-02 1.425000000000000051e-02 8.755000000000000629e-03 5.494999999999999885e-03 8.889909999999999757e-01
4.294500000000000206e+00 9.673400000000000054e-02 1.424699999999999925e-02 8.753000000000000363e-03 5.493999999999999752e-03 8.890190000000000037e-01
4.296000000000000263e+00 9.671000000000000429e-02 1.424399999999999972e-02 8.751000000000000098e-03 5.492999999999999619e-03 8.890460000000000029e-01
4.297500000000000320e+00 9.668499999999999317e-02 1.424100000000000019e-02 8.748999999999999833e-03 5.492000000000000354e-03 8.890740000000000309e-01
4.299000000000000377e+00 9.666099999999999692e-02 1.423800000000000066e-02 8.746999999999999567e-03 5.491000000000000221e-03 8.891010000000000302e-01
4.300500000000000433e+00 9.663700000000000068e-02 1.423499999999999939e-02 8.744999999999999302e-03 5.490000000000000088e-03 8.891280000000000294e-01
4.301999999999999602e+00 9.661200000000000343e-02 1.423199999999999986e-02 8.743000000000000771e-03 5.488999999999999956e-03 8.891559999999999464e-01
4.303499999999999659e+00 9.658799999999999331e-02 1.422900000000000033e-02 8.741000000000000505e-03 5.487999999999999823e-03 8.891829999999999457e-01
4.304999999999999716e+00 9.656299999999999606e-02 1.422600000000000080e-02 8.739000000000000240e-03 5.486999999999999690e-03 8.892109999999999737e-01
4.306499999999999773e+00 9.653899999999999981e-02 1.422299999999999953e-02 8.736999999999999975e-03 5.486000000000000425e-03 8.892379999999999729e-01
4.307999999999999829e+00 9.651500000000000357e-02 1.422000000000000000e-02 8.734999999999999709e-03 5.485000000000000292e-03 8.892649999999999721e-01
4.309499999999999886e+00 9.649000000000000632e-02 1.421700000000000047e-02 8.732999999999999444e-03 5.484000000000000159e-03 8.892930000000000001e-01
4.310999999999999943e+00 9.646599999999999620e-02 1.421399999999999920e-02 8.730999999999999178e-03 5.483000000000000027e-03 8.893199999999999994e-01
4.312500000000000000e+00 9.644199999999999995e-02 1.421099999999999967e-02 8.729000000000000647e-03 5.481999999999999894e-03 8.893469999999999986e-01
4.314000000000000057e+00 9.641700000000000270e-02 1.420800000000000014e-02 8.727000000000000382e-03 5.480999999999999761e-03 8.893739999999999979e-01
4.315500000000000114e+00 9.639300000000000646e-02 1.420500000000000061e-02 8.725000000000000117e-03 5.479999999999999628e-03 8.894020000000000259e-01
4.317000000000000171e+00 9.636899999999999633e-02 1.420199999999999935e-02 8.722999999999999851e-03 5.479000000000000363e-03 8.894290000000000251e-01
4.318500000000000227e+00 9.634399999999999908e-02 1.419899999999999982e-02 8.720999999999999586e-03 5.478000000000000230e-03 8.894560000000000244e-01
4.320000000000000284e+00 9.632000000000000284e-02 1.419600000000000029e-02 8.720000000000000320e-03 5.477000000000000098e-03 8.894830000000000236e-01
4.321500000000000341e+00 9.629600000000000659e-02 1.419400000000000002e-02 8.718000000000000055e-03 5.475999999999999965e-03 8.895110000000000516e-01
4.323000000000000398e+00 9.627199999999999647e-02 1.419100000000000049e-02 8.715999999999999789e-03 5.474999999999999832e-03 8.895380000000000509e-01
4.324499999999999567e+00 9.624800000000000022e-02 1.418799999999999922e-02 8.713999999999999524e-03 5.473999999999999699e-03 8.895650000000000501e-01
4.325999999999999623e+00 9.622300000000000297e-02 1.418499999999999969e-02 8.711999999999999258e-03 5.472999999999999567e-03 8.895920000000000494e-01
4.327499999999999680e+00 9.619900000000000673e-02 1.418200000000000016e-02 8.710000000000000728e-03 5.472000000000000301e-03 8.896190000000000486e-01
4.328999999999999737e+00 9.617499999999999660e-02 1.417900000000000063e-02 8.708000000000000462e-03 5.471000000000000169e-03 8.896460000000000479e-01
4.330499999999999794e+00 9.615100000000000036e-02 1.417599999999999937e-02 8.706000000000000197e-03 5.470000000000000036e-03 8.896730000000000471e-01
4.331999999999999851e+00 9.612700000000000411e-02 1.417299999999999983e-02 8.703999999999999931e-03 5.468999999999999903e-03 8.897000000000000464e-01
4.333499999999999908e+00 9.610299999999999399e-02 1.417000000000000030e-02 8.701999999999999666e-03 5.467999999999999770e-03 8.897270000000000456e-01
4.334999999999999964e+00 9.607799999999999674e-02 1.416700000000000077e-02 8.699999999999999400e-03 5.466999999999999638e-03 8.897549999999999626e-01
4.336500000000000021e+00 9.605400000000000049e-02 1.416399999999999951e-02 8.697999999999999135e-03 5.466000000000000372e-03 8.897819999999999618e-01
4.338000000000000078e+00 9.603000000000000425e-02 1.416099999999999998e-02 8.696000000000000604e-03 5.465000000000000240e-03 8.898089999999999611e-01
4.339500000000000135e+00 9.600599999999999412e-02 1.415800000000000045e-02 8.694000000000000339e-03 5.464000000000000107e-03 8.898359999999999603e-01
4.341000000000000192e+00 9.598199999999999787e-02 1.415499999999999918e-02 8.692000000000000073e-03 5.462999999999999974e-03 8.898629999999999596e-01
4.342500000000000249e+00 9.595800000000000163e-02 1.415199999999999965e-02 8.689999999999999808e-03 5.461999999999999841e-03 8.898899999999999588e-01
4.344000000000000306e+00 9.593400000000000538e-02 1.414900000000000012e-02 8.687999999999999542e-03 5.460999999999999709e-03 8.899160000000000403e-01
4.345500000000000362e+00 9.590999999999999526e-02 1.414600000000000059e-02 8.685999999999999277e-03 5.459999999999999576e-03 8.899430000000000396e-01
4.347000000000000419e+00 9.588599999999999901e-02 1.414299999999999932e-02 8.684000000000000746e-03 5.459000000000000311e-03 8.899700000000000388e-01
4.348499999999999588e+00 9.586200000000000276e-02 1.414100000000000079e-02 8.682000000000000481e-03 5.458000000000000178e-03 8.899970000000000381e-01
4.349999999999999645e+00 9.583800000000000652e-02 1.413799999999999953e-02 8.680000000000000215e-03 5.457000000000000045e-03 8.900240000000000373e-01
4.351499999999999702e+00 9.581399999999999639e-02 1.413500000000000000e-02 8.677999999999999950e-03 5.455999999999999912e-03 8.900510000000000366e-01
4.352999999999999758e+00 9.579000000000000015e-02 1.413200000000000046e-02 8.677000000000000685e-03 5.454999999999999780e-03 8.900780000000000358e-01
4.354499999999999815e+00 9.576700000000000490e-02 1.412899999999999920e-02 8.675000000000000419e-03 5.453999999999999647e-03 8.901050000000000351e-01
4.355999999999999872e+00 9.574299999999999478e-02 1.412599999999999967e-02 8.673000000000000154e-03 5.453000000000000382e-03 8.901310000000000056e-01
4.357499999999999929e+00 9.571899999999999853e-02 1.412300000000000014e-02 8.670999999999999888e-03 5.452000000000000249e-03 8.901580000000000048e-01
4.358999999999999986e+00 9.569500000000000228e-02 1.412000000000000061e-02 8.668999999999999623e-03 5.451000000000000116e-03 8.901850000000000041e-01
4.360500000000000043e+00 9.567100000000000604e-02 1.411699999999999934e-02 8.666999999999999357e-03 5.449999999999999983e-03 8.902120000000000033e-01
4.362000000000000099e+00 9.564699999999999591e-02 1.411399999999999981e-02 8.665000000000000827e-03 5.448999999999999851e-03 8.902390000000000025e-01
4.363500000000000156e+00 9.562299999999999967e-02 1.411100000000000028e-02 8.663000000000000561e-03 5.447999999999999718e-03 8.902649999999999730e-01
4.365000000000000213e+00 9.560000000000000442e-02 1.410800000000000075e-02 8.661000000000000296e-03 5.446999999999999585e-03 8.902919999999999723e-01
4.366500000000000270e+00 9.557599999999999429e-02 1.410600000000000048e-02 8.659000000000000030e-03 5.446000000000000320e-03 8.903189999999999715e-01
4.368000000000000327e+00 9.555199999999999805e-02 1.410299999999999922e-02 8.656999999999999765e-03 5.445000000000000187e-03 8.903450000000000530e-01
4.369500000000000384e+00 9.552800000000000180e-02 1.409999999999999969e-02 8.654999999999999499e-03 5.444000000000000054e-03 8.903720000000000523e-01
4.371000000000000441e+00 9.550400000000000555e-02 1.409700000000000016e-02 8.652999999999999234e-03 5.444000000000000054e-03 8.903990000000000515e-01
4.372499999999999609e+00 9.548099999999999643e-02 1.409400000000000062e-02 8.651000000000000703e-03 5.442999999999999922e-03 8.904250000000000220e-01
4.373999999999999666e+00 9.545700000000000018e-02 1.409099999999999936e-02 8.649000000000000438e-03 5.441999999999999789e-03 8.904520000000000213e-01
4.375499999999999723e+00 9.543300000000000394e-02 1.408799999999999983e-02 8.647999999999999438e-03 5.440999999999999656e-03 8.904790000000000205e-01
4.376999999999999780e+00 9.540999999999999481e-02 1.408500000000000030e-02 8.645999999999999172e-03 5.440000000000000391e-03 8.905049999999999910e-01
4.378499999999999837e+00 9.538599999999999857e-02 1.408200000000000077e-02 8.644000000000000641e-03 5.439000000000000258e-03 8.905319999999999903e-01
4.379999999999999893e+00 9.536200000000000232e-02 1.407899999999999950e-02 8.642000000000000376e-03 5.438000000000000125e-03 8.905579999999999607e-01
4.381499999999999950e+00 9.533899999999999320e-02 1.407599999999999997e-02 8.640000000000000110e-03 5.436999999999999993e-03 8.905849999999999600e-01
4.383000000000000007e+00 9.531499999999999695e-02 1.407399999999999970e-02 8.637999999999999845e-03 5.435999999999999860e-03 8.906110000000000415e-01
4.384500000000000064e+00 9.529100000000000070e-02 1.407100000000000017e-02 8.635999999999999580e-03 5.434999999999999727e-03 8.906380000000000408e-01
4.386000000000000121e+00 9.526800000000000546e-02 1.406800000000000064e-02 8.633999999999999314e-03 5.433999999999999594e-03 8.906640000000000112e-01
4.387500000000000178e+00 9.524399999999999533e-02 1.406499999999999938e-02 8.632000000000000783e-03 5.433000000000000329e-03 8.906910000000000105e-01
4.389000000000000234e+00 9.522100000000000009e-02 1.406199999999999985e-02 8.630000000000000518e-03 5.432000000000000196e-03 8.907169999999999810e-01
4.390500000000000291e+00 9.519700000000000384e-02 1.405900000000000032e-02 8.628000000000000252e-03 5.431000000000000064e-03 8.907439999999999802e-01
4.392000000000000348e+00 9.517299999999999371e-02 1.405600000000000079e-02 8.625999999999999987e-03 5.429999999999999931e-03 8.907699999999999507e-01
4.393500000000000405e+00 9.514999999999999847e-02 1.405299999999999952e-02 8.623999999999999722e-03 5.428999999999999798e-03 8.907969999999999500e-01
4.394999999999999574e+00 9.512600000000000222e-02 1.404999999999999999e-02 8.623000000000000456e-03 5.427999999999999665e-03 8.908230000000000315e-01
4.396499999999999631e+00 9.510299999999999310e-02 1.404799999999999972e-02 8.621000000000000191e-03 5.427000000000000400e-03 8.908500000000000307e-01
4.397999999999999687e+00 9.507899999999999685e-02 1.404500000000000019e-02 8.618999999999999925e-03 5.426000000000000267e-03 8.908760000000000012e-01
4.399499999999999744e+00 9.505600000000000160e-02 1.404200000000000066e-02 8.616999999999999660e-03 5.425000000000000135e-03 8.909019999999999717e-01
4.400999999999999801e+00 9.503200000000000536e-02 1.403899999999999940e-02 8.614999999999999394e-03 5.424000000000000002e-03 8.909289999999999710e-01
4.402499999999999858e+00 9.500899999999999623e-02 1.403599999999999987e-02 8.613000000000000864e-03 5.422999999999999869e-03 8.909550000000000525e-01
4.403999999999999915e+00 9.498600000000000099e-02 1.403300000000000033e-02 8.611000000000000598e-03 5.421999999999999736e-03 8.909810000000000230e-01
4.405499999999999972e+00 9.496200000000000474e-02 1.403000000000000080e-02 8.609000000000000333e-03 5.420999999999999604e-03 8.910080000000000222e-01
4.407000000000000028e+00 9.493899999999999562e-02 1.402699999999999954e-02 8.607000000000000067e-03 5.420000000000000338e-03 8.910339999999999927e-01
4.408500000000000085e+00 9.491499999999999937e-02 1.402499999999999927e-02 8.604999999999999802e-03 5.419000000000000206e-03 8.910599999999999632e-01
4.410000000000000142e+00 9.489200000000000412e-02 1.402199999999999974e-02 8.602999999999999536e-03 5.418000000000000073e-03 8.910860000000000447e-01
4.411500000000000199e+00 9.486899999999999500e-02 1.401900000000000021e-02 8.602000000000000271e-03 5.416999999999999940e-03 8.911130000000000440e-01
4.413000000000000256e+00 9.484499999999999875e-02 1.401600000000000068e-02 8.600000000000000006e-03 5.415999999999999807e-03 8.911390000000000144e-01
4.414500000000000313e+00 9.482200000000000351e-02 1.401299999999999941e-02 8.597999999999999740e-03 5.414999999999999675e-03 8.911649999999999849e-01
4.416000000000000369e+00 9.479799999999999338e-02 1.400999999999999988e-02 8.595999999999999475e-03 5.414000000000000409e-03 8.911909999999999554e-01
4.417500000000000426e+00 9.477499999999999813e-02 1.400700000000000035e-02 8.593999999999999209e-03 5.413000000000000277e-03 8.912170000000000369e-01
4.418999999999999595e+00 9.475200000000000289e-02 1.400500000000000009e-02 8.592000000000000678e-03 5.412000000000000144e-03 8.912440000000000362e-01
4.420499999999999652e+00 9.472899999999999376e-02 1.400200000000000056e-02 8.590000000000000413e-03 5.412000000000000144e-03 8.912700000000000067e-01
4.421999999999999709e+00 9.470499999999999752e-02 1.399899999999999929e-02 8.588000000000000148e-03 5.411000000000000011e-03 8.912959999999999772e-01
4.423499999999999766e+00 9.468200000000000227e-02 1.399599999999999976e-02 8.585999999999999882e-03 5.409999999999999878e-03 8.913219999999999477e-01
4.424999999999999822e+00 9.465899999999999315e-02 1.399300000000000023e-02 8.583999999999999617e-03 5.408999999999999746e-03 8.913480000000000292e-01
4.426499999999999879e+00 9.463599999999999790e-02 1.399000000000000070e-02 8.583000000000000351e-03 5.407999999999999613e-03 8.913739999999999997e-01
4.427999999999999936e+00 9.461200000000000165e-02 1.398699999999999943e-02 8.581000000000000086e-03 5.407000000000000348e-03 8.913999999999999702e-01
4.429499999999999993e+00 9.458900000000000641e-02 1.398499999999999917e-02 8.578999999999999820e-03 5.406000000000000215e-03 8.914260000000000517e-01
4.431000000000000050e+00 9.456599999999999728e-02 1.398199999999999964e-02 8.576999999999999555e-03 5.405000000000000082e-03 8.914520000000000222e-01
4.432500000000000107e+00 9.454300000000000204e-02 1.397900000000000011e-02 8.574999999999999289e-03 5.403999999999999949e-03 8.914779999999999927e-01
4.434000000000000163e+00 9.452000000000000679e-02 1.397600000000000058e-02 8.573000000000000759e-03 5.402999999999999817e-03 8.915039999999999631e-01
4.435500000000000220e+00 9.449699999999999767e-02 1.397299999999999931e-02 8.571000000000000493e-03 5.401999999999999684e-03 8.915300000000000447e-01
4.437000000000000277e+00 9.447300000000000142e-02 1.396999999999999978e-02 8.569000000000000228e-03 5.401000000000000419e-03 8.915560000000000151e-01
4.438500000000000334e+00 9.445000000000000617e-02 1.396799999999999951e-02 8.567999999999999228e-03 5.400000000000000286e-03 8.915819999999999856e-01
4.440000000000000391e+00 9.442699999999999705e-02 1.396499999999999998e-02 8.566000000000000697e-03 5.399000000000000153e-03 8.916079999999999561e-01
4.441499999999999559e+00 9.440400000000000180e-02 1.396200000000000045e-02 8.564000000000000432e-03 5.398000000000000020e-03 8.916340000000000376e-01
4.442999999999999616e+00 9.438100000000000656e-02 1.395899999999999919e-02 8.562000000000000166e-03 5.396999999999999888e-03 8.916600000000000081e-01
4.444499999999999673e+00 9.435799999999999743e-02 1.395599999999999966e-02 8.559999999999999901e-03 5.395999999999999755e-03 8.916859999999999786e-01
4.445999999999999730e+00 9.433500000000000218e-02 1.395300000000000012e-02 8.557999999999999635e-03 5.394999999999999622e-03 8.917119999999999491e-01
4.447499999999999787e+00 9.431200000000000694e-02 1.395000000000000059e-02 8.555999999999999370e-03 5.394000000000000357e-03 8.917380000000000306e-01
4.448999999999999844e+00 9.428899999999999781e-02 1.394800000000000033e-02 8.554000000000000839e-03 5.393000000000000224e-03 8.917640000000000011e-01
4.450499999999999901e+00 9.426600000000000257e-02 1.394500000000000080e-02 8.552000000000000574e-03 5.392000000000000091e-03 8.917890000000000539e-01
4.451999999999999957e+00 9.424299999999999344e-02 1.394199999999999953e-02 8.550999999999999573e-03 5.390999999999999959e-03 8.918150000000000244e-01
4.453500000000000014e+00 9.421999999999999820e-02 1.393900000000000000e-02 8.548999999999999308e-03 5.389999999999999826e-03 8.918409999999999949e-01
4.455000000000000071e+00 9.419700000000000295e-02 1.393600000000000047e-02 8.547000000000000777e-03 5.388999999999999693e-03 8.918669999999999654e-01
4.456500000000000128e+00 9.417399999999999383e-02 1.393400000000000021e-02 8.545000000000000512e-03 5.388999999999999693e-03 8.918930000000000469e-01
4.458000000000000185e+00 9.415099999999999858e-02 1.393100000000000067e-02 8.543000000000000246e-03 5.388000000000000428e-03 8.919179999999999886e-01
4.459500000000000242e+00 9.412800000000000333e-02 1.392799999999999941e-02 8.540999999999999981e-03 5.387000000000000295e-03 8.919439999999999591e-01
4.461000000000000298e+00 9.410499999999999421e-02 1.392499999999999988e-02 8.538999999999999715e-03 5.386000000000000162e-03 8.919700000000000406e-01
4.462500000000000355e+00 9.408199999999999896e-02 1.392200000000000035e-02 8.538000000000000450e-03 5.385000000000000030e-03 8.919960000000000111e-01
4.464000000000000412e+00 9.405900000000000372e-02 1.391900000000000082e-02 8.536000000000000185e-03 5.383999999999999897e-03 8.920209999999999528e-01
4.465499999999999581e+00 9.403599999999999459e-02 1.391700000000000055e-02 8.533999999999999919e-03 5.382999999999999764e-03 8.920470000000000343e-01
4.466999999999999638e+00 9.401400000000000035e-02 1.391399999999999929e-02 8.531999999999999654e-03 5.381999999999999632e-03 8.920730000000000048e-01
4.468499999999999694e+00 9.399100000000000510e-02 1.391099999999999975e-02 8.529999999999999388e-03 5.381000000000000366e-03 8.920979999999999466e-01
4.469999999999999751e+00 9.396799999999999597e-02 1.390800000000000022e-02 8.528000000000000858e-03 5.380000000000000233e-03 8.921240000000000281e-01
4.471499999999999808e+00 9.394500000000000073e-02 1.390500000000000069e-02 8.526000000000000592e-03 5.379000000000000101e-03 8.921499999999999986e-01
4.472999999999999865e+00 9.392200000000000548e-02 1.390300000000000043e-02 8.524000000000000327e-03 5.377999999999999968e-03 8.921750000000000513e-01
4.474499999999999922e+00 9.389999999999999736e-02 1.389999999999999916e-02 8.522999999999999327e-03 5.376999999999999835e-03 8.922010000000000218e-01
4.475999999999999979e+00 9.387700000000000211e-02 1.389699999999999963e-02 8.521000000000000796e-03 5.375999999999999703e-03 8.922259999999999636e-01
4.477500000000000036e+00 9.385400000000000686e-02 1.389400000000000010e-02 8.519000000000000530e-03 5.374999999999999570e-03 8.922520000000000451e-01
4.479000000000000092e+00 9.383099999999999774e-02 1.389100000000000057e-02 8.517000000000000265e-03 5.374000000000000304e-03 8.922769999999999868e-01
4.480500000000000149e+00 9.380800000000000249e-02 1.388900000000000030e-02 8.514999999999999999e-03 5.373000000000000172e-03 8.923029999999999573e-01
4.482000000000000206e+00 9.378599999999999437e-02 1.388600000000000077e-02 8.512999999999999734e-03 5.372000000000000039e-03 8.923290000000000388e-01
4.483500000000000263e+00 9.376299999999999912e-02 1.388299999999999951e-02 8.510999999999999469e-03 5.370999999999999906e-03 8.923539999999999806e-01
4.485000000000000320e+00 9.374000000000000388e-02 1.387999999999999998e-02 8.510000000000000203e-03 5.370999999999999906e-03 8.923799999999999510e-01
4.486500000000000377e+00 9.371799999999999575e-02 1.387700000000000045e-02 8.507999999999999938e-03 5.369999999999999774e-03 8.924050000000000038e-01
4.488000000000000433e+00 9.369500000000000051e-02 1.387500000000000018e-02 8.505999999999999672e-03 5.368999999999999641e-03 8.924299999999999455e-01
4.489499999999999602e+00 9.367200000000000526e-02 1.387200000000000065e-02 8.503999999999999407e-03 5.368000000000000375e-03 8.924560000000000271e-01
4.490999999999999659e+00 9.364999999999999714e-02 1.386899999999999938e-02 8.501999999999999141e-03 5.367000000000000243e-03 8.924809999999999688e-01
4.492499999999999716e+00 9.362700000000000189e-02 1.386599999999999985e-02 8.500000000000000611e-03 5.366000000000000110e-03 8.925070000000000503e-01
4.493999999999999773e+00 9.360400000000000664e-02 1.386300000000000032e-02 8.498999999999999611e-03 5.364999999999999977e-03 8.925319999999999920e-01
4.495499999999999829e+00 9.358199999999999852e-02 1.386100000000000006e-02 8.496999999999999345e-03 5.363999999999999845e-03 8.925579999999999625e-01
4.496999999999999886e+00 9.355900000000000327e-02 1.385800000000000053e-02 8.495000000000000814e-03 5.362999999999999712e-03 8.925830000000000153e-01
4.498499999999999943e+00 9.353699999999999515e-02 1.385499999999999926e-02 8.493000000000000549e-03 5.361999999999999579e-03 8.926079999999999570e-01
4.500000000000000000e+00 9.351399999999999990e-02 1.385199999999999973e-02 8.491000000000000283e-03 5.361000000000000314e-03 8.926340000000000385e-01


==> anc/Fig2/Fig2_g15.out <==
# Density(/fm^3) Neutron_Fraction Proton_Fraction Electron_Fraction Muon_Fraction DM_Fraction
4.050000000000000128e-02 9.325029999999999708e-01 1.381199999999999962e-02 1.381199999999999962e-02 0.000000000000000000e+00 5.368499999999999661e-02
4.200000000000000261e-02 9.324090000000000433e-01 1.450199999999999927e-02 1.450199999999999927e-02 0.000000000000000000e+00 5.308800000000000324e-02
4.349999999999999700e-02 9.322719999999999896e-01 1.519299999999999991e-02 1.519299999999999991e-02 0.000000000000000000e+00 5.253399999999999737e-02
4.499999999999999833e-02 9.320979999999999821e-01 1.588300000000000128e-02 1.588300000000000128e-02 0.000000000000000000e+00 5.201800000000000174e-02
4.649999999999999967e-02 9.318920000000000536e-01 1.657199999999999993e-02 1.657199999999999993e-02 0.000000000000000000e+00 5.153599999999999848e-02
4.800000000000000100e-02 9.316579999999999862e-01 1.725799999999999904e-02 1.725799999999999904e-02 0.000000000000000000e+00 5.108399999999999747e-02
4.950000000000000233e-02 9.313989999999999769e-01 1.794099999999999862e-02 1.794099999999999862e-02 0.000000000000000000e+00 5.065999999999999670e-02
5.099999999999999672e-02 9.311199999999999477e-01 1.862099999999999866e-02 1.862099999999999866e-02 0.000000000000000000e+00 5.025999999999999912e-02
5.249999999999999806e-02 9.308220000000000383e-01 1.929600000000000065e-02 1.929600000000000065e-02 0.000000000000000000e+00 4.988200000000000273e-02
5.399999999999999939e-02 9.305080000000000018e-01 1.996699999999999864e-02 1.996699999999999864e-02 0.000000000000000000e+00 4.952499999999999958e-02
5.550000000000000072e-02 9.301800000000000068e-01 2.063299999999999856e-02 2.063299999999999856e-02 0.000000000000000000e+00 4.918700000000000155e-02
5.700000000000000205e-02 9.298410000000000286e-01 2.129299999999999943e-02 2.129299999999999943e-02 0.000000000000000000e+00 4.886599999999999971e-02
5.850000000000000339e-02 9.294909999999999561e-01 2.194700000000000123e-02 2.194700000000000123e-02 0.000000000000000000e+00 4.856200000000000100e-02
5.999999999999999778e-02 9.291329999999999867e-01 2.259500000000000050e-02 2.259500000000000050e-02 0.000000000000000000e+00 4.827200000000000241e-02
6.149999999999999911e-02 9.287670000000000092e-01 2.323599999999999971e-02 2.323599999999999971e-02 0.000000000000000000e+00 4.799799999999999900e-02
6.300000000000000044e-02 9.283940000000000525e-01 2.386900000000000133e-02 2.386900000000000133e-02 0.000000000000000000e+00 4.773600000000000065e-02
6.450000000000000178e-02 9.280159999999999521e-01 2.449499999999999941e-02 2.449499999999999941e-02 0.000000000000000000e+00 4.748800000000000243e-02
6.600000000000000311e-02 9.276339999999999586e-01 2.511400000000000091e-02 2.511400000000000091e-02 0.000000000000000000e+00 4.725200000000000233e-02
6.750000000000000444e-02 9.272470000000000434e-01 2.572400000000000034e-02 2.572400000000000034e-02 0.000000000000000000e+00 4.702900000000000136e-02
6.900000000000000577e-02 9.268570000000000420e-01 2.632699999999999971e-02 2.632699999999999971e-02 0.000000000000000000e+00 4.681600000000000344e-02
7.049999999999999323e-02 9.264649999999999830e-01 2.691999999999999948e-02 2.691999999999999948e-02 0.000000000000000000e+00 4.661499999999999672e-02
7.199999999999999456e-02 9.260690000000000310e-01 2.750599999999999920e-02 2.750599999999999920e-02 0.000000000000000000e+00 4.642500000000000099e-02
7.349999999999999589e-02 9.256720000000000503e-01 2.808300000000000032e-02 2.808300000000000032e-02 0.000000000000000000e+00 4.624500000000000138e-02
7.499999999999999722e-02 9.252740000000000409e-01 2.865099999999999938e-02 2.865099999999999938e-02 0.000000000000000000e+00 4.607599999999999890e-02
7.649999999999999856e-02 9.248729999999999452e-01 2.920999999999999985e-02 2.920999999999999985e-02 0.000000000000000000e+00 4.591699999999999948e-02
7.799999999999999989e-02 9.244719999999999605e-01 2.976000000000000173e-02 2.976000000000000173e-02 0.000000000000000000e+00 4.576800000000000312e-02
7.950000000000000122e-02 9.240699999999999470e-01 3.030100000000000154e-02 3.030100000000000154e-02 0.000000000000000000e+00 4.562900000000000289e-02
8.100000000000000255e-02 9.236670000000000158e-01 3.083299999999999930e-02 3.083299999999999930e-02 0.000000000000000000e+00 4.549999999999999878e-02
8.250000000000000389e-02 9.232629999999999448e-01 3.135600000000000193e-02 3.135600000000000193e-02 0.000000000000000000e+00 4.538099999999999773e-02
8.400000000000000522e-02 9.228579999999999561e-01 3.187000000000000249e-02 3.187000000000000249e-02 0.000000000000000000e+00 4.527099999999999874e-02
8.550000000000000655e-02 9.224529999999999674e-01 3.237500000000000100e-02 3.237500000000000100e-02 0.000000000000000000e+00 4.517199999999999688e-02
8.699999999999999400e-02 9.220479999999999787e-01 3.287099999999999744e-02 3.287099999999999744e-02 0.000000000000000000e+00 4.508100000000000301e-02
8.849999999999999534e-02 9.216410000000000435e-01 3.335799999999999876e-02 3.335799999999999876e-02 0.000000000000000000e+00 4.500099999999999933e-02
8.999999999999999667e-02 9.212350000000000261e-01 3.383599999999999802e-02 3.383599999999999802e-02 0.000000000000000000e+00 4.492999999999999772e-02
9.149999999999999800e-02 9.208269999999999511e-01 3.430500000000000216e-02 3.430500000000000216e-02 0.000000000000000000e+00 4.486799999999999816e-02
9.299999999999999933e-02 9.204189999999999872e-01 3.476499999999999729e-02 3.476499999999999729e-02 0.000000000000000000e+00 4.481600000000000167e-02
9.450000000000000067e-02 9.200099999999999945e-01 3.521699999999999831e-02 3.521699999999999831e-02 0.000000000000000000e+00 4.477300000000000030e-02
9.600000000000000200e-02 9.196010000000000018e-01 3.565900000000000319e-02 3.565900000000000319e-02 0.000000000000000000e+00 4.473900000000000099e-02
9.750000000000000333e-02 9.191909999999999803e-01 3.609400000000000108e-02 3.609400000000000108e-02 0.000000000000000000e+00 4.471499999999999780e-02
9.900000000000000466e-02 9.187800000000000411e-01 3.651900000000000285e-02 3.651900000000000285e-02 0.000000000000000000e+00 4.470099999999999768e-02
1.005000000000000060e-01 9.183679999999999621e-01 3.693699999999999761e-02 3.693699999999999761e-02 0.000000000000000000e+00 4.469499999999999862e-02
1.019999999999999934e-01 9.179549999999999654e-01 3.734599999999999725e-02 3.734599999999999725e-02 0.000000000000000000e+00 4.469900000000000262e-02
1.034999999999999948e-01 9.175410000000000510e-01 3.774700000000000277e-02 3.774700000000000277e-02 0.000000000000000000e+00 4.471200000000000174e-02
1.049999999999999961e-01 9.171259999999999968e-01 3.814000000000000029e-02 3.814000000000000029e-02 0.000000000000000000e+00 4.473400000000000293e-02
1.064999999999999974e-01 9.167089999999999961e-01 3.852599999999999775e-02 3.852599999999999775e-02 0.000000000000000000e+00 4.476499999999999924e-02
1.079999999999999988e-01 9.162909999999999666e-01 3.890300000000000008e-02 3.890300000000000008e-02 0.000000000000000000e+00 4.480499999999999761e-02
1.095000000000000001e-01 9.158720000000000194e-01 3.927300000000000235e-02 3.927300000000000235e-02 0.000000000000000000e+00 4.485499999999999904e-02
1.110000000000000014e-01 9.154510000000000147e-01 3.963599999999999762e-02 3.963599999999999762e-02 0.000000000000000000e+00 4.491300000000000153e-02
1.125000000000000028e-01 9.150289999999999813e-01 3.999099999999999877e-02 3.999099999999999877e-02 0.000000000000000000e+00 4.498100000000000015e-02
1.140000000000000041e-01 9.146039999999999726e-01 4.033899999999999986e-02 4.033899999999999986e-02 0.000000000000000000e+00 4.505699999999999983e-02
1.155000000000000054e-01 9.141780000000000461e-01 4.068000000000000088e-02 4.068000000000000088e-02 0.000000000000000000e+00 4.514200000000000157e-02
1.170000000000000068e-01 9.137499999999999512e-01 4.101400000000000184e-02 4.101400000000000184e-02 0.000000000000000000e+00 4.523599999999999843e-02
1.184999999999999942e-01 9.133200000000000207e-01 4.134199999999999681e-02 4.134199999999999681e-02 0.000000000000000000e+00 4.533899999999999736e-02
1.199999999999999956e-01 9.128870000000000040e-01 4.166299999999999865e-02 4.166299999999999865e-02 0.000000000000000000e+00 4.544999999999999735e-02
1.214999999999999969e-01 9.124520000000000408e-01 4.197800000000000142e-02 4.197800000000000142e-02 0.000000000000000000e+00 4.556999999999999940e-02
1.229999999999999982e-01 9.120129999999999626e-01 4.228900000000000020e-02 4.228500000000000314e-02 3.999999999999999819e-06 4.569800000000000251e-02
1.244999999999999996e-01 9.115290000000000337e-01 4.264500000000000235e-02 4.256900000000000267e-02 7.499999999999999343e-05 4.582599999999999868e-02
1.260000000000000009e-01 9.110190000000000232e-01 4.302299999999999874e-02 4.283700000000000008e-02 1.849999999999999973e-04 4.595799999999999885e-02
1.275000000000000022e-01 9.104919999999999680e-01 4.341199999999999920e-02 4.309299999999999936e-02 3.200000000000000262e-04 4.609599999999999809e-02
1.290000000000000036e-01 9.099509999999999543e-01 4.380900000000000072e-02 4.333800000000000152e-02 4.710000000000000102e-04 4.624000000000000332e-02
1.305000000000000049e-01 9.093980000000000397e-01 4.421100000000000030e-02 4.357300000000000062e-02 6.369999999999999794e-04 4.639100000000000168e-02
1.320000000000000062e-01 9.088359999999999772e-01 4.461400000000000088e-02 4.379999999999999866e-02 8.140000000000000534e-04 4.655000000000000110e-02
1.335000000000000075e-01 9.082660000000000178e-01 4.501900000000000346e-02 4.401900000000000257e-02 1.000000000000000021e-03 4.671499999999999958e-02
1.350000000000000089e-01 9.076880000000000503e-01 4.542299999999999810e-02 4.422999999999999848e-02 1.193000000000000050e-03 4.688799999999999912e-02
1.365000000000000102e-01 9.071040000000000214e-01 4.582699999999999968e-02 4.443500000000000227e-02 1.392000000000000008e-03 4.706899999999999973e-02
1.380000000000000115e-01 9.065140000000000420e-01 4.623000000000000026e-02 4.463299999999999906e-02 1.596999999999999895e-03 4.725700000000000039e-02
1.395000000000000129e-01 9.059169999999999723e-01 4.662999999999999784e-02 4.482499999999999679e-02 1.806000000000000097e-03 4.745200000000000112e-02
1.409999999999999865e-01 9.053160000000000096e-01 4.702900000000000136e-02 4.501100000000000240e-02 2.017999999999999829e-03 4.765500000000000291e-02
1.424999999999999878e-01 9.047100000000000142e-01 4.742400000000000088e-02 4.519100000000000200e-02 2.233000000000000176e-03 4.786599999999999883e-02
1.439999999999999891e-01 9.040989999999999860e-01 4.781699999999999839e-02 4.536699999999999761e-02 2.449999999999999921e-03 4.808400000000000174e-02
1.454999999999999905e-01 9.034839999999999538e-01 4.820699999999999985e-02 4.553700000000000109e-02 2.670000000000000064e-03 4.830899999999999778e-02
1.469999999999999918e-01 9.028639999999999999e-01 4.859399999999999831e-02 4.570300000000000057e-02 2.890999999999999907e-03 4.854200000000000181e-02
1.484999999999999931e-01 9.022400000000000420e-01 4.897699999999999970e-02 4.586500000000000299e-02 3.112999999999999882e-03 4.878199999999999897e-02
1.499999999999999944e-01 9.016129999999999978e-01 4.935699999999999810e-02 4.602200000000000041e-02 3.334999999999999857e-03 4.902999999999999720e-02
1.514999999999999958e-01 9.009819999999999496e-01 4.973400000000000043e-02 4.617500000000000077e-02 3.559000000000000098e-03 4.928400000000000142e-02
1.529999999999999971e-01 9.003470000000000084e-01 5.010799999999999976e-02 4.632499999999999812e-02 3.782999999999999904e-03 4.954599999999999976e-02
1.544999999999999984e-01 8.997079999999999522e-01 5.047800000000000203e-02 4.647099999999999842e-02 4.007000000000000145e-03 4.981399999999999717e-02
1.559999999999999998e-01 8.990660000000000318e-01 5.084400000000000031e-02 4.661300000000000165e-02 4.231000000000000386e-03 5.008900000000000158e-02
1.575000000000000011e-01 8.984210000000000251e-01 5.120799999999999658e-02 4.675300000000000289e-02 4.454999999999999759e-03 5.037099999999999911e-02
1.590000000000000024e-01 8.977720000000000145e-01 5.156800000000000272e-02 4.688900000000000012e-02 4.678999999999999999e-03 5.065999999999999670e-02
1.605000000000000038e-01 8.971200000000000285e-01 5.192399999999999793e-02 4.702200000000000130e-02 4.902000000000000107e-03 5.095600000000000129e-02
1.620000000000000051e-01 8.964649999999999563e-01 5.227799999999999808e-02 4.715300000000000047e-02 5.125000000000000215e-03 5.125799999999999801e-02
1.635000000000000064e-01 8.958059999999999912e-01 5.262800000000000117e-02 4.728099999999999664e-02 5.347000000000000190e-03 5.156600000000000072e-02
1.650000000000000078e-01 8.951440000000000508e-01 5.297500000000000125e-02 4.740599999999999675e-02 5.569000000000000165e-03 5.188099999999999656e-02
1.665000000000000091e-01 8.944790000000000241e-01 5.331899999999999834e-02 4.753000000000000280e-02 5.790000000000000008e-03 5.220099999999999740e-02
1.680000000000000104e-01 8.938110000000000221e-01 5.366100000000000037e-02 4.765099999999999891e-02 6.009999999999999717e-03 5.252799999999999830e-02
1.695000000000000118e-01 8.931400000000000450e-01 5.399899999999999839e-02 4.776899999999999896e-02 6.230000000000000294e-03 5.286099999999999827e-02
1.710000000000000131e-01 8.924649999999999528e-01 5.433500000000000135e-02 4.788599999999999801e-02 6.447999999999999739e-03 5.319999999999999729e-02
1.724999999999999867e-01 8.917880000000000251e-01 5.466700000000000031e-02 4.800100000000000200e-02 6.666000000000000050e-03 5.354500000000000232e-02
1.739999999999999880e-01 8.911069999999999824e-01 5.499799999999999828e-02 4.811499999999999805e-02 6.883000000000000229e-03 5.389499999999999846e-02
1.754999999999999893e-01 8.904229999999999645e-01 5.532499999999999918e-02 4.822599999999999804e-02 7.099000000000000275e-03 5.425100000000000061e-02
1.769999999999999907e-01 8.897359999999999713e-01 5.565099999999999908e-02 4.833699999999999802e-02 7.314000000000000189e-03 5.461300000000000182e-02
1.784999999999999920e-01 8.890470000000000317e-01 5.597300000000000192e-02 4.844500000000000195e-02 7.527999999999999969e-03 5.498000000000000109e-02
1.799999999999999933e-01 8.883539999999999770e-01 5.629399999999999682e-02 4.855299999999999894e-02 7.740999999999999617e-03 5.535299999999999943e-02
1.814999999999999947e-01 8.876579999999999471e-01 5.661200000000000260e-02 4.865900000000000086e-02 7.953000000000000000e-03 5.573000000000000176e-02
1.829999999999999960e-01 8.869590000000000529e-01 5.692799999999999944e-02 4.876300000000000079e-02 8.165000000000000382e-03 5.611300000000000315e-02
1.844999999999999973e-01 8.862569999999999615e-01 5.724200000000000121e-02 4.886700000000000071e-02 8.375000000000000500e-03 5.650100000000000261e-02
1.859999999999999987e-01 8.855520000000000058e-01 5.755400000000000099e-02 4.896999999999999964e-02 8.585000000000000617e-03 5.689400000000000013e-02
1.875000000000000000e-01 8.848439999999999639e-01 5.786399999999999877e-02 4.907099999999999657e-02 8.793000000000000468e-03 5.729200000000000265e-02
1.890000000000000013e-01 8.841329999999999467e-01 5.817300000000000249e-02 4.917200000000000043e-02 9.001000000000000320e-03 5.769400000000000223e-02
1.905000000000000027e-01 8.834189999999999543e-01 5.847900000000000320e-02 4.927200000000000329e-02 9.206999999999999906e-03 5.810200000000000087e-02
1.920000000000000040e-01 8.827019999999999866e-01 5.878400000000000292e-02 4.937099999999999822e-02 9.412999999999999493e-03 5.851399999999999657e-02
1.935000000000000053e-01 8.819820000000000437e-01 5.908700000000000063e-02 4.947000000000000008e-02 9.617999999999999813e-03 5.893000000000000321e-02
1.950000000000000067e-01 8.812600000000000433e-01 5.938899999999999735e-02 4.956699999999999995e-02 9.821999999999999134e-03 5.935100000000000098e-02
1.965000000000000080e-01 8.805340000000000389e-01 5.968899999999999900e-02 4.966399999999999981e-02 1.002499999999999919e-02 5.977699999999999680e-02
1.980000000000000093e-01 8.798059999999999770e-01 5.998799999999999966e-02 4.976099999999999968e-02 1.022699999999999998e-02 6.020600000000000257e-02
1.995000000000000107e-01 8.790740000000000220e-01 6.028599999999999931e-02 4.985699999999999854e-02 1.042900000000000077e-02 6.063999999999999946e-02
2.010000000000000120e-01 8.783400000000000096e-01 6.058199999999999696e-02 4.995299999999999740e-02 1.062899999999999956e-02 6.107800000000000035e-02
2.025000000000000133e-01 8.776030000000000220e-01 6.087700000000000056e-02 5.004800000000000221e-02 1.082900000000000008e-02 6.152099999999999930e-02
2.039999999999999869e-01 8.768629999999999480e-01 6.117000000000000215e-02 5.014300000000000007e-02 1.102799999999999961e-02 6.196700000000000125e-02
2.054999999999999882e-01 8.761200000000000099e-01 6.146299999999999680e-02 5.023699999999999694e-02 1.122599999999999987e-02 6.241700000000000026e-02
2.069999999999999896e-01 8.753750000000000142e-01 6.175400000000000333e-02 5.033100000000000074e-02 1.142300000000000086e-02 6.287099999999999633e-02
2.084999999999999909e-01 8.746260000000000145e-01 6.204500000000000293e-02 5.042499999999999760e-02 1.162000000000000012e-02 6.332899999999999641e-02
2.099999999999999922e-01 8.738749999999999574e-01 6.233400000000000052e-02 5.051800000000000040e-02 1.181600000000000011e-02 6.378999999999999948e-02
2.114999999999999936e-01 8.731210000000000360e-01 6.262299999999999811e-02 5.061199999999999727e-02 1.201100000000000084e-02 6.425599999999999368e-02
2.129999999999999949e-01 8.723649999999999460e-01 6.290999999999999370e-02 5.070500000000000007e-02 1.220500000000000057e-02 6.472500000000000475e-02
2.144999999999999962e-01 8.716059999999999919e-01 6.319700000000000317e-02 5.079800000000000287e-02 1.239900000000000030e-02 6.519700000000000495e-02
2.159999999999999976e-01 8.708439999999999515e-01 6.348299999999999776e-02 5.089099999999999874e-02 1.259200000000000076e-02 6.567299999999999527e-02
2.174999999999999989e-01 8.700799999999999645e-01 6.376800000000000523e-02 5.098400000000000154e-02 1.278499999999999949e-02 6.615200000000000247e-02
2.190000000000000002e-01 8.693130000000000024e-01 6.405199999999999783e-02 5.107600000000000334e-02 1.297599999999999969e-02 6.663499999999999979e-02
2.205000000000000016e-01 8.685439999999999827e-01 6.433600000000000430e-02 5.116899999999999921e-02 1.316699999999999988e-02 6.711999999999999911e-02
2.220000000000000029e-01 8.677719999999999878e-01 6.461899999999999589e-02 5.126100000000000101e-02 1.335800000000000008e-02 6.760900000000000243e-02
2.235000000000000042e-01 8.669970000000000176e-01 6.490100000000000036e-02 5.135399999999999687e-02 1.354700000000000001e-02 6.810199999999999587e-02
2.250000000000000056e-01 8.662199999999999900e-01 6.518300000000000483e-02 5.144599999999999868e-02 1.373599999999999995e-02 6.859700000000000519e-02
2.265000000000000069e-01 8.654410000000000158e-01 6.546399999999999442e-02 5.153900000000000148e-02 1.392499999999999988e-02 6.909500000000000364e-02
2.280000000000000082e-01 8.646589999999999554e-01 6.574399999999999689e-02 5.163100000000000328e-02 1.411300000000000054e-02 6.959700000000000608e-02
2.295000000000000095e-01 8.638749999999999485e-01 6.602399999999999936e-02 5.172399999999999914e-02 1.430000000000000021e-02 7.010099999999999665e-02
2.310000000000000109e-01 8.630889999999999951e-01 6.630300000000000082e-02 5.181600000000000095e-02 1.448699999999999988e-02 7.060800000000000409e-02
2.325000000000000122e-01 8.622999999999999554e-01 6.658200000000000229e-02 5.190899999999999681e-02 1.467300000000000028e-02 7.111800000000000066e-02
2.340000000000000135e-01 8.615089999999999693e-01 6.686000000000000276e-02 5.200099999999999861e-02 1.485900000000000068e-02 7.163100000000000023e-02
2.354999999999999871e-01 8.607160000000000366e-01 6.713700000000000223e-02 5.209400000000000142e-02 1.504400000000000008e-02 7.214600000000000180e-02
2.369999999999999885e-01 8.599210000000000464e-01 6.741400000000000170e-02 5.218600000000000322e-02 1.522800000000000022e-02 7.266499999999999349e-02
2.384999999999999898e-01 8.591239999999999988e-01 6.769100000000000117e-02 5.227899999999999908e-02 1.541200000000000035e-02 7.318500000000000005e-02
2.399999999999999911e-01 8.583250000000000046e-01 6.796699999999999964e-02 5.237200000000000188e-02 1.559499999999999949e-02 7.370899999999999674e-02
2.414999999999999925e-01 8.575230000000000352e-01 6.824199999999999711e-02 5.246399999999999675e-02 1.577800000000000036e-02 7.423399999999999443e-02
2.429999999999999938e-01 8.567200000000000371e-01 6.851699999999999458e-02 5.255699999999999955e-02 1.595999999999999849e-02 7.476299999999999613e-02
2.444999999999999951e-01 8.559149999999999814e-01 6.879200000000000592e-02 5.265000000000000235e-02 1.614200000000000010e-02 7.529399999999999982e-02
2.459999999999999964e-01 8.551069999999999505e-01 6.906600000000000239e-02 5.274299999999999822e-02 1.632300000000000070e-02 7.582700000000000551e-02
2.474999999999999978e-01 8.542980000000000018e-01 6.933999999999999886e-02 5.283600000000000102e-02 1.650400000000000131e-02 7.636199999999999932e-02
2.489999999999999991e-01 8.534869999999999957e-01 6.961299999999999433e-02 5.292899999999999688e-02 1.668400000000000091e-02 7.689999999999999614e-02
2.505000000000000004e-01 8.526749999999999607e-01 6.988500000000000267e-02 5.302199999999999969e-02 1.686299999999999952e-02 7.743999999999999495e-02
2.520000000000000018e-01 8.518599999999999506e-01 7.015799999999999814e-02 5.311500000000000249e-02 1.704200000000000159e-02 7.798199999999999577e-02
2.535000000000000031e-01 8.510450000000000514e-01 7.042900000000000549e-02 5.320799999999999835e-02 1.722100000000000020e-02 7.852599999999999858e-02
2.550000000000000044e-01 8.502269999999999550e-01 7.069999999999999896e-02 5.330200000000000216e-02 1.739900000000000127e-02 7.907300000000000439e-02
2.565000000000000058e-01 8.494080000000000519e-01 7.097100000000000630e-02 5.339499999999999802e-02 1.757600000000000134e-02 7.962099999999999733e-02
2.580000000000000071e-01 8.485869999999999802e-01 7.124099999999999877e-02 5.348800000000000082e-02 1.775300000000000142e-02 8.017199999999999327e-02
2.595000000000000084e-01 8.477649999999999908e-01 7.151100000000000512e-02 5.358099999999999669e-02 1.792900000000000049e-02 8.072400000000000408e-02
2.610000000000000098e-01 8.469410000000000549e-01 7.177999999999999658e-02 5.367399999999999949e-02 1.810499999999999957e-02 8.127900000000000402e-02
2.625000000000000111e-01 8.461170000000000080e-01 7.204800000000000093e-02 5.376800000000000329e-02 1.828099999999999864e-02 8.183500000000000496e-02
2.640000000000000124e-01 8.452899999999999858e-01 7.231600000000000528e-02 5.386099999999999915e-02 1.845499999999999918e-02 8.239299999999999402e-02
2.655000000000000138e-01 8.444629999999999637e-01 7.258399999999999574e-02 5.395400000000000196e-02 1.863000000000000073e-02 8.295299999999999896e-02
2.670000000000000151e-01 8.436339999999999950e-01 7.284999999999999809e-02 5.404699999999999782e-02 1.880300000000000027e-02 8.351500000000000590e-02
2.685000000000000164e-01 8.428050000000000264e-01 7.311700000000000144e-02 5.414000000000000062e-02 1.897599999999999981e-02 8.407900000000000096e-02
2.700000000000000178e-01 8.419740000000000002e-01 7.338200000000000278e-02 5.423300000000000343e-02 1.914899999999999936e-02 8.464399999999999702e-02
2.715000000000000191e-01 8.411419999999999453e-01 7.364700000000000413e-02 5.432599999999999929e-02 1.932100000000000137e-02 8.521099999999999508e-02
2.730000000000000204e-01 8.403089999999999726e-01 7.391200000000000547e-02 5.441900000000000209e-02 1.949299999999999991e-02 8.577899999999999414e-02
2.745000000000000218e-01 8.394749999999999712e-01 7.417600000000000582e-02 5.451199999999999796e-02 1.966299999999999992e-02 8.634899999999999520e-02
2.760000000000000231e-01 8.386400000000000521e-01 7.443900000000000516e-02 5.460500000000000076e-02 1.983400000000000094e-02 8.692099999999999826e-02
2.775000000000000244e-01 8.378050000000000219e-01 7.470100000000000351e-02 5.469700000000000256e-02 2.000400000000000095e-02 8.749400000000000233e-02
2.790000000000000258e-01 8.369680000000000453e-01 7.496300000000000185e-02 5.478999999999999843e-02 2.017299999999999996e-02 8.806899999999999451e-02
2.805000000000000271e-01 8.361309999999999576e-01 7.522399999999999920e-02 5.488200000000000023e-02 2.034100000000000144e-02 8.864500000000000157e-02
2.819999999999999729e-01 8.352939999999999809e-01 7.548399999999999554e-02 5.497500000000000303e-02 2.051000000000000045e-02 8.922199999999999576e-02
2.834999999999999742e-01 8.344549999999999468e-01 7.574400000000000577e-02 5.506699999999999789e-02 2.067700000000000093e-02 8.980100000000000582e-02
2.849999999999999756e-01 8.336170000000000524e-01 7.600200000000000011e-02 5.515799999999999870e-02 2.084400000000000142e-02 9.038100000000000300e-02
2.864999999999999769e-01 8.327769999999999895e-01 7.625999999999999446e-02 5.525000000000000050e-02 2.101000000000000090e-02 9.096200000000000119e-02
2.879999999999999782e-01 8.319379999999999553e-01 7.651700000000000168e-02 5.534200000000000230e-02 2.117600000000000038e-02 9.154500000000000137e-02
2.894999999999999796e-01 8.310969999999999747e-01 7.677399999999999503e-02 5.543300000000000310e-02 2.134099999999999886e-02 9.212900000000000256e-02
2.909999999999999809e-01 8.302570000000000228e-01 7.702900000000000025e-02 5.552399999999999697e-02 2.150499999999999981e-02 9.271400000000000474e-02
2.924999999999999822e-01 8.294160000000000421e-01 7.728400000000000547e-02 5.561499999999999777e-02 2.166900000000000076e-02 9.329999999999999405e-02
2.939999999999999836e-01 8.285749999999999504e-01 7.753799999999999581e-02 5.570599999999999857e-02 2.183200000000000071e-02 9.388699999999999823e-02
2.954999999999999849e-01 8.277339999999999698e-01 7.778999999999999804e-02 5.579599999999999838e-02 2.199500000000000066e-02 9.447500000000000342e-02
2.969999999999999862e-01 8.268929999999999891e-01 7.804200000000000026e-02 5.588599999999999818e-02 2.215599999999999861e-02 9.506499999999999673e-02
2.984999999999999876e-01 8.260520000000000085e-01 7.829300000000000148e-02 5.597599999999999798e-02 2.231800000000000103e-02 9.565500000000000391e-02
2.999999999999999889e-01 8.252110000000000278e-01 7.854300000000000170e-02 5.606499999999999678e-02 2.247800000000000145e-02 9.624599999999999822e-02
3.014999999999999902e-01 8.243690000000000184e-01 7.879200000000000093e-02 5.615400000000000252e-02 2.263799999999999840e-02 9.683799999999999353e-02
3.029999999999999916e-01 8.235280000000000378e-01 7.903999999999999915e-02 5.624300000000000133e-02 2.279700000000000129e-02 9.743100000000000371e-02
3.044999999999999929e-01 8.226879999999999749e-01 7.928699999999999637e-02 5.633200000000000013e-02 2.295600000000000071e-02 9.802500000000000102e-02
3.059999999999999942e-01 8.218469999999999942e-01 7.953300000000000647e-02 5.641999999999999793e-02 2.311300000000000160e-02 9.861999999999999933e-02
3.074999999999999956e-01 8.210070000000000423e-01 7.977800000000000169e-02 5.650800000000000267e-02 2.326999999999999902e-02 9.921499999999999764e-02
3.089999999999999969e-01 8.201669999999999794e-01 8.002199999999999591e-02 5.659499999999999947e-02 2.342699999999999991e-02 9.981099999999999695e-02
3.104999999999999982e-01 8.193270000000000275e-01 8.026500000000000301e-02 5.668200000000000321e-02 2.358299999999999980e-02 1.004079999999999973e-01
3.119999999999999996e-01 8.184879999999999933e-01 8.050699999999999523e-02 5.676900000000000002e-02 2.373799999999999868e-02 1.010059999999999986e-01
3.135000000000000009e-01 8.176489999999999592e-01 8.074699999999999933e-02 5.685500000000000276e-02 2.389200000000000004e-02 1.016039999999999999e-01
3.150000000000000022e-01 8.168109999999999538e-01 8.098600000000000243e-02 5.694099999999999856e-02 2.404500000000000040e-02 1.022030000000000022e-01
3.165000000000000036e-01 8.159729999999999484e-01 8.122500000000000553e-02 5.702600000000000030e-02 2.419800000000000076e-02 1.028020000000000045e-01
3.180000000000000049e-01 8.151359999999999717e-01 8.146200000000000663e-02 5.711100000000000204e-02 2.435000000000000012e-02 1.034019999999999939e-01
3.195000000000000062e-01 8.143000000000000238e-01 8.169700000000000573e-02 5.719599999999999684e-02 2.450199999999999947e-02 1.040019999999999972e-01
3.210000000000000075e-01 8.134649999999999936e-01 8.193200000000000482e-02 5.727999999999999758e-02 2.465200000000000030e-02 1.046030000000000015e-01
3.225000000000000089e-01 8.126299999999999635e-01 8.216500000000000192e-02 5.736399999999999832e-02 2.480200000000000113e-02 1.052040000000000058e-01
3.240000000000000102e-01 8.117959999999999621e-01 8.239699999999999802e-02 5.744699999999999807e-02 2.495100000000000096e-02 1.058059999999999973e-01
3.255000000000000115e-01 8.109640000000000182e-01 8.262799999999999312e-02 5.752899999999999681e-02 2.509899999999999978e-02 1.064080000000000026e-01
3.270000000000000129e-01 8.101319999999999633e-01 8.285800000000000110e-02 5.761100000000000249e-02 2.524699999999999861e-02 1.070099999999999940e-01
3.285000000000000142e-01 8.093010000000000481e-01 8.308599999999999319e-02 5.769300000000000123e-02 2.539299999999999891e-02 1.076130000000000003e-01
3.300000000000000155e-01 8.084710000000000507e-01 8.331299999999999817e-02 5.777399999999999897e-02 2.553899999999999920e-02 1.082160000000000066e-01
3.315000000000000169e-01 8.076419999999999710e-01 8.353900000000000214e-02 5.785400000000000265e-02 2.568399999999999850e-02 1.088189999999999991e-01
3.330000000000000182e-01 8.068149999999999489e-01 8.376300000000000412e-02 5.793399999999999939e-02 2.582900000000000126e-02 1.094220000000000054e-01
3.345000000000000195e-01 8.059880000000000377e-01 8.398600000000000509e-02 5.801400000000000307e-02 2.597199999999999856e-02 1.100259999999999988e-01
3.360000000000000209e-01 8.051629999999999621e-01 8.420800000000000507e-02 5.809299999999999881e-02 2.611499999999999932e-02 1.106290000000000051e-01
3.375000000000000222e-01 8.043390000000000262e-01 8.442800000000000304e-02 5.817100000000000048e-02 2.625699999999999909e-02 1.112329999999999985e-01
3.390000000000000235e-01 8.035170000000000368e-01 8.464700000000000002e-02 5.824900000000000216e-02 2.639800000000000132e-02 1.118370000000000059e-01
3.405000000000000249e-01 8.026950000000000474e-01 8.486399999999999499e-02 5.832600000000000284e-02 2.653799999999999909e-02 1.124409999999999993e-01
3.420000000000000262e-01 8.018760000000000332e-01 8.508000000000000285e-02 5.840299999999999658e-02 2.667699999999999932e-02 1.130450000000000066e-01
3.435000000000000275e-01 8.010570000000000190e-01 8.529399999999999482e-02 5.847800000000000220e-02 2.681599999999999956e-02 1.136479999999999990e-01
3.449999999999999734e-01 8.002399999999999514e-01 8.550800000000000067e-02 5.855400000000000188e-02 2.695399999999999879e-02 1.142520000000000063e-01
3.464999999999999747e-01 7.994250000000000522e-01 8.571900000000000353e-02 5.862900000000000056e-02 2.709100000000000050e-02 1.148559999999999998e-01
3.479999999999999760e-01 7.986109999999999598e-01 8.592900000000000538e-02 5.870299999999999824e-02 2.722700000000000120e-02 1.154590000000000061e-01
3.494999999999999774e-01 7.977990000000000359e-01 8.613800000000000623e-02 5.877600000000000185e-02 2.736200000000000090e-02 1.160629999999999995e-01
3.509999999999999787e-01 7.969889999999999475e-01 8.634600000000000608e-02 5.884899999999999853e-02 2.749599999999999961e-02 1.166660000000000058e-01
3.524999999999999800e-01 7.961799999999999988e-01 8.655100000000000293e-02 5.892100000000000115e-02 2.762999999999999831e-02 1.172689999999999982e-01
3.539999999999999813e-01 7.953729999999999967e-01 8.675599999999999978e-02 5.899299999999999683e-02 2.776299999999999948e-02 1.178720000000000045e-01
3.554999999999999827e-01 7.945680000000000520e-01 8.695799999999999363e-02 5.906399999999999845e-02 2.789399999999999866e-02 1.184739999999999960e-01
3.569999999999999840e-01 7.937640000000000251e-01 8.716000000000000136e-02 5.913399999999999906e-02 2.802500000000000130e-02 1.190760000000000013e-01
3.584999999999999853e-01 7.929619999999999447e-01 8.735999999999999321e-02 5.920399999999999968e-02 2.815600000000000047e-02 1.196780000000000066e-01
3.599999999999999867e-01 7.921629999999999505e-01 8.755799999999999694e-02 5.927299999999999930e-02 2.828500000000000111e-02 1.202799999999999980e-01
3.614999999999999880e-01 7.913649999999999851e-01 8.775499999999999967e-02 5.934099999999999792e-02 2.841300000000000076e-02 1.208810000000000023e-01
3.629999999999999893e-01 7.905689999999999662e-01 8.795000000000000040e-02 5.940899999999999653e-02 2.854100000000000040e-02 1.214810000000000056e-01
3.644999999999999907e-01 7.897750000000000048e-01 8.814299999999999913e-02 5.947600000000000109e-02 2.866700000000000151e-02 1.220819999999999961e-01
3.659999999999999920e-01 7.889829999999999899e-01 8.833599999999999786e-02 5.954299999999999871e-02 2.879299999999999915e-02 1.226809999999999984e-01
3.674999999999999933e-01 7.881930000000000325e-01 8.852599999999999358e-02 5.960800000000000126e-02 2.891799999999999926e-02 1.232810000000000017e-01
3.689999999999999947e-01 7.874050000000000216e-01 8.871500000000000219e-02 5.967299999999999688e-02 2.904199999999999837e-02 1.238800000000000040e-01
3.704999999999999960e-01 7.866189999999999571e-01 8.890299999999999592e-02 5.973799999999999943e-02 2.916499999999999995e-02 1.244780000000000053e-01
3.719999999999999973e-01 7.858359999999999790e-01 8.908900000000000152e-02 5.980099999999999999e-02 2.928800000000000153e-02 1.250759999999999927e-01
3.734999999999999987e-01 7.850540000000000296e-01 8.927300000000000513e-02 5.986400000000000055e-02 2.940900000000000111e-02 1.256730000000000069e-01
3.750000000000000000e-01 7.842750000000000554e-01 8.945599999999999385e-02 5.992600000000000010e-02 2.953000000000000069e-02 1.262689999999999924e-01
3.765000000000000013e-01 7.834980000000000278e-01 8.963699999999999446e-02 5.998799999999999966e-02 2.964899999999999827e-02 1.268650000000000055e-01
3.780000000000000027e-01 7.827229999999999466e-01 8.981699999999999406e-02 6.004899999999999821e-02 2.976799999999999932e-02 1.274599999999999900e-01
3.795000000000000040e-01 7.819500000000000339e-01 8.999500000000000555e-02 6.010900000000000271e-02 2.988599999999999937e-02 1.280550000000000022e-01
3.810000000000000053e-01 7.811799999999999855e-01 9.017200000000000215e-02 6.016900000000000026e-02 3.000299999999999842e-02 1.286480000000000123e-01
3.825000000000000067e-01 7.804119999999999946e-01 9.034699999999999676e-02 6.022799999999999682e-02 3.011899999999999994e-02 1.292409999999999948e-01
3.840000000000000080e-01 7.796459999999999502e-01 9.052100000000000424e-02 6.028599999999999931e-02 3.023500000000000146e-02 1.298340000000000050e-01
3.855000000000000093e-01 7.788819999999999633e-01 9.069299999999999584e-02 6.034300000000000080e-02 3.034900000000000098e-02 1.304250000000000131e-01
3.870000000000000107e-01 7.781209999999999516e-01 9.086299999999999932e-02 6.040000000000000230e-02 3.046300000000000049e-02 1.310159999999999936e-01
3.885000000000000120e-01 7.773630000000000262e-01 9.103200000000000180e-02 6.045600000000000279e-02 3.057599999999999901e-02 1.316049999999999998e-01
3.900000000000000133e-01 7.766060000000000185e-01 9.119900000000000229e-02 6.051100000000000229e-02 3.068800000000000000e-02 1.321940000000000059e-01
3.915000000000000147e-01 7.758530000000000149e-01 9.136500000000000177e-02 6.056600000000000178e-02 3.079899999999999999e-02 1.327830000000000121e-01
3.930000000000000160e-01 7.751010000000000399e-01 9.152899999999999925e-02 6.062000000000000027e-02 3.090899999999999898e-02 1.333699999999999886e-01
3.945000000000000173e-01 7.743520000000000403e-01 9.169199999999999573e-02 6.067399999999999877e-02 3.101800000000000043e-02 1.339559999999999917e-01
3.960000000000000187e-01 7.736060000000000159e-01 9.185300000000000409e-02 6.072600000000000220e-02 3.112699999999999842e-02 1.345409999999999939e-01
3.975000000000000200e-01 7.728620000000000489e-01 9.201199999999999657e-02 6.077799999999999869e-02 3.123400000000000135e-02 1.351259999999999961e-01
3.990000000000000213e-01 7.721200000000000285e-01 9.217000000000000193e-02 6.082900000000000112e-02 3.134100000000000080e-02 1.357089999999999963e-01
4.005000000000000226e-01 7.713820000000000121e-01 9.232700000000000629e-02 6.087999999999999662e-02 3.144700000000000273e-02 1.362919999999999965e-01
4.020000000000000240e-01 7.706450000000000244e-01 9.248199999999999477e-02 6.092999999999999805e-02 3.155199999999999672e-02 1.368729999999999947e-01
4.035000000000000253e-01 7.699110000000000120e-01 9.263499999999999512e-02 6.097899999999999848e-02 3.165599999999999664e-02 1.374529999999999919e-01
4.050000000000000266e-01 7.691799999999999748e-01 9.278699999999999448e-02 6.102799999999999891e-02 3.175999999999999657e-02 1.380329999999999890e-01
4.064999999999999725e-01 7.684509999999999952e-01 9.293800000000000672e-02 6.107599999999999835e-02 3.186200000000000143e-02 1.386110000000000120e-01
4.079999999999999738e-01 7.677249999999999908e-01 9.308700000000000307e-02 6.112299999999999678e-02 3.196399999999999936e-02 1.391880000000000062e-01
4.094999999999999751e-01 7.670019999999999616e-01 9.323399999999999743e-02 6.116900000000000115e-02 3.206500000000000322e-02 1.397639999999999993e-01
4.109999999999999765e-01 7.662809999999999899e-01 9.338000000000000467e-02 6.121499999999999858e-02 3.216499999999999915e-02 1.403389999999999915e-01
4.124999999999999778e-01 7.655629999999999935e-01 9.352399999999999602e-02 6.126000000000000195e-02 3.226400000000000101e-02 1.409130000000000105e-01
4.139999999999999791e-01 7.648470000000000546e-01 9.366700000000000026e-02 6.130499999999999838e-02 3.236200000000000188e-02 1.414849999999999997e-01
4.154999999999999805e-01 7.641339999999999799e-01 9.380900000000000349e-02 6.134900000000000075e-02 3.246000000000000274e-02 1.420569999999999888e-01
4.169999999999999818e-01 7.634239999999999915e-01 9.394900000000000473e-02 6.139200000000000212e-02 3.255700000000000260e-02 1.426270000000000038e-01
4.184999999999999831e-01 7.627159999999999496e-01 9.408700000000000396e-02 6.143499999999999656e-02 3.265300000000000147e-02 1.431959999999999900e-01
4.199999999999999845e-01 7.620109999999999939e-01 9.422500000000000320e-02 6.147699999999999693e-02 3.274799999999999933e-02 1.437640000000000029e-01
4.214999999999999858e-01 7.613090000000000135e-01 9.435999999999999943e-02 6.151800000000000324e-02 3.284200000000000313e-02 1.443309999999999871e-01
4.229999999999999871e-01 7.606089999999999796e-01 9.449399999999999467e-02 6.155900000000000261e-02 3.293600000000000000e-02 1.448959999999999970e-01
4.244999999999999885e-01 7.599120000000000319e-01 9.462700000000000278e-02 6.159900000000000098e-02 3.302900000000000280e-02 1.454600000000000060e-01
4.259999999999999898e-01 7.592179999999999485e-01 9.475799999999999501e-02 6.163799999999999835e-02 3.312099999999999766e-02 1.460229999999999861e-01
4.274999999999999911e-01 7.585269999999999513e-01 9.488800000000000012e-02 6.167700000000000266e-02 3.321199999999999847e-02 1.465849999999999931e-01
4.289999999999999925e-01 7.578380000000000116e-01 9.501700000000000423e-02 6.171499999999999903e-02 3.330199999999999827e-02 1.471449999999999980e-01
4.304999999999999938e-01 7.571520000000000472e-01 9.514400000000000635e-02 6.175200000000000133e-02 3.339199999999999807e-02 1.477040000000000020e-01
4.319999999999999951e-01 7.564680000000000293e-01 9.526999999999999358e-02 6.178899999999999670e-02 3.348099999999999687e-02 1.482620000000000049e-01
4.334999999999999964e-01 7.557880000000000154e-01 9.539400000000000657e-02 6.182499999999999801e-02 3.356900000000000162e-02 1.488180000000000058e-01
4.349999999999999978e-01 7.551099999999999479e-01 9.551700000000000468e-02 6.186099999999999932e-02 3.365599999999999842e-02 1.493730000000000058e-01
4.364999999999999991e-01 7.544340000000000490e-01 9.563900000000000179e-02 6.189599999999999963e-02 3.374300000000000216e-02 1.499270000000000047e-01
4.380000000000000004e-01 7.537620000000000431e-01 9.575899999999999690e-02 6.193099999999999994e-02 3.382799999999999696e-02 1.504790000000000016e-01
4.395000000000000018e-01 7.530919999999999837e-01 9.587800000000000489e-02 6.196399999999999825e-02 3.391299999999999870e-02 1.510299999999999976e-01
4.410000000000000031e-01 7.524250000000000105e-01 9.599499999999999700e-02 6.199799999999999756e-02 3.399800000000000044e-02 1.515799999999999925e-01
4.425000000000000044e-01 7.517610000000000126e-01 9.611200000000000299e-02 6.203000000000000180e-02 3.408100000000000018e-02 1.521280000000000132e-01
4.440000000000000058e-01 7.510989999999999611e-01 9.622600000000000597e-02 6.206199999999999911e-02 3.416399999999999992e-02 1.526750000000000052e-01
4.455000000000000071e-01 7.504399999999999959e-01 9.633999999999999508e-02 6.209400000000000336e-02 3.424599999999999866e-02 1.532199999999999951e-01
4.470000000000000084e-01 7.497840000000000060e-01 9.645199999999999607e-02 6.212499999999999967e-02 3.432799999999999740e-02 1.537640000000000118e-01
4.485000000000000098e-01 7.491299999999999626e-01 9.656299999999999606e-02 6.215500000000000191e-02 3.440800000000000108e-02 1.543059999999999987e-01
4.500000000000000111e-01 7.484800000000000342e-01 9.667299999999999505e-02 6.218499999999999722e-02 3.448799999999999782e-02 1.548480000000000134e-01
4.515000000000000124e-01 7.478320000000000523e-01 9.678100000000000591e-02 6.221399999999999847e-02 3.456700000000000050e-02 1.553869999999999973e-01
4.530000000000000138e-01 7.471860000000000168e-01 9.688800000000000190e-02 6.224299999999999972e-02 3.464600000000000318e-02 1.559250000000000080e-01
4.545000000000000151e-01 7.465439999999999854e-01 9.699399999999999689e-02 6.227099999999999996e-02 3.472399999999999792e-02 1.564619999999999900e-01
4.560000000000000164e-01 7.459040000000000115e-01 9.709900000000000475e-02 6.229799999999999921e-02 3.480099999999999860e-02 1.569969999999999977e-01
4.575000000000000178e-01 7.452670000000000128e-01 9.720199999999999674e-02 6.232499999999999846e-02 3.487699999999999828e-02 1.575310000000000044e-01
4.590000000000000191e-01 7.446319999999999606e-01 9.730400000000000160e-02 6.235199999999999770e-02 3.495299999999999796e-02 1.580630000000000090e-01
4.605000000000000204e-01 7.439999999999999947e-01 9.740500000000000547e-02 6.237800000000000289e-02 3.502799999999999664e-02 1.585940000000000127e-01
4.620000000000000218e-01 7.433710000000000040e-01 9.750499999999999445e-02 6.240300000000000014e-02 3.510200000000000126e-02 1.591229999999999867e-01
4.635000000000000231e-01 7.427449999999999886e-01 9.760399999999999632e-02 6.242799999999999738e-02 3.517599999999999894e-02 1.596509999999999874e-01
4.650000000000000244e-01 7.421210000000000306e-01 9.770099999999999618e-02 6.245200000000000057e-02 3.524900000000000255e-02 1.601779999999999871e-01
4.665000000000000258e-01 7.415000000000000480e-01 9.779699999999999505e-02 6.247599999999999681e-02 3.532099999999999823e-02 1.607020000000000115e-01
4.680000000000000271e-01 7.408820000000000405e-01 9.789200000000000679e-02 6.249899999999999900e-02 3.539300000000000085e-02 1.612260000000000082e-01
4.694999999999999729e-01 7.402670000000000083e-01 9.798600000000000365e-02 6.252199999999999425e-02 3.546400000000000247e-02 1.617470000000000019e-01
4.709999999999999742e-01 7.396540000000000337e-01 9.807899999999999952e-02 6.254400000000000237e-02 3.553400000000000308e-02 1.622679999999999956e-01
4.724999999999999756e-01 7.390430000000000055e-01 9.816999999999999338e-02 6.256599999999999662e-02 3.560399999999999676e-02 1.627859999999999863e-01
4.739999999999999769e-01 7.384359999999999813e-01 9.826100000000000112e-02 6.258800000000000474e-02 3.567300000000000332e-02 1.633030000000000037e-01
4.754999999999999782e-01 7.378310000000000146e-01 9.835000000000000686e-02 6.260799999999999699e-02 3.574200000000000293e-02 1.638189999999999924e-01
4.769999999999999796e-01 7.372279999999999944e-01 9.843799999999999772e-02 6.262900000000000411e-02 3.581000000000000155e-02 1.643330000000000068e-01
4.784999999999999809e-01 7.366289999999999782e-01 9.852500000000000147e-02 6.264899999999999636e-02 3.587699999999999917e-02 1.648459999999999925e-01
4.799999999999999822e-01 7.360320000000000196e-01 9.861100000000000421e-02 6.266800000000000148e-02 3.594300000000000272e-02 1.653570000000000040e-01
4.814999999999999836e-01 7.354370000000000074e-01 9.869600000000000595e-02 6.268700000000000661e-02 3.600899999999999934e-02 1.658660000000000134e-01
4.829999999999999849e-01 7.348459999999999992e-01 9.878000000000000669e-02 6.270499999999999685e-02 3.607500000000000290e-02 1.663739999999999941e-01
4.844999999999999862e-01 7.342570000000000485e-01 9.886300000000000643e-02 6.272300000000000098e-02 3.613999999999999851e-02 1.668810000000000016e-01
4.859999999999999876e-01 7.336700000000000443e-01 9.894500000000000517e-02 6.274100000000000510e-02 3.620400000000000007e-02 1.673850000000000060e-01
4.874999999999999889e-01 7.330860000000000154e-01 9.902500000000000191e-02 6.275799999999999434e-02 3.626700000000000063e-02 1.678890000000000104e-01
4.889999999999999902e-01 7.325049999999999617e-01 9.910499999999999865e-02 6.277499999999999747e-02 3.633000000000000118e-02 1.683900000000000119e-01
4.904999999999999916e-01 7.319259999999999655e-01 9.918399999999999439e-02 6.279099999999999959e-02 3.639300000000000174e-02 1.688900000000000123e-01
4.919999999999999929e-01 7.313499999999999446e-01 9.926100000000000201e-02 6.280700000000000172e-02 3.645500000000000129e-02 1.693890000000000118e-01
4.934999999999999942e-01 7.307759999999999811e-01 9.933799999999999575e-02 6.282200000000000284e-02 3.651599999999999985e-02 1.698860000000000092e-01
4.949999999999999956e-01 7.302049999999999930e-01 9.941400000000000237e-02 6.283700000000000396e-02 3.657699999999999840e-02 1.703810000000000047e-01
4.964999999999999969e-01 7.296369999999999800e-01 9.948799999999999311e-02 6.285100000000000409e-02 3.663700000000000290e-02 1.708749999999999991e-01
4.979999999999999982e-01 7.290710000000000246e-01 9.956199999999999772e-02 6.286500000000000421e-02 3.669599999999999945e-02 1.713669999999999916e-01
4.994999999999999996e-01 7.285070000000000157e-01 9.963500000000000134e-02 6.287900000000000433e-02 3.675599999999999701e-02 1.718580000000000108e-01
5.010000000000000009e-01 7.279459999999999820e-01 9.970600000000000296e-02 6.289200000000000346e-02 3.681399999999999950e-02 1.723470000000000002e-01
5.024999999999999467e-01 7.273880000000000345e-01 9.977700000000000458e-02 6.290500000000000258e-02 3.687200000000000200e-02 1.728349999999999886e-01
5.040000000000000036e-01 7.268320000000000336e-01 9.984700000000000519e-02 6.291800000000000170e-02 3.692899999999999655e-02 1.733210000000000028e-01
5.054999999999999494e-01 7.262790000000000079e-01 9.991600000000000481e-02 6.292999999999999983e-02 3.698599999999999804e-02 1.738049999999999873e-01
5.070000000000000062e-01 7.257280000000000397e-01 9.998400000000000343e-02 6.294099999999999695e-02 3.704299999999999954e-02 1.742879999999999985e-01
5.084999999999999520e-01 7.251800000000000468e-01 1.000510000000000010e-01 6.295299999999999507e-02 3.709799999999999903e-02 1.747690000000000077e-01
5.100000000000000089e-01 7.246340000000000003e-01 1.001169999999999977e-01 6.296400000000000607e-02 3.715399999999999953e-02 1.752489999999999881e-01
5.114999999999999547e-01 7.240900000000000114e-01 1.001829999999999943e-01 6.297400000000000220e-02 3.720899999999999902e-02 1.757269999999999943e-01
5.130000000000000115e-01 7.235489999999999977e-01 1.002470000000000028e-01 6.298399999999999832e-02 3.726299999999999751e-02 1.762039999999999995e-01
5.144999999999999574e-01 7.230109999999999593e-01 1.003109999999999974e-01 6.299399999999999444e-02 3.731700000000000295e-02 1.766780000000000017e-01
5.160000000000000142e-01 7.224749999999999783e-01 1.003730000000000039e-01 6.300400000000000444e-02 3.737000000000000044e-02 1.771520000000000039e-01
5.174999999999999600e-01 7.219410000000000549e-01 1.004349999999999965e-01 6.301299999999999957e-02 3.742299999999999793e-02 1.776240000000000041e-01
5.190000000000000169e-01 7.214099999999999957e-01 1.004960000000000020e-01 6.302099999999999369e-02 3.747500000000000137e-02 1.780940000000000023e-01
5.204999999999999627e-01 7.208809999999999940e-01 1.005569999999999936e-01 6.303000000000000269e-02 3.752699999999999786e-02 1.785629999999999995e-01
5.220000000000000195e-01 7.203540000000000498e-01 1.006159999999999971e-01 6.303799999999999681e-02 3.757800000000000029e-02 1.790299999999999947e-01
5.234999999999999654e-01 7.198299999999999699e-01 1.006739999999999996e-01 6.304600000000000481e-02 3.762900000000000272e-02 1.794949999999999879e-01
5.250000000000000222e-01 7.193089999999999762e-01 1.007320000000000021e-01 6.305299999999999794e-02 3.767899999999999722e-02 1.799590000000000078e-01
5.264999999999999680e-01 7.187890000000000112e-01 1.007890000000000036e-01 6.306000000000000494e-02 3.772899999999999865e-02 1.804219999999999990e-01
5.280000000000000249e-01 7.182720000000000216e-01 1.008450000000000041e-01 6.306699999999999806e-02 3.777900000000000008e-02 1.808829999999999882e-01
5.294999999999999707e-01 7.177580000000000071e-01 1.009000000000000036e-01 6.307300000000000406e-02 3.782800000000000051e-02 1.813420000000000032e-01
5.310000000000000275e-01 7.172450000000000214e-01 1.009550000000000031e-01 6.307899999999999618e-02 3.787599999999999995e-02 1.817999999999999894e-01
5.324999999999999734e-01 7.167350000000000110e-01 1.010090000000000016e-01 6.308500000000000218e-02 3.792399999999999938e-02 1.822560000000000013e-01
5.340000000000000302e-01 7.162279999999999758e-01 1.010619999999999991e-01 6.308999999999999331e-02 3.797199999999999881e-02 1.827110000000000123e-01
5.354999999999999760e-01 7.157219999999999693e-01 1.011139999999999955e-01 6.309499999999999831e-02 3.801899999999999724e-02 1.831639999999999935e-01
5.370000000000000329e-01 7.152190000000000492e-01 1.011660000000000059e-01 6.310000000000000331e-02 3.806600000000000261e-02 1.836150000000000004e-01
5.384999999999999787e-01 7.147179999999999644e-01 1.012160000000000004e-01 6.310399999999999343e-02 3.811200000000000004e-02 1.840650000000000064e-01
5.400000000000000355e-01 7.142199999999999660e-01 1.012659999999999949e-01 6.310899999999999843e-02 3.815799999999999748e-02 1.845140000000000113e-01
5.414999999999999813e-01 7.137240000000000251e-01 1.013160000000000033e-01 6.311200000000000143e-02 3.820300000000000085e-02 1.849609999999999865e-01
5.430000000000000382e-01 7.132300000000000306e-01 1.013639999999999958e-01 6.311600000000000543e-02 3.824799999999999728e-02 1.854059999999999875e-01
5.444999999999999840e-01 7.127379999999999827e-01 1.014120000000000021e-01 6.311899999999999455e-02 3.829300000000000065e-02 1.858499999999999874e-01
5.460000000000000409e-01 7.122479999999999922e-01 1.014589999999999936e-01 6.312199999999999755e-02 3.833700000000000302e-02 1.862920000000000131e-01
5.474999999999999867e-01 7.117609999999999770e-01 1.015059999999999990e-01 6.312500000000000056e-02 3.838099999999999845e-02 1.867330000000000101e-01
5.490000000000000435e-01 7.112760000000000193e-01 1.015520000000000034e-01 6.312800000000000356e-02 3.842399999999999982e-02 1.871720000000000050e-01
5.504999999999999893e-01 7.107930000000000081e-01 1.015970000000000067e-01 6.313000000000000556e-02 3.846700000000000119e-02 1.876099999999999990e-01
5.520000000000000462e-01 7.103120000000000545e-01 1.016409999999999952e-01 6.313199999999999368e-02 3.851000000000000256e-02 1.880459999999999909e-01
5.534999999999999920e-01 7.098339999999999650e-01 1.016849999999999976e-01 6.313299999999999468e-02 3.855200000000000293e-02 1.884810000000000096e-01
5.550000000000000488e-01 7.093570000000000153e-01 1.017279999999999990e-01 6.313499999999999668e-02 3.859400000000000330e-02 1.889139999999999986e-01
5.564999999999999947e-01 7.088830000000000409e-01 1.017710000000000004e-01 6.313599999999999768e-02 3.863500000000000267e-02 1.893459999999999865e-01
5.580000000000000515e-01 7.084110000000000129e-01 1.018130000000000007e-01 6.313699999999999868e-02 3.867600000000000204e-02 1.897760000000000002e-01
5.594999999999999973e-01 7.079410000000000425e-01 1.018540000000000001e-01 6.313699999999999868e-02 3.871700000000000141e-02 1.902050000000000129e-01
5.610000000000000542e-01 7.074730000000000185e-01 1.018949999999999995e-01 6.313799999999999968e-02 3.875699999999999978e-02 1.906319999999999959e-01
5.625000000000000000e-01 7.070070000000000521e-01 1.019349999999999978e-01 6.313799999999999968e-02 3.879699999999999815e-02 1.910580000000000056e-01
5.639999999999999458e-01 7.065439999999999499e-01 1.019739999999999952e-01 6.313799999999999968e-02 3.883600000000000246e-02 1.914820000000000133e-01
5.655000000000000027e-01 7.060819999999999874e-01 1.020130000000000065e-01 6.313799999999999968e-02 3.887499999999999983e-02 1.919049999999999923e-01
5.669999999999999485e-01 7.056230000000000002e-01 1.020510000000000028e-01 6.313699999999999868e-02 3.891399999999999720e-02 1.923259999999999970e-01
5.685000000000000053e-01 7.051659999999999595e-01 1.020889999999999992e-01 6.313599999999999768e-02 3.895300000000000151e-02 1.927460000000000007e-01
5.699999999999999512e-01 7.047099999999999476e-01 1.021259999999999946e-01 6.313499999999999668e-02 3.899099999999999788e-02 1.931640000000000024e-01
5.715000000000000080e-01 7.042570000000000219e-01 1.021620000000000028e-01 6.313399999999999568e-02 3.902800000000000019e-02 1.935810000000000031e-01
5.729999999999999538e-01 7.038060000000000427e-01 1.021979999999999972e-01 6.313199999999999368e-02 3.906599999999999656e-02 1.939960000000000018e-01
5.745000000000000107e-01 7.033570000000000100e-01 1.022330000000000044e-01 6.313100000000000656e-02 3.910299999999999887e-02 1.944099999999999995e-01
5.759999999999999565e-01 7.029090000000000060e-01 1.022679999999999978e-01 6.312900000000000456e-02 3.914000000000000118e-02 1.948219999999999952e-01
5.775000000000000133e-01 7.024639999999999773e-01 1.023020000000000040e-01 6.312700000000000256e-02 3.917600000000000249e-02 1.952329999999999899e-01
5.789999999999999591e-01 7.020210000000000061e-01 1.023359999999999964e-01 6.312399999999999956e-02 3.921199999999999686e-02 1.956430000000000113e-01
5.805000000000000160e-01 7.015799999999999814e-01 1.023690000000000017e-01 6.312199999999999755e-02 3.924799999999999817e-02 1.960510000000000030e-01
5.819999999999999618e-01 7.011410000000000142e-01 1.024020000000000069e-01 6.311899999999999455e-02 3.928299999999999847e-02 1.964569999999999927e-01
5.835000000000000187e-01 7.007039999999999935e-01 1.024339999999999973e-01 6.311600000000000543e-02 3.931799999999999878e-02 1.968630000000000102e-01
5.849999999999999645e-01 7.002680000000000016e-01 1.024650000000000005e-01 6.311300000000000243e-02 3.935299999999999909e-02 1.972659999999999969e-01
5.865000000000000213e-01 6.998349999999999849e-01 1.024960000000000038e-01 6.310899999999999843e-02 3.938699999999999840e-02 1.976690000000000114e-01
5.879999999999999671e-01 6.994040000000000257e-01 1.025269999999999931e-01 6.310599999999999543e-02 3.942099999999999771e-02 1.980699999999999961e-01
5.895000000000000240e-01 6.989739999999999842e-01 1.025569999999999954e-01 6.310200000000000531e-02 3.945499999999999702e-02 1.984690000000000065e-01
5.909999999999999698e-01 6.985470000000000290e-01 1.025859999999999966e-01 6.309800000000000131e-02 3.948800000000000227e-02 1.988669999999999882e-01
5.925000000000000266e-01 6.981209999999999916e-01 1.026149999999999979e-01 6.309399999999999731e-02 3.952200000000000157e-02 1.992639999999999967e-01
5.939999999999999725e-01 6.976970000000000116e-01 1.026439999999999991e-01 6.308999999999999331e-02 3.955399999999999888e-02 1.996590000000000031e-01
5.955000000000000293e-01 6.972749999999999782e-01 1.026719999999999994e-01 6.308500000000000218e-02 3.958699999999999719e-02 2.000530000000000086e-01
5.969999999999999751e-01 6.968550000000000022e-01 1.026989999999999986e-01 6.307999999999999718e-02 3.961900000000000144e-02 2.004450000000000121e-01
5.985000000000000320e-01 6.964369999999999727e-01 1.027269999999999989e-01 6.307500000000000606e-02 3.965099999999999875e-02 2.008359999999999868e-01
5.999999999999999778e-01 6.960210000000000008e-01 1.027529999999999971e-01 6.307000000000000106e-02 3.968300000000000299e-02 2.012259999999999882e-01
6.015000000000000346e-01 6.956069999999999753e-01 1.027789999999999954e-01 6.306499999999999606e-02 3.971399999999999930e-02 2.016139999999999877e-01
6.029999999999999805e-01 6.951939999999999786e-01 1.028049999999999936e-01 6.306000000000000494e-02 3.974500000000000255e-02 2.020009999999999861e-01
6.045000000000000373e-01 6.947830000000000394e-01 1.028300000000000047e-01 6.305399999999999894e-02 3.977599999999999886e-02 2.023860000000000103e-01
6.059999999999999831e-01 6.943740000000000467e-01 1.028550000000000020e-01 6.304899999999999394e-02 3.980700000000000210e-02 2.027700000000000058e-01
6.075000000000000400e-01 6.939670000000000005e-01 1.028799999999999992e-01 6.304300000000000181e-02 3.983699999999999741e-02 2.031530000000000002e-01
6.089999999999999858e-01 6.935620000000000118e-01 1.029029999999999945e-01 6.303699999999999581e-02 3.986699999999999966e-02 2.035349999999999937e-01
6.105000000000000426e-01 6.931580000000000519e-01 1.029270000000000046e-01 6.303100000000000369e-02 3.989600000000000091e-02 2.039150000000000129e-01
6.119999999999999885e-01 6.927569999999999562e-01 1.029499999999999998e-01 6.302399999999999669e-02 3.992600000000000315e-02 2.042930000000000024e-01
6.135000000000000453e-01 6.923570000000000002e-01 1.029729999999999951e-01 6.301800000000000457e-02 3.995499999999999746e-02 2.046709999999999918e-01
6.149999999999999911e-01 6.919579999999999620e-01 1.029950000000000032e-01 6.301099999999999757e-02 3.998399999999999871e-02 2.050470000000000070e-01
6.165000000000000480e-01 6.915620000000000100e-01 1.030169999999999975e-01 6.300400000000000444e-02 4.001299999999999996e-02 2.054209999999999925e-01
6.179999999999999938e-01 6.911669999999999758e-01 1.030380000000000046e-01 6.299699999999999744e-02 4.004100000000000020e-02 2.057950000000000057e-01
6.195000000000000506e-01 6.907739999999999991e-01 1.030589999999999978e-01 6.299000000000000432e-02 4.006900000000000045e-02 2.061669999999999892e-01
6.209999999999999964e-01 6.903829999999999689e-01 1.030800000000000050e-01 6.298299999999999732e-02 4.009700000000000070e-02 2.065369999999999984e-01
6.225000000000000533e-01 6.899929999999999675e-01 1.030999999999999972e-01 6.297600000000000420e-02 4.012500000000000094e-02 2.069070000000000076e-01
6.239999999999999991e-01 6.896050000000000235e-01 1.031200000000000033e-01 6.296799999999999620e-02 4.015200000000000019e-02 2.072749999999999870e-01
6.254999999999999449e-01 6.892190000000000261e-01 1.031399999999999956e-01 6.296100000000000307e-02 4.017899999999999944e-02 2.076409999999999922e-01
6.270000000000000018e-01 6.888349999999999751e-01 1.031590000000000007e-01 6.295299999999999507e-02 4.020599999999999868e-02 2.080069999999999975e-01
6.284999999999999476e-01 6.884519999999999529e-01 1.031780000000000058e-01 6.294500000000000095e-02 4.023299999999999793e-02 2.083710000000000007e-01
6.300000000000000044e-01 6.880699999999999594e-01 1.031959999999999961e-01 6.293700000000000683e-02 4.025900000000000312e-02 2.087340000000000029e-01
6.314999999999999503e-01 6.876910000000000522e-01 1.032140000000000002e-01 6.292899999999999883e-02 4.028500000000000136e-02 2.090950000000000031e-01
6.330000000000000071e-01 6.873129999999999518e-01 1.032320000000000043e-01 6.292000000000000370e-02 4.031099999999999961e-02 2.094550000000000023e-01
6.344999999999999529e-01 6.869370000000000198e-01 1.032489999999999936e-01 6.291199999999999570e-02 4.033699999999999786e-02 2.098140000000000005e-01
6.360000000000000098e-01 6.865620000000000056e-01 1.032659999999999967e-01 6.290400000000000158e-02 4.036200000000000204e-02 2.101719999999999977e-01
6.374999999999999556e-01 6.861890000000000489e-01 1.032829999999999998e-01 6.289500000000000646e-02 4.038800000000000029e-02 2.105279999999999929e-01
6.390000000000000124e-01 6.858180000000000387e-01 1.032990000000000019e-01 6.288599999999999746e-02 4.041299999999999754e-02 2.108829999999999871e-01
6.404999999999999583e-01 6.854479999999999462e-01 1.033150000000000041e-01 6.287700000000000233e-02 4.043700000000000072e-02 2.112370000000000081e-01
6.420000000000000151e-01 6.850800000000000223e-01 1.033300000000000052e-01 6.286799999999999333e-02 4.046199999999999797e-02 2.115900000000000003e-01
6.434999999999999609e-01 6.847130000000000161e-01 1.033459999999999934e-01 6.285899999999999821e-02 4.048600000000000115e-02 2.119409999999999905e-01
6.450000000000000178e-01 6.843479999999999563e-01 1.033609999999999945e-01 6.285000000000000309e-02 4.051099999999999840e-02 2.122910000000000075e-01
6.464999999999999636e-01 6.839849999999999541e-01 1.033749999999999947e-01 6.284099999999999409e-02 4.053400000000000059e-02 2.126399999999999957e-01
6.480000000000000204e-01 6.836229999999999807e-01 1.033889999999999948e-01 6.283099999999999796e-02 4.055799999999999683e-02 2.129880000000000106e-01
6.494999999999999662e-01 6.832620000000000360e-01 1.034029999999999949e-01 6.282200000000000284e-02 4.058200000000000002e-02 2.133339999999999959e-01
6.510000000000000231e-01 6.829039999999999555e-01 1.034169999999999950e-01 6.281200000000000672e-02 4.060500000000000220e-02 2.136790000000000078e-01
6.524999999999999689e-01 6.825459999999999861e-01 1.034299999999999942e-01 6.280199999999999672e-02 4.062799999999999745e-02 2.140229999999999910e-01
6.540000000000000258e-01 6.821909999999999918e-01 1.034429999999999933e-01 6.279200000000000059e-02 4.065099999999999963e-02 2.143660000000000010e-01
6.554999999999999716e-01 6.818359999999999976e-01 1.034560000000000063e-01 6.278200000000000447e-02 4.067400000000000182e-02 2.147080000000000100e-01
6.570000000000000284e-01 6.814829999999999499e-01 1.034690000000000054e-01 6.277199999999999447e-02 4.069600000000000301e-02 2.150479999999999892e-01
6.584999999999999742e-01 6.811319999999999597e-01 1.034810000000000035e-01 6.276199999999999835e-02 4.071899999999999825e-02 2.153869999999999951e-01
6.600000000000000311e-01 6.807819999999999983e-01 1.034930000000000017e-01 6.275200000000000222e-02 4.074099999999999944e-02 2.157250000000000001e-01
6.614999999999999769e-01 6.804339999999999833e-01 1.035039999999999988e-01 6.274200000000000610e-02 4.076300000000000062e-02 2.160620000000000041e-01
6.630000000000000338e-01 6.800869999999999971e-01 1.035159999999999969e-01 6.273099999999999510e-02 4.078400000000000081e-02 2.163970000000000060e-01
6.644999999999999796e-01 6.797419999999999574e-01 1.035269999999999940e-01 6.272099999999999898e-02 4.080600000000000199e-02 2.167310000000000070e-01
6.660000000000000364e-01 6.793979999999999464e-01 1.035370000000000040e-01 6.271000000000000185e-02 4.082700000000000218e-02 2.170640000000000069e-01
6.674999999999999822e-01 6.790559999999999929e-01 1.035480000000000012e-01 6.270000000000000573e-02 4.084800000000000236e-02 2.173960000000000059e-01
6.690000000000000391e-01 6.787149999999999572e-01 1.035579999999999973e-01 6.268899999999999473e-02 4.086900000000000255e-02 2.177270000000000039e-01
6.704999999999999849e-01 6.783749999999999503e-01 1.035679999999999934e-01 6.267799999999999760e-02 4.089000000000000273e-02 2.180570000000000008e-01
6.720000000000000417e-01 6.780370000000000008e-01 1.035780000000000034e-01 6.266700000000000048e-02 4.091100000000000292e-02 2.183849999999999958e-01
6.734999999999999876e-01 6.776999999999999691e-01 1.035869999999999985e-01 6.265600000000000336e-02 4.093100000000000210e-02 2.187129999999999908e-01
6.750000000000000444e-01 6.773649999999999949e-01 1.035959999999999936e-01 6.264500000000000624e-02 4.095100000000000129e-02 2.190390000000000115e-01
6.764999999999999902e-01 6.770310000000000494e-01 1.036050000000000026e-01 6.263399999999999523e-02 4.097100000000000047e-02 2.193640000000000034e-01
6.780000000000000471e-01 6.766990000000000505e-01 1.036139999999999978e-01 6.262299999999999811e-02 4.099099999999999966e-02 2.196879999999999944e-01
6.794999999999999929e-01 6.763670000000000515e-01 1.036220000000000058e-01 6.261099999999999999e-02 4.101099999999999884e-02 2.200100000000000111e-01
6.810000000000000497e-01 6.760380000000000278e-01 1.036299999999999999e-01 6.260000000000000286e-02 4.103099999999999803e-02 2.203320000000000001e-01
6.824999999999999956e-01 6.757090000000000041e-01 1.036379999999999940e-01 6.258800000000000474e-02 4.105000000000000315e-02 2.206519999999999870e-01
6.840000000000000524e-01 6.753820000000000379e-01 1.036460000000000020e-01 6.257699999999999374e-02 4.106900000000000134e-02 2.209720000000000018e-01
6.854999999999999982e-01 6.750570000000000181e-01 1.036529999999999951e-01 6.256499999999999562e-02 4.108799999999999952e-02 2.212899999999999867e-01
6.870000000000000551e-01 6.747319999999999984e-01 1.036610000000000031e-01 6.255399999999999849e-02 4.110699999999999771e-02 2.216069999999999984e-01
6.885000000000000009e-01 6.744090000000000362e-01 1.036679999999999963e-01 6.254200000000000037e-02 4.112600000000000283e-02 2.219230000000000091e-01
6.899999999999999467e-01 6.740880000000000205e-01 1.036740000000000023e-01 6.253000000000000225e-02 4.114400000000000002e-02 2.222379999999999911e-01
6.915000000000000036e-01 6.737670000000000048e-01 1.036809999999999954e-01 6.251800000000000412e-02 4.116299999999999820e-02 2.225519999999999998e-01
6.929999999999999494e-01 6.734480000000000466e-01 1.036870000000000014e-01 6.250600000000000600e-02 4.118100000000000233e-02 2.228650000000000075e-01
6.945000000000000062e-01 6.731310000000000349e-01 1.036929999999999935e-01 6.249400000000000094e-02 4.119899999999999951e-02 2.231760000000000133e-01
6.959999999999999520e-01 6.728140000000000231e-01 1.036989999999999995e-01 6.248200000000000282e-02 4.121699999999999670e-02 2.234869999999999912e-01
6.975000000000000089e-01 6.724989999999999579e-01 1.037050000000000055e-01 6.246999999999999775e-02 4.123500000000000082e-02 2.237959999999999949e-01
6.989999999999999547e-01 6.721850000000000325e-01 1.037099999999999966e-01 6.245799999999999963e-02 4.125199999999999700e-02 2.241039999999999976e-01
7.005000000000000115e-01 6.718730000000000535e-01 1.037150000000000016e-01 6.244500000000000051e-02 4.127000000000000113e-02 2.244120000000000004e-01
7.019999999999999574e-01 6.715619999999999923e-01 1.037200000000000066e-01 6.243300000000000238e-02 4.128699999999999731e-02 2.247180000000000011e-01
7.035000000000000142e-01 6.712519999999999598e-01 1.037249999999999978e-01 6.242099999999999732e-02 4.130400000000000044e-02 2.250230000000000008e-01
7.049999999999999600e-01 6.709429999999999561e-01 1.037300000000000028e-01 6.240799999999999820e-02 4.132099999999999662e-02 2.253269999999999995e-01
7.065000000000000169e-01 6.706360000000000099e-01 1.037340000000000068e-01 6.239600000000000007e-02 4.133799999999999975e-02 2.256299999999999972e-01
7.079999999999999627e-01 6.703289999999999527e-01 1.037379999999999969e-01 6.238300000000000095e-02 4.135500000000000287e-02 2.259319999999999939e-01
7.095000000000000195e-01 6.700239999999999529e-01 1.037420000000000009e-01 6.237100000000000283e-02 4.137199999999999905e-02 2.262329999999999897e-01
7.109999999999999654e-01 6.697210000000000107e-01 1.037460000000000049e-01 6.235799999999999677e-02 4.138800000000000118e-02 2.265330000000000121e-01
7.125000000000000222e-01 6.694179999999999575e-01 1.037499999999999950e-01 6.234499999999999764e-02 4.140400000000000330e-02 2.268320000000000058e-01
7.139999999999999680e-01 6.691169999999999618e-01 1.037529999999999980e-01 6.233299999999999952e-02 4.142099999999999949e-02 2.271299999999999986e-01
7.155000000000000249e-01 6.688169999999999948e-01 1.037570000000000020e-01 6.232000000000000040e-02 4.143700000000000161e-02 2.274269999999999903e-01
7.169999999999999707e-01 6.685179999999999456e-01 1.037600000000000050e-01 6.230700000000000127e-02 4.145299999999999679e-02 2.277220000000000077e-01
7.185000000000000275e-01 6.682200000000000362e-01 1.037629999999999941e-01 6.229400000000000215e-02 4.146799999999999792e-02 2.280169999999999975e-01
7.199999999999999734e-01 6.679239999999999622e-01 1.037649999999999961e-01 6.228100000000000303e-02 4.148400000000000004e-02 2.283109999999999862e-01
7.215000000000000302e-01 6.676290000000000280e-01 1.037679999999999991e-01 6.226799999999999696e-02 4.150000000000000216e-02 2.286040000000000016e-01
7.229999999999999760e-01 6.673339999999999828e-01 1.037700000000000011e-01 6.225499999999999784e-02 4.151500000000000329e-02 2.288949999999999874e-01
7.245000000000000329e-01 6.670420000000000238e-01 1.037720000000000031e-01 6.224199999999999872e-02 4.152999999999999747e-02 2.291860000000000008e-01
7.259999999999999787e-01 6.667499999999999538e-01 1.037750000000000061e-01 6.222899999999999959e-02 4.154499999999999860e-02 2.294760000000000133e-01
7.275000000000000355e-01 6.664590000000000236e-01 1.037759999999999933e-01 6.221600000000000047e-02 4.155999999999999972e-02 2.297639999999999960e-01
7.289999999999999813e-01 6.661700000000000399e-01 1.037779999999999953e-01 6.220300000000000135e-02 4.157500000000000084e-02 2.300520000000000065e-01
7.305000000000000382e-01 6.658809999999999452e-01 1.037799999999999973e-01 6.219000000000000222e-02 4.159000000000000197e-02 2.303389999999999882e-01
7.319999999999999840e-01 6.655940000000000190e-01 1.037809999999999983e-01 6.217600000000000210e-02 4.160500000000000309e-02 2.306249999999999967e-01
7.335000000000000409e-01 6.653080000000000105e-01 1.037819999999999993e-01 6.216300000000000298e-02 4.161900000000000321e-02 2.309090000000000031e-01
7.349999999999999867e-01 6.650230000000000308e-01 1.037830000000000003e-01 6.214999999999999691e-02 4.163399999999999740e-02 2.311930000000000096e-01
7.365000000000000435e-01 6.647399999999999975e-01 1.037840000000000013e-01 6.213599999999999679e-02 4.164799999999999752e-02 2.314759999999999873e-01
7.379999999999999893e-01 6.644569999999999643e-01 1.037850000000000023e-01 6.212299999999999767e-02 4.166199999999999765e-02 2.317579999999999918e-01
7.395000000000000462e-01 6.641759999999999886e-01 1.037850000000000023e-01 6.210999999999999854e-02 4.167599999999999777e-02 2.320389999999999953e-01
7.409999999999999920e-01 6.638950000000000129e-01 1.037860000000000033e-01 6.209599999999999842e-02 4.168999999999999789e-02 2.323189999999999977e-01
7.425000000000000488e-01 6.636159999999999837e-01 1.037860000000000033e-01 6.208299999999999930e-02 4.170399999999999802e-02 2.325979999999999992e-01
7.439999999999999947e-01 6.633379999999999832e-01 1.037860000000000033e-01 6.206899999999999917e-02 4.171699999999999714e-02 2.328759999999999997e-01
7.455000000000000515e-01 6.630599999999999827e-01 1.037860000000000033e-01 6.205499999999999905e-02 4.173099999999999726e-02 2.331529999999999991e-01
7.469999999999999973e-01 6.627840000000000398e-01 1.037860000000000033e-01 6.204199999999999993e-02 4.174400000000000333e-02 2.334289999999999976e-01
7.485000000000000542e-01 6.625090000000000146e-01 1.037860000000000033e-01 6.202799999999999980e-02 4.175800000000000345e-02 2.337049999999999961e-01
7.500000000000000000e-01 6.622360000000000468e-01 1.037860000000000033e-01 6.201500000000000068e-02 4.177100000000000257e-02 2.339789999999999925e-01
7.514999999999999458e-01 6.619629999999999681e-01 1.037850000000000023e-01 6.200100000000000056e-02 4.178400000000000170e-02 2.342519999999999880e-01
7.530000000000000027e-01 6.616910000000000291e-01 1.037840000000000013e-01 6.198700000000000043e-02 4.179700000000000082e-02 2.345250000000000112e-01
7.544999999999999485e-01 6.614200000000000079e-01 1.037830000000000003e-01 6.197300000000000031e-02 4.180999999999999994e-02 2.347960000000000047e-01
7.560000000000000053e-01 6.611510000000000442e-01 1.037819999999999993e-01 6.196000000000000119e-02 4.182299999999999907e-02 2.350669999999999982e-01
7.574999999999999512e-01 6.608819999999999695e-01 1.037809999999999983e-01 6.194600000000000106e-02 4.183599999999999819e-02 2.353369999999999906e-01
7.590000000000000080e-01 6.606140000000000345e-01 1.037799999999999973e-01 6.193200000000000094e-02 4.184800000000000325e-02 2.356050000000000089e-01
7.604999999999999538e-01 6.603480000000000461e-01 1.037789999999999963e-01 6.191800000000000082e-02 4.186100000000000237e-02 2.358729999999999993e-01
7.620000000000000107e-01 6.600819999999999466e-01 1.037769999999999943e-01 6.190400000000000069e-02 4.187300000000000050e-02 2.361399999999999888e-01
7.634999999999999565e-01 6.598180000000000156e-01 1.037759999999999933e-01 6.189000000000000057e-02 4.188499999999999862e-02 2.364060000000000050e-01
7.650000000000000133e-01 6.595539999999999736e-01 1.037740000000000051e-01 6.187600000000000044e-02 4.189799999999999774e-02 2.366719999999999935e-01
7.664999999999999591e-01 6.592919999999999892e-01 1.037720000000000031e-01 6.186200000000000032e-02 4.191000000000000281e-02 2.369360000000000077e-01
7.680000000000000160e-01 6.590300000000000047e-01 1.037700000000000011e-01 6.184800000000000020e-02 4.192200000000000093e-02 2.371989999999999932e-01
7.694999999999999618e-01 6.587699999999999667e-01 1.037679999999999991e-01 6.183400000000000007e-02 4.193399999999999905e-02 2.374620000000000064e-01
7.710000000000000187e-01 6.585100000000000398e-01 1.037659999999999971e-01 6.181999999999999995e-02 4.194500000000000312e-02 2.377239999999999909e-01
7.724999999999999645e-01 6.582519999999999483e-01 1.037639999999999951e-01 6.180599999999999983e-02 4.195700000000000124e-02 2.379840000000000011e-01
7.740000000000000213e-01 6.579939999999999678e-01 1.037610000000000060e-01 6.179199999999999970e-02 4.196899999999999936e-02 2.382440000000000113e-01
7.754999999999999671e-01 6.577380000000000448e-01 1.037590000000000040e-01 6.177799999999999958e-02 4.198000000000000342e-02 2.385029999999999928e-01
7.770000000000000240e-01 6.574820000000000109e-01 1.037560000000000010e-01 6.176399999999999946e-02 4.199200000000000155e-02 2.387620000000000020e-01
7.784999999999999698e-01 6.572280000000000344e-01 1.037529999999999980e-01 6.174999999999999933e-02 4.200299999999999867e-02 2.390190000000000092e-01
7.800000000000000266e-01 6.569739999999999469e-01 1.037499999999999950e-01 6.173599999999999921e-02 4.201400000000000273e-02 2.392749999999999877e-01
7.814999999999999725e-01 6.567220000000000280e-01 1.037470000000000059e-01 6.172199999999999909e-02 4.202600000000000086e-02 2.395309999999999939e-01
7.830000000000000293e-01 6.564699999999999980e-01 1.037440000000000029e-01 6.170799999999999896e-02 4.203699999999999798e-02 2.397859999999999991e-01
7.844999999999999751e-01 6.562189999999999968e-01 1.037409999999999999e-01 6.169399999999999884e-02 4.204800000000000204e-02 2.400400000000000034e-01
7.860000000000000320e-01 6.559690000000000243e-01 1.037379999999999969e-01 6.167899999999999772e-02 4.205799999999999816e-02 2.402930000000000066e-01
7.874999999999999778e-01 6.557199999999999696e-01 1.037340000000000068e-01 6.166499999999999759e-02 4.206900000000000223e-02 2.405450000000000088e-01
7.890000000000000346e-01 6.554720000000000546e-01 1.037310000000000038e-01 6.165099999999999747e-02 4.207999999999999935e-02 2.407970000000000110e-01
7.904999999999999805e-01 6.552249999999999464e-01 1.037269999999999998e-01 6.163699999999999735e-02 4.209100000000000341e-02 2.410470000000000113e-01
7.920000000000000373e-01 6.549789999999999779e-01 1.037239999999999968e-01 6.162200000000000316e-02 4.210099999999999953e-02 2.412970000000000115e-01
7.934999999999999831e-01 6.547340000000000382e-01 1.037200000000000066e-01 6.160800000000000304e-02 4.211199999999999666e-02 2.415460000000000107e-01
7.950000000000000400e-01 6.544900000000000162e-01 1.037160000000000026e-01 6.159400000000000291e-02 4.212199999999999972e-02 2.417940000000000089e-01
7.964999999999999858e-01 6.542459999999999942e-01 1.037119999999999986e-01 6.158000000000000279e-02 4.213200000000000278e-02 2.420420000000000071e-01
7.980000000000000426e-01 6.540040000000000298e-01 1.037079999999999946e-01 6.156500000000000167e-02 4.214299999999999990e-02 2.422880000000000034e-01
7.994999999999999885e-01 6.537619999999999543e-01 1.037040000000000045e-01 6.155100000000000154e-02 4.215300000000000297e-02 2.425339999999999996e-01
8.010000000000000453e-01 6.535220000000000473e-01 1.037000000000000005e-01 6.153700000000000142e-02 4.216299999999999909e-02 2.427789999999999948e-01
8.024999999999999911e-01 6.532820000000000293e-01 1.036949999999999955e-01 6.152200000000000030e-02 4.217300000000000215e-02 2.430229999999999890e-01
8.040000000000000480e-01 6.530430000000000401e-01 1.036910000000000054e-01 6.150800000000000017e-02 4.218299999999999828e-02 2.432660000000000100e-01
8.054999999999999938e-01 6.528049999999999686e-01 1.036860000000000004e-01 6.149400000000000005e-02 4.219200000000000034e-02 2.435090000000000032e-01
8.070000000000000506e-01 6.525680000000000369e-01 1.036819999999999964e-01 6.147899999999999893e-02 4.220200000000000340e-02 2.437499999999999944e-01
8.084999999999999964e-01 6.523320000000000229e-01 1.036770000000000053e-01 6.146499999999999880e-02 4.221199999999999952e-02 2.439910000000000134e-01
8.100000000000000533e-01 6.520960000000000090e-01 1.036720000000000003e-01 6.145099999999999868e-02 4.222100000000000158e-02 2.442310000000000036e-01
8.114999999999999991e-01 6.518620000000000525e-01 1.036669999999999953e-01 6.143599999999999756e-02 4.223099999999999771e-02 2.444709999999999939e-01
8.129999999999999449e-01 6.516279999999999850e-01 1.036620000000000041e-01 6.142199999999999743e-02 4.223999999999999977e-02 2.447090000000000098e-01
8.145000000000000018e-01 6.513949999999999463e-01 1.036569999999999991e-01 6.140799999999999731e-02 4.225000000000000283e-02 2.449469999999999981e-01
8.159999999999999476e-01 6.511630000000000473e-01 1.036519999999999941e-01 6.139300000000000312e-02 4.225899999999999795e-02 2.451840000000000130e-01
8.175000000000000044e-01 6.509319999999999551e-01 1.036470000000000030e-01 6.137900000000000300e-02 4.226800000000000002e-02 2.454210000000000003e-01
8.189999999999999503e-01 6.507020000000000026e-01 1.036419999999999980e-01 6.136400000000000188e-02 4.227700000000000208e-02 2.456560000000000132e-01
8.205000000000000071e-01 6.504729999999999679e-01 1.036370000000000069e-01 6.135000000000000175e-02 4.228599999999999720e-02 2.458909999999999985e-01
8.219999999999999529e-01 6.502440000000000442e-01 1.036310000000000009e-01 6.133600000000000163e-02 4.229499999999999926e-02 2.461250000000000104e-01
8.235000000000000098e-01 6.500160000000000382e-01 1.036259999999999959e-01 6.132100000000000051e-02 4.230400000000000132e-02 2.463579999999999937e-01
8.249999999999999556e-01 6.497889999999999500e-01 1.036200000000000038e-01 6.130700000000000038e-02 4.231300000000000339e-02 2.465910000000000046e-01
8.265000000000000124e-01 6.495630000000000015e-01 1.036139999999999978e-01 6.129199999999999926e-02 4.232199999999999851e-02 2.468220000000000136e-01
8.279999999999999583e-01 6.493379999999999708e-01 1.036090000000000066e-01 6.127799999999999914e-02 4.233100000000000057e-02 2.470529999999999948e-01
8.295000000000000151e-01 6.491130000000000511e-01 1.036030000000000006e-01 6.126399999999999901e-02 4.233900000000000163e-02 2.472840000000000038e-01
8.309999999999999609e-01 6.488899999999999668e-01 1.035969999999999946e-01 6.124899999999999789e-02 4.234799999999999676e-02 2.475130000000000108e-01
8.325000000000000178e-01 6.486669999999999936e-01 1.035910000000000025e-01 6.123499999999999777e-02 4.235699999999999882e-02 2.477419999999999900e-01
8.339999999999999636e-01 6.484450000000000491e-01 1.035849999999999965e-01 6.121999999999999664e-02 4.236499999999999988e-02 2.479699999999999960e-01
8.355000000000000204e-01 6.482229999999999936e-01 1.035790000000000044e-01 6.120600000000000346e-02 4.237300000000000094e-02 2.481970000000000010e-01
8.369999999999999662e-01 6.480029999999999957e-01 1.035729999999999984e-01 6.119100000000000233e-02 4.238200000000000300e-02 2.484240000000000059e-01
8.385000000000000231e-01 6.477829999999999977e-01 1.035670000000000063e-01 6.117700000000000221e-02 4.238999999999999713e-02 2.486500000000000099e-01
8.399999999999999689e-01 6.475640000000000285e-01 1.035610000000000003e-01 6.116300000000000209e-02 4.239799999999999819e-02 2.488750000000000129e-01
8.415000000000000258e-01 6.473459999999999770e-01 1.035549999999999943e-01 6.114800000000000096e-02 4.240599999999999925e-02 2.490999999999999881e-01
8.429999999999999716e-01 6.471289999999999543e-01 1.035480000000000012e-01 6.113400000000000084e-02 4.241400000000000031e-02 2.493229999999999891e-01
8.445000000000000284e-01 6.469120000000000426e-01 1.035419999999999952e-01 6.111899999999999972e-02 4.242300000000000237e-02 2.495459999999999900e-01
8.459999999999999742e-01 6.466960000000000486e-01 1.035350000000000020e-01 6.110499999999999959e-02 4.243000000000000244e-02 2.497689999999999910e-01
8.475000000000000311e-01 6.464809999999999723e-01 1.035289999999999960e-01 6.108999999999999847e-02 4.243799999999999656e-02 2.499899999999999900e-01
8.489999999999999769e-01 6.462670000000000359e-01 1.035220000000000029e-01 6.107599999999999835e-02 4.244599999999999762e-02 2.502110000000000167e-01
8.505000000000000338e-01 6.460529999999999884e-01 1.035149999999999959e-01 6.106099999999999722e-02 4.245399999999999868e-02 2.504310000000000147e-01
8.519999999999999796e-01 6.458399999999999697e-01 1.035090000000000038e-01 6.104699999999999710e-02 4.246199999999999974e-02 2.506510000000000127e-01
8.535000000000000364e-01 6.456279999999999797e-01 1.035019999999999968e-01 6.103299999999999698e-02 4.246899999999999981e-02 2.508699999999999819e-01
8.549999999999999822e-01 6.454170000000000185e-01 1.034950000000000037e-01 6.101800000000000279e-02 4.247700000000000087e-02 2.510879999999999779e-01
8.565000000000000391e-01 6.452059999999999462e-01 1.034879999999999967e-01 6.100400000000000267e-02 4.248400000000000093e-02 2.513050000000000006e-01
8.579999999999999849e-01 6.449970000000000425e-01 1.034810000000000035e-01 6.098900000000000154e-02 4.249200000000000199e-02 2.515220000000000233e-01
8.595000000000000417e-01 6.447869999999999990e-01 1.034739999999999965e-01 6.097500000000000142e-02 4.249900000000000205e-02 2.517380000000000173e-01
8.609999999999999876e-01 6.445790000000000131e-01 1.034670000000000034e-01 6.096100000000000130e-02 4.250700000000000311e-02 2.519540000000000113e-01
8.625000000000000444e-01 6.443710000000000271e-01 1.034599999999999964e-01 6.094600000000000017e-02 4.251400000000000318e-02 2.521680000000000033e-01
8.639999999999999902e-01 6.441639999999999588e-01 1.034530000000000033e-01 6.093200000000000005e-02 4.252100000000000324e-02 2.523819999999999952e-01
8.655000000000000471e-01 6.439580000000000304e-01 1.034459999999999963e-01 6.091699999999999893e-02 4.252899999999999736e-02 2.525959999999999872e-01
8.669999999999999929e-01 6.437530000000000197e-01 1.034390000000000032e-01 6.090299999999999880e-02 4.253599999999999742e-02 2.528090000000000059e-01
8.685000000000000497e-01 6.435480000000000089e-01 1.034309999999999952e-01 6.088899999999999868e-02 4.254299999999999748e-02 2.530209999999999959e-01
8.699999999999999956e-01 6.433440000000000270e-01 1.034240000000000020e-01 6.087399999999999756e-02 4.254999999999999755e-02 2.532320000000000126e-01
8.715000000000000524e-01 6.431409999999999627e-01 1.034169999999999950e-01 6.085999999999999743e-02 4.255699999999999761e-02 2.534429999999999739e-01
8.729999999999999982e-01 6.429380000000000095e-01 1.034090000000000009e-01 6.084500000000000325e-02 4.256399999999999767e-02 2.536530000000000173e-01
8.745000000000000551e-01 6.427359999999999740e-01 1.034019999999999939e-01 6.083100000000000313e-02 4.257099999999999773e-02 2.538619999999999766e-01
8.760000000000000009e-01 6.425349999999999673e-01 1.033939999999999998e-01 6.081700000000000300e-02 4.257799999999999779e-02 2.540709999999999913e-01
8.774999999999999467e-01 6.423339999999999606e-01 1.033870000000000067e-01 6.080200000000000188e-02 4.258399999999999685e-02 2.542789999999999773e-01
8.790000000000000036e-01 6.421339999999999826e-01 1.033789999999999987e-01 6.078800000000000175e-02 4.259099999999999692e-02 2.544870000000000188e-01
8.804999999999999494e-01 6.419350000000000334e-01 1.033710000000000045e-01 6.077400000000000163e-02 4.259799999999999698e-02 2.546939999999999760e-01
8.820000000000000062e-01 6.417359999999999731e-01 1.033639999999999975e-01 6.075900000000000051e-02 4.260400000000000298e-02 2.549000000000000155e-01
8.834999999999999520e-01 6.415389999999999704e-01 1.033560000000000034e-01 6.074500000000000038e-02 4.261100000000000304e-02 2.551050000000000262e-01
8.850000000000000089e-01 6.413410000000000499e-01 1.033479999999999954e-01 6.073100000000000026e-02 4.261700000000000210e-02 2.553099999999999814e-01
8.864999999999999547e-01 6.411449999999999649e-01 1.033400000000000013e-01 6.071599999999999914e-02 4.262400000000000216e-02 2.555149999999999921e-01
8.880000000000000115e-01 6.409489999999999910e-01 1.033319999999999933e-01 6.070199999999999901e-02 4.263000000000000123e-02 2.557180000000000009e-01
8.894999999999999574e-01 6.407540000000000457e-01 1.033250000000000002e-01 6.068799999999999889e-02 4.263700000000000129e-02 2.559219999999999828e-01
8.910000000000000142e-01 6.405589999999999895e-01 1.033170000000000061e-01 6.067299999999999777e-02 4.264300000000000035e-02 2.561240000000000183e-01
8.924999999999999600e-01 6.403659999999999908e-01 1.033089999999999981e-01 6.065899999999999764e-02 4.264899999999999941e-02 2.563259999999999983e-01
8.940000000000000169e-01 6.401719999999999633e-01 1.033010000000000039e-01 6.064499999999999752e-02 4.265599999999999947e-02 2.565270000000000050e-01
8.954999999999999627e-01 6.399799999999999933e-01 1.032919999999999949e-01 6.063099999999999740e-02 4.266199999999999853e-02 2.567280000000000117e-01
8.970000000000000195e-01 6.397880000000000233e-01 1.032840000000000008e-01 6.061600000000000321e-02 4.266799999999999760e-02 2.569279999999999897e-01
8.984999999999999654e-01 6.395969999999999711e-01 1.032760000000000067e-01 6.060200000000000309e-02 4.267399999999999666e-02 2.571269999999999945e-01
9.000000000000000222e-01 6.394060000000000299e-01 1.032679999999999987e-01 6.058800000000000296e-02 4.268000000000000266e-02 2.573259999999999992e-01
9.014999999999999680e-01 6.392160000000000064e-01 1.032600000000000046e-01 6.057400000000000284e-02 4.268600000000000172e-02 2.575239999999999752e-01
9.030000000000000249e-01 6.390270000000000117e-01 1.032519999999999966e-01 6.055900000000000172e-02 4.269200000000000078e-02 2.577220000000000066e-01
9.044999999999999707e-01 6.388380000000000170e-01 1.032430000000000014e-01 6.054500000000000159e-02 4.269799999999999984e-02 2.579179999999999806e-01
9.060000000000000275e-01 6.386500000000000510e-01 1.032349999999999934e-01 6.053100000000000147e-02 4.270399999999999890e-02 2.581149999999999833e-01
9.074999999999999734e-01 6.384630000000000027e-01 1.032269999999999993e-01 6.051700000000000135e-02 4.270999999999999797e-02 2.583110000000000128e-01
9.090000000000000302e-01 6.382759999999999545e-01 1.032180000000000042e-01 6.050300000000000122e-02 4.271599999999999703e-02 2.585060000000000136e-01
9.104999999999999760e-01 6.380900000000000460e-01 1.032099999999999962e-01 6.048800000000000010e-02 4.272200000000000303e-02 2.586999999999999855e-01
9.120000000000000329e-01 6.379040000000000266e-01 1.032010000000000011e-01 6.047399999999999998e-02 4.272700000000000109e-02 2.588940000000000130e-01
9.134999999999999787e-01 6.377190000000000358e-01 1.031929999999999931e-01 6.045999999999999985e-02 4.273300000000000015e-02 2.590879999999999850e-01
9.150000000000000355e-01 6.375349999999999628e-01 1.031839999999999979e-01 6.044599999999999973e-02 4.273899999999999921e-02 2.592809999999999837e-01
9.164999999999999813e-01 6.373510000000000009e-01 1.031760000000000038e-01 6.043199999999999961e-02 4.274399999999999727e-02 2.594730000000000092e-01
9.180000000000000382e-01 6.371679999999999566e-01 1.031669999999999948e-01 6.041799999999999948e-02 4.275000000000000328e-02 2.596649999999999792e-01
9.194999999999999840e-01 6.369850000000000234e-01 1.031590000000000007e-01 6.040399999999999936e-02 4.275500000000000134e-02 2.598559999999999759e-01
9.210000000000000409e-01 6.368040000000000367e-01 1.031500000000000056e-01 6.038899999999999824e-02 4.276100000000000040e-02 2.600459999999999994e-01
9.224999999999999867e-01 6.366220000000000212e-01 1.031419999999999976e-01 6.037499999999999811e-02 4.276599999999999846e-02 2.602360000000000229e-01
9.240000000000000435e-01 6.364419999999999522e-01 1.031330000000000024e-01 6.036099999999999799e-02 4.277199999999999752e-02 2.604259999999999908e-01
9.254999999999999893e-01 6.362609999999999655e-01 1.031239999999999934e-01 6.034699999999999787e-02 4.277700000000000252e-02 2.606140000000000123e-01
9.270000000000000462e-01 6.360820000000000363e-01 1.031149999999999983e-01 6.033299999999999774e-02 4.278200000000000058e-02 2.608030000000000070e-01
9.284999999999999920e-01 6.359029999999999960e-01 1.031070000000000042e-01 6.031899999999999762e-02 4.278799999999999965e-02 2.609899999999999998e-01
9.300000000000000488e-01 6.357249999999999845e-01 1.030979999999999952e-01 6.030499999999999750e-02 4.279299999999999771e-02 2.611780000000000213e-01
9.314999999999999947e-01 6.355469999999999731e-01 1.030890000000000001e-01 6.029099999999999737e-02 4.279800000000000271e-02 2.613639999999999852e-01
9.330000000000000515e-01 6.353699999999999903e-01 1.030800000000000050e-01 6.027699999999999725e-02 4.280300000000000077e-02 2.615500000000000047e-01
9.344999999999999973e-01 6.351930000000000076e-01 1.030709999999999960e-01 6.026299999999999712e-02 4.280799999999999883e-02 2.617360000000000242e-01
9.360000000000000542e-01 6.350170000000000536e-01 1.030630000000000018e-01 6.024899999999999700e-02 4.281299999999999689e-02 2.619210000000000149e-01
9.375000000000000000e-01 6.348409999999999886e-01 1.030540000000000067e-01 6.023499999999999688e-02 4.281800000000000189e-02 2.621049999999999769e-01
9.389999999999999458e-01 6.346669999999999812e-01 1.030449999999999977e-01 6.022099999999999675e-02 4.282299999999999995e-02 2.622889999999999944e-01
9.405000000000000027e-01 6.344919999999999449e-01 1.030360000000000026e-01 6.020699999999999663e-02 4.282799999999999802e-02 2.624719999999999831e-01
9.419999999999999485e-01 6.343180000000000485e-01 1.030269999999999936e-01 6.019300000000000345e-02 4.283300000000000302e-02 2.626550000000000273e-01
9.435000000000000053e-01 6.341449999999999587e-01 1.030179999999999985e-01 6.017900000000000332e-02 4.283800000000000108e-02 2.628369999999999873e-01
9.449999999999999512e-01 6.339730000000000087e-01 1.030090000000000033e-01 6.016599999999999726e-02 4.284299999999999914e-02 2.630190000000000028e-01
9.465000000000000080e-01 6.338000000000000300e-01 1.029999999999999943e-01 6.015199999999999714e-02 4.284799999999999720e-02 2.631999999999999895e-01
9.479999999999999538e-01 6.336289999999999978e-01 1.029909999999999992e-01 6.013799999999999701e-02 4.285300000000000220e-02 2.633809999999999762e-01
9.495000000000000107e-01 6.334579999999999655e-01 1.029820000000000041e-01 6.012399999999999689e-02 4.285800000000000026e-02 2.635609999999999897e-01
9.509999999999999565e-01 6.332870000000000443e-01 1.029719999999999941e-01 6.010999999999999677e-02 4.286199999999999732e-02 2.637399999999999745e-01
9.525000000000000133e-01 6.331170000000000408e-01 1.029629999999999990e-01 6.009599999999999664e-02 4.286700000000000232e-02 2.639190000000000147e-01
9.539999999999999591e-01 6.329479999999999551e-01 1.029540000000000038e-01 6.008200000000000346e-02 4.287200000000000039e-02 2.640979999999999994e-01
9.555000000000000160e-01 6.327789999999999804e-01 1.029449999999999948e-01 6.006899999999999740e-02 4.287599999999999745e-02 2.642760000000000109e-01
9.569999999999999618e-01 6.326110000000000344e-01 1.029359999999999997e-01 6.005499999999999727e-02 4.288100000000000245e-02 2.644529999999999936e-01
9.585000000000000187e-01 6.324429999999999774e-01 1.029270000000000046e-01 6.004099999999999715e-02 4.288600000000000051e-02 2.646299999999999764e-01
9.599999999999999645e-01 6.322759999999999492e-01 1.029169999999999946e-01 6.002699999999999703e-02 4.288999999999999757e-02 2.648070000000000146e-01
9.615000000000000213e-01 6.321090000000000320e-01 1.029079999999999995e-01 6.001299999999999690e-02 4.289500000000000257e-02 2.649819999999999953e-01
9.629999999999999671e-01 6.319430000000000325e-01 1.028990000000000044e-01 5.999999999999999778e-02 4.289899999999999963e-02 2.651580000000000048e-01
9.645000000000000240e-01 6.317779999999999507e-01 1.028899999999999954e-01 5.998599999999999766e-02 4.290399999999999769e-02 2.653329999999999855e-01
9.659999999999999698e-01 6.316119999999999512e-01 1.028799999999999992e-01 5.997199999999999753e-02 4.290800000000000169e-02 2.655069999999999930e-01
9.675000000000000266e-01 6.314480000000000093e-01 1.028710000000000041e-01 5.995899999999999841e-02 4.291199999999999876e-02 2.656810000000000005e-01
9.689999999999999725e-01 6.312839999999999563e-01 1.028619999999999951e-01 5.994499999999999829e-02 4.291699999999999682e-02 2.658539999999999792e-01
9.705000000000000293e-01 6.311200000000000143e-01 1.028519999999999990e-01 5.993099999999999816e-02 4.292100000000000082e-02 2.660270000000000135e-01
9.719999999999999751e-01 6.309569999999999901e-01 1.028430000000000039e-01 5.991799999999999904e-02 4.292499999999999788e-02 2.661999999999999922e-01
9.735000000000000320e-01 6.307949999999999946e-01 1.028339999999999949e-01 5.990399999999999892e-02 4.293000000000000288e-02 2.663719999999999977e-01
9.749999999999999778e-01 6.306329999999999991e-01 1.028239999999999987e-01 5.988999999999999879e-02 4.293399999999999994e-02 2.665429999999999744e-01
9.765000000000000346e-01 6.304710000000000036e-01 1.028150000000000036e-01 5.987699999999999967e-02 4.293799999999999700e-02 2.667140000000000066e-01
9.779999999999999805e-01 6.303100000000000369e-01 1.028059999999999946e-01 5.986299999999999955e-02 4.294200000000000100e-02 2.668840000000000101e-01
9.795000000000000373e-01 6.301499999999999879e-01 1.027959999999999985e-01 5.985000000000000042e-02 4.294699999999999906e-02 2.670540000000000136e-01
9.809999999999999831e-01 6.299900000000000500e-01 1.027870000000000034e-01 5.983600000000000030e-02 4.295100000000000307e-02 2.672240000000000171e-01
9.825000000000000400e-01 6.298300000000000010e-01 1.027769999999999934e-01 5.982200000000000017e-02 4.295500000000000013e-02 2.673929999999999918e-01
9.839999999999999858e-01 6.296709999999999807e-01 1.027679999999999982e-01 5.980900000000000105e-02 4.295899999999999719e-02 2.675609999999999933e-01
9.855000000000000426e-01 6.295129999999999892e-01 1.027580000000000021e-01 5.979500000000000093e-02 4.296300000000000119e-02 2.677289999999999948e-01
9.869999999999999885e-01 6.293549999999999978e-01 1.027489999999999931e-01 5.978200000000000180e-02 4.296699999999999825e-02 2.678969999999999962e-01
9.885000000000000453e-01 6.291970000000000063e-01 1.027389999999999970e-01 5.976800000000000168e-02 4.297100000000000225e-02 2.680640000000000245e-01
9.899999999999999911e-01 6.290400000000000436e-01 1.027300000000000019e-01 5.975500000000000256e-02 4.297499999999999931e-02 2.682300000000000240e-01
9.915000000000000480e-01 6.288829999999999698e-01 1.027200000000000057e-01 5.974200000000000343e-02 4.297900000000000331e-02 2.683960000000000234e-01
9.929999999999999938e-01 6.287270000000000358e-01 1.027109999999999967e-01 5.972800000000000331e-02 4.298300000000000037e-02 2.685620000000000229e-01
9.945000000000000506e-01 6.285720000000000196e-01 1.027010000000000006e-01 5.971499999999999725e-02 4.298699999999999743e-02 2.687269999999999937e-01
9.959999999999999964e-01 6.284170000000000034e-01 1.026920000000000055e-01 5.970099999999999713e-02 4.299000000000000044e-02 2.688920000000000199e-01
9.975000000000000533e-01 6.282619999999999871e-01 1.026819999999999955e-01 5.968799999999999800e-02 4.299399999999999750e-02 2.690560000000000174e-01
9.989999999999999991e-01 6.281079999999999997e-01 1.026730000000000004e-01 5.967499999999999888e-02 4.299800000000000150e-02 2.692200000000000149e-01
1.000499999999999945e+00 6.279540000000000122e-01 1.026630000000000043e-01 5.966099999999999876e-02 4.300199999999999856e-02 2.693829999999999836e-01
1.002000000000000002e+00 6.278010000000000534e-01 1.026529999999999943e-01 5.964799999999999963e-02 4.300600000000000256e-02 2.695460000000000078e-01
1.003500000000000059e+00 6.276479999999999837e-01 1.026439999999999991e-01 5.963500000000000051e-02 4.300899999999999862e-02 2.697080000000000033e-01
1.004999999999999893e+00 6.274960000000000537e-01 1.026340000000000030e-01 5.962100000000000039e-02 4.301300000000000262e-02 2.698699999999999988e-01
1.006499999999999950e+00 6.273440000000000127e-01 1.026249999999999940e-01 5.960800000000000126e-02 4.301699999999999968e-02 2.700319999999999943e-01
1.008000000000000007e+00 6.271919999999999717e-01 1.026149999999999979e-01 5.959500000000000214e-02 4.302000000000000268e-02 2.701930000000000165e-01
1.009500000000000064e+00 6.270419999999999883e-01 1.026050000000000018e-01 5.958100000000000201e-02 4.302399999999999974e-02 2.703530000000000100e-01
1.010999999999999899e+00 6.268909999999999760e-01 1.025960000000000066e-01 5.956800000000000289e-02 4.302700000000000274e-02 2.705130000000000035e-01
1.012499999999999956e+00 6.267409999999999926e-01 1.025859999999999966e-01 5.955499999999999683e-02 4.303099999999999981e-02 2.706729999999999969e-01
1.014000000000000012e+00 6.265920000000000378e-01 1.025760000000000005e-01 5.954199999999999771e-02 4.303499999999999687e-02 2.708320000000000172e-01
1.015500000000000069e+00 6.264420000000000543e-01 1.025670000000000054e-01 5.952899999999999858e-02 4.303799999999999987e-02 2.709909999999999819e-01
1.016999999999999904e+00 6.262940000000000174e-01 1.025569999999999954e-01 5.951499999999999846e-02 4.304199999999999693e-02 2.711489999999999734e-01
1.018499999999999961e+00 6.261459999999999804e-01 1.025469999999999993e-01 5.950199999999999934e-02 4.304499999999999993e-02 2.713070000000000204e-01
1.020000000000000018e+00 6.259980000000000544e-01 1.025380000000000041e-01 5.948900000000000021e-02 4.304899999999999699e-02 2.714650000000000118e-01
1.021500000000000075e+00 6.258510000000000462e-01 1.025279999999999941e-01 5.947600000000000109e-02 4.305199999999999999e-02 2.716219999999999746e-01
1.022999999999999909e+00 6.257040000000000379e-01 1.025179999999999980e-01 5.946300000000000197e-02 4.305500000000000299e-02 2.717780000000000196e-01
1.024499999999999966e+00 6.255570000000000297e-01 1.025090000000000029e-01 5.945000000000000284e-02 4.305900000000000005e-02 2.719340000000000090e-01
1.026000000000000023e+00 6.254110000000000502e-01 1.024990000000000068e-01 5.943699999999999678e-02 4.306200000000000305e-02 2.720899999999999985e-01
1.027500000000000080e+00 6.252659999999999885e-01 1.024889999999999968e-01 5.942399999999999766e-02 4.306600000000000011e-02 2.722450000000000148e-01
1.028999999999999915e+00 6.251210000000000377e-01 1.024790000000000006e-01 5.941099999999999853e-02 4.306900000000000311e-02 2.723999999999999755e-01
1.030499999999999972e+00 6.249759999999999760e-01 1.024700000000000055e-01 5.939799999999999941e-02 4.307199999999999918e-02 2.725540000000000185e-01
1.032000000000000028e+00 6.248320000000000540e-01 1.024599999999999955e-01 5.938500000000000029e-02 4.307500000000000218e-02 2.727080000000000060e-01
1.033500000000000085e+00 6.246880000000000210e-01 1.024499999999999994e-01 5.937200000000000116e-02 4.307899999999999924e-02 2.728619999999999934e-01
1.034999999999999920e+00 6.245439999999999880e-01 1.024400000000000033e-01 5.935900000000000204e-02 4.308200000000000224e-02 2.730150000000000077e-01
1.036499999999999977e+00 6.244009999999999838e-01 1.024309999999999943e-01 5.934600000000000292e-02 4.308499999999999830e-02 2.731680000000000219e-01
1.038000000000000034e+00 6.242590000000000083e-01 1.024209999999999982e-01 5.933299999999999685e-02 4.308800000000000130e-02 2.733200000000000074e-01
1.039500000000000091e+00 6.241170000000000329e-01 1.024110000000000020e-01 5.931999999999999773e-02 4.309099999999999736e-02 2.734719999999999929e-01
1.040999999999999925e+00 6.239749999999999464e-01 1.024010000000000059e-01 5.930699999999999861e-02 4.309500000000000136e-02 2.736230000000000051e-01
1.042499999999999982e+00 6.238339999999999996e-01 1.023919999999999969e-01 5.929399999999999948e-02 4.309799999999999742e-02 2.737749999999999906e-01
1.044000000000000039e+00 6.236930000000000529e-01 1.023820000000000008e-01 5.928100000000000036e-02 4.310100000000000042e-02 2.739249999999999741e-01
1.045500000000000096e+00 6.235519999999999952e-01 1.023720000000000047e-01 5.926800000000000124e-02 4.310400000000000342e-02 2.740750000000000131e-01
1.046999999999999931e+00 6.234119999999999662e-01 1.023619999999999947e-01 5.925500000000000211e-02 4.310699999999999948e-02 2.742249999999999965e-01
1.048499999999999988e+00 6.232729999999999659e-01 1.023529999999999995e-01 5.924299999999999705e-02 4.311000000000000248e-02 2.743749999999999800e-01
1.050000000000000044e+00 6.231339999999999657e-01 1.023430000000000034e-01 5.922999999999999793e-02 4.311299999999999855e-02 2.745239999999999903e-01
1.051500000000000101e+00 6.229949999999999655e-01 1.023329999999999934e-01 5.921699999999999880e-02 4.311600000000000155e-02 2.746720000000000272e-01
1.052999999999999936e+00 6.228559999999999652e-01 1.023229999999999973e-01 5.920399999999999968e-02 4.311899999999999761e-02 2.748200000000000087e-01
1.054499999999999993e+00 6.227179999999999938e-01 1.023130000000000012e-01 5.919100000000000056e-02 4.312200000000000061e-02 2.749679999999999902e-01
1.056000000000000050e+00 6.225810000000000510e-01 1.023040000000000060e-01 5.917900000000000243e-02 4.312499999999999667e-02 2.751160000000000272e-01
1.057500000000000107e+00 6.224439999999999973e-01 1.022939999999999960e-01 5.916600000000000331e-02 4.312799999999999967e-02 2.752629999999999799e-01
1.058999999999999941e+00 6.223070000000000546e-01 1.022839999999999999e-01 5.915299999999999725e-02 4.313100000000000267e-02 2.754090000000000149e-01
1.060499999999999998e+00 6.221700000000000008e-01 1.022740000000000038e-01 5.914099999999999913e-02 4.313399999999999873e-02 2.755549999999999944e-01
1.062000000000000055e+00 6.220339999999999758e-01 1.022639999999999938e-01 5.912800000000000000e-02 4.313700000000000173e-02 2.757009999999999739e-01
1.063499999999999890e+00 6.218989999999999796e-01 1.022549999999999987e-01 5.911500000000000088e-02 4.313899999999999679e-02 2.758470000000000089e-01
1.064999999999999947e+00 6.217629999999999546e-01 1.022450000000000025e-01 5.910300000000000276e-02 4.314199999999999979e-02 2.759920000000000151e-01
1.066500000000000004e+00 6.216289999999999871e-01 1.022350000000000064e-01 5.908999999999999669e-02 4.314500000000000279e-02 2.761359999999999926e-01
1.068000000000000060e+00 6.214939999999999909e-01 1.022249999999999964e-01 5.907699999999999757e-02 4.314799999999999885e-02 2.762809999999999988e-01
1.069499999999999895e+00 6.213600000000000234e-01 1.022150000000000003e-01 5.906499999999999945e-02 4.315100000000000185e-02 2.764240000000000030e-01
1.070999999999999952e+00 6.212259999999999449e-01 1.022060000000000052e-01 5.905200000000000032e-02 4.315299999999999692e-02 2.765679999999999805e-01
1.072500000000000009e+00 6.210930000000000062e-01 1.021959999999999952e-01 5.904000000000000220e-02 4.315599999999999992e-02 2.767109999999999848e-01
1.074000000000000066e+00 6.209599999999999564e-01 1.021859999999999991e-01 5.902700000000000308e-02 4.315900000000000292e-02 2.768539999999999890e-01
1.075499999999999901e+00 6.208280000000000465e-01 1.021760000000000029e-01 5.901499999999999801e-02 4.316199999999999898e-02 2.769960000000000200e-01
1.076999999999999957e+00 6.206960000000000255e-01 1.021660000000000068e-01 5.900199999999999889e-02 4.316400000000000098e-02 2.771379999999999955e-01
1.078500000000000014e+00 6.205640000000000045e-01 1.021569999999999978e-01 5.899000000000000077e-02 4.316699999999999704e-02 2.772800000000000264e-01
1.080000000000000071e+00 6.204319999999999835e-01 1.021470000000000017e-01 5.897700000000000164e-02 4.317000000000000004e-02 2.774209999999999732e-01
1.081499999999999906e+00 6.203009999999999913e-01 1.021370000000000056e-01 5.896499999999999658e-02 4.317200000000000204e-02 2.775619999999999754e-01
1.082999999999999963e+00 6.201710000000000278e-01 1.021269999999999956e-01 5.895199999999999746e-02 4.317499999999999810e-02 2.777020000000000044e-01
1.084500000000000020e+00 6.200400000000000356e-01 1.021169999999999994e-01 5.893999999999999934e-02 4.317700000000000010e-02 2.778419999999999779e-01
1.086000000000000076e+00 6.199109999999999898e-01 1.021080000000000043e-01 5.892800000000000121e-02 4.318000000000000310e-02 2.779820000000000069e-01
1.087499999999999911e+00 6.197810000000000263e-01 1.020979999999999943e-01 5.891500000000000209e-02 4.318299999999999916e-02 2.781210000000000071e-01
1.088999999999999968e+00 6.196519999999999806e-01 1.020879999999999982e-01 5.890299999999999703e-02 4.318500000000000116e-02 2.782600000000000073e-01
1.090500000000000025e+00 6.195230000000000459e-01 1.020780000000000021e-01 5.889099999999999890e-02 4.318799999999999722e-02 2.783990000000000076e-01
1.092000000000000082e+00 6.193950000000000289e-01 1.020689999999999931e-01 5.887799999999999978e-02 4.318999999999999923e-02 2.785369999999999790e-01
1.093499999999999917e+00 6.192670000000000119e-01 1.020589999999999969e-01 5.886600000000000166e-02 4.319300000000000223e-02 2.786750000000000060e-01
1.094999999999999973e+00 6.191389999999999949e-01 1.020490000000000008e-01 5.885399999999999660e-02 4.319499999999999729e-02 2.788120000000000043e-01
1.096500000000000030e+00 6.190109999999999779e-01 1.020390000000000047e-01 5.884099999999999747e-02 4.319800000000000029e-02 2.789490000000000025e-01
1.098000000000000087e+00 6.188839999999999897e-01 1.020289999999999947e-01 5.882899999999999935e-02 4.320000000000000229e-02 2.790860000000000007e-01
1.099499999999999922e+00 6.187580000000000302e-01 1.020199999999999996e-01 5.881700000000000123e-02 4.320299999999999835e-02 2.792229999999999990e-01
1.100999999999999979e+00 6.186319999999999597e-01 1.020100000000000035e-01 5.880500000000000310e-02 4.320500000000000035e-02 2.793590000000000240e-01
1.102500000000000036e+00 6.185060000000000002e-01 1.019999999999999934e-01 5.879299999999999804e-02 4.320700000000000235e-02 2.794940000000000202e-01
1.104000000000000092e+00 6.183800000000000407e-01 1.019899999999999973e-01 5.877999999999999892e-02 4.320999999999999841e-02 2.796299999999999897e-01
1.105499999999999927e+00 6.182549999999999990e-01 1.019810000000000022e-01 5.876800000000000079e-02 4.321200000000000041e-02 2.797649999999999859e-01
1.106999999999999984e+00 6.181299999999999573e-01 1.019710000000000061e-01 5.875600000000000267e-02 4.321500000000000341e-02 2.798990000000000089e-01
1.108500000000000041e+00 6.180050000000000265e-01 1.019609999999999961e-01 5.874399999999999761e-02 4.321699999999999847e-02 2.800340000000000051e-01
1.110000000000000098e+00 6.178810000000000136e-01 1.019510000000000000e-01 5.873199999999999948e-02 4.321900000000000047e-02 2.801679999999999726e-01
1.111499999999999932e+00 6.177570000000000006e-01 1.019410000000000038e-01 5.872000000000000136e-02 4.322199999999999653e-02 2.803010000000000224e-01
1.112999999999999989e+00 6.176340000000000163e-01 1.019319999999999948e-01 5.870800000000000324e-02 4.322399999999999853e-02 2.804340000000000166e-01
1.114500000000000046e+00 6.175110000000000321e-01 1.019219999999999987e-01 5.869599999999999818e-02 4.322600000000000053e-02 2.805670000000000108e-01
1.116000000000000103e+00 6.173880000000000479e-01 1.019120000000000026e-01 5.868400000000000005e-02 4.322899999999999660e-02 2.807000000000000051e-01
1.117499999999999938e+00 6.172649999999999526e-01 1.019020000000000065e-01 5.867200000000000193e-02 4.323099999999999860e-02 2.808320000000000261e-01
1.118999999999999995e+00 6.171429999999999971e-01 1.018929999999999975e-01 5.865999999999999687e-02 4.323300000000000060e-02 2.809639999999999915e-01
1.120500000000000052e+00 6.170219999999999594e-01 1.018830000000000013e-01 5.864799999999999874e-02 4.323500000000000260e-02 2.810949999999999838e-01
1.122000000000000108e+00 6.169000000000000039e-01 1.018730000000000052e-01 5.863600000000000062e-02 4.323699999999999766e-02 2.812270000000000048e-01
1.123499999999999943e+00 6.167789999999999662e-01 1.018639999999999962e-01 5.862400000000000250e-02 4.324000000000000066e-02 2.813579999999999970e-01
1.125000000000000000e+00 6.166580000000000394e-01 1.018540000000000001e-01 5.861199999999999743e-02 4.324200000000000266e-02 2.814880000000000160e-01
1.126500000000000057e+00 6.165380000000000305e-01 1.018440000000000040e-01 5.859999999999999931e-02 4.324399999999999772e-02 2.816179999999999795e-01
1.127999999999999892e+00 6.164180000000000215e-01 1.018339999999999940e-01 5.858800000000000119e-02 4.324599999999999972e-02 2.817479999999999984e-01
1.129499999999999948e+00 6.162980000000000125e-01 1.018249999999999988e-01 5.857600000000000307e-02 4.324800000000000172e-02 2.818780000000000174e-01
1.131000000000000005e+00 6.161780000000000035e-01 1.018150000000000027e-01 5.856399999999999800e-02 4.325099999999999778e-02 2.820070000000000077e-01
1.132500000000000062e+00 6.160590000000000233e-01 1.018050000000000066e-01 5.855300000000000088e-02 4.325299999999999978e-02 2.821359999999999979e-01
1.133999999999999897e+00 6.159400000000000430e-01 1.017959999999999976e-01 5.854100000000000276e-02 4.325500000000000178e-02 2.822640000000000149e-01
1.135499999999999954e+00 6.158219999999999805e-01 1.017860000000000015e-01 5.852899999999999769e-02 4.325699999999999684e-02 2.823919999999999764e-01
1.137000000000000011e+00 6.157040000000000290e-01 1.017760000000000054e-01 5.851699999999999957e-02 4.325899999999999884e-02 2.825199999999999934e-01
1.138500000000000068e+00 6.155859999999999665e-01 1.017659999999999954e-01 5.850500000000000145e-02 4.326100000000000084e-02 2.826480000000000103e-01
1.139999999999999902e+00 6.154680000000000151e-01 1.017570000000000002e-01 5.849399999999999739e-02 4.326300000000000284e-02 2.827749999999999986e-01
1.141499999999999959e+00 6.153509999999999813e-01 1.017470000000000041e-01 5.848199999999999926e-02 4.326499999999999790e-02 2.829019999999999868e-01
1.143000000000000016e+00 6.152339999999999476e-01 1.017369999999999941e-01 5.847000000000000114e-02 4.326699999999999990e-02 2.830280000000000018e-01
1.144500000000000073e+00 6.151180000000000536e-01 1.017279999999999990e-01 5.845800000000000302e-02 4.326900000000000190e-02 2.831549999999999900e-01
1.145999999999999908e+00 6.150010000000000199e-01 1.017180000000000029e-01 5.844699999999999895e-02 4.327099999999999697e-02 2.832810000000000050e-01
1.147499999999999964e+00 6.148850000000000149e-01 1.017080000000000067e-01 5.843500000000000083e-02 4.327299999999999897e-02 2.834059999999999913e-01
1.149000000000000021e+00 6.147700000000000387e-01 1.016989999999999977e-01 5.842300000000000271e-02 4.327500000000000097e-02 2.835309999999999775e-01
1.150500000000000078e+00 6.146540000000000337e-01 1.016890000000000016e-01 5.841199999999999865e-02 4.327700000000000297e-02 2.836560000000000192e-01
1.151999999999999913e+00 6.145389999999999464e-01 1.016800000000000065e-01 5.840000000000000052e-02 4.327899999999999803e-02 2.837810000000000055e-01
1.153499999999999970e+00 6.144249999999999989e-01 1.016699999999999965e-01 5.838900000000000340e-02 4.328100000000000003e-02 2.839050000000000185e-01
1.155000000000000027e+00 6.143100000000000227e-01 1.016600000000000004e-01 5.837699999999999834e-02 4.328300000000000203e-02 2.840289999999999759e-01
1.156500000000000083e+00 6.141959999999999642e-01 1.016510000000000052e-01 5.836600000000000121e-02 4.328499999999999709e-02 2.841529999999999889e-01
1.157999999999999918e+00 6.140820000000000167e-01 1.016409999999999952e-01 5.835400000000000309e-02 4.328699999999999909e-02 2.842770000000000019e-01
1.159499999999999975e+00 6.139689999999999870e-01 1.016309999999999991e-01 5.834199999999999803e-02 4.328900000000000109e-02 2.843999999999999861e-01
1.161000000000000032e+00 6.138559999999999572e-01 1.016220000000000040e-01 5.833100000000000090e-02 4.329100000000000309e-02 2.845219999999999971e-01
1.162500000000000089e+00 6.137430000000000385e-01 1.016119999999999940e-01 5.831900000000000278e-02 4.329299999999999815e-02 2.846449999999999814e-01
1.163999999999999924e+00 6.136300000000000088e-01 1.016029999999999989e-01 5.830799999999999872e-02 4.329500000000000015e-02 2.847669999999999924e-01
1.165499999999999980e+00 6.135180000000000078e-01 1.015930000000000027e-01 5.829700000000000160e-02 4.329600000000000115e-02 2.848890000000000033e-01
1.167000000000000037e+00 6.134060000000000068e-01 1.015830000000000066e-01 5.828499999999999653e-02 4.329800000000000315e-02 2.850110000000000143e-01
1.168500000000000094e+00 6.132940000000000058e-01 1.015739999999999976e-01 5.827399999999999941e-02 4.329999999999999821e-02 2.851319999999999966e-01
1.169999999999999929e+00 6.131830000000000336e-01 1.015640000000000015e-01 5.826200000000000129e-02 4.330200000000000021e-02 2.852529999999999788e-01
1.171499999999999986e+00 6.130719999999999503e-01 1.015550000000000064e-01 5.825099999999999723e-02 4.330400000000000221e-02 2.853729999999999878e-01
1.173000000000000043e+00 6.129609999999999781e-01 1.015449999999999964e-01 5.824000000000000010e-02 4.330599999999999727e-02 2.854940000000000255e-01
1.174500000000000099e+00 6.128510000000000346e-01 1.015360000000000013e-01 5.822800000000000198e-02 4.330699999999999827e-02 2.856139999999999790e-01
1.175999999999999934e+00 6.127399999999999514e-01 1.015260000000000051e-01 5.821699999999999792e-02 4.330900000000000027e-02 2.857339999999999880e-01
1.177499999999999991e+00 6.126300000000000079e-01 1.015169999999999961e-01 5.820600000000000079e-02 4.331100000000000227e-02 2.858530000000000237e-01
1.179000000000000048e+00 6.125209999999999821e-01 1.015070000000000000e-01 5.819400000000000267e-02 4.331299999999999734e-02 2.859720000000000040e-01
1.180500000000000105e+00 6.124110000000000387e-01 1.014980000000000049e-01 5.818299999999999861e-02 4.331499999999999934e-02 2.860909999999999842e-01
1.181999999999999940e+00 6.123020000000000129e-01 1.014879999999999949e-01 5.817200000000000149e-02 4.331600000000000034e-02 2.862100000000000199e-01
1.183499999999999996e+00 6.121940000000000159e-01 1.014789999999999998e-01 5.816099999999999742e-02 4.331800000000000234e-02 2.863280000000000269e-01
1.185000000000000053e+00 6.120849999999999902e-01 1.014690000000000036e-01 5.814899999999999930e-02 4.331999999999999740e-02 2.864459999999999784e-01
1.186500000000000110e+00 6.119769999999999932e-01 1.014599999999999946e-01 5.813800000000000218e-02 4.332099999999999840e-02 2.865639999999999854e-01
1.187999999999999945e+00 6.118689999999999962e-01 1.014499999999999985e-01 5.812699999999999811e-02 4.332300000000000040e-02 2.866810000000000191e-01
1.189500000000000002e+00 6.117609999999999992e-01 1.014410000000000034e-01 5.811600000000000099e-02 4.332500000000000240e-02 2.867979999999999974e-01
1.191000000000000059e+00 6.116540000000000310e-01 1.014309999999999934e-01 5.810499999999999693e-02 4.332699999999999746e-02 2.869149999999999756e-01
1.192499999999999893e+00 6.115469999999999517e-01 1.014219999999999983e-01 5.809299999999999881e-02 4.332799999999999846e-02 2.870309999999999806e-01
1.193999999999999950e+00 6.114399999999999835e-01 1.014120000000000021e-01 5.808200000000000168e-02 4.333000000000000046e-02 2.871480000000000143e-01
1.195500000000000007e+00 6.113340000000000440e-01 1.014029999999999931e-01 5.807099999999999762e-02 4.333200000000000246e-02 2.872640000000000193e-01
1.197000000000000064e+00 6.112269999999999648e-01 1.013929999999999970e-01 5.806000000000000050e-02 4.333300000000000346e-02 2.873789999999999956e-01
1.198499999999999899e+00 6.111210000000000253e-01 1.013840000000000019e-01 5.804900000000000337e-02 4.333499999999999852e-02 2.874950000000000006e-01
1.199999999999999956e+00 6.110160000000000036e-01 1.013740000000000058e-01 5.803799999999999931e-02 4.333599999999999952e-02 2.876099999999999768e-01
1.201500000000000012e+00 6.109099999999999531e-01 1.013649999999999968e-01 5.802700000000000219e-02 4.333800000000000152e-02 2.877250000000000085e-01
1.203000000000000069e+00 6.108050000000000423e-01 1.013560000000000016e-01 5.801599999999999813e-02 4.333999999999999658e-02 2.878390000000000115e-01
1.204499999999999904e+00 6.107000000000000206e-01 1.013460000000000055e-01 5.800500000000000100e-02 4.334099999999999758e-02 2.879539999999999877e-01
1.205999999999999961e+00 6.105960000000000276e-01 1.013369999999999965e-01 5.799399999999999694e-02 4.334299999999999958e-02 2.880679999999999907e-01
1.207500000000000018e+00 6.104910000000000059e-01 1.013270000000000004e-01 5.798299999999999982e-02 4.334400000000000058e-02 2.881810000000000205e-01
1.209000000000000075e+00 6.103870000000000129e-01 1.013180000000000053e-01 5.797200000000000270e-02 4.334600000000000258e-02 2.882950000000000235e-01
1.210499999999999909e+00 6.102830000000000199e-01 1.013089999999999963e-01 5.796099999999999863e-02 4.334799999999999764e-02 2.884079999999999977e-01
1.211999999999999966e+00 6.101799999999999446e-01 1.012990000000000002e-01 5.795000000000000151e-02 4.334899999999999864e-02 2.885210000000000274e-01
1.213500000000000023e+00 6.100769999999999804e-01 1.012900000000000050e-01 5.793899999999999745e-02 4.335100000000000064e-02 2.886329999999999729e-01
1.215000000000000080e+00 6.099740000000000162e-01 1.012809999999999960e-01 5.792800000000000032e-02 4.335200000000000164e-02 2.887460000000000027e-01
1.216499999999999915e+00 6.098710000000000520e-01 1.012709999999999999e-01 5.791799999999999726e-02 4.335399999999999671e-02 2.888580000000000036e-01
1.217999999999999972e+00 6.097679999999999767e-01 1.012620000000000048e-01 5.790700000000000014e-02 4.335499999999999771e-02 2.889700000000000046e-01
1.219500000000000028e+00 6.096660000000000412e-01 1.012529999999999958e-01 5.789600000000000302e-02 4.335699999999999971e-02 2.890809999999999769e-01
1.221000000000000085e+00 6.095639999999999947e-01 1.012429999999999997e-01 5.788499999999999895e-02 4.335800000000000071e-02 2.891920000000000046e-01
1.222499999999999920e+00 6.094619999999999482e-01 1.012340000000000045e-01 5.787400000000000183e-02 4.336000000000000271e-02 2.893029999999999768e-01
1.223999999999999977e+00 6.093610000000000415e-01 1.012249999999999955e-01 5.786299999999999777e-02 4.336099999999999677e-02 2.894140000000000046e-01
1.225500000000000034e+00 6.092600000000000238e-01 1.012149999999999994e-01 5.785300000000000165e-02 4.336299999999999877e-02 2.895249999999999768e-01
1.227000000000000091e+00 6.091590000000000060e-01 1.012060000000000043e-01 5.784199999999999758e-02 4.336399999999999977e-02 2.896349999999999758e-01
1.228499999999999925e+00 6.090579999999999883e-01 1.011969999999999953e-01 5.783100000000000046e-02 4.336600000000000177e-02 2.897449999999999748e-01
1.229999999999999982e+00 6.089579999999999993e-01 1.011880000000000002e-01 5.782000000000000334e-02 4.336700000000000277e-02 2.898549999999999738e-01
1.231500000000000039e+00 6.088580000000000103e-01 1.011780000000000040e-01 5.781000000000000028e-02 4.336899999999999783e-02 2.899639999999999995e-01
1.233000000000000096e+00 6.087580000000000213e-01 1.011689999999999950e-01 5.779900000000000315e-02 4.336999999999999883e-02 2.900730000000000253e-01
1.234499999999999931e+00 6.086580000000000323e-01 1.011599999999999999e-01 5.778799999999999909e-02 4.337200000000000083e-02 2.901819999999999955e-01
1.235999999999999988e+00 6.085589999999999611e-01 1.011510000000000048e-01 5.777800000000000297e-02 4.337300000000000183e-02 2.902910000000000212e-01
1.237500000000000044e+00 6.084600000000000009e-01 1.011409999999999948e-01 5.776699999999999890e-02 4.337400000000000283e-02 2.903990000000000182e-01
1.239000000000000101e+00 6.083610000000000406e-01 1.011319999999999997e-01 5.775700000000000278e-02 4.337599999999999789e-02 2.905070000000000152e-01
1.240499999999999936e+00 6.082619999999999694e-01 1.011230000000000046e-01 5.774599999999999872e-02 4.337699999999999889e-02 2.906150000000000122e-01
1.241999999999999993e+00 6.081640000000000379e-01 1.011139999999999955e-01 5.773500000000000160e-02 4.337900000000000089e-02 2.907230000000000092e-01
1.243500000000000050e+00 6.080649999999999666e-01 1.011050000000000004e-01 5.772499999999999853e-02 4.338000000000000189e-02 2.908299999999999774e-01
1.245000000000000107e+00 6.079670000000000352e-01 1.010960000000000053e-01 5.771400000000000141e-02 4.338100000000000289e-02 2.909370000000000012e-01
1.246499999999999941e+00 6.078700000000000214e-01 1.010859999999999953e-01 5.770399999999999835e-02 4.338299999999999795e-02 2.910440000000000249e-01
1.247999999999999998e+00 6.077719999999999789e-01 1.010770000000000002e-01 5.769300000000000123e-02 4.338399999999999895e-02 2.911500000000000199e-01
1.249500000000000055e+00 6.076749999999999652e-01 1.010680000000000051e-01 5.768299999999999816e-02 4.338499999999999995e-02 2.912569999999999881e-01
1.250999999999999890e+00 6.075779999999999514e-01 1.010589999999999961e-01 5.767200000000000104e-02 4.338700000000000195e-02 2.913629999999999831e-01
1.252499999999999947e+00 6.074810000000000487e-01 1.010500000000000009e-01 5.766199999999999798e-02 4.338800000000000295e-02 2.914689999999999781e-01
1.254000000000000004e+00 6.073849999999999527e-01 1.010410000000000058e-01 5.765100000000000086e-02 4.338899999999999701e-02 2.915739999999999998e-01
1.255500000000000060e+00 6.072889999999999677e-01 1.010319999999999968e-01 5.764099999999999779e-02 4.339099999999999902e-02 2.916799999999999948e-01
1.256999999999999895e+00 6.071929999999999827e-01 1.010220000000000007e-01 5.763000000000000067e-02 4.339200000000000002e-02 2.917850000000000166e-01
1.258499999999999952e+00 6.070969999999999978e-01 1.010130000000000056e-01 5.761999999999999761e-02 4.339300000000000102e-02 2.918899999999999828e-01
1.260000000000000009e+00 6.070020000000000415e-01 1.010039999999999966e-01 5.761000000000000149e-02 4.339500000000000302e-02 2.919939999999999758e-01
1.261500000000000066e+00 6.069059999999999455e-01 1.009950000000000014e-01 5.759899999999999742e-02 4.339599999999999708e-02 2.920989999999999975e-01
1.262999999999999901e+00 6.068109999999999893e-01 1.009860000000000063e-01 5.758900000000000130e-02 4.339699999999999808e-02 2.922029999999999905e-01
1.264499999999999957e+00 6.067160000000000331e-01 1.009769999999999973e-01 5.757899999999999824e-02 4.339900000000000008e-02 2.923069999999999835e-01
1.266000000000000014e+00 6.066219999999999946e-01 1.009680000000000022e-01 5.756800000000000112e-02 4.340000000000000108e-02 2.924100000000000033e-01
1.267500000000000071e+00 6.065270000000000383e-01 1.009589999999999932e-01 5.755799999999999805e-02 4.340100000000000208e-02 2.925139999999999962e-01
1.268999999999999906e+00 6.064329999999999998e-01 1.009499999999999981e-01 5.754800000000000193e-02 4.340200000000000308e-02 2.926170000000000160e-01
1.270499999999999963e+00 6.063389999999999613e-01 1.009410000000000029e-01 5.753699999999999787e-02 4.340399999999999814e-02 2.927199999999999802e-01
1.272000000000000020e+00 6.062459999999999516e-01 1.009319999999999939e-01 5.752700000000000174e-02 4.340499999999999914e-02 2.928220000000000267e-01
1.273500000000000076e+00 6.061520000000000241e-01 1.009229999999999988e-01 5.751699999999999868e-02 4.340600000000000014e-02 2.929249999999999909e-01
1.274999999999999911e+00 6.060590000000000144e-01 1.009140000000000037e-01 5.750700000000000256e-02 4.340700000000000114e-02 2.930269999999999819e-01
1.276499999999999968e+00 6.059660000000000046e-01 1.009049999999999947e-01 5.749599999999999850e-02 4.340900000000000314e-02 2.931289999999999729e-01
1.278000000000000025e+00 6.058729999999999949e-01 1.008959999999999996e-01 5.748600000000000237e-02 4.340999999999999720e-02 2.932310000000000194e-01
1.279500000000000082e+00 6.057810000000000139e-01 1.008870000000000045e-01 5.747599999999999931e-02 4.341099999999999820e-02 2.933319999999999816e-01
1.280999999999999917e+00 6.056890000000000329e-01 1.008779999999999955e-01 5.746600000000000319e-02 4.341199999999999920e-02 2.934329999999999994e-01
1.282499999999999973e+00 6.055970000000000519e-01 1.008690000000000003e-01 5.745600000000000013e-02 4.341300000000000020e-02 2.935340000000000171e-01
1.284000000000000030e+00 6.055049999999999599e-01 1.008600000000000052e-01 5.744599999999999707e-02 4.341500000000000220e-02 2.936349999999999794e-01
1.285500000000000087e+00 6.054129999999999789e-01 1.008509999999999962e-01 5.743600000000000094e-02 4.341600000000000320e-02 2.937359999999999971e-01
1.286999999999999922e+00 6.053220000000000267e-01 1.008420000000000011e-01 5.742499999999999688e-02 4.341699999999999726e-02 2.938359999999999861e-01
1.288499999999999979e+00 6.052309999999999635e-01 1.008330000000000060e-01 5.741500000000000076e-02 4.341799999999999826e-02 2.939359999999999751e-01
1.290000000000000036e+00 6.051400000000000112e-01 1.008249999999999980e-01 5.740499999999999770e-02 4.341899999999999926e-02 2.940360000000000196e-01
1.291500000000000092e+00 6.050489999999999480e-01 1.008160000000000028e-01 5.739500000000000157e-02 4.342000000000000026e-02 2.941349999999999798e-01
1.292999999999999927e+00 6.049579999999999957e-01 1.008069999999999938e-01 5.738499999999999851e-02 4.342200000000000226e-02 2.942350000000000243e-01
1.294499999999999984e+00 6.048679999999999612e-01 1.007979999999999987e-01 5.737500000000000239e-02 4.342300000000000326e-02 2.943339999999999845e-01
1.296000000000000041e+00 6.047780000000000378e-01 1.007890000000000036e-01 5.736499999999999932e-02 4.342399999999999732e-02 2.944330000000000003e-01
1.297500000000000098e+00 6.046880000000000033e-01 1.007799999999999946e-01 5.735500000000000320e-02 4.342499999999999832e-02 2.945320000000000160e-01
1.298999999999999932e+00 6.045979999999999688e-01 1.007709999999999995e-01 5.734500000000000014e-02 4.342599999999999932e-02 2.946300000000000030e-01
1.300499999999999989e+00 6.045089999999999630e-01 1.007630000000000053e-01 5.733499999999999708e-02 4.342700000000000032e-02 2.947279999999999900e-01
1.302000000000000046e+00 6.044199999999999573e-01 1.007539999999999963e-01 5.732500000000000095e-02 4.342800000000000132e-02 2.948259999999999770e-01
1.303500000000000103e+00 6.043309999999999516e-01 1.007450000000000012e-01 5.731499999999999789e-02 4.343000000000000332e-02 2.949240000000000195e-01
1.304999999999999938e+00 6.042419999999999458e-01 1.007360000000000061e-01 5.730600000000000277e-02 4.343099999999999739e-02 2.950220000000000065e-01
1.306499999999999995e+00 6.041530000000000511e-01 1.007269999999999971e-01 5.729599999999999971e-02 4.343199999999999839e-02 2.951190000000000202e-01
1.308000000000000052e+00 6.040649999999999631e-01 1.007190000000000030e-01 5.728599999999999665e-02 4.343299999999999939e-02 2.952159999999999784e-01
1.309500000000000108e+00 6.039769999999999861e-01 1.007099999999999940e-01 5.727600000000000052e-02 4.343400000000000039e-02 2.953129999999999922e-01
1.310999999999999943e+00 6.038890000000000091e-01 1.007009999999999988e-01 5.726599999999999746e-02 4.343500000000000139e-02 2.954100000000000059e-01
1.312500000000000000e+00 6.038010000000000321e-01 1.006920000000000037e-01 5.725600000000000134e-02 4.343600000000000239e-02 2.955059999999999909e-01
1.314000000000000057e+00 6.037139999999999729e-01 1.006839999999999957e-01 5.724599999999999828e-02 4.343700000000000339e-02 2.956030000000000046e-01
1.315499999999999892e+00 6.036259999999999959e-01 1.006750000000000006e-01 5.723700000000000315e-02 4.343799999999999745e-02 2.956989999999999896e-01
1.316999999999999948e+00 6.035390000000000477e-01 1.006660000000000055e-01 5.722700000000000009e-02 4.343899999999999845e-02 2.957949999999999746e-01
1.318500000000000005e+00 6.034519999999999884e-01 1.006569999999999965e-01 5.721699999999999703e-02 4.343999999999999945e-02 2.958899999999999864e-01
1.320000000000000062e+00 6.033659999999999579e-01 1.006490000000000024e-01 5.720700000000000091e-02 4.344100000000000045e-02 2.959860000000000269e-01
1.321499999999999897e+00 6.032790000000000097e-01 1.006399999999999934e-01 5.719799999999999884e-02 4.344300000000000245e-02 2.960809999999999831e-01
1.322999999999999954e+00 6.031929999999999792e-01 1.006309999999999982e-01 5.718800000000000272e-02 4.344400000000000345e-02 2.961759999999999948e-01
1.324500000000000011e+00 6.031069999999999487e-01 1.006230000000000041e-01 5.717799999999999966e-02 4.344499999999999751e-02 2.962710000000000066e-01
1.326000000000000068e+00 6.030210000000000292e-01 1.006139999999999951e-01 5.716799999999999660e-02 4.344599999999999851e-02 2.963649999999999896e-01
1.327499999999999902e+00 6.029349999999999987e-01 1.006050000000000000e-01 5.715900000000000147e-02 4.344699999999999951e-02 2.964589999999999725e-01
1.328999999999999959e+00 6.028499999999999970e-01 1.005970000000000059e-01 5.714899999999999841e-02 4.344800000000000051e-02 2.965539999999999843e-01
1.330500000000000016e+00 6.027639999999999665e-01 1.005879999999999969e-01 5.713900000000000229e-02 4.344900000000000151e-02 2.966469999999999940e-01
1.332000000000000073e+00 6.026789999999999647e-01 1.005800000000000027e-01 5.713000000000000023e-02 4.345000000000000251e-02 2.967409999999999770e-01
1.333499999999999908e+00 6.025939999999999630e-01 1.005709999999999937e-01 5.711999999999999716e-02 4.345099999999999657e-02 2.968350000000000155e-01
1.334999999999999964e+00 6.025099999999999900e-01 1.005619999999999986e-01 5.711100000000000204e-02 4.345199999999999757e-02 2.969280000000000252e-01
1.336500000000000021e+00 6.024249999999999883e-01 1.005540000000000045e-01 5.710099999999999898e-02 4.345299999999999857e-02 2.970209999999999795e-01
1.338000000000000078e+00 6.023410000000000153e-01 1.005449999999999955e-01 5.709100000000000286e-02 4.345399999999999957e-02 2.971139999999999892e-01
1.339499999999999913e+00 6.022570000000000423e-01 1.005370000000000014e-01 5.708200000000000079e-02 4.345500000000000057e-02 2.972069999999999990e-01
1.340999999999999970e+00 6.021729999999999583e-01 1.005280000000000062e-01 5.707199999999999773e-02 4.345600000000000157e-02 2.972989999999999799e-01
1.342500000000000027e+00 6.020889999999999853e-01 1.005189999999999972e-01 5.706300000000000261e-02 4.345700000000000257e-02 2.973910000000000164e-01
1.344000000000000083e+00 6.020060000000000411e-01 1.005110000000000031e-01 5.705299999999999955e-02 4.345799999999999663e-02 2.974829999999999974e-01
1.345499999999999918e+00 6.019219999999999571e-01 1.005019999999999941e-01 5.704399999999999749e-02 4.345899999999999763e-02 2.975749999999999784e-01
1.346999999999999975e+00 6.018390000000000128e-01 1.004940000000000000e-01 5.703400000000000136e-02 4.345999999999999863e-02 2.976670000000000149e-01
1.348500000000000032e+00 6.017559999999999576e-01 1.004850000000000049e-01 5.702499999999999930e-02 4.346099999999999963e-02 2.977580000000000227e-01
1.350000000000000089e+00 6.016740000000000421e-01 1.004769999999999969e-01 5.701500000000000318e-02 4.346099999999999963e-02 2.978489999999999749e-01
1.351499999999999924e+00 6.015909999999999869e-01 1.004680000000000017e-01 5.700600000000000112e-02 4.346200000000000063e-02 2.979399999999999826e-01
1.352999999999999980e+00 6.015089999999999604e-01 1.004599999999999937e-01 5.699699999999999905e-02 4.346300000000000163e-02 2.980309999999999904e-01
1.354500000000000037e+00 6.014270000000000449e-01 1.004509999999999986e-01 5.698700000000000293e-02 4.346400000000000263e-02 2.981219999999999981e-01
1.356000000000000094e+00 6.013450000000000184e-01 1.004430000000000045e-01 5.697800000000000087e-02 4.346499999999999669e-02 2.982119999999999771e-01
1.357499999999999929e+00 6.012629999999999919e-01 1.004349999999999965e-01 5.696799999999999781e-02 4.346599999999999769e-02 2.983029999999999848e-01
1.358999999999999986e+00 6.011809999999999654e-01 1.004260000000000014e-01 5.695900000000000268e-02 4.346699999999999869e-02 2.983930000000000193e-01
1.360500000000000043e+00 6.010999999999999677e-01 1.004179999999999934e-01 5.695000000000000062e-02 4.346799999999999969e-02 2.984820000000000251e-01
1.362000000000000099e+00 6.010189999999999699e-01 1.004089999999999983e-01 5.693999999999999756e-02 4.346900000000000069e-02 2.985720000000000041e-01
1.363499999999999934e+00 6.009379999999999722e-01 1.004010000000000041e-01 5.693100000000000244e-02 4.347000000000000169e-02 2.986619999999999830e-01
1.364999999999999991e+00 6.008569999999999744e-01 1.003919999999999951e-01 5.692200000000000037e-02 4.347100000000000269e-02 2.987509999999999888e-01
1.366500000000000048e+00 6.007759999999999767e-01 1.003840000000000010e-01 5.691199999999999731e-02 4.347199999999999676e-02 2.988399999999999945e-01
1.368000000000000105e+00 6.006960000000000077e-01 1.003760000000000069e-01 5.690300000000000219e-02 4.347299999999999776e-02 2.989290000000000003e-01
1.369499999999999940e+00 6.006150000000000100e-01 1.003669999999999979e-01 5.689400000000000013e-02 4.347299999999999776e-02 2.990169999999999773e-01
1.370999999999999996e+00 6.005350000000000410e-01 1.003590000000000038e-01 5.688499999999999807e-02 4.347399999999999876e-02 2.991059999999999830e-01
1.372500000000000053e+00 6.004549999999999610e-01 1.003509999999999958e-01 5.687500000000000194e-02 4.347499999999999976e-02 2.991940000000000155e-01
1.374000000000000110e+00 6.003749999999999920e-01 1.003420000000000006e-01 5.686599999999999988e-02 4.347600000000000076e-02 2.992819999999999925e-01
1.375499999999999945e+00 6.002960000000000518e-01 1.003340000000000065e-01 5.685699999999999782e-02 4.347700000000000176e-02 2.993700000000000250e-01
1.377000000000000002e+00 6.002170000000000005e-01 1.003259999999999985e-01 5.684800000000000270e-02 4.347800000000000276e-02 2.994580000000000020e-01
1.378500000000000059e+00 6.001370000000000315e-01 1.003170000000000034e-01 5.683900000000000063e-02 4.347899999999999682e-02 2.995450000000000057e-01
1.379999999999999893e+00 6.000579999999999803e-01 1.003089999999999954e-01 5.682899999999999757e-02 4.347999999999999782e-02 2.996329999999999827e-01
1.381499999999999950e+00 5.999790000000000401e-01 1.003010000000000013e-01 5.682000000000000245e-02 4.348099999999999882e-02 2.997199999999999864e-01
1.383000000000000007e+00 5.999010000000000176e-01 1.002929999999999933e-01 5.681100000000000039e-02 4.348099999999999882e-02 2.998069999999999902e-01
1.384500000000000064e+00 5.998219999999999663e-01 1.002839999999999981e-01 5.680199999999999833e-02 4.348199999999999982e-02 2.998930000000000207e-01
1.385999999999999899e+00 5.997440000000000548e-01 1.002760000000000040e-01 5.679300000000000320e-02 4.348300000000000082e-02 2.999800000000000244e-01
1.387499999999999956e+00 5.996660000000000323e-01 1.002679999999999960e-01 5.678400000000000114e-02 4.348400000000000182e-02 3.000659999999999994e-01
1.389000000000000012e+00 5.995880000000000098e-01 1.002600000000000019e-01 5.677499999999999908e-02 4.348500000000000282e-02 3.001530000000000031e-01
1.390500000000000069e+00 5.995099999999999874e-01 1.002510000000000068e-01 5.676599999999999702e-02 4.348599999999999688e-02 3.002389999999999781e-01
1.391999999999999904e+00 5.994319999999999649e-01 1.002429999999999988e-01 5.675700000000000189e-02 4.348599999999999688e-02 3.003239999999999799e-01
1.393499999999999961e+00 5.993549999999999711e-01 1.002350000000000046e-01 5.674799999999999983e-02 4.348699999999999788e-02 3.004100000000000104e-01
1.395000000000000018e+00 5.992779999999999774e-01 1.002269999999999966e-01 5.673899999999999777e-02 4.348799999999999888e-02 3.004950000000000121e-01
1.396500000000000075e+00 5.992009999999999836e-01 1.002190000000000025e-01 5.673000000000000265e-02 4.348899999999999988e-02 3.005809999999999871e-01
1.397999999999999909e+00 5.991239999999999899e-01 1.002099999999999935e-01 5.672100000000000058e-02 4.349000000000000088e-02 3.006659999999999888e-01
1.399499999999999966e+00 5.990469999999999962e-01 1.002019999999999994e-01 5.671199999999999852e-02 4.349100000000000188e-02 3.007509999999999906e-01
1.401000000000000023e+00 5.989700000000000024e-01 1.001940000000000053e-01 5.670300000000000340e-02 4.349100000000000188e-02 3.008350000000000191e-01
1.402500000000000080e+00 5.988940000000000374e-01 1.001859999999999973e-01 5.669400000000000134e-02 4.349200000000000288e-02 3.009200000000000208e-01
1.403999999999999915e+00 5.988179999999999614e-01 1.001780000000000032e-01 5.668499999999999928e-02 4.349299999999999694e-02 3.010039999999999938e-01
1.405499999999999972e+00 5.987419999999999964e-01 1.001699999999999952e-01 5.667599999999999721e-02 4.349399999999999794e-02 3.010880000000000223e-01
1.407000000000000028e+00 5.986660000000000315e-01 1.001620000000000010e-01 5.666700000000000209e-02 4.349499999999999894e-02 3.011719999999999953e-01
1.408500000000000085e+00 5.985899999999999554e-01 1.001540000000000069e-01 5.665800000000000003e-02 4.349499999999999894e-02 3.012560000000000238e-01
1.409999999999999920e+00 5.985150000000000192e-01 1.001449999999999979e-01 5.664899999999999797e-02 4.349599999999999994e-02 3.013399999999999967e-01
1.411499999999999977e+00 5.984390000000000542e-01 1.001370000000000038e-01 5.664000000000000284e-02 4.349700000000000094e-02 3.014229999999999965e-01
1.413000000000000034e+00 5.983640000000000070e-01 1.001289999999999958e-01 5.663200000000000178e-02 4.349800000000000194e-02 3.015070000000000250e-01
1.414500000000000091e+00 5.982889999999999597e-01 1.001210000000000017e-01 5.662299999999999972e-02 4.349900000000000294e-02 3.015900000000000247e-01
1.415999999999999925e+00 5.982140000000000235e-01 1.001129999999999937e-01 5.661399999999999766e-02 4.349900000000000294e-02 3.016730000000000245e-01
1.417499999999999982e+00 5.981389999999999763e-01 1.001049999999999995e-01 5.660500000000000254e-02 4.349999999999999700e-02 3.017560000000000242e-01
1.419000000000000039e+00 5.980649999999999578e-01 1.000970000000000054e-01 5.659600000000000047e-02 4.350099999999999800e-02 3.018379999999999952e-01
1.420500000000000096e+00 5.979900000000000215e-01 1.000889999999999974e-01 5.658699999999999841e-02 4.350199999999999900e-02 3.019200000000000217e-01
1.421999999999999931e+00 5.979160000000000030e-01 1.000810000000000033e-01 5.657899999999999735e-02 4.350199999999999900e-02 3.020030000000000214e-01
1.423499999999999988e+00 5.978419999999999845e-01 1.000729999999999953e-01 5.657000000000000223e-02 4.350300000000000000e-02 3.020849999999999924e-01
1.425000000000000044e+00 5.977679999999999660e-01 1.000650000000000012e-01 5.656100000000000017e-02 4.350400000000000100e-02 3.021670000000000189e-01
1.426500000000000101e+00 5.976939999999999475e-01 1.000569999999999932e-01 5.655299999999999910e-02 4.350500000000000200e-02 3.022480000000000167e-01
1.427999999999999936e+00 5.976209999999999578e-01 1.000489999999999990e-01 5.654399999999999704e-02 4.350500000000000200e-02 3.023299999999999876e-01
1.429499999999999993e+00 5.975470000000000503e-01 1.000410000000000049e-01 5.653500000000000192e-02 4.350600000000000300e-02 3.024109999999999854e-01
1.431000000000000050e+00 5.974739999999999496e-01 1.000329999999999969e-01 5.652599999999999986e-02 4.350699999999999706e-02 3.024919999999999831e-01
1.432500000000000107e+00 5.974009999999999598e-01 1.000250000000000028e-01 5.651799999999999879e-02 4.350799999999999806e-02 3.025740000000000096e-01
1.433999999999999941e+00 5.973279999999999701e-01 1.000169999999999948e-01 5.650899999999999673e-02 4.350799999999999806e-02 3.026539999999999786e-01
1.435499999999999998e+00 5.972549999999999804e-01 1.000100000000000017e-01 5.650000000000000161e-02 4.350899999999999906e-02 3.027349999999999763e-01
1.437000000000000055e+00 5.971830000000000194e-01 1.000019999999999937e-01 5.649200000000000055e-02 4.351000000000000006e-02 3.028159999999999741e-01
1.438499999999999890e+00 5.971100000000000296e-01 9.999399999999999955e-02 5.648299999999999849e-02 4.351100000000000106e-02 3.028959999999999986e-01
1.439999999999999947e+00 5.970379999999999576e-01 9.998600000000000543e-02 5.647499999999999742e-02 4.351100000000000106e-02 3.029760000000000231e-01
1.441500000000000004e+00 5.969659999999999966e-01 9.997799999999999743e-02 5.646600000000000230e-02 4.351200000000000206e-02 3.030559999999999921e-01
1.443000000000000060e+00 5.968940000000000357e-01 9.997000000000000330e-02 5.645700000000000024e-02 4.351300000000000306e-02 3.031360000000000166e-01
1.444499999999999895e+00 5.968219999999999636e-01 9.996199999999999530e-02 5.644899999999999918e-02 4.351300000000000306e-02 3.032159999999999855e-01
1.445999999999999952e+00 5.967500000000000027e-01 9.995400000000000118e-02 5.643999999999999712e-02 4.351399999999999713e-02 3.032949999999999813e-01
1.447500000000000009e+00 5.966789999999999594e-01 9.994699999999999418e-02 5.643200000000000299e-02 4.351499999999999813e-02 3.033750000000000058e-01
1.449000000000000066e+00 5.966069999999999984e-01 9.993900000000000006e-02 5.642300000000000093e-02 4.351599999999999913e-02 3.034540000000000015e-01
1.450499999999999901e+00 5.965359999999999552e-01 9.993100000000000593e-02 5.641499999999999987e-02 4.351599999999999913e-02 3.035329999999999973e-01
1.451999999999999957e+00 5.964650000000000230e-01 9.992299999999999793e-02 5.640599999999999781e-02 4.351700000000000013e-02 3.036119999999999930e-01
1.453500000000000014e+00 5.963939999999999797e-01 9.991500000000000381e-02 5.639799999999999675e-02 4.351800000000000113e-02 3.036900000000000155e-01
1.455000000000000071e+00 5.963239999999999652e-01 9.990799999999999681e-02 5.638900000000000162e-02 4.351800000000000113e-02 3.037690000000000112e-01
1.456499999999999906e+00 5.962530000000000330e-01 9.990000000000000269e-02 5.638100000000000056e-02 4.351900000000000213e-02 3.038469999999999782e-01
1.457999999999999963e+00 5.961830000000000185e-01 9.989199999999999469e-02 5.637199999999999850e-02 4.352000000000000313e-02 3.039250000000000007e-01
1.459500000000000020e+00 5.961119999999999752e-01 9.988400000000000056e-02 5.636399999999999744e-02 4.352000000000000313e-02 3.040030000000000232e-01
1.461000000000000076e+00 5.960419999999999607e-01 9.987699999999999356e-02 5.635500000000000231e-02 4.352099999999999719e-02 3.040809999999999902e-01
1.462499999999999911e+00 5.959719999999999462e-01 9.986899999999999944e-02 5.634700000000000125e-02 4.352199999999999819e-02 3.041590000000000127e-01
1.463999999999999968e+00 5.959020000000000428e-01 9.986100000000000532e-02 5.633900000000000019e-02 4.352199999999999819e-02 3.042369999999999797e-01
1.465500000000000025e+00 5.958329999999999460e-01 9.985299999999999732e-02 5.632999999999999813e-02 4.352299999999999919e-02 3.043139999999999734e-01
1.467000000000000082e+00 5.957630000000000425e-01 9.984600000000000419e-02 5.632199999999999707e-02 4.352400000000000019e-02 3.043910000000000227e-01
1.468499999999999917e+00 5.956939999999999458e-01 9.983799999999999619e-02 5.631400000000000294e-02 4.352400000000000019e-02 3.044680000000000164e-01
1.469999999999999973e+00 5.956240000000000423e-01 9.983000000000000207e-02 5.630500000000000088e-02 4.352500000000000119e-02 3.045450000000000101e-01
1.471500000000000030e+00 5.955549999999999455e-01 9.982299999999999507e-02 5.629699999999999982e-02 4.352600000000000219e-02 3.046220000000000039e-01
1.473000000000000087e+00 5.954859999999999598e-01 9.981500000000000095e-02 5.628899999999999876e-02 4.352600000000000219e-02 3.046989999999999976e-01
1.474499999999999922e+00 5.954180000000000028e-01 9.980700000000000682e-02 5.627999999999999670e-02 4.352700000000000319e-02 3.047750000000000181e-01
1.475999999999999979e+00 5.953490000000000171e-01 9.979999999999999982e-02 5.627200000000000257e-02 4.352799999999999725e-02 3.048509999999999831e-01
1.477500000000000036e+00 5.952800000000000313e-01 9.979200000000000570e-02 5.626400000000000151e-02 4.352799999999999725e-02 3.049279999999999768e-01
1.479000000000000092e+00 5.952119999999999633e-01 9.978499999999999870e-02 5.625499999999999945e-02 4.352899999999999825e-02 3.050039999999999973e-01
1.480499999999999927e+00 5.951440000000000063e-01 9.977700000000000458e-02 5.624699999999999839e-02 4.352999999999999925e-02 3.050789999999999891e-01
1.481999999999999984e+00 5.950760000000000494e-01 9.976899999999999658e-02 5.623899999999999733e-02 4.352999999999999925e-02 3.051550000000000096e-01
1.483500000000000041e+00 5.950079999999999814e-01 9.976200000000000345e-02 5.623100000000000320e-02 4.353100000000000025e-02 3.052309999999999746e-01
1.485000000000000098e+00 5.949400000000000244e-01 9.975399999999999545e-02 5.622200000000000114e-02 4.353200000000000125e-02 3.053060000000000218e-01
1.486499999999999932e+00 5.948719999999999564e-01 9.974700000000000233e-02 5.621400000000000008e-02 4.353200000000000125e-02 3.053810000000000136e-01
1.487999999999999989e+00 5.948050000000000281e-01 9.973899999999999433e-02 5.620599999999999902e-02 4.353300000000000225e-02 3.054560000000000053e-01
1.489500000000000046e+00 5.947369999999999601e-01 9.973100000000000021e-02 5.619799999999999796e-02 4.353400000000000325e-02 3.055309999999999970e-01
1.491000000000000103e+00 5.946700000000000319e-01 9.972399999999999320e-02 5.618999999999999689e-02 4.353400000000000325e-02 3.056059999999999888e-01
1.492499999999999938e+00 5.946029999999999927e-01 9.971599999999999908e-02 5.618200000000000277e-02 4.353499999999999731e-02 3.056800000000000073e-01
1.493999999999999995e+00 5.945359999999999534e-01 9.970900000000000596e-02 5.617300000000000071e-02 4.353499999999999731e-02 3.057549999999999990e-01
1.495500000000000052e+00 5.944690000000000252e-01 9.970099999999999796e-02 5.616499999999999965e-02 4.353599999999999831e-02 3.058290000000000175e-01
1.497000000000000108e+00 5.944030000000000147e-01 9.969400000000000484e-02 5.615699999999999859e-02 4.353699999999999931e-02 3.059029999999999805e-01
1.498499999999999943e+00 5.943359999999999754e-01 9.968599999999999683e-02 5.614899999999999752e-02 4.353699999999999931e-02 3.059769999999999990e-01
1.500000000000000000e+00 5.942699999999999649e-01 9.967900000000000371e-02 5.614100000000000340e-02 4.353800000000000031e-02 3.060510000000000175e-01
1.501500000000000057e+00 5.942039999999999544e-01 9.967099999999999571e-02 5.613300000000000234e-02 4.353900000000000131e-02 3.061249999999999805e-01
1.502999999999999892e+00 5.941370000000000262e-01 9.966400000000000259e-02 5.612500000000000128e-02 4.353900000000000131e-02 3.061980000000000257e-01
1.504499999999999948e+00 5.940720000000000445e-01 9.965699999999999559e-02 5.611700000000000021e-02 4.354000000000000231e-02 3.062719999999999887e-01
1.506000000000000005e+00 5.940060000000000340e-01 9.964900000000000146e-02 5.610899999999999915e-02 4.354000000000000231e-02 3.063449999999999784e-01
1.507500000000000062e+00 5.939400000000000235e-01 9.964199999999999446e-02 5.610099999999999809e-02 4.354100000000000331e-02 3.064180000000000237e-01
1.508999999999999897e+00 5.938740000000000130e-01 9.963400000000000034e-02 5.609299999999999703e-02 4.354199999999999737e-02 3.064910000000000134e-01
1.510499999999999954e+00 5.938090000000000312e-01 9.962699999999999334e-02 5.608500000000000291e-02 4.354199999999999737e-02 3.065640000000000032e-01
1.512000000000000011e+00 5.937440000000000495e-01 9.962000000000000022e-02 5.607700000000000184e-02 4.354299999999999837e-02 3.066369999999999929e-01
1.513500000000000068e+00 5.936789999999999567e-01 9.961200000000000609e-02 5.606900000000000078e-02 4.354299999999999837e-02 3.067090000000000094e-01
1.514999999999999902e+00 5.936139999999999750e-01 9.960499999999999909e-02 5.606099999999999972e-02 4.354399999999999937e-02 3.067819999999999991e-01
1.516499999999999959e+00 5.935489999999999933e-01 9.959700000000000497e-02 5.605299999999999866e-02 4.354500000000000037e-02 3.068540000000000156e-01
1.518000000000000016e+00 5.934840000000000115e-01 9.958999999999999797e-02 5.604499999999999760e-02 4.354500000000000037e-02 3.069259999999999766e-01
1.519500000000000073e+00 5.934190000000000298e-01 9.958300000000000485e-02 5.603699999999999654e-02 4.354600000000000137e-02 3.069979999999999931e-01
1.520999999999999908e+00 5.933549999999999658e-01 9.957499999999999685e-02 5.602900000000000241e-02 4.354600000000000137e-02 3.070700000000000096e-01
1.522499999999999964e+00 5.932910000000000128e-01 9.956800000000000372e-02 5.602100000000000135e-02 4.354700000000000237e-02 3.071409999999999973e-01
1.524000000000000021e+00 5.932260000000000311e-01 9.956099999999999672e-02 5.601300000000000029e-02 4.354700000000000237e-02 3.072130000000000138e-01
1.525500000000000078e+00 5.931619999999999671e-01 9.955300000000000260e-02 5.600499999999999923e-02 4.354800000000000337e-02 3.072840000000000016e-01
1.526999999999999913e+00 5.930980000000000141e-01 9.954599999999999560e-02 5.599699999999999817e-02 4.354899999999999743e-02 3.073560000000000181e-01
1.528499999999999970e+00 5.930349999999999788e-01 9.953900000000000248e-02 5.598999999999999810e-02 4.354899999999999743e-02 3.074270000000000058e-01
1.530000000000000027e+00 5.929710000000000258e-01 9.953199999999999548e-02 5.598199999999999704e-02 4.354999999999999843e-02 3.074979999999999936e-01
1.531500000000000083e+00 5.929069999999999618e-01 9.952400000000000135e-02 5.597400000000000292e-02 4.354999999999999843e-02 3.075680000000000081e-01
1.532999999999999918e+00 5.928440000000000376e-01 9.951699999999999435e-02 5.596600000000000186e-02 4.355099999999999943e-02 3.076389999999999958e-01
1.534499999999999975e+00 5.927810000000000024e-01 9.951000000000000123e-02 5.595800000000000080e-02 4.355099999999999943e-02 3.077099999999999835e-01
1.536000000000000032e+00 5.927170000000000494e-01 9.950299999999999423e-02 5.595100000000000073e-02 4.355200000000000043e-02 3.077799999999999980e-01
1.537500000000000089e+00 5.926540000000000141e-01 9.949500000000000011e-02 5.594299999999999967e-02 4.355300000000000143e-02 3.078500000000000125e-01
1.538999999999999924e+00 5.925920000000000076e-01 9.948799999999999311e-02 5.593499999999999861e-02 4.355300000000000143e-02 3.079200000000000270e-01
1.540499999999999980e+00 5.925289999999999724e-01 9.948099999999999998e-02 5.592699999999999755e-02 4.355400000000000243e-02 3.079899999999999860e-01
1.542000000000000037e+00 5.924660000000000482e-01 9.947400000000000686e-02 5.591900000000000343e-02 4.355400000000000243e-02 3.080600000000000005e-01
1.543500000000000094e+00 5.924040000000000417e-01 9.946599999999999886e-02 5.591200000000000336e-02 4.355500000000000344e-02 3.081300000000000150e-01
1.544999999999999929e+00 5.923410000000000064e-01 9.945900000000000574e-02 5.590400000000000230e-02 4.355500000000000344e-02 3.081999999999999740e-01
1.546499999999999986e+00 5.922789999999999999e-01 9.945199999999999874e-02 5.589600000000000124e-02 4.355599999999999750e-02 3.082690000000000152e-01
1.548000000000000043e+00 5.922169999999999934e-01 9.944500000000000561e-02 5.588900000000000118e-02 4.355599999999999750e-02 3.083380000000000010e-01
1.549500000000000099e+00 5.921549999999999869e-01 9.943799999999999861e-02 5.588100000000000012e-02 4.355699999999999850e-02 3.084069999999999867e-01
1.550999999999999934e+00 5.920929999999999804e-01 9.943100000000000549e-02 5.587299999999999905e-02 4.355799999999999950e-02 3.084759999999999724e-01
1.552499999999999991e+00 5.920309999999999739e-01 9.942399999999999849e-02 5.586499999999999799e-02 4.355799999999999950e-02 3.085450000000000137e-01
1.554000000000000048e+00 5.919689999999999674e-01 9.941600000000000437e-02 5.585799999999999793e-02 4.355900000000000050e-02 3.086139999999999994e-01
1.555500000000000105e+00 5.919079999999999897e-01 9.940899999999999737e-02 5.584999999999999687e-02 4.355900000000000050e-02 3.086829999999999852e-01
1.556999999999999940e+00 5.918470000000000120e-01 9.940200000000000424e-02 5.584299999999999681e-02 4.356000000000000150e-02 3.087509999999999977e-01
1.558499999999999996e+00 5.917850000000000055e-01 9.939499999999999724e-02 5.583500000000000268e-02 4.356000000000000150e-02 3.088199999999999834e-01
1.560000000000000053e+00 5.917240000000000277e-01 9.938800000000000412e-02 5.582700000000000162e-02 4.356100000000000250e-02 3.088879999999999959e-01
1.561500000000000110e+00 5.916630000000000500e-01 9.938099999999999712e-02 5.582000000000000156e-02 4.356100000000000250e-02 3.089560000000000084e-01
1.562999999999999945e+00 5.916019999999999612e-01 9.937400000000000400e-02 5.581200000000000050e-02 4.356199999999999656e-02 3.090240000000000209e-01
1.564500000000000002e+00 5.915420000000000122e-01 9.936699999999999700e-02 5.580500000000000044e-02 4.356199999999999656e-02 3.090919999999999779e-01
1.566000000000000059e+00 5.914810000000000345e-01 9.936000000000000387e-02 5.579699999999999938e-02 4.356299999999999756e-02 3.091590000000000171e-01
1.567499999999999893e+00 5.914199999999999458e-01 9.935299999999999687e-02 5.578899999999999831e-02 4.356299999999999756e-02 3.092269999999999741e-01
1.568999999999999950e+00 5.913599999999999968e-01 9.934600000000000375e-02 5.578199999999999825e-02 4.356399999999999856e-02 3.092940000000000134e-01
1.570500000000000007e+00 5.913000000000000478e-01 9.933899999999999675e-02 5.577399999999999719e-02 4.356399999999999856e-02 3.093620000000000259e-01
1.572000000000000064e+00 5.912399999999999878e-01 9.933200000000000363e-02 5.576699999999999713e-02 4.356499999999999956e-02 3.094290000000000096e-01
1.573499999999999899e+00 5.911790000000000100e-01 9.932499999999999662e-02 5.575900000000000301e-02 4.356499999999999956e-02 3.094959999999999933e-01
1.574999999999999956e+00 5.911199999999999788e-01 9.931800000000000350e-02 5.575200000000000294e-02 4.356600000000000056e-02 3.095629999999999771e-01
1.576500000000000012e+00 5.910600000000000298e-01 9.931099999999999650e-02 5.574400000000000188e-02 4.356600000000000056e-02 3.096300000000000163e-01
1.578000000000000069e+00 5.909999999999999698e-01 9.930400000000000338e-02 5.573700000000000182e-02 4.356700000000000156e-02 3.096960000000000268e-01
1.579499999999999904e+00 5.909400000000000208e-01 9.929699999999999638e-02 5.572900000000000076e-02 4.356700000000000156e-02 3.097630000000000106e-01
1.580999999999999961e+00 5.908809999999999896e-01 9.929000000000000326e-02 5.572200000000000070e-02 4.356800000000000256e-02 3.098290000000000211e-01
1.582500000000000018e+00 5.908219999999999583e-01 9.928299999999999625e-02 5.571399999999999963e-02 4.356800000000000256e-02 3.098949999999999760e-01
1.584000000000000075e+00 5.907630000000000381e-01 9.927600000000000313e-02 5.570699999999999957e-02 4.356899999999999662e-02 3.099620000000000153e-01
1.585499999999999909e+00 5.907029999999999781e-01 9.926899999999999613e-02 5.569999999999999951e-02 4.356899999999999662e-02 3.100280000000000258e-01
1.586999999999999966e+00 5.906439999999999468e-01 9.926200000000000301e-02 5.569199999999999845e-02 4.356999999999999762e-02 3.100930000000000075e-01
1.588500000000000023e+00 5.905860000000000554e-01 9.925499999999999601e-02 5.568499999999999839e-02 4.356999999999999762e-02 3.101590000000000180e-01
1.590000000000000080e+00 5.905270000000000241e-01 9.924800000000000288e-02 5.567699999999999733e-02 4.357099999999999862e-02 3.102249999999999730e-01
1.591499999999999915e+00 5.904679999999999929e-01 9.924099999999999588e-02 5.566999999999999726e-02 4.357099999999999862e-02 3.102900000000000102e-01
1.592999999999999972e+00 5.904099999999999904e-01 9.923500000000000376e-02 5.566299999999999720e-02 4.357199999999999962e-02 3.103560000000000207e-01
1.594500000000000028e+00 5.903509999999999591e-01 9.922799999999999676e-02 5.565500000000000308e-02 4.357199999999999962e-02 3.104210000000000025e-01
1.596000000000000085e+00 5.902929999999999566e-01 9.922100000000000364e-02 5.564800000000000302e-02 4.357300000000000062e-02 3.104859999999999842e-01
1.597499999999999920e+00 5.902349999999999541e-01 9.921399999999999664e-02 5.564100000000000296e-02 4.357300000000000062e-02 3.105510000000000215e-01
1.598999999999999977e+00 5.901769999999999516e-01 9.920700000000000351e-02 5.563300000000000189e-02 4.357400000000000162e-02 3.106160000000000032e-01
1.600500000000000034e+00 5.901189999999999491e-01 9.919999999999999651e-02 5.562600000000000183e-02 4.357400000000000162e-02 3.106809999999999850e-01
1.602000000000000091e+00 5.900609999999999467e-01 9.919400000000000439e-02 5.561900000000000177e-02 4.357500000000000262e-02 3.107449999999999934e-01
1.603499999999999925e+00 5.900030000000000552e-01 9.918699999999999739e-02 5.561100000000000071e-02 4.357500000000000262e-02 3.108099999999999752e-01
1.604999999999999982e+00 5.899459999999999704e-01 9.918000000000000427e-02 5.560400000000000065e-02 4.357599999999999668e-02 3.108739999999999837e-01
1.606500000000000039e+00 5.898879999999999679e-01 9.917299999999999727e-02 5.559700000000000059e-02 4.357599999999999668e-02 3.109390000000000209e-01
1.608000000000000096e+00 5.898309999999999942e-01 9.916600000000000414e-02 5.559000000000000052e-02 4.357699999999999768e-02 3.110029999999999739e-01
1.609499999999999931e+00 5.897740000000000204e-01 9.915999999999999814e-02 5.558199999999999946e-02 4.357699999999999768e-02 3.110669999999999824e-01
1.610999999999999988e+00 5.897170000000000467e-01 9.915300000000000502e-02 5.557499999999999940e-02 4.357799999999999868e-02 3.111309999999999909e-01
1.612500000000000044e+00 5.896590000000000442e-01 9.914599999999999802e-02 5.556799999999999934e-02 4.357799999999999868e-02 3.111940000000000262e-01
1.614000000000000101e+00 5.896029999999999882e-01 9.913900000000000490e-02 5.556099999999999928e-02 4.357899999999999968e-02 3.112579999999999791e-01
1.615499999999999936e+00 5.895460000000000145e-01 9.913299999999999890e-02 5.555299999999999822e-02 4.357899999999999968e-02 3.113219999999999876e-01
1.616999999999999993e+00 5.894890000000000407e-01 9.912600000000000577e-02 5.554599999999999815e-02 4.358000000000000068e-02 3.113850000000000229e-01
1.618500000000000050e+00 5.894319999999999560e-01 9.911899999999999877e-02 5.553899999999999809e-02 4.358000000000000068e-02 3.114480000000000026e-01
1.620000000000000107e+00 5.893760000000000110e-01 9.911200000000000565e-02 5.553199999999999803e-02 4.358100000000000168e-02 3.115120000000000111e-01
1.621499999999999941e+00 5.893199999999999550e-01 9.910599999999999965e-02 5.552499999999999797e-02 4.358100000000000168e-02 3.115749999999999909e-01
1.622999999999999998e+00 5.892629999999999812e-01 9.909900000000000653e-02 5.551799999999999791e-02 4.358100000000000168e-02 3.116380000000000261e-01
1.624500000000000055e+00 5.892070000000000363e-01 9.909199999999999953e-02 5.550999999999999684e-02 4.358200000000000268e-02 3.116999999999999771e-01
1.625999999999999890e+00 5.891509999999999803e-01 9.908599999999999353e-02 5.550299999999999678e-02 4.358200000000000268e-02 3.117630000000000123e-01
1.627499999999999947e+00 5.890950000000000353e-01 9.907900000000000040e-02 5.549599999999999672e-02 4.358299999999999674e-02 3.118259999999999921e-01
1.629000000000000004e+00 5.890389999999999793e-01 9.907199999999999340e-02 5.548899999999999666e-02 4.358299999999999674e-02 3.118879999999999986e-01
1.630500000000000060e+00 5.889839999999999520e-01 9.906600000000000128e-02 5.548199999999999660e-02 4.358399999999999774e-02 3.119509999999999783e-01
1.631999999999999895e+00 5.889280000000000070e-01 9.905899999999999428e-02 5.547499999999999654e-02 4.358399999999999774e-02 3.120129999999999848e-01
1.633499999999999952e+00 5.888729999999999798e-01 9.905300000000000216e-02 5.546800000000000341e-02 4.358499999999999874e-02 3.120749999999999913e-01
1.635000000000000009e+00 5.888170000000000348e-01 9.904599999999999516e-02 5.546100000000000335e-02 4.358499999999999874e-02 3.121369999999999978e-01
1.636500000000000066e+00 5.887620000000000076e-01 9.903900000000000203e-02 5.545400000000000329e-02 4.358599999999999974e-02 3.121990000000000043e-01
1.637999999999999901e+00 5.887069999999999803e-01 9.903299999999999603e-02 5.544700000000000323e-02 4.358599999999999974e-02 3.122610000000000108e-01
1.639499999999999957e+00 5.886519999999999531e-01 9.902600000000000291e-02 5.544000000000000317e-02 4.358599999999999974e-02 3.123219999999999885e-01
1.641000000000000014e+00 5.885970000000000368e-01 9.901999999999999691e-02 5.543300000000000310e-02 4.358700000000000074e-02 3.123839999999999950e-01
1.642500000000000071e+00 5.885420000000000096e-01 9.901300000000000379e-02 5.542600000000000304e-02 4.358700000000000074e-02 3.124449999999999728e-01
1.643999999999999906e+00 5.884869999999999823e-01 9.900599999999999679e-02 5.541900000000000298e-02 4.358800000000000174e-02 3.125069999999999792e-01
1.645499999999999963e+00 5.884319999999999551e-01 9.900000000000000466e-02 5.541200000000000292e-02 4.358800000000000174e-02 3.125680000000000125e-01
1.647000000000000020e+00 5.883779999999999566e-01 9.899299999999999766e-02 5.540500000000000286e-02 4.358900000000000274e-02 3.126289999999999902e-01
1.648500000000000076e+00 5.883230000000000404e-01 9.898700000000000554e-02 5.539800000000000280e-02 4.358900000000000274e-02 3.126900000000000235e-01
1.649999999999999911e+00 5.882690000000000419e-01 9.897999999999999854e-02 5.539100000000000273e-02 4.358999999999999680e-02 3.127510000000000012e-01
1.651499999999999968e+00 5.882150000000000434e-01 9.897400000000000642e-02 5.538400000000000267e-02 4.358999999999999680e-02 3.128110000000000057e-01
1.653000000000000025e+00 5.881610000000000449e-01 9.896699999999999942e-02 5.537700000000000261e-02 4.358999999999999680e-02 3.128719999999999835e-01
1.654500000000000082e+00 5.881070000000000464e-01 9.896099999999999342e-02 5.537000000000000255e-02 4.359099999999999780e-02 3.129330000000000167e-01
1.655999999999999917e+00 5.880530000000000479e-01 9.895400000000000029e-02 5.536300000000000249e-02 4.359099999999999780e-02 3.129930000000000212e-01
1.657499999999999973e+00 5.879990000000000494e-01 9.894799999999999429e-02 5.535600000000000243e-02 4.359199999999999880e-02 3.130530000000000257e-01
1.659000000000000030e+00 5.879450000000000509e-01 9.894100000000000117e-02 5.534900000000000236e-02 4.359199999999999880e-02 3.131140000000000034e-01
1.660500000000000087e+00 5.878919999999999702e-01 9.893499999999999517e-02 5.534200000000000230e-02 4.359299999999999981e-02 3.131740000000000079e-01
1.661999999999999922e+00 5.878379999999999717e-01 9.892800000000000205e-02 5.533500000000000224e-02 4.359299999999999981e-02 3.132340000000000124e-01
1.663499999999999979e+00 5.877850000000000019e-01 9.892199999999999604e-02 5.532800000000000218e-02 4.359299999999999981e-02 3.132929999999999882e-01
1.665000000000000036e+00 5.877310000000000034e-01 9.891600000000000392e-02 5.532200000000000312e-02 4.359400000000000081e-02 3.133529999999999927e-01
1.666500000000000092e+00 5.876780000000000337e-01 9.890899999999999692e-02 5.531500000000000306e-02 4.359400000000000081e-02 3.134129999999999971e-01
1.667999999999999927e+00 5.876249999999999529e-01 9.890300000000000480e-02 5.530800000000000299e-02 4.359500000000000181e-02 3.134719999999999729e-01
1.669499999999999984e+00 5.875719999999999832e-01 9.889599999999999780e-02 5.530100000000000293e-02 4.359500000000000181e-02 3.135319999999999774e-01
1.671000000000000041e+00 5.875190000000000135e-01 9.889000000000000568e-02 5.529400000000000287e-02 4.359600000000000281e-02 3.135910000000000086e-01
1.672500000000000098e+00 5.874660000000000437e-01 9.888299999999999867e-02 5.528700000000000281e-02 4.359600000000000281e-02 3.136499999999999844e-01
1.673999999999999932e+00 5.874129999999999630e-01 9.887700000000000655e-02 5.528099999999999681e-02 4.359600000000000281e-02 3.137090000000000156e-01
1.675499999999999989e+00 5.873610000000000220e-01 9.887100000000000055e-02 5.527399999999999675e-02 4.359699999999999687e-02 3.137679999999999914e-01
1.677000000000000046e+00 5.873080000000000522e-01 9.886399999999999355e-02 5.526699999999999668e-02 4.359699999999999687e-02 3.138270000000000226e-01
1.678500000000000103e+00 5.872560000000000002e-01 9.885800000000000143e-02 5.525999999999999662e-02 4.359799999999999787e-02 3.138859999999999983e-01
1.679999999999999938e+00 5.872039999999999482e-01 9.885199999999999543e-02 5.525399999999999756e-02 4.359799999999999787e-02 3.139449999999999741e-01
1.681499999999999995e+00 5.871509999999999785e-01 9.884500000000000230e-02 5.524699999999999750e-02 4.359899999999999887e-02 3.140029999999999766e-01
1.683000000000000052e+00 5.870990000000000375e-01 9.883899999999999630e-02 5.523999999999999744e-02 4.359899999999999887e-02 3.140620000000000078e-01
1.684500000000000108e+00 5.870469999999999855e-01 9.883300000000000418e-02 5.523299999999999738e-02 4.359899999999999887e-02 3.141200000000000103e-01
1.685999999999999943e+00 5.869950000000000445e-01 9.882599999999999718e-02 5.522699999999999831e-02 4.359999999999999987e-02 3.141780000000000128e-01
1.687500000000000000e+00 5.869429999999999925e-01 9.882000000000000506e-02 5.521999999999999825e-02 4.359999999999999987e-02 3.142360000000000153e-01
1.689000000000000057e+00 5.868919999999999693e-01 9.881399999999999906e-02 5.521299999999999819e-02 4.360100000000000087e-02 3.142949999999999910e-01
1.690499999999999892e+00 5.868400000000000283e-01 9.880700000000000593e-02 5.520599999999999813e-02 4.360100000000000087e-02 3.143520000000000203e-01
1.691999999999999948e+00 5.867890000000000050e-01 9.880099999999999993e-02 5.519999999999999907e-02 4.360100000000000087e-02 3.144100000000000228e-01
1.693500000000000005e+00 5.867369999999999530e-01 9.879499999999999393e-02 5.519299999999999901e-02 4.360200000000000187e-02 3.144680000000000253e-01
1.695000000000000062e+00 5.866860000000000408e-01 9.878900000000000181e-02 5.518599999999999894e-02 4.360200000000000187e-02 3.145259999999999723e-01
1.696499999999999897e+00 5.866339999999999888e-01 9.878199999999999481e-02 5.517999999999999988e-02 4.360300000000000287e-02 3.145830000000000015e-01
1.697999999999999954e+00 5.865829999999999655e-01 9.877600000000000269e-02 5.517299999999999982e-02 4.360300000000000287e-02 3.146410000000000040e-01
1.699500000000000011e+00 5.865320000000000533e-01 9.876999999999999669e-02 5.516599999999999976e-02 4.360300000000000287e-02 3.146979999999999777e-01
1.701000000000000068e+00 5.864810000000000301e-01 9.876400000000000456e-02 5.516000000000000070e-02 4.360399999999999693e-02 3.147550000000000070e-01
1.702499999999999902e+00 5.864300000000000068e-01 9.875699999999999756e-02 5.515300000000000064e-02 4.360399999999999693e-02 3.148119999999999807e-01
1.703999999999999959e+00 5.863800000000000123e-01 9.875100000000000544e-02 5.514700000000000157e-02 4.360499999999999793e-02 3.148690000000000100e-01
1.705500000000000016e+00 5.863289999999999891e-01 9.874499999999999944e-02 5.514000000000000151e-02 4.360499999999999793e-02 3.149259999999999837e-01
1.707000000000000073e+00 5.862779999999999658e-01 9.873899999999999344e-02 5.513300000000000145e-02 4.360499999999999793e-02 3.149830000000000130e-01
1.708499999999999908e+00 5.862279999999999713e-01 9.873300000000000132e-02 5.512700000000000239e-02 4.360599999999999893e-02 3.150390000000000135e-01
1.709999999999999964e+00 5.861769999999999481e-01 9.872699999999999532e-02 5.512000000000000233e-02 4.360599999999999893e-02 3.150959999999999872e-01
1.711500000000000021e+00 5.861269999999999536e-01 9.872000000000000219e-02 5.511400000000000327e-02 4.360699999999999993e-02 3.151530000000000165e-01
1.713000000000000078e+00 5.860769999999999591e-01 9.871399999999999619e-02 5.510700000000000320e-02 4.360699999999999993e-02 3.152090000000000169e-01
1.714499999999999913e+00 5.860269999999999646e-01 9.870800000000000407e-02 5.510099999999999720e-02 4.360699999999999993e-02 3.152650000000000174e-01
1.715999999999999970e+00 5.859769999999999701e-01 9.870199999999999807e-02 5.509399999999999714e-02 4.360800000000000093e-02 3.153210000000000179e-01
1.717500000000000027e+00 5.859269999999999756e-01 9.869600000000000595e-02 5.508799999999999808e-02 4.360800000000000093e-02 3.153770000000000184e-01
1.719000000000000083e+00 5.858769999999999811e-01 9.868999999999999995e-02 5.508099999999999802e-02 4.360900000000000193e-02 3.154330000000000189e-01
1.720499999999999918e+00 5.858269999999999866e-01 9.868399999999999395e-02 5.507499999999999896e-02 4.360900000000000193e-02 3.154890000000000194e-01
1.721999999999999975e+00 5.857780000000000209e-01 9.867700000000000082e-02 5.506799999999999889e-02 4.360900000000000193e-02 3.155450000000000199e-01
1.723500000000000032e+00 5.857280000000000264e-01 9.867099999999999482e-02 5.506199999999999983e-02 4.361000000000000293e-02 3.156010000000000204e-01
1.725000000000000089e+00 5.856780000000000319e-01 9.866500000000000270e-02 5.505499999999999977e-02 4.361000000000000293e-02 3.156559999999999921e-01
1.726499999999999924e+00 5.856289999999999552e-01 9.865899999999999670e-02 5.504900000000000071e-02 4.361099999999999699e-02 3.157119999999999926e-01
1.727999999999999980e+00 5.855799999999999894e-01 9.865300000000000458e-02 5.504200000000000065e-02 4.361099999999999699e-02 3.157670000000000199e-01
1.729500000000000037e+00 5.855310000000000237e-01 9.864699999999999858e-02 5.503600000000000159e-02 4.361099999999999699e-02 3.158219999999999916e-01
1.731000000000000094e+00 5.854810000000000292e-01 9.864100000000000645e-02 5.502900000000000152e-02 4.361199999999999799e-02 3.158779999999999921e-01
1.732499999999999929e+00 5.854319999999999524e-01 9.863500000000000045e-02 5.502300000000000246e-02 4.361199999999999799e-02 3.159330000000000194e-01
1.733999999999999986e+00 5.853829999999999867e-01 9.862899999999999445e-02 5.501600000000000240e-02 4.361199999999999799e-02 3.159879999999999911e-01
1.735500000000000043e+00 5.853350000000000497e-01 9.862300000000000233e-02 5.501000000000000334e-02 4.361299999999999899e-02 3.160430000000000184e-01
1.737000000000000099e+00 5.852859999999999729e-01 9.861699999999999633e-02 5.500399999999999734e-02 4.361299999999999899e-02 3.160970000000000169e-01
1.738499999999999934e+00 5.852370000000000072e-01 9.861100000000000421e-02 5.499699999999999728e-02 4.361399999999999999e-02 3.161519999999999886e-01
1.739999999999999991e+00 5.851889999999999592e-01 9.860499999999999821e-02 5.499099999999999822e-02 4.361399999999999999e-02 3.162070000000000158e-01
1.741500000000000048e+00 5.851399999999999935e-01 9.859900000000000608e-02 5.498399999999999815e-02 4.361399999999999999e-02 3.162610000000000143e-01
1.743000000000000105e+00 5.850919999999999455e-01 9.859300000000000008e-02 5.497799999999999909e-02 4.361500000000000099e-02 3.163159999999999861e-01
1.744499999999999940e+00 5.850429999999999797e-01 9.858699999999999408e-02 5.497200000000000003e-02 4.361500000000000099e-02 3.163699999999999846e-01
1.745999999999999996e+00 5.849950000000000427e-01 9.858100000000000196e-02 5.496499999999999997e-02 4.361500000000000099e-02 3.164239999999999831e-01
1.747500000000000053e+00 5.849469999999999947e-01 9.857499999999999596e-02 5.495900000000000091e-02 4.361600000000000199e-02 3.164779999999999816e-01
1.749000000000000110e+00 5.848989999999999467e-01 9.856900000000000384e-02 5.495300000000000185e-02 4.361600000000000199e-02 3.165319999999999800e-01
1.750499999999999945e+00 5.848510000000000097e-01 9.856299999999999784e-02 5.494600000000000178e-02 4.361700000000000299e-02 3.165859999999999785e-01
1.752000000000000002e+00 5.848029999999999617e-01 9.855700000000000571e-02 5.494000000000000272e-02 4.361700000000000299e-02 3.166399999999999770e-01
1.753500000000000059e+00 5.847550000000000248e-01 9.855099999999999971e-02 5.493399999999999672e-02 4.361700000000000299e-02 3.166939999999999755e-01
1.754999999999999893e+00 5.847069999999999768e-01 9.854499999999999371e-02 5.492699999999999666e-02 4.361799999999999705e-02 3.167470000000000008e-01
1.756499999999999950e+00 5.846599999999999575e-01 9.853900000000000159e-02 5.492099999999999760e-02 4.361799999999999705e-02 3.168009999999999993e-01
1.758000000000000007e+00 5.846120000000000205e-01 9.853299999999999559e-02 5.491499999999999854e-02 4.361799999999999705e-02 3.168540000000000245e-01
1.759500000000000064e+00 5.845650000000000013e-01 9.852700000000000347e-02 5.490899999999999948e-02 4.361899999999999805e-02 3.169080000000000230e-01
1.760999999999999899e+00 5.845169999999999533e-01 9.852199999999999847e-02 5.490199999999999941e-02 4.361899999999999805e-02 3.169609999999999927e-01
1.762499999999999956e+00 5.844700000000000450e-01 9.851600000000000634e-02 5.489600000000000035e-02 4.361999999999999905e-02 3.170140000000000180e-01
1.764000000000000012e+00 5.844230000000000258e-01 9.851000000000000034e-02 5.489000000000000129e-02 4.361999999999999905e-02 3.170669999999999877e-01
1.765500000000000069e+00 5.843760000000000066e-01 9.850399999999999434e-02 5.488400000000000223e-02 4.361999999999999905e-02 3.171200000000000130e-01
1.766999999999999904e+00 5.843289999999999873e-01 9.849800000000000222e-02 5.487700000000000217e-02 4.362100000000000005e-02 3.171729999999999827e-01
1.768499999999999961e+00 5.842819999999999681e-01 9.849199999999999622e-02 5.487100000000000311e-02 4.362100000000000005e-02 3.172260000000000080e-01
1.770000000000000018e+00 5.842349999999999488e-01 9.848600000000000410e-02 5.486499999999999710e-02 4.362100000000000005e-02 3.172789999999999777e-01
1.771500000000000075e+00 5.841880000000000406e-01 9.848099999999999909e-02 5.485899999999999804e-02 4.362200000000000105e-02 3.173309999999999742e-01
1.772999999999999909e+00 5.841410000000000213e-01 9.847499999999999309e-02 5.485299999999999898e-02 4.362200000000000105e-02 3.173839999999999995e-01
1.774499999999999966e+00 5.840950000000000308e-01 9.846900000000000097e-02 5.484599999999999892e-02 4.362200000000000105e-02 3.174359999999999959e-01
1.776000000000000023e+00 5.840480000000000116e-01 9.846299999999999497e-02 5.483999999999999986e-02 4.362300000000000205e-02 3.174890000000000212e-01
1.777500000000000080e+00 5.840020000000000211e-01 9.845700000000000285e-02 5.483400000000000080e-02 4.362300000000000205e-02 3.175410000000000177e-01
1.778999999999999915e+00 5.839550000000000018e-01 9.845099999999999685e-02 5.482800000000000173e-02 4.362300000000000205e-02 3.175930000000000142e-01
1.780499999999999972e+00 5.839090000000000114e-01 9.844600000000000573e-02 5.482200000000000267e-02 4.362400000000000305e-02 3.176450000000000107e-01
1.782000000000000028e+00 5.838630000000000209e-01 9.843999999999999972e-02 5.481599999999999667e-02 4.362400000000000305e-02 3.176970000000000072e-01
1.783500000000000085e+00 5.838170000000000304e-01 9.843399999999999372e-02 5.480999999999999761e-02 4.362499999999999711e-02 3.177490000000000037e-01
1.784999999999999920e+00 5.837710000000000399e-01 9.842800000000000160e-02 5.480299999999999755e-02 4.362499999999999711e-02 3.178010000000000002e-01
1.786499999999999977e+00 5.837250000000000494e-01 9.842299999999999660e-02 5.479699999999999849e-02 4.362499999999999711e-02 3.178529999999999966e-01
1.788000000000000034e+00 5.836789999999999479e-01 9.841700000000000448e-02 5.479099999999999943e-02 4.362599999999999811e-02 3.179040000000000199e-01
1.789500000000000091e+00 5.836329999999999574e-01 9.841099999999999848e-02 5.478500000000000036e-02 4.362599999999999811e-02 3.179560000000000164e-01
1.790999999999999925e+00 5.835869999999999669e-01 9.840500000000000635e-02 5.477900000000000130e-02 4.362599999999999811e-02 3.180069999999999841e-01
1.792499999999999982e+00 5.835420000000000051e-01 9.840000000000000135e-02 5.477300000000000224e-02 4.362699999999999911e-02 3.180589999999999806e-01
1.794000000000000039e+00 5.834960000000000147e-01 9.839399999999999535e-02 5.476700000000000318e-02 4.362699999999999911e-02 3.181100000000000039e-01
1.795500000000000096e+00 5.834510000000000529e-01 9.838800000000000323e-02 5.476099999999999718e-02 4.362699999999999911e-02 3.181610000000000271e-01
1.796999999999999931e+00 5.834049999999999514e-01 9.838299999999999823e-02 5.475499999999999812e-02 4.362800000000000011e-02 3.182119999999999949e-01
1.798499999999999988e+00 5.833599999999999897e-01 9.837700000000000611e-02 5.474899999999999906e-02 4.362800000000000011e-02 3.182630000000000181e-01
1.800000000000000044e+00 5.833150000000000279e-01 9.837100000000000011e-02 5.474299999999999999e-02 4.362800000000000011e-02 3.183139999999999858e-01
1.801500000000000101e+00 5.832690000000000374e-01 9.836499999999999411e-02 5.473700000000000093e-02 4.362900000000000111e-02 3.183650000000000091e-01
1.802999999999999936e+00 5.832239999999999647e-01 9.836000000000000298e-02 5.473100000000000187e-02 4.362900000000000111e-02 3.184159999999999768e-01
1.804499999999999993e+00 5.831790000000000029e-01 9.835399999999999698e-02 5.472500000000000281e-02 4.362900000000000111e-02 3.184670000000000001e-01
1.806000000000000050e+00 5.831340000000000412e-01 9.834800000000000486e-02 5.471899999999999681e-02 4.363000000000000211e-02 3.185169999999999946e-01
1.807500000000000107e+00 5.830899999999999972e-01 9.834299999999999986e-02 5.471299999999999775e-02 4.363000000000000211e-02 3.185680000000000178e-01
1.808999999999999941e+00 5.830450000000000355e-01 9.833699999999999386e-02 5.470699999999999869e-02 4.363000000000000211e-02 3.186180000000000123e-01
1.810499999999999998e+00 5.829999999999999627e-01 9.833200000000000274e-02 5.470099999999999962e-02 4.363100000000000311e-02 3.186680000000000068e-01
1.812000000000000055e+00 5.829560000000000297e-01 9.832599999999999674e-02 5.469500000000000056e-02 4.363100000000000311e-02 3.187189999999999745e-01
1.813499999999999890e+00 5.829109999999999570e-01 9.832000000000000461e-02 5.468900000000000150e-02 4.363199999999999718e-02 3.187690000000000246e-01
1.814999999999999947e+00 5.828670000000000240e-01 9.831499999999999961e-02 5.468300000000000244e-02 4.363199999999999718e-02 3.188190000000000190e-01
1.816500000000000004e+00 5.828219999999999512e-01 9.830899999999999361e-02 5.467700000000000338e-02 4.363199999999999718e-02 3.188690000000000135e-01
1.818000000000000060e+00 5.827780000000000182e-01 9.830400000000000249e-02 5.467099999999999738e-02 4.363299999999999818e-02 3.189190000000000080e-01
1.819499999999999895e+00 5.827339999999999742e-01 9.829799999999999649e-02 5.466499999999999831e-02 4.363299999999999818e-02 3.189679999999999738e-01
1.820999999999999952e+00 5.826890000000000125e-01 9.829200000000000437e-02 5.465899999999999925e-02 4.363299999999999818e-02 3.190180000000000238e-01
1.822500000000000009e+00 5.826449999999999685e-01 9.828699999999999937e-02 5.465300000000000019e-02 4.363399999999999918e-02 3.190680000000000183e-01
1.824000000000000066e+00 5.826010000000000355e-01 9.828099999999999337e-02 5.464700000000000113e-02 4.363399999999999918e-02 3.191169999999999840e-01
1.825499999999999901e+00 5.825569999999999915e-01 9.827600000000000224e-02 5.464100000000000207e-02 4.363399999999999918e-02 3.191669999999999785e-01
1.826999999999999957e+00 5.825139999999999763e-01 9.826999999999999624e-02 5.463599999999999707e-02 4.363500000000000018e-02 3.192159999999999997e-01
1.828500000000000014e+00 5.824700000000000433e-01 9.826500000000000512e-02 5.462999999999999801e-02 4.363500000000000018e-02 3.192659999999999942e-01
1.830000000000000071e+00 5.824259999999999993e-01 9.825899999999999912e-02 5.462399999999999894e-02 4.363500000000000018e-02 3.193150000000000155e-01
1.831499999999999906e+00 5.823829999999999840e-01 9.825299999999999312e-02 5.461799999999999988e-02 4.363600000000000118e-02 3.193639999999999812e-01
1.832999999999999963e+00 5.823390000000000510e-01 9.824800000000000200e-02 5.461200000000000082e-02 4.363600000000000118e-02 3.194130000000000025e-01
1.834500000000000020e+00 5.822960000000000358e-01 9.824199999999999600e-02 5.460600000000000176e-02 4.363600000000000118e-02 3.194620000000000237e-01
1.836000000000000076e+00 5.822519999999999918e-01 9.823700000000000487e-02 5.460000000000000270e-02 4.363700000000000218e-02 3.195109999999999895e-01
1.837499999999999911e+00 5.822089999999999765e-01 9.823099999999999887e-02 5.459499999999999770e-02 4.363700000000000218e-02 3.195600000000000107e-01
1.838999999999999968e+00 5.821659999999999613e-01 9.822599999999999387e-02 5.458899999999999864e-02 4.363700000000000218e-02 3.196080000000000032e-01
1.840500000000000025e+00 5.821220000000000283e-01 9.822000000000000175e-02 5.458299999999999957e-02 4.363800000000000318e-02 3.196570000000000245e-01
1.842000000000000082e+00 5.820790000000000131e-01 9.821499999999999675e-02 5.457700000000000051e-02 4.363800000000000318e-02 3.197059999999999902e-01
1.843499999999999917e+00 5.820359999999999978e-01 9.821000000000000563e-02 5.457100000000000145e-02 4.363800000000000318e-02 3.197539999999999827e-01
1.844999999999999973e+00 5.819929999999999826e-01 9.820399999999999963e-02 5.456600000000000339e-02 4.363899999999999724e-02 3.198030000000000039e-01
1.846500000000000030e+00 5.819509999999999961e-01 9.819899999999999463e-02 5.455999999999999739e-02 4.363899999999999724e-02 3.198509999999999964e-01
1.848000000000000087e+00 5.819079999999999808e-01 9.819300000000000250e-02 5.455399999999999833e-02 4.363899999999999724e-02 3.198989999999999889e-01
1.849499999999999922e+00 5.818649999999999656e-01 9.818799999999999750e-02 5.454799999999999927e-02 4.363999999999999824e-02 3.199469999999999814e-01
1.850999999999999979e+00 5.818219999999999503e-01 9.818200000000000538e-02 5.454200000000000020e-02 4.363999999999999824e-02 3.199949999999999739e-01
1.852500000000000036e+00 5.817799999999999638e-01 9.817700000000000038e-02 5.453700000000000214e-02 4.363999999999999824e-02 3.200430000000000219e-01
1.854000000000000092e+00 5.817369999999999486e-01 9.817199999999999538e-02 5.453100000000000308e-02 4.364099999999999924e-02 3.200910000000000144e-01
1.855499999999999927e+00 5.816949999999999621e-01 9.816600000000000326e-02 5.452499999999999708e-02 4.364099999999999924e-02 3.201390000000000069e-01
1.856999999999999984e+00 5.816519999999999468e-01 9.816099999999999826e-02 5.451999999999999902e-02 4.364099999999999924e-02 3.201869999999999994e-01
1.858500000000000041e+00 5.816099999999999604e-01 9.815500000000000613e-02 5.451399999999999996e-02 4.364200000000000024e-02 3.202349999999999919e-01
1.860000000000000098e+00 5.815679999999999739e-01 9.815000000000000113e-02 5.450800000000000090e-02 4.364200000000000024e-02 3.202820000000000111e-01
1.861499999999999932e+00 5.815259999999999874e-01 9.814499999999999613e-02 5.450200000000000183e-02 4.364200000000000024e-02 3.203300000000000036e-01
1.862999999999999989e+00 5.814840000000000009e-01 9.813900000000000401e-02 5.449699999999999683e-02 4.364200000000000024e-02 3.203770000000000229e-01
1.864500000000000046e+00 5.814420000000000144e-01 9.813399999999999901e-02 5.449099999999999777e-02 4.364300000000000124e-02 3.204239999999999866e-01
1.866000000000000103e+00 5.814000000000000279e-01 9.812800000000000689e-02 5.448499999999999871e-02 4.364300000000000124e-02 3.204719999999999791e-01
1.867499999999999938e+00 5.813580000000000414e-01 9.812300000000000189e-02 5.448000000000000065e-02 4.364300000000000124e-02 3.205189999999999984e-01
1.868999999999999995e+00 5.813160000000000549e-01 9.811799999999999689e-02 5.447400000000000159e-02 4.364400000000000224e-02 3.205660000000000176e-01
1.870500000000000052e+00 5.812739999999999574e-01 9.811200000000000476e-02 5.446800000000000253e-02 4.364400000000000224e-02 3.206129999999999813e-01
1.872000000000000108e+00 5.812329999999999997e-01 9.810699999999999976e-02 5.446299999999999752e-02 4.364400000000000224e-02 3.206600000000000006e-01
1.873499999999999943e+00 5.811910000000000132e-01 9.810199999999999476e-02 5.445699999999999846e-02 4.364500000000000324e-02 3.207070000000000198e-01
1.875000000000000000e+00 5.811500000000000554e-01 9.809600000000000264e-02 5.445099999999999940e-02 4.364500000000000324e-02 3.207539999999999836e-01
1.876500000000000057e+00 5.811079999999999579e-01 9.809099999999999764e-02 5.444600000000000134e-02 4.364500000000000324e-02 3.208010000000000028e-01
1.877999999999999892e+00 5.810670000000000002e-01 9.808600000000000652e-02 5.444000000000000228e-02 4.364599999999999730e-02 3.208469999999999933e-01
1.879499999999999948e+00 5.810260000000000424e-01 9.808100000000000152e-02 5.443499999999999728e-02 4.364599999999999730e-02 3.208940000000000126e-01
1.881000000000000005e+00 5.809839999999999449e-01 9.807499999999999551e-02 5.442899999999999822e-02 4.364599999999999730e-02 3.209400000000000031e-01
1.882500000000000062e+00 5.809429999999999872e-01 9.807000000000000439e-02 5.442299999999999915e-02 4.364699999999999830e-02 3.209870000000000223e-01
1.883999999999999897e+00 5.809020000000000294e-01 9.806499999999999939e-02 5.441800000000000109e-02 4.364699999999999830e-02 3.210330000000000128e-01
1.885499999999999954e+00 5.808609999999999607e-01 9.805899999999999339e-02 5.441200000000000203e-02 4.364699999999999830e-02 3.210790000000000033e-01
1.887000000000000011e+00 5.808200000000000029e-01 9.805400000000000227e-02 5.440699999999999703e-02 4.364799999999999930e-02 3.211260000000000225e-01
1.888500000000000068e+00 5.807790000000000452e-01 9.804899999999999727e-02 5.440099999999999797e-02 4.364799999999999930e-02 3.211720000000000130e-01
1.889999999999999902e+00 5.807379999999999765e-01 9.804400000000000615e-02 5.439599999999999991e-02 4.364799999999999930e-02 3.212180000000000035e-01
1.891499999999999959e+00 5.806980000000000475e-01 9.803900000000000114e-02 5.439000000000000085e-02 4.364900000000000030e-02 3.212639999999999940e-01
1.893000000000000016e+00 5.806569999999999787e-01 9.803299999999999514e-02 5.438400000000000178e-02 4.364900000000000030e-02 3.213099999999999845e-01
1.894500000000000073e+00 5.806160000000000210e-01 9.802800000000000402e-02 5.437899999999999678e-02 4.364900000000000030e-02 3.213559999999999750e-01
1.895999999999999908e+00 5.805759999999999810e-01 9.802299999999999902e-02 5.437299999999999772e-02 4.364900000000000030e-02 3.214009999999999923e-01
1.897499999999999964e+00 5.805350000000000232e-01 9.801799999999999402e-02 5.436799999999999966e-02 4.365000000000000130e-02 3.214469999999999827e-01
1.899000000000000021e+00 5.804949999999999832e-01 9.801200000000000190e-02 5.436200000000000060e-02 4.365000000000000130e-02 3.214929999999999732e-01
1.900500000000000078e+00 5.804550000000000542e-01 9.800699999999999690e-02 5.435700000000000254e-02 4.365000000000000130e-02 3.215379999999999905e-01
1.901999999999999913e+00 5.804139999999999855e-01 9.800200000000000577e-02 5.435099999999999654e-02 4.365100000000000230e-02 3.215839999999999810e-01
1.903499999999999970e+00 5.803739999999999455e-01 9.799700000000000077e-02 5.434599999999999848e-02 4.365100000000000230e-02 3.216289999999999982e-01
1.905000000000000027e+00 5.803340000000000165e-01 9.799199999999999577e-02 5.433999999999999941e-02 4.365100000000000230e-02 3.216740000000000155e-01
1.906500000000000083e+00 5.802939999999999765e-01 9.798700000000000465e-02 5.433500000000000135e-02 4.365200000000000330e-02 3.217189999999999772e-01
1.907999999999999918e+00 5.802540000000000475e-01 9.798099999999999865e-02 5.432900000000000229e-02 4.365200000000000330e-02 3.217650000000000232e-01
1.909499999999999975e+00 5.802140000000000075e-01 9.797599999999999365e-02 5.432399999999999729e-02 4.365200000000000330e-02 3.218099999999999850e-01
1.911000000000000032e+00 5.801739999999999675e-01 9.797100000000000253e-02 5.431799999999999823e-02 4.365299999999999736e-02 3.218550000000000022e-01
1.912500000000000089e+00 5.801340000000000385e-01 9.796599999999999753e-02 5.431300000000000017e-02 4.365299999999999736e-02 3.219000000000000195e-01
1.913999999999999924e+00 5.800950000000000273e-01 9.796100000000000640e-02 5.430800000000000211e-02 4.365299999999999736e-02 3.219449999999999812e-01
1.915499999999999980e+00 5.800549999999999873e-01 9.795600000000000140e-02 5.430200000000000304e-02 4.365399999999999836e-02 3.219890000000000252e-01
1.917000000000000037e+00 5.800149999999999473e-01 9.795099999999999640e-02 5.429699999999999804e-02 4.365399999999999836e-02 3.220339999999999869e-01
1.918500000000000094e+00 5.799760000000000471e-01 9.794500000000000428e-02 5.429099999999999898e-02 4.365399999999999836e-02 3.220790000000000042e-01
1.919999999999999929e+00 5.799360000000000070e-01 9.793999999999999928e-02 5.428600000000000092e-02 4.365399999999999836e-02 3.221229999999999927e-01
1.921499999999999986e+00 5.798969999999999958e-01 9.793499999999999428e-02 5.428100000000000286e-02 4.365499999999999936e-02 3.221680000000000099e-01
1.923000000000000043e+00 5.798579999999999846e-01 9.793000000000000316e-02 5.427499999999999686e-02 4.365499999999999936e-02 3.222119999999999984e-01
1.924500000000000099e+00 5.798179999999999445e-01 9.792499999999999816e-02 5.426999999999999880e-02 4.365499999999999936e-02 3.222570000000000157e-01
1.925999999999999934e+00 5.797790000000000443e-01 9.791999999999999316e-02 5.426399999999999973e-02 4.365600000000000036e-02 3.223010000000000042e-01
1.927499999999999991e+00 5.797400000000000331e-01 9.791500000000000203e-02 5.425900000000000167e-02 4.365600000000000036e-02 3.223449999999999926e-01
1.929000000000000048e+00 5.797010000000000218e-01 9.790999999999999703e-02 5.425399999999999667e-02 4.365600000000000036e-02 3.223889999999999811e-01
1.930500000000000105e+00 5.796620000000000106e-01 9.790500000000000591e-02 5.424799999999999761e-02 4.365700000000000136e-02 3.224330000000000251e-01
1.931999999999999940e+00 5.796229999999999993e-01 9.790000000000000091e-02 5.424299999999999955e-02 4.365700000000000136e-02 3.224770000000000136e-01
1.933499999999999996e+00 5.795839999999999881e-01 9.789499999999999591e-02 5.423800000000000149e-02 4.365700000000000136e-02 3.225210000000000021e-01
1.935000000000000053e+00 5.795449999999999768e-01 9.789000000000000479e-02 5.423200000000000243e-02 4.365800000000000236e-02 3.225649999999999906e-01
1.936500000000000110e+00 5.795059999999999656e-01 9.788499999999999979e-02 5.422699999999999743e-02 4.365800000000000236e-02 3.226089999999999791e-01
1.937999999999999945e+00 5.794679999999999831e-01 9.787999999999999479e-02 5.422199999999999936e-02 4.365800000000000236e-02 3.226530000000000231e-01
1.939500000000000002e+00 5.794289999999999718e-01 9.787500000000000366e-02 5.421600000000000030e-02 4.365800000000000236e-02 3.226959999999999829e-01
1.941000000000000059e+00 5.793899999999999606e-01 9.786999999999999866e-02 5.421100000000000224e-02 4.365900000000000336e-02 3.227400000000000269e-01
1.942499999999999893e+00 5.793519999999999781e-01 9.786499999999999366e-02 5.420599999999999724e-02 4.365900000000000336e-02 3.227829999999999866e-01
1.943999999999999950e+00 5.793129999999999669e-01 9.786000000000000254e-02 5.419999999999999818e-02 4.365900000000000336e-02 3.228269999999999751e-01
1.945500000000000007e+00 5.792749999999999844e-01 9.785499999999999754e-02 5.419500000000000012e-02 4.365999999999999742e-02 3.228699999999999903e-01
1.947000000000000064e+00 5.792370000000000019e-01 9.785000000000000642e-02 5.419000000000000206e-02 4.365999999999999742e-02 3.229139999999999788e-01
1.948499999999999899e+00 5.791979999999999906e-01 9.784500000000000142e-02 5.418499999999999706e-02 4.365999999999999742e-02 3.229569999999999941e-01
1.949999999999999956e+00 5.791600000000000081e-01 9.783999999999999642e-02 5.417899999999999799e-02 4.366099999999999842e-02 3.230000000000000093e-01
1.951500000000000012e+00 5.791220000000000256e-01 9.783500000000000529e-02 5.417399999999999993e-02 4.366099999999999842e-02 3.230430000000000246e-01
1.953000000000000069e+00 5.790840000000000432e-01 9.783000000000000029e-02 5.416900000000000187e-02 4.366099999999999842e-02 3.230859999999999843e-01
1.954499999999999904e+00 5.790459999999999496e-01 9.782499999999999529e-02 5.416300000000000281e-02 4.366099999999999842e-02 3.231289999999999996e-01
1.955999999999999961e+00 5.790079999999999671e-01 9.782000000000000417e-02 5.415799999999999781e-02 4.366199999999999942e-02 3.231720000000000148e-01
1.957500000000000018e+00 5.789699999999999847e-01 9.781499999999999917e-02 5.415299999999999975e-02 4.366199999999999942e-02 3.232149999999999745e-01
1.959000000000000075e+00 5.789320000000000022e-01 9.780999999999999417e-02 5.414800000000000169e-02 4.366199999999999942e-02 3.232579999999999898e-01
1.960499999999999909e+00 5.788950000000000484e-01 9.780500000000000305e-02 5.414299999999999669e-02 4.366300000000000042e-02 3.232999999999999763e-01
1.961999999999999966e+00 5.788569999999999549e-01 9.779999999999999805e-02 5.413699999999999762e-02 4.366300000000000042e-02 3.233429999999999915e-01
1.963500000000000023e+00 5.788189999999999724e-01 9.779500000000000692e-02 5.413199999999999956e-02 4.366300000000000042e-02 3.233849999999999780e-01
1.965000000000000080e+00 5.787820000000000187e-01 9.779000000000000192e-02 5.412700000000000150e-02 4.366400000000000142e-02 3.234279999999999933e-01
1.966499999999999915e+00 5.787440000000000362e-01 9.778599999999999792e-02 5.412200000000000344e-02 4.366400000000000142e-02 3.234699999999999798e-01
1.967999999999999972e+00 5.787069999999999714e-01 9.778100000000000680e-02 5.411699999999999844e-02 4.366400000000000142e-02 3.235129999999999950e-01
1.969500000000000028e+00 5.786689999999999889e-01 9.777600000000000180e-02 5.411099999999999938e-02 4.366400000000000142e-02 3.235549999999999815e-01
1.971000000000000085e+00 5.786320000000000352e-01 9.777099999999999680e-02 5.410600000000000132e-02 4.366500000000000242e-02 3.235970000000000235e-01
1.972499999999999920e+00 5.785949999999999704e-01 9.776600000000000568e-02 5.410100000000000325e-02 4.366500000000000242e-02 3.236390000000000100e-01
1.973999999999999977e+00 5.785569999999999879e-01 9.776100000000000068e-02 5.409599999999999825e-02 4.366500000000000242e-02 3.236809999999999965e-01
1.975500000000000034e+00 5.785200000000000342e-01 9.775599999999999568e-02 5.409100000000000019e-02 4.366600000000000342e-02 3.237240000000000117e-01
1.977000000000000091e+00 5.784829999999999695e-01 9.775200000000000555e-02 5.408600000000000213e-02 4.366600000000000342e-02 3.237650000000000250e-01
1.978499999999999925e+00 5.784460000000000157e-01 9.774700000000000055e-02 5.408000000000000307e-02 4.366600000000000342e-02 3.238070000000000115e-01
1.979999999999999982e+00 5.784089999999999510e-01 9.774199999999999555e-02 5.407499999999999807e-02 4.366600000000000342e-02 3.238489999999999980e-01
1.981500000000000039e+00 5.783719999999999972e-01 9.773700000000000443e-02 5.407000000000000001e-02 4.366699999999999748e-02 3.238909999999999845e-01
1.983000000000000096e+00 5.783350000000000435e-01 9.773199999999999943e-02 5.406500000000000195e-02 4.366699999999999748e-02 3.239330000000000265e-01
1.984499999999999931e+00 5.782979999999999787e-01 9.772699999999999443e-02 5.405999999999999694e-02 4.366699999999999748e-02 3.239739999999999842e-01
1.985999999999999988e+00 5.782620000000000537e-01 9.772300000000000431e-02 5.405499999999999888e-02 4.366799999999999848e-02 3.240160000000000262e-01
1.987500000000000044e+00 5.782249999999999890e-01 9.771799999999999931e-02 5.405000000000000082e-02 4.366799999999999848e-02 3.240569999999999840e-01
1.989000000000000101e+00 5.781880000000000353e-01 9.771299999999999430e-02 5.404500000000000276e-02 4.366799999999999848e-02 3.240990000000000260e-01
1.990499999999999936e+00 5.781519999999999992e-01 9.770800000000000318e-02 5.403999999999999776e-02 4.366899999999999948e-02 3.241399999999999837e-01
1.991999999999999993e+00 5.781150000000000455e-01 9.770299999999999818e-02 5.403499999999999970e-02 4.366899999999999948e-02 3.241809999999999969e-01
1.993500000000000050e+00 5.780790000000000095e-01 9.769899999999999418e-02 5.403000000000000164e-02 4.366899999999999948e-02 3.242229999999999834e-01
1.995000000000000107e+00 5.780419999999999447e-01 9.769400000000000306e-02 5.402400000000000257e-02 4.366899999999999948e-02 3.242639999999999967e-01
1.996499999999999941e+00 5.780060000000000198e-01 9.768899999999999806e-02 5.401899999999999757e-02 4.367000000000000048e-02 3.243050000000000099e-01
1.997999999999999998e+00 5.779699999999999838e-01 9.768400000000000694e-02 5.401399999999999951e-02 4.367000000000000048e-02 3.243460000000000232e-01
1.999500000000000055e+00 5.779330000000000300e-01 9.768000000000000294e-02 5.400900000000000145e-02 4.367000000000000048e-02 3.243869999999999809e-01
2.000999999999999890e+00 5.778969999999999940e-01 9.767499999999999793e-02 5.400400000000000339e-02 4.367100000000000148e-02 3.244279999999999942e-01
2.002499999999999947e+00 5.778609999999999580e-01 9.767000000000000681e-02 5.399899999999999839e-02 4.367100000000000148e-02 3.244690000000000074e-01
2.004000000000000004e+00 5.778250000000000330e-01 9.766500000000000181e-02 5.399400000000000033e-02 4.367100000000000148e-02 3.245100000000000207e-01
2.005500000000000060e+00 5.777889999999999970e-01 9.766099999999999781e-02 5.398900000000000227e-02 4.367100000000000148e-02 3.245500000000000052e-01
2.007000000000000117e+00 5.777529999999999610e-01 9.765600000000000669e-02 5.398399999999999727e-02 4.367200000000000248e-02 3.245910000000000184e-01
2.008500000000000174e+00 5.777170000000000361e-01 9.765100000000000169e-02 5.397899999999999920e-02 4.367200000000000248e-02 3.246319999999999761e-01
2.009999999999999787e+00 5.776810000000000000e-01 9.764599999999999669e-02 5.397400000000000114e-02 4.367200000000000248e-02 3.246720000000000161e-01
2.011499999999999844e+00 5.776459999999999928e-01 9.764200000000000657e-02 5.396900000000000308e-02 4.367299999999999655e-02 3.247129999999999739e-01
2.012999999999999901e+00 5.776099999999999568e-01 9.763700000000000156e-02 5.396399999999999808e-02 4.367299999999999655e-02 3.247530000000000139e-01
2.014499999999999957e+00 5.775740000000000318e-01 9.763199999999999656e-02 5.395900000000000002e-02 4.367299999999999655e-02 3.247929999999999984e-01
2.016000000000000014e+00 5.775390000000000246e-01 9.762800000000000644e-02 5.395400000000000196e-02 4.367299999999999655e-02 3.248340000000000116e-01
2.017500000000000071e+00 5.775029999999999886e-01 9.762300000000000144e-02 5.394899999999999696e-02 4.367399999999999755e-02 3.248739999999999961e-01
2.019000000000000128e+00 5.774679999999999813e-01 9.761799999999999644e-02 5.394399999999999890e-02 4.367399999999999755e-02 3.249139999999999806e-01
2.020500000000000185e+00 5.774319999999999453e-01 9.761400000000000632e-02 5.393900000000000083e-02 4.367399999999999755e-02 3.249540000000000206e-01
2.021999999999999797e+00 5.773970000000000491e-01 9.760900000000000132e-02 5.393400000000000277e-02 4.367499999999999855e-02 3.249940000000000051e-01
2.023499999999999854e+00 5.773610000000000131e-01 9.760399999999999632e-02 5.392899999999999777e-02 4.367499999999999855e-02 3.250339999999999896e-01
2.024999999999999911e+00 5.773260000000000058e-01 9.760000000000000620e-02 5.392500000000000071e-02 4.367499999999999855e-02 3.250739999999999741e-01
2.026499999999999968e+00 5.772909999999999986e-01 9.759500000000000119e-02 5.392000000000000265e-02 4.367499999999999855e-02 3.251140000000000141e-01
2.028000000000000025e+00 5.772559999999999913e-01 9.758999999999999619e-02 5.391499999999999765e-02 4.367599999999999955e-02 3.251539999999999986e-01
2.029500000000000082e+00 5.772209999999999841e-01 9.758600000000000607e-02 5.390999999999999959e-02 4.367599999999999955e-02 3.251939999999999831e-01
2.031000000000000139e+00 5.771859999999999769e-01 9.758100000000000107e-02 5.390500000000000153e-02 4.367599999999999955e-02 3.252329999999999943e-01
2.032500000000000195e+00 5.771509999999999696e-01 9.757699999999999707e-02 5.390000000000000346e-02 4.367700000000000055e-02 3.252729999999999788e-01
2.033999999999999808e+00 5.771159999999999624e-01 9.757200000000000595e-02 5.389499999999999846e-02 4.367700000000000055e-02 3.253119999999999901e-01
2.035499999999999865e+00 5.770809999999999551e-01 9.756700000000000095e-02 5.389000000000000040e-02 4.367700000000000055e-02 3.253519999999999746e-01
2.036999999999999922e+00 5.770459999999999479e-01 9.756299999999999695e-02 5.388500000000000234e-02 4.367700000000000055e-02 3.253909999999999858e-01
2.038499999999999979e+00 5.770110000000000516e-01 9.755800000000000582e-02 5.387999999999999734e-02 4.367800000000000155e-02 3.254310000000000258e-01
2.040000000000000036e+00 5.769760000000000444e-01 9.755400000000000182e-02 5.387600000000000028e-02 4.367800000000000155e-02 3.254699999999999815e-01
2.041500000000000092e+00 5.769419999999999549e-01 9.754899999999999682e-02 5.387100000000000222e-02 4.367800000000000155e-02 3.255089999999999928e-01
2.043000000000000149e+00 5.769069999999999476e-01 9.754400000000000570e-02 5.386599999999999722e-02 4.367900000000000255e-02 3.255480000000000040e-01
2.044500000000000206e+00 5.768729999999999691e-01 9.754000000000000170e-02 5.386099999999999915e-02 4.367900000000000255e-02 3.255879999999999885e-01
2.045999999999999819e+00 5.768379999999999619e-01 9.753499999999999670e-02 5.385600000000000109e-02 4.367900000000000255e-02 3.256269999999999998e-01
2.047499999999999876e+00 5.768039999999999834e-01 9.753100000000000658e-02 5.385100000000000303e-02 4.367900000000000255e-02 3.256660000000000110e-01
2.048999999999999932e+00 5.767689999999999761e-01 9.752600000000000158e-02 5.384599999999999803e-02 4.367999999999999661e-02 3.257050000000000223e-01
2.050499999999999989e+00 5.767349999999999977e-01 9.752199999999999758e-02 5.384200000000000097e-02 4.367999999999999661e-02 3.257430000000000048e-01
2.052000000000000046e+00 5.767010000000000192e-01 9.751700000000000645e-02 5.383700000000000291e-02 4.367999999999999661e-02 3.257820000000000160e-01
2.053500000000000103e+00 5.766660000000000119e-01 9.751300000000000245e-02 5.383199999999999791e-02 4.368099999999999761e-02 3.258210000000000273e-01
2.055000000000000160e+00 5.766320000000000334e-01 9.750799999999999745e-02 5.382699999999999985e-02 4.368099999999999761e-02 3.258599999999999830e-01
2.056500000000000217e+00 5.765980000000000549e-01 9.750399999999999345e-02 5.382200000000000178e-02 4.368099999999999761e-02 3.258980000000000210e-01
2.057999999999999829e+00 5.765639999999999654e-01 9.749900000000000233e-02 5.381799999999999778e-02 4.368099999999999761e-02 3.259369999999999767e-01
2.059499999999999886e+00 5.765299999999999869e-01 9.749399999999999733e-02 5.381299999999999972e-02 4.368199999999999861e-02 3.259759999999999880e-01
2.060999999999999943e+00 5.764960000000000084e-01 9.748999999999999333e-02 5.380800000000000166e-02 4.368199999999999861e-02 3.260140000000000260e-01
2.062500000000000000e+00 5.764620000000000299e-01 9.748500000000000221e-02 5.380299999999999666e-02 4.368199999999999861e-02 3.260520000000000085e-01
2.064000000000000057e+00 5.764280000000000515e-01 9.748099999999999821e-02 5.379799999999999860e-02 4.368299999999999961e-02 3.260910000000000197e-01
2.065500000000000114e+00 5.763939999999999619e-01 9.747699999999999421e-02 5.379400000000000154e-02 4.368299999999999961e-02 3.261290000000000022e-01
2.067000000000000171e+00 5.763610000000000122e-01 9.747200000000000308e-02 5.378899999999999654e-02 4.368299999999999961e-02 3.261669999999999847e-01
2.068499999999999783e+00 5.763270000000000337e-01 9.746799999999999908e-02 5.378399999999999848e-02 4.368299999999999961e-02 3.262059999999999960e-01
2.069999999999999840e+00 5.762930000000000552e-01 9.746299999999999408e-02 5.377900000000000041e-02 4.368400000000000061e-02 3.262439999999999785e-01
2.071499999999999897e+00 5.762599999999999945e-01 9.745900000000000396e-02 5.377500000000000335e-02 4.368400000000000061e-02 3.262820000000000165e-01
2.072999999999999954e+00 5.762260000000000160e-01 9.745399999999999896e-02 5.376999999999999835e-02 4.368400000000000061e-02 3.263199999999999990e-01
2.074500000000000011e+00 5.761920000000000375e-01 9.744999999999999496e-02 5.376500000000000029e-02 4.368400000000000061e-02 3.263579999999999814e-01
2.076000000000000068e+00 5.761589999999999767e-01 9.744500000000000384e-02 5.376100000000000323e-02 4.368500000000000161e-02 3.263960000000000194e-01
2.077500000000000124e+00 5.761260000000000270e-01 9.744099999999999984e-02 5.375599999999999823e-02 4.368500000000000161e-02 3.264340000000000019e-01
2.079000000000000181e+00 5.760920000000000485e-01 9.743599999999999484e-02 5.375100000000000017e-02 4.368500000000000161e-02 3.264710000000000112e-01
2.080499999999999794e+00 5.760589999999999877e-01 9.743200000000000471e-02 5.374600000000000211e-02 4.368600000000000261e-02 3.265089999999999937e-01
2.081999999999999851e+00 5.760260000000000380e-01 9.742800000000000071e-02 5.374199999999999811e-02 4.368600000000000261e-02 3.265469999999999762e-01
2.083499999999999908e+00 5.759919999999999485e-01 9.742299999999999571e-02 5.373700000000000004e-02 4.368600000000000261e-02 3.265839999999999854e-01
2.084999999999999964e+00 5.759589999999999987e-01 9.741900000000000559e-02 5.373200000000000198e-02 4.368600000000000261e-02 3.266220000000000234e-01
2.086500000000000021e+00 5.759260000000000490e-01 9.741400000000000059e-02 5.372799999999999798e-02 4.368699999999999667e-02 3.266589999999999772e-01
2.088000000000000078e+00 5.758929999999999882e-01 9.740999999999999659e-02 5.372299999999999992e-02 4.368699999999999667e-02 3.266970000000000152e-01
2.089500000000000135e+00 5.758600000000000385e-01 9.740600000000000647e-02 5.371800000000000186e-02 4.368699999999999667e-02 3.267340000000000244e-01
2.091000000000000192e+00 5.758269999999999778e-01 9.740100000000000147e-02 5.371399999999999786e-02 4.368799999999999767e-02 3.267720000000000069e-01
2.092499999999999805e+00 5.757940000000000280e-01 9.739699999999999747e-02 5.370899999999999980e-02 4.368799999999999767e-02 3.268090000000000162e-01
2.093999999999999861e+00 5.757609999999999673e-01 9.739200000000000634e-02 5.370400000000000174e-02 4.368799999999999767e-02 3.268460000000000254e-01
2.095499999999999918e+00 5.757290000000000463e-01 9.738800000000000234e-02 5.369999999999999774e-02 4.368799999999999767e-02 3.268829999999999791e-01
2.096999999999999975e+00 5.756959999999999855e-01 9.738399999999999834e-02 5.369499999999999967e-02 4.368899999999999867e-02 3.269199999999999884e-01
2.098500000000000032e+00 5.756630000000000358e-01 9.737899999999999334e-02 5.369000000000000161e-02 4.368899999999999867e-02 3.269580000000000264e-01
2.100000000000000089e+00 5.756299999999999750e-01 9.737500000000000322e-02 5.368599999999999761e-02 4.368899999999999867e-02 3.269949999999999801e-01
2.101500000000000146e+00 5.755980000000000540e-01 9.737099999999999922e-02 5.368099999999999955e-02 4.368899999999999867e-02 3.270319999999999894e-01
2.103000000000000203e+00 5.755649999999999933e-01 9.736599999999999422e-02 5.367700000000000249e-02 4.368999999999999967e-02 3.270680000000000254e-01
2.104499999999999815e+00 5.755329999999999613e-01 9.736200000000000410e-02 5.367199999999999749e-02 4.368999999999999967e-02 3.271049999999999791e-01
2.105999999999999872e+00 5.755000000000000115e-01 9.735800000000000010e-02 5.366699999999999943e-02 4.368999999999999967e-02 3.271419999999999884e-01
2.107499999999999929e+00 5.754679999999999795e-01 9.735299999999999510e-02 5.366300000000000237e-02 4.369100000000000067e-02 3.271789999999999976e-01
2.108999999999999986e+00 5.754359999999999475e-01 9.734900000000000497e-02 5.365799999999999736e-02 4.369100000000000067e-02 3.272149999999999781e-01
2.110500000000000043e+00 5.754029999999999978e-01 9.734500000000000097e-02 5.365400000000000030e-02 4.369100000000000067e-02 3.272519999999999873e-01
2.112000000000000099e+00 5.753709999999999658e-01 9.733999999999999597e-02 5.364900000000000224e-02 4.369100000000000067e-02 3.272889999999999966e-01
2.113500000000000156e+00 5.753390000000000448e-01 9.733600000000000585e-02 5.364399999999999724e-02 4.369200000000000167e-02 3.273249999999999771e-01
2.115000000000000213e+00 5.753070000000000128e-01 9.733200000000000185e-02 5.364000000000000018e-02 4.369200000000000167e-02 3.273619999999999863e-01
2.116499999999999826e+00 5.752749999999999808e-01 9.732699999999999685e-02 5.363500000000000212e-02 4.369200000000000167e-02 3.273980000000000223e-01
2.117999999999999883e+00 5.752420000000000311e-01 9.732300000000000673e-02 5.363099999999999812e-02 4.369300000000000267e-02 3.274340000000000028e-01
2.119499999999999940e+00 5.752099999999999991e-01 9.731900000000000273e-02 5.362600000000000006e-02 4.369300000000000267e-02 3.274710000000000121e-01
2.120999999999999996e+00 5.751779999999999671e-01 9.731499999999999873e-02 5.362200000000000299e-02 4.369300000000000267e-02 3.275069999999999926e-01
2.122500000000000053e+00 5.751469999999999638e-01 9.730999999999999373e-02 5.361699999999999799e-02 4.369300000000000267e-02 3.275429999999999731e-01
2.124000000000000110e+00 5.751150000000000428e-01 9.730600000000000360e-02 5.361199999999999993e-02 4.369399999999999673e-02 3.275790000000000091e-01
2.125500000000000167e+00 5.750830000000000108e-01 9.730199999999999960e-02 5.360800000000000287e-02 4.369399999999999673e-02 3.276149999999999896e-01
2.126999999999999780e+00 5.750509999999999788e-01 9.729799999999999560e-02 5.360299999999999787e-02 4.369399999999999673e-02 3.276510000000000256e-01
2.128499999999999837e+00 5.750189999999999468e-01 9.729300000000000448e-02 5.359900000000000081e-02 4.369399999999999673e-02 3.276870000000000061e-01
2.129999999999999893e+00 5.749880000000000546e-01 9.728900000000000048e-02 5.359400000000000275e-02 4.369499999999999773e-02 3.277229999999999865e-01
2.131499999999999950e+00 5.749560000000000226e-01 9.728499999999999648e-02 5.358999999999999875e-02 4.369499999999999773e-02 3.277590000000000225e-01
2.133000000000000007e+00 5.749239999999999906e-01 9.728100000000000636e-02 5.358500000000000069e-02 4.369499999999999773e-02 3.277950000000000030e-01
2.134500000000000064e+00 5.748929999999999874e-01 9.727600000000000136e-02 5.358099999999999669e-02 4.369599999999999873e-02 3.278309999999999835e-01
2.136000000000000121e+00 5.748609999999999554e-01 9.727199999999999736e-02 5.357599999999999862e-02 4.369599999999999873e-02 3.278670000000000195e-01
2.137500000000000178e+00 5.748299999999999521e-01 9.726799999999999335e-02 5.357200000000000156e-02 4.369599999999999873e-02 3.279020000000000268e-01
2.138999999999999790e+00 5.747980000000000311e-01 9.726400000000000323e-02 5.356699999999999656e-02 4.369599999999999873e-02 3.279380000000000073e-01
2.140499999999999847e+00 5.747670000000000279e-01 9.725999999999999923e-02 5.356299999999999950e-02 4.369699999999999973e-02 3.279730000000000145e-01
2.141999999999999904e+00 5.747360000000000246e-01 9.725499999999999423e-02 5.355800000000000144e-02 4.369699999999999973e-02 3.280089999999999950e-01
2.143499999999999961e+00 5.747050000000000214e-01 9.725100000000000411e-02 5.355399999999999744e-02 4.369699999999999973e-02 3.280440000000000023e-01
2.145000000000000018e+00 5.746729999999999894e-01 9.724700000000000011e-02 5.355000000000000038e-02 4.369699999999999973e-02 3.280799999999999828e-01
2.146500000000000075e+00 5.746419999999999861e-01 9.724299999999999611e-02 5.354500000000000232e-02 4.369800000000000073e-02 3.281149999999999900e-01
2.148000000000000131e+00 5.746109999999999829e-01 9.723900000000000599e-02 5.354099999999999832e-02 4.369800000000000073e-02 3.281499999999999972e-01
2.149500000000000188e+00 5.745799999999999796e-01 9.723400000000000098e-02 5.353600000000000025e-02 4.369800000000000073e-02 3.281859999999999777e-01
2.150999999999999801e+00 5.745489999999999764e-01 9.722999999999999698e-02 5.353200000000000319e-02 4.369800000000000073e-02 3.282209999999999850e-01
2.152499999999999858e+00 5.745179999999999731e-01 9.722600000000000686e-02 5.352699999999999819e-02 4.369900000000000173e-02 3.282559999999999922e-01
2.153999999999999915e+00 5.744869999999999699e-01 9.722200000000000286e-02 5.352300000000000113e-02 4.369900000000000173e-02 3.282909999999999995e-01
2.155499999999999972e+00 5.744559999999999667e-01 9.721799999999999886e-02 5.351800000000000307e-02 4.369900000000000173e-02 3.283260000000000067e-01
2.157000000000000028e+00 5.744249999999999634e-01 9.721399999999999486e-02 5.351399999999999907e-02 4.370000000000000273e-02 3.283610000000000140e-01
2.158500000000000085e+00 5.743939999999999602e-01 9.721000000000000474e-02 5.351000000000000201e-02 4.370000000000000273e-02 3.283960000000000212e-01
2.160000000000000142e+00 5.743639999999999857e-01 9.720499999999999974e-02 5.350499999999999701e-02 4.370000000000000273e-02 3.284309999999999730e-01
2.161500000000000199e+00 5.743329999999999824e-01 9.720099999999999574e-02 5.350099999999999995e-02 4.370000000000000273e-02 3.284659999999999802e-01
2.162999999999999812e+00 5.743019999999999792e-01 9.719700000000000562e-02 5.349600000000000188e-02 4.370099999999999679e-02 3.285009999999999875e-01
2.164499999999999869e+00 5.742720000000000047e-01 9.719300000000000161e-02 5.349199999999999788e-02 4.370099999999999679e-02 3.285350000000000215e-01
2.165999999999999925e+00 5.742410000000000014e-01 9.718899999999999761e-02 5.348800000000000082e-02 4.370099999999999679e-02 3.285699999999999732e-01
2.167499999999999982e+00 5.742099999999999982e-01 9.718499999999999361e-02 5.348300000000000276e-02 4.370099999999999679e-02 3.286049999999999804e-01
2.169000000000000039e+00 5.741800000000000237e-01 9.718100000000000349e-02 5.347899999999999876e-02 4.370199999999999779e-02 3.286390000000000144e-01
2.170500000000000096e+00 5.741500000000000492e-01 9.717699999999999949e-02 5.347500000000000170e-02 4.370199999999999779e-02 3.286740000000000217e-01
2.172000000000000153e+00 5.741190000000000460e-01 9.717199999999999449e-02 5.346999999999999670e-02 4.370199999999999779e-02 3.287080000000000002e-01
2.173500000000000210e+00 5.740889999999999604e-01 9.716800000000000437e-02 5.346599999999999964e-02 4.370299999999999879e-02 3.287430000000000074e-01
2.174999999999999822e+00 5.740579999999999572e-01 9.716400000000000037e-02 5.346200000000000258e-02 4.370299999999999879e-02 3.287769999999999859e-01
2.176499999999999879e+00 5.740279999999999827e-01 9.715999999999999637e-02 5.345699999999999757e-02 4.370299999999999879e-02 3.288119999999999932e-01
2.177999999999999936e+00 5.739980000000000082e-01 9.715600000000000624e-02 5.345300000000000051e-02 4.370299999999999879e-02 3.288460000000000272e-01
2.179499999999999993e+00 5.739680000000000337e-01 9.715200000000000224e-02 5.344800000000000245e-02 4.370399999999999979e-02 3.288800000000000057e-01
2.181000000000000050e+00 5.739379999999999482e-01 9.714799999999999824e-02 5.344399999999999845e-02 4.370399999999999979e-02 3.289139999999999842e-01
2.182500000000000107e+00 5.739079999999999737e-01 9.714399999999999424e-02 5.344000000000000139e-02 4.370399999999999979e-02 3.289480000000000182e-01
2.184000000000000163e+00 5.738779999999999992e-01 9.714000000000000412e-02 5.343599999999999739e-02 4.370399999999999979e-02 3.289830000000000254e-01
2.185500000000000220e+00 5.738480000000000247e-01 9.713600000000000012e-02 5.343099999999999933e-02 4.370500000000000079e-02 3.290170000000000039e-01
2.186999999999999833e+00 5.738180000000000502e-01 9.713199999999999612e-02 5.342700000000000227e-02 4.370500000000000079e-02 3.290509999999999824e-01
2.188499999999999890e+00 5.737879999999999647e-01 9.712800000000000600e-02 5.342299999999999827e-02 4.370500000000000079e-02 3.290850000000000164e-01
2.189999999999999947e+00 5.737579999999999902e-01 9.712400000000000200e-02 5.341800000000000020e-02 4.370600000000000179e-02 3.291180000000000216e-01
2.191500000000000004e+00 5.737280000000000157e-01 9.711999999999999800e-02 5.341400000000000314e-02 4.370600000000000179e-02 3.291520000000000001e-01
2.193000000000000060e+00 5.736980000000000413e-01 9.711599999999999400e-02 5.340999999999999914e-02 4.370600000000000179e-02 3.291859999999999786e-01
2.194500000000000117e+00 5.736679999999999557e-01 9.711200000000000387e-02 5.340500000000000108e-02 4.370600000000000179e-02 3.292200000000000126e-01
2.196000000000000174e+00 5.736390000000000100e-01 9.710799999999999987e-02 5.340099999999999708e-02 4.370700000000000279e-02 3.292539999999999911e-01
2.197499999999999787e+00 5.736090000000000355e-01 9.710399999999999587e-02 5.339700000000000002e-02 4.370700000000000279e-02 3.292869999999999964e-01
2.198999999999999844e+00 5.735789999999999500e-01 9.710000000000000575e-02 5.339300000000000296e-02 4.370700000000000279e-02 3.293209999999999749e-01
2.200499999999999901e+00 5.735500000000000043e-01 9.709600000000000175e-02 5.338799999999999796e-02 4.370700000000000279e-02 3.293539999999999801e-01
2.201999999999999957e+00 5.735200000000000298e-01 9.709199999999999775e-02 5.338400000000000090e-02 4.370799999999999685e-02 3.293880000000000141e-01
2.203500000000000014e+00 5.734909999999999730e-01 9.708799999999999375e-02 5.337999999999999690e-02 4.370799999999999685e-02 3.294210000000000194e-01
2.205000000000000071e+00 5.734609999999999985e-01 9.708400000000000363e-02 5.337599999999999983e-02 4.370799999999999685e-02 3.294549999999999979e-01
2.206500000000000128e+00 5.734320000000000528e-01 9.707999999999999963e-02 5.337100000000000177e-02 4.370799999999999685e-02 3.294880000000000031e-01
2.208000000000000185e+00 5.734029999999999960e-01 9.707599999999999563e-02 5.336699999999999777e-02 4.370899999999999785e-02 3.295219999999999816e-01
2.209499999999999797e+00 5.733730000000000215e-01 9.707200000000000550e-02 5.336300000000000071e-02 4.370899999999999785e-02 3.295549999999999868e-01
2.210999999999999854e+00 5.733439999999999648e-01 9.706800000000000150e-02 5.335899999999999671e-02 4.370899999999999785e-02 3.295879999999999921e-01
2.212499999999999911e+00 5.733150000000000190e-01 9.706399999999999750e-02 5.335399999999999865e-02 4.370999999999999885e-02 3.296209999999999973e-01
2.213999999999999968e+00 5.732859999999999623e-01 9.705999999999999350e-02 5.335000000000000159e-02 4.370999999999999885e-02 3.296540000000000026e-01
2.215500000000000025e+00 5.732559999999999878e-01 9.705600000000000338e-02 5.334599999999999759e-02 4.370999999999999885e-02 3.296870000000000078e-01
2.217000000000000082e+00 5.732270000000000421e-01 9.705199999999999938e-02 5.334200000000000053e-02 4.370999999999999885e-02 3.297209999999999863e-01
2.218500000000000139e+00 5.731979999999999853e-01 9.704799999999999538e-02 5.333800000000000346e-02 4.371099999999999985e-02 3.297539999999999916e-01
2.220000000000000195e+00 5.731690000000000396e-01 9.704400000000000526e-02 5.333299999999999846e-02 4.371099999999999985e-02 3.297860000000000236e-01
2.221499999999999808e+00 5.731399999999999828e-01 9.704000000000000126e-02 5.332900000000000140e-02 4.371099999999999985e-02 3.298189999999999733e-01
2.222999999999999865e+00 5.731110000000000371e-01 9.703599999999999726e-02 5.332499999999999740e-02 4.371099999999999985e-02 3.298519999999999786e-01
2.224499999999999922e+00 5.730819999999999803e-01 9.703299999999999426e-02 5.332100000000000034e-02 4.371200000000000085e-02 3.298849999999999838e-01
2.225999999999999979e+00 5.730539999999999523e-01 9.702900000000000413e-02 5.331700000000000328e-02 4.371200000000000085e-02 3.299179999999999890e-01
2.227500000000000036e+00 5.730250000000000066e-01 9.702500000000000013e-02 5.331299999999999928e-02 4.371200000000000085e-02 3.299509999999999943e-01
2.229000000000000092e+00 5.729959999999999498e-01 9.702099999999999613e-02 5.330800000000000122e-02 4.371200000000000085e-02 3.299830000000000263e-01
2.230500000000000149e+00 5.729670000000000041e-01 9.701700000000000601e-02 5.330399999999999722e-02 4.371300000000000185e-02 3.300159999999999760e-01
2.232000000000000206e+00 5.729389999999999761e-01 9.701300000000000201e-02 5.330000000000000016e-02 4.371300000000000185e-02 3.300480000000000080e-01
2.233499999999999819e+00 5.729100000000000303e-01 9.700899999999999801e-02 5.329600000000000309e-02 4.371300000000000185e-02 3.300810000000000133e-01
2.234999999999999876e+00 5.728809999999999736e-01 9.700499999999999401e-02 5.329199999999999909e-02 4.371300000000000185e-02 3.301129999999999898e-01
2.236499999999999932e+00 5.728529999999999456e-01 9.700100000000000389e-02 5.328800000000000203e-02 4.371400000000000285e-02 3.301459999999999950e-01
2.237999999999999989e+00 5.728239999999999998e-01 9.699699999999999989e-02 5.328299999999999703e-02 4.371400000000000285e-02 3.301780000000000270e-01
2.239500000000000046e+00 5.727959999999999718e-01 9.699399999999999689e-02 5.327899999999999997e-02 4.371400000000000285e-02 3.302109999999999768e-01
2.241000000000000103e+00 5.727670000000000261e-01 9.699000000000000676e-02 5.327500000000000291e-02 4.371499999999999692e-02 3.302430000000000088e-01
2.242500000000000160e+00 5.727389999999999981e-01 9.698600000000000276e-02 5.327099999999999891e-02 4.371499999999999692e-02 3.302749999999999853e-01
2.244000000000000217e+00 5.727100000000000524e-01 9.698199999999999876e-02 5.326700000000000185e-02 4.371499999999999692e-02 3.303070000000000173e-01
2.245499999999999829e+00 5.726820000000000244e-01 9.697799999999999476e-02 5.326299999999999785e-02 4.371499999999999692e-02 3.303400000000000225e-01
2.246999999999999886e+00 5.726539999999999964e-01 9.697400000000000464e-02 5.325900000000000079e-02 4.371599999999999792e-02 3.303719999999999990e-01
2.248499999999999943e+00 5.726259999999999684e-01 9.697100000000000164e-02 5.325499999999999678e-02 4.371599999999999792e-02 3.304039999999999755e-01
2.250000000000000000e+00 5.725970000000000226e-01 9.696699999999999764e-02 5.325099999999999972e-02 4.371599999999999792e-02 3.304360000000000075e-01
2.251500000000000057e+00 5.725689999999999946e-01 9.696299999999999364e-02 5.324600000000000166e-02 4.371599999999999792e-02 3.304679999999999840e-01
2.253000000000000114e+00 5.725409999999999666e-01 9.695900000000000352e-02 5.324199999999999766e-02 4.371699999999999892e-02 3.305000000000000160e-01
2.254500000000000171e+00 5.725130000000000496e-01 9.695499999999999952e-02 5.323800000000000060e-02 4.371699999999999892e-02 3.305319999999999925e-01
2.255999999999999783e+00 5.724850000000000216e-01 9.695099999999999552e-02 5.323399999999999660e-02 4.371699999999999892e-02 3.305640000000000245e-01
2.257499999999999840e+00 5.724569999999999936e-01 9.694800000000000639e-02 5.322999999999999954e-02 4.371699999999999892e-02 3.305950000000000277e-01
2.258999999999999897e+00 5.724289999999999656e-01 9.694400000000000239e-02 5.322600000000000248e-02 4.371799999999999992e-02 3.306270000000000042e-01
2.260499999999999954e+00 5.724010000000000487e-01 9.693999999999999839e-02 5.322199999999999848e-02 4.371799999999999992e-02 3.306589999999999807e-01
2.262000000000000011e+00 5.723730000000000206e-01 9.693599999999999439e-02 5.321800000000000141e-02 4.371799999999999992e-02 3.306910000000000127e-01
2.263500000000000068e+00 5.723449999999999926e-01 9.693200000000000427e-02 5.321399999999999741e-02 4.371900000000000092e-02 3.307220000000000160e-01
2.265000000000000124e+00 5.723169999999999646e-01 9.692900000000000127e-02 5.321000000000000035e-02 4.371900000000000092e-02 3.307539999999999925e-01
2.266500000000000181e+00 5.722899999999999654e-01 9.692499999999999727e-02 5.320600000000000329e-02 4.371900000000000092e-02 3.307849999999999957e-01
2.267999999999999794e+00 5.722620000000000484e-01 9.692099999999999327e-02 5.320199999999999929e-02 4.371900000000000092e-02 3.308170000000000277e-01
2.269499999999999851e+00 5.722340000000000204e-01 9.691700000000000315e-02 5.319800000000000223e-02 4.372000000000000192e-02 3.308479999999999754e-01
2.270999999999999908e+00 5.722070000000000212e-01 9.691400000000000015e-02 5.319399999999999823e-02 4.372000000000000192e-02 3.308800000000000074e-01
2.272499999999999964e+00 5.721789999999999932e-01 9.690999999999999615e-02 5.319000000000000117e-02 4.372000000000000192e-02 3.309110000000000107e-01
2.274000000000000021e+00 5.721509999999999652e-01 9.690600000000000602e-02 5.318599999999999717e-02 4.372000000000000192e-02 3.309429999999999872e-01
2.275500000000000078e+00 5.721239999999999659e-01 9.690200000000000202e-02 5.318200000000000011e-02 4.372100000000000292e-02 3.309739999999999904e-01
2.277000000000000135e+00 5.720960000000000489e-01 9.689899999999999902e-02 5.317800000000000304e-02 4.372100000000000292e-02 3.310049999999999937e-01
2.278500000000000192e+00 5.720690000000000497e-01 9.689499999999999502e-02 5.317399999999999904e-02 4.372100000000000292e-02 3.310359999999999969e-01
2.279999999999999805e+00 5.720410000000000217e-01 9.689100000000000490e-02 5.317000000000000198e-02 4.372100000000000292e-02 3.310670000000000002e-01
2.281499999999999861e+00 5.720140000000000224e-01 9.688700000000000090e-02 5.316599999999999798e-02 4.372199999999999698e-02 3.310989999999999767e-01
2.282999999999999918e+00 5.719870000000000232e-01 9.688399999999999790e-02 5.316200000000000092e-02 4.372199999999999698e-02 3.311299999999999799e-01
2.284499999999999975e+00 5.719589999999999952e-01 9.687999999999999390e-02 5.315799999999999692e-02 4.372199999999999698e-02 3.311609999999999832e-01
2.286000000000000032e+00 5.719319999999999959e-01 9.687600000000000378e-02 5.315399999999999986e-02 4.372199999999999698e-02 3.311919999999999864e-01
2.287500000000000089e+00 5.719049999999999967e-01 9.687199999999999978e-02 5.315000000000000280e-02 4.372299999999999798e-02 3.312229999999999897e-01
2.289000000000000146e+00 5.718779999999999974e-01 9.686899999999999678e-02 5.314599999999999880e-02 4.372299999999999798e-02 3.312530000000000197e-01
2.290500000000000203e+00 5.718509999999999982e-01 9.686500000000000665e-02 5.314200000000000174e-02 4.372299999999999798e-02 3.312840000000000229e-01
2.291999999999999815e+00 5.718229999999999702e-01 9.686100000000000265e-02 5.313799999999999774e-02 4.372399999999999898e-02 3.313150000000000261e-01
2.293499999999999872e+00 5.717959999999999710e-01 9.685799999999999965e-02 5.313400000000000067e-02 4.372399999999999898e-02 3.313459999999999739e-01
2.294999999999999929e+00 5.717689999999999717e-01 9.685399999999999565e-02 5.312999999999999667e-02 4.372399999999999898e-02 3.313769999999999771e-01
2.296499999999999986e+00 5.717419999999999725e-01 9.685000000000000553e-02 5.312599999999999961e-02 4.372399999999999898e-02 3.314070000000000071e-01
2.298000000000000043e+00 5.717149999999999732e-01 9.684700000000000253e-02 5.312200000000000255e-02 4.372499999999999998e-02 3.314380000000000104e-01
2.299500000000000099e+00 5.716879999999999740e-01 9.684299999999999853e-02 5.311799999999999855e-02 4.372499999999999998e-02 3.314690000000000136e-01
2.301000000000000156e+00 5.716620000000000035e-01 9.683899999999999453e-02 5.311400000000000149e-02 4.372499999999999998e-02 3.314989999999999881e-01
2.302500000000000213e+00 5.716350000000000042e-01 9.683600000000000541e-02 5.310999999999999749e-02 4.372499999999999998e-02 3.315299999999999914e-01
2.303999999999999826e+00 5.716080000000000050e-01 9.683200000000000141e-02 5.310600000000000043e-02 4.372600000000000098e-02 3.315600000000000214e-01
2.305499999999999883e+00 5.715810000000000057e-01 9.682799999999999740e-02 5.310200000000000337e-02 4.372600000000000098e-02 3.315910000000000246e-01
2.306999999999999940e+00 5.715540000000000065e-01 9.682499999999999440e-02 5.309799999999999937e-02 4.372600000000000098e-02 3.316209999999999991e-01
2.308499999999999996e+00 5.715280000000000360e-01 9.682100000000000428e-02 5.309500000000000330e-02 4.372600000000000098e-02 3.316509999999999736e-01
2.310000000000000053e+00 5.715010000000000367e-01 9.681700000000000028e-02 5.309099999999999930e-02 4.372700000000000198e-02 3.316819999999999768e-01
2.311500000000000110e+00 5.714740000000000375e-01 9.681399999999999728e-02 5.308700000000000224e-02 4.372700000000000198e-02 3.317120000000000068e-01
2.313000000000000167e+00 5.714479999999999560e-01 9.680999999999999328e-02 5.308299999999999824e-02 4.372700000000000198e-02 3.317419999999999813e-01
2.314499999999999780e+00 5.714209999999999567e-01 9.680600000000000316e-02 5.307900000000000118e-02 4.372700000000000198e-02 3.317720000000000113e-01
2.315999999999999837e+00 5.713949999999999863e-01 9.680300000000000016e-02 5.307499999999999718e-02 4.372800000000000298e-02 3.318030000000000146e-01
2.317499999999999893e+00 5.713679999999999870e-01 9.679899999999999616e-02 5.307100000000000012e-02 4.372800000000000298e-02 3.318329999999999891e-01
2.318999999999999950e+00 5.713420000000000165e-01 9.679599999999999316e-02 5.306700000000000306e-02 4.372800000000000298e-02 3.318630000000000191e-01
2.320500000000000007e+00 5.713150000000000173e-01 9.679200000000000303e-02 5.306299999999999906e-02 4.372800000000000298e-02 3.318929999999999936e-01
2.322000000000000064e+00 5.712890000000000468e-01 9.678799999999999903e-02 5.306000000000000300e-02 4.372899999999999704e-02 3.319230000000000236e-01
2.323500000000000121e+00 5.712629999999999653e-01 9.678499999999999603e-02 5.305599999999999900e-02 4.372899999999999704e-02 3.319529999999999981e-01
2.325000000000000178e+00 5.712359999999999660e-01 9.678100000000000591e-02 5.305200000000000193e-02 4.372899999999999704e-02 3.319829999999999726e-01
2.326499999999999790e+00 5.712099999999999955e-01 9.677800000000000291e-02 5.304799999999999793e-02 4.372999999999999804e-02 3.320130000000000026e-01
2.327999999999999847e+00 5.711840000000000250e-01 9.677399999999999891e-02 5.304400000000000087e-02 4.372999999999999804e-02 3.320420000000000038e-01
2.329499999999999904e+00 5.711570000000000258e-01 9.676999999999999491e-02 5.303999999999999687e-02 4.372999999999999804e-02 3.320719999999999783e-01
2.330999999999999961e+00 5.711310000000000553e-01 9.676700000000000579e-02 5.303599999999999981e-02 4.372999999999999804e-02 3.321020000000000083e-01
2.332500000000000018e+00 5.711049999999999738e-01 9.676300000000000179e-02 5.303299999999999681e-02 4.373099999999999904e-02 3.321319999999999828e-01
2.334000000000000075e+00 5.710790000000000033e-01 9.675999999999999879e-02 5.302899999999999975e-02 4.373099999999999904e-02 3.321609999999999840e-01
2.335500000000000131e+00 5.710530000000000328e-01 9.675599999999999479e-02 5.302500000000000269e-02 4.373099999999999904e-02 3.321910000000000140e-01
2.337000000000000188e+00 5.710269999999999513e-01 9.675200000000000466e-02 5.302099999999999869e-02 4.373099999999999904e-02 3.322209999999999885e-01
2.338499999999999801e+00 5.710009999999999808e-01 9.674900000000000166e-02 5.301700000000000162e-02 4.373200000000000004e-02 3.322499999999999898e-01
2.339999999999999858e+00 5.709750000000000103e-01 9.674499999999999766e-02 5.301299999999999762e-02 4.373200000000000004e-02 3.322800000000000198e-01
2.341499999999999915e+00 5.709490000000000398e-01 9.674199999999999466e-02 5.301000000000000156e-02 4.373200000000000004e-02 3.323090000000000210e-01
2.342999999999999972e+00 5.709229999999999583e-01 9.673800000000000454e-02 5.300599999999999756e-02 4.373200000000000004e-02 3.323380000000000223e-01
2.344500000000000028e+00 5.708969999999999878e-01 9.673500000000000154e-02 5.300200000000000050e-02 4.373300000000000104e-02 3.323679999999999968e-01
2.346000000000000085e+00 5.708720000000000461e-01 9.673099999999999754e-02 5.299800000000000344e-02 4.373300000000000104e-02 3.323969999999999980e-01
2.347500000000000142e+00 5.708459999999999646e-01 9.672799999999999454e-02 5.299399999999999944e-02 4.373300000000000104e-02 3.324269999999999725e-01
2.349000000000000199e+00 5.708199999999999941e-01 9.672400000000000442e-02 5.299100000000000338e-02 4.373300000000000104e-02 3.324559999999999738e-01
2.350499999999999812e+00 5.707940000000000236e-01 9.672100000000000142e-02 5.298699999999999938e-02 4.373400000000000204e-02 3.324849999999999750e-01
2.351999999999999869e+00 5.707689999999999708e-01 9.671699999999999742e-02 5.298300000000000232e-02 4.373400000000000204e-02 3.325139999999999763e-01
2.353499999999999925e+00 5.707430000000000003e-01 9.671399999999999442e-02 5.297899999999999832e-02 4.373400000000000204e-02 3.325429999999999775e-01
2.354999999999999982e+00 5.707170000000000298e-01 9.671000000000000429e-02 5.297600000000000225e-02 4.373400000000000204e-02 3.325719999999999787e-01
2.356500000000000039e+00 5.706919999999999771e-01 9.670700000000000129e-02 5.297199999999999825e-02 4.373500000000000304e-02 3.326020000000000088e-01
2.358000000000000096e+00 5.706660000000000066e-01 9.670299999999999729e-02 5.296800000000000119e-02 4.373500000000000304e-02 3.326310000000000100e-01
2.359500000000000153e+00 5.706409999999999538e-01 9.669999999999999429e-02 5.296399999999999719e-02 4.373500000000000304e-02 3.326600000000000112e-01
2.361000000000000210e+00 5.706149999999999833e-01 9.669600000000000417e-02 5.296100000000000113e-02 4.373599999999999710e-02 3.326890000000000125e-01
2.362499999999999822e+00 5.705900000000000416e-01 9.669300000000000117e-02 5.295699999999999713e-02 4.373599999999999710e-02 3.327169999999999850e-01
2.363999999999999879e+00 5.705649999999999888e-01 9.668899999999999717e-02 5.295300000000000007e-02 4.373599999999999710e-02 3.327459999999999862e-01
2.365499999999999936e+00 5.705390000000000184e-01 9.668599999999999417e-02 5.294900000000000301e-02 4.373599999999999710e-02 3.327749999999999875e-01
2.366999999999999993e+00 5.705139999999999656e-01 9.668200000000000405e-02 5.294600000000000001e-02 4.373699999999999810e-02 3.328039999999999887e-01
2.368500000000000050e+00 5.704890000000000239e-01 9.667900000000000105e-02 5.294200000000000295e-02 4.373699999999999810e-02 3.328329999999999900e-01
2.370000000000000107e+00 5.704630000000000534e-01 9.667499999999999705e-02 5.293799999999999895e-02 4.373699999999999810e-02 3.328610000000000180e-01
2.371500000000000163e+00 5.704380000000000006e-01 9.667199999999999405e-02 5.293400000000000188e-02 4.373699999999999810e-02 3.328900000000000192e-01
2.373000000000000220e+00 5.704129999999999479e-01 9.666800000000000392e-02 5.293099999999999888e-02 4.373799999999999910e-02 3.329190000000000205e-01
2.374499999999999833e+00 5.703880000000000061e-01 9.666500000000000092e-02 5.292700000000000182e-02 4.373799999999999910e-02 3.329469999999999930e-01
2.375999999999999890e+00 5.703629999999999534e-01 9.666099999999999692e-02 5.292299999999999782e-02 4.373799999999999910e-02 3.329759999999999942e-01
2.377499999999999947e+00 5.703380000000000116e-01 9.665799999999999392e-02 5.291900000000000076e-02 4.373799999999999910e-02 3.330049999999999955e-01
2.379000000000000004e+00 5.703129999999999589e-01 9.665400000000000380e-02 5.291599999999999776e-02 4.373900000000000010e-02 3.330330000000000235e-01
2.380500000000000060e+00 5.702880000000000171e-01 9.665100000000000080e-02 5.291200000000000070e-02 4.373900000000000010e-02 3.330620000000000247e-01
2.382000000000000117e+00 5.702629999999999644e-01 9.664799999999999780e-02 5.290799999999999670e-02 4.373900000000000010e-02 3.330899999999999972e-01
2.383500000000000174e+00 5.702380000000000226e-01 9.664399999999999380e-02 5.290500000000000064e-02 4.373900000000000010e-02 3.331180000000000252e-01
2.384999999999999787e+00 5.702129999999999699e-01 9.664100000000000468e-02 5.290099999999999664e-02 4.374000000000000110e-02 3.331470000000000264e-01
2.386499999999999844e+00 5.701880000000000281e-01 9.663700000000000068e-02 5.289699999999999958e-02 4.374000000000000110e-02 3.331749999999999989e-01
2.387999999999999901e+00 5.701629999999999754e-01 9.663399999999999768e-02 5.289399999999999658e-02 4.374000000000000110e-02 3.332030000000000269e-01
2.389499999999999957e+00 5.701380000000000337e-01 9.662999999999999368e-02 5.288999999999999951e-02 4.374000000000000110e-02 3.332309999999999994e-01
2.391000000000000014e+00 5.701129999999999809e-01 9.662700000000000455e-02 5.288600000000000245e-02 4.374100000000000210e-02 3.332600000000000007e-01
2.392500000000000071e+00 5.700889999999999569e-01 9.662400000000000155e-02 5.288299999999999945e-02 4.374100000000000210e-02 3.332879999999999732e-01
2.394000000000000128e+00 5.700640000000000152e-01 9.661999999999999755e-02 5.287900000000000239e-02 4.374100000000000210e-02 3.333160000000000012e-01
2.395500000000000185e+00 5.700389999999999624e-01 9.661699999999999455e-02 5.287499999999999839e-02 4.374100000000000210e-02 3.333439999999999737e-01
2.396999999999999797e+00 5.700140000000000207e-01 9.661300000000000443e-02 5.287200000000000233e-02 4.374200000000000310e-02 3.333720000000000017e-01
2.398499999999999854e+00 5.699899999999999967e-01 9.661000000000000143e-02 5.286799999999999833e-02 4.374200000000000310e-02 3.333999999999999742e-01
2.399999999999999911e+00 5.699650000000000549e-01 9.660699999999999843e-02 5.286400000000000127e-02 4.374200000000000310e-02 3.334280000000000022e-01
2.401499999999999968e+00 5.699410000000000309e-01 9.660299999999999443e-02 5.286099999999999827e-02 4.374299999999999716e-02 3.334559999999999746e-01
2.403000000000000025e+00 5.699159999999999782e-01 9.660000000000000531e-02 5.285700000000000121e-02 4.374299999999999716e-02 3.334840000000000027e-01
2.404500000000000082e+00 5.698919999999999542e-01 9.659600000000000131e-02 5.285299999999999720e-02 4.374299999999999716e-02 3.335119999999999751e-01
2.406000000000000139e+00 5.698670000000000124e-01 9.659299999999999831e-02 5.285000000000000114e-02 4.374299999999999716e-02 3.335400000000000031e-01
2.407500000000000195e+00 5.698429999999999884e-01 9.658999999999999531e-02 5.284599999999999714e-02 4.374399999999999816e-02 3.335670000000000024e-01
2.408999999999999808e+00 5.698180000000000467e-01 9.658600000000000518e-02 5.284300000000000108e-02 4.374399999999999816e-02 3.335949999999999749e-01
2.410499999999999865e+00 5.697940000000000227e-01 9.658300000000000218e-02 5.283899999999999708e-02 4.374399999999999816e-02 3.336230000000000029e-01
2.411999999999999922e+00 5.697699999999999987e-01 9.657999999999999918e-02 5.283500000000000002e-02 4.374399999999999816e-02 3.336509999999999754e-01
2.413499999999999979e+00 5.697449999999999459e-01 9.657599999999999518e-02 5.283199999999999702e-02 4.374499999999999916e-02 3.336779999999999746e-01
2.415000000000000036e+00 5.697210000000000329e-01 9.657300000000000606e-02 5.282799999999999996e-02 4.374499999999999916e-02 3.337060000000000026e-01
2.416500000000000092e+00 5.696970000000000089e-01 9.657000000000000306e-02 5.282499999999999696e-02 4.374499999999999916e-02 3.337330000000000019e-01
2.418000000000000149e+00 5.696729999999999849e-01 9.656599999999999906e-02 5.282099999999999990e-02 4.374499999999999916e-02 3.337609999999999744e-01
2.419500000000000206e+00 5.696489999999999609e-01 9.656299999999999606e-02 5.281700000000000284e-02 4.374600000000000016e-02 3.337890000000000024e-01
2.420999999999999819e+00 5.696240000000000192e-01 9.656000000000000694e-02 5.281399999999999983e-02 4.374600000000000016e-02 3.338160000000000016e-01
2.422499999999999876e+00 5.695999999999999952e-01 9.655600000000000294e-02 5.281000000000000277e-02 4.374600000000000016e-02 3.338430000000000009e-01
2.423999999999999932e+00 5.695759999999999712e-01 9.655299999999999994e-02 5.280699999999999977e-02 4.374600000000000016e-02 3.338709999999999734e-01
2.425499999999999989e+00 5.695519999999999472e-01 9.654999999999999694e-02 5.280300000000000271e-02 4.374700000000000116e-02 3.338979999999999726e-01
2.427000000000000046e+00 5.695280000000000342e-01 9.654600000000000681e-02 5.279899999999999871e-02 4.374700000000000116e-02 3.339250000000000274e-01
2.428500000000000103e+00 5.695040000000000102e-01 9.654300000000000381e-02 5.279600000000000265e-02 4.374700000000000116e-02 3.339529999999999998e-01
2.430000000000000160e+00 5.694799999999999862e-01 9.654000000000000081e-02 5.279199999999999865e-02 4.374700000000000116e-02 3.339799999999999991e-01
2.431500000000000217e+00 5.694559999999999622e-01 9.653599999999999681e-02 5.278900000000000259e-02 4.374800000000000216e-02 3.340069999999999983e-01
2.432999999999999829e+00 5.694320000000000492e-01 9.653299999999999381e-02 5.278499999999999859e-02 4.374800000000000216e-02 3.340339999999999976e-01
2.434499999999999886e+00 5.694090000000000540e-01 9.653000000000000469e-02 5.278200000000000253e-02 4.374800000000000216e-02 3.340620000000000256e-01
2.435999999999999943e+00 5.693850000000000300e-01 9.652700000000000169e-02 5.277799999999999853e-02 4.374800000000000216e-02 3.340890000000000248e-01
2.437500000000000000e+00 5.693610000000000060e-01 9.652299999999999769e-02 5.277500000000000246e-02 4.374900000000000316e-02 3.341160000000000241e-01
2.439000000000000057e+00 5.693369999999999820e-01 9.651999999999999469e-02 5.277099999999999846e-02 4.374900000000000316e-02 3.341430000000000233e-01
2.440500000000000114e+00 5.693129999999999580e-01 9.651700000000000557e-02 5.276700000000000140e-02 4.374900000000000316e-02 3.341700000000000226e-01
2.442000000000000171e+00 5.692899999999999627e-01 9.651300000000000157e-02 5.276399999999999840e-02 4.374900000000000316e-02 3.341970000000000218e-01
2.443499999999999783e+00 5.692660000000000498e-01 9.650999999999999857e-02 5.276000000000000134e-02 4.374999999999999722e-02 3.342240000000000211e-01
2.444999999999999840e+00 5.692420000000000258e-01 9.650699999999999557e-02 5.275699999999999834e-02 4.374999999999999722e-02 3.342510000000000203e-01
2.446499999999999897e+00 5.692190000000000305e-01 9.650400000000000644e-02 5.275300000000000128e-02 4.374999999999999722e-02 3.342780000000000196e-01
2.447999999999999954e+00 5.691950000000000065e-01 9.650000000000000244e-02 5.274999999999999828e-02 4.375099999999999822e-02 3.343039999999999901e-01
2.449500000000000011e+00 5.691720000000000113e-01 9.649699999999999944e-02 5.274600000000000122e-02 4.375099999999999822e-02 3.343309999999999893e-01
2.451000000000000068e+00 5.691479999999999873e-01 9.649399999999999644e-02 5.274299999999999822e-02 4.375099999999999822e-02 3.343579999999999885e-01
2.452500000000000124e+00 5.691249999999999920e-01 9.649099999999999344e-02 5.273900000000000116e-02 4.375099999999999822e-02 3.343849999999999878e-01
2.454000000000000181e+00 5.691009999999999680e-01 9.648700000000000332e-02 5.273599999999999816e-02 4.375199999999999922e-02 3.344110000000000138e-01
2.455499999999999794e+00 5.690779999999999728e-01 9.648400000000000032e-02 5.273200000000000109e-02 4.375199999999999922e-02 3.344380000000000130e-01
2.456999999999999851e+00 5.690539999999999488e-01 9.648099999999999732e-02 5.272899999999999809e-02 4.375199999999999922e-02 3.344650000000000123e-01
2.458499999999999908e+00 5.690309999999999535e-01 9.647799999999999432e-02 5.272500000000000103e-02 4.375199999999999922e-02 3.344909999999999828e-01
2.459999999999999964e+00 5.690079999999999583e-01 9.647400000000000420e-02 5.272199999999999803e-02 4.375300000000000022e-02 3.345179999999999820e-01
2.461500000000000021e+00 5.689840000000000453e-01 9.647100000000000120e-02 5.271800000000000097e-02 4.375300000000000022e-02 3.345440000000000080e-01
2.463000000000000078e+00 5.689610000000000500e-01 9.646799999999999820e-02 5.271499999999999797e-02 4.375300000000000022e-02 3.345710000000000073e-01
2.464500000000000135e+00 5.689380000000000548e-01 9.646499999999999519e-02 5.271100000000000091e-02 4.375300000000000022e-02 3.345969999999999778e-01
2.466000000000000192e+00 5.689149999999999485e-01 9.646200000000000607e-02 5.270799999999999791e-02 4.375400000000000122e-02 3.346239999999999770e-01
2.467499999999999805e+00 5.688919999999999533e-01 9.645800000000000207e-02 5.270400000000000085e-02 4.375400000000000122e-02 3.346500000000000030e-01
2.468999999999999861e+00 5.688680000000000403e-01 9.645499999999999907e-02 5.270099999999999785e-02 4.375400000000000122e-02 3.346759999999999735e-01
2.470499999999999918e+00 5.688450000000000450e-01 9.645199999999999607e-02 5.269800000000000179e-02 4.375400000000000122e-02 3.347029999999999728e-01
2.471999999999999975e+00 5.688220000000000498e-01 9.644899999999999307e-02 5.269399999999999779e-02 4.375500000000000222e-02 3.347289999999999988e-01
2.473500000000000032e+00 5.687990000000000546e-01 9.644600000000000395e-02 5.269100000000000172e-02 4.375500000000000222e-02 3.347550000000000248e-01
2.475000000000000089e+00 5.687759999999999483e-01 9.644199999999999995e-02 5.268699999999999772e-02 4.375500000000000222e-02 3.347820000000000240e-01
2.476500000000000146e+00 5.687529999999999530e-01 9.643899999999999695e-02 5.268400000000000166e-02 4.375500000000000222e-02 3.348079999999999945e-01
2.478000000000000203e+00 5.687299999999999578e-01 9.643599999999999395e-02 5.267999999999999766e-02 4.375600000000000322e-02 3.348340000000000205e-01
2.479499999999999815e+00 5.687069999999999625e-01 9.643300000000000483e-02 5.267700000000000160e-02 4.375600000000000322e-02 3.348599999999999910e-01
2.480999999999999872e+00 5.686839999999999673e-01 9.643000000000000183e-02 5.267299999999999760e-02 4.375600000000000322e-02 3.348860000000000170e-01
2.482499999999999929e+00 5.686609999999999721e-01 9.642599999999999782e-02 5.267000000000000154e-02 4.375600000000000322e-02 3.349119999999999875e-01
2.483999999999999986e+00 5.686390000000000056e-01 9.642299999999999482e-02 5.266699999999999854e-02 4.375699999999999729e-02 3.349380000000000135e-01
2.485500000000000043e+00 5.686160000000000103e-01 9.642000000000000570e-02 5.266300000000000148e-02 4.375699999999999729e-02 3.349639999999999840e-01
2.487000000000000099e+00 5.685930000000000151e-01 9.641700000000000270e-02 5.265999999999999848e-02 4.375699999999999729e-02 3.349900000000000100e-01
2.488500000000000156e+00 5.685700000000000198e-01 9.641399999999999970e-02 5.265600000000000142e-02 4.375699999999999729e-02 3.350159999999999805e-01
2.490000000000000213e+00 5.685470000000000246e-01 9.641099999999999670e-02 5.265299999999999842e-02 4.375799999999999829e-02 3.350420000000000065e-01
2.491499999999999826e+00 5.685249999999999471e-01 9.640799999999999370e-02 5.265000000000000235e-02 4.375799999999999829e-02 3.350679999999999770e-01
2.492999999999999883e+00 5.685019999999999518e-01 9.640400000000000358e-02 5.264599999999999835e-02 4.375799999999999829e-02 3.350940000000000030e-01
2.494499999999999940e+00 5.684789999999999566e-01 9.640100000000000058e-02 5.264300000000000229e-02 4.375899999999999929e-02 3.351190000000000002e-01
2.495999999999999996e+00 5.684569999999999901e-01 9.639799999999999758e-02 5.263899999999999829e-02 4.375899999999999929e-02 3.351450000000000262e-01
2.497500000000000053e+00 5.684339999999999948e-01 9.639499999999999458e-02 5.263600000000000223e-02 4.375899999999999929e-02 3.351709999999999967e-01
2.499000000000000110e+00 5.684120000000000283e-01 9.639200000000000546e-02 5.263299999999999923e-02 4.375899999999999929e-02 3.351970000000000227e-01
2.500500000000000167e+00 5.683890000000000331e-01 9.638900000000000245e-02 5.262900000000000217e-02 4.376000000000000029e-02 3.352220000000000200e-01
2.501999999999999780e+00 5.683669999999999556e-01 9.638599999999999945e-02 5.262599999999999917e-02 4.376000000000000029e-02 3.352479999999999905e-01
2.503499999999999837e+00 5.683439999999999603e-01 9.638199999999999545e-02 5.262200000000000211e-02 4.376000000000000029e-02 3.352729999999999877e-01
2.504999999999999893e+00 5.683219999999999938e-01 9.637900000000000633e-02 5.261899999999999911e-02 4.376000000000000029e-02 3.352990000000000137e-01
2.506499999999999950e+00 5.682989999999999986e-01 9.637600000000000333e-02 5.261600000000000305e-02 4.376100000000000129e-02 3.353249999999999842e-01
2.508000000000000007e+00 5.682770000000000321e-01 9.637300000000000033e-02 5.261199999999999904e-02 4.376100000000000129e-02 3.353499999999999814e-01
2.509500000000000064e+00 5.682549999999999546e-01 9.636999999999999733e-02 5.260900000000000298e-02 4.376100000000000129e-02 3.353749999999999787e-01
2.511000000000000121e+00 5.682319999999999593e-01 9.636699999999999433e-02 5.260599999999999998e-02 4.376100000000000129e-02 3.354010000000000047e-01
2.512500000000000178e+00 5.682099999999999929e-01 9.636400000000000521e-02 5.260200000000000292e-02 4.376200000000000229e-02 3.354260000000000019e-01
2.513999999999999790e+00 5.681880000000000264e-01 9.636100000000000221e-02 5.259899999999999992e-02 4.376200000000000229e-02 3.354519999999999724e-01
2.515499999999999847e+00 5.681650000000000311e-01 9.635799999999999921e-02 5.259599999999999692e-02 4.376200000000000229e-02 3.354770000000000252e-01
2.516999999999999904e+00 5.681429999999999536e-01 9.635499999999999621e-02 5.259199999999999986e-02 4.376200000000000229e-02 3.355020000000000224e-01
2.518499999999999961e+00 5.681209999999999871e-01 9.635100000000000608e-02 5.258899999999999686e-02 4.376300000000000329e-02 3.355279999999999929e-01
2.520000000000000018e+00 5.680990000000000206e-01 9.634800000000000308e-02 5.258600000000000080e-02 4.376300000000000329e-02 3.355529999999999902e-01
2.521500000000000075e+00 5.680770000000000541e-01 9.634500000000000008e-02 5.258199999999999680e-02 4.376300000000000329e-02 3.355779999999999874e-01
2.523000000000000131e+00 5.680549999999999766e-01 9.634199999999999708e-02 5.257900000000000074e-02 4.376300000000000329e-02 3.356029999999999847e-01
2.524500000000000188e+00 5.680319999999999814e-01 9.633899999999999408e-02 5.257599999999999774e-02 4.376399999999999735e-02 3.356279999999999819e-01
2.525999999999999801e+00 5.680100000000000149e-01 9.633600000000000496e-02 5.257200000000000067e-02 4.376399999999999735e-02 3.356529999999999792e-01
2.527499999999999858e+00 5.679880000000000484e-01 9.633300000000000196e-02 5.256899999999999767e-02 4.376399999999999735e-02 3.356790000000000052e-01
2.528999999999999915e+00 5.679659999999999709e-01 9.632999999999999896e-02 5.256600000000000161e-02 4.376399999999999735e-02 3.357040000000000024e-01
2.530499999999999972e+00 5.679440000000000044e-01 9.632699999999999596e-02 5.256199999999999761e-02 4.376499999999999835e-02 3.357289999999999996e-01
2.532000000000000028e+00 5.679220000000000379e-01 9.632400000000000684e-02 5.255900000000000155e-02 4.376499999999999835e-02 3.357539999999999969e-01
2.533500000000000085e+00 5.679009999999999891e-01 9.632100000000000384e-02 5.255599999999999855e-02 4.376499999999999835e-02 3.357789999999999941e-01
2.535000000000000142e+00 5.678790000000000227e-01 9.631800000000000084e-02 5.255200000000000149e-02 4.376499999999999835e-02 3.358039999999999914e-01
2.536500000000000199e+00 5.678569999999999451e-01 9.631499999999999784e-02 5.254899999999999849e-02 4.376599999999999935e-02 3.358280000000000154e-01
2.537999999999999812e+00 5.678349999999999786e-01 9.631199999999999484e-02 5.254600000000000243e-02 4.376599999999999935e-02 3.358530000000000126e-01
2.539499999999999869e+00 5.678130000000000122e-01 9.630900000000000571e-02 5.254199999999999843e-02 4.376599999999999935e-02 3.358780000000000099e-01
2.540999999999999925e+00 5.677910000000000457e-01 9.630600000000000271e-02 5.253900000000000237e-02 4.376599999999999935e-02 3.359030000000000071e-01
2.542499999999999982e+00 5.677699999999999969e-01 9.630299999999999971e-02 5.253599999999999937e-02 4.376700000000000035e-02 3.359280000000000044e-01
2.544000000000000039e+00 5.677480000000000304e-01 9.629999999999999671e-02 5.253300000000000330e-02 4.376700000000000035e-02 3.359519999999999729e-01
2.545500000000000096e+00 5.677259999999999529e-01 9.629699999999999371e-02 5.252899999999999930e-02 4.376700000000000035e-02 3.359770000000000256e-01
2.547000000000000153e+00 5.677050000000000152e-01 9.629400000000000459e-02 5.252600000000000324e-02 4.376800000000000135e-02 3.360020000000000229e-01
2.548500000000000210e+00 5.676830000000000487e-01 9.629100000000000159e-02 5.252300000000000024e-02 4.376800000000000135e-02 3.360259999999999914e-01
2.549999999999999822e+00 5.676609999999999712e-01 9.628799999999999859e-02 5.251999999999999724e-02 4.376800000000000135e-02 3.360509999999999886e-01
2.551499999999999879e+00 5.676400000000000334e-01 9.628499999999999559e-02 5.251600000000000018e-02 4.376800000000000135e-02 3.360759999999999859e-01
2.552999999999999936e+00 5.676179999999999559e-01 9.628200000000000647e-02 5.251299999999999718e-02 4.376900000000000235e-02 3.361000000000000099e-01
2.554499999999999993e+00 5.675970000000000182e-01 9.627900000000000347e-02 5.251000000000000112e-02 4.376900000000000235e-02 3.361250000000000071e-01
2.556000000000000050e+00 5.675750000000000517e-01 9.627600000000000047e-02 5.250699999999999812e-02 4.376900000000000235e-02 3.361489999999999756e-01
2.557500000000000107e+00 5.675540000000000029e-01 9.627299999999999747e-02 5.250300000000000106e-02 4.376900000000000235e-02 3.361739999999999728e-01
2.559000000000000163e+00 5.675320000000000364e-01 9.626999999999999447e-02 5.249999999999999806e-02 4.377000000000000335e-02 3.361979999999999968e-01
2.560500000000000220e+00 5.675109999999999877e-01 9.626700000000000534e-02 5.249700000000000200e-02 4.377000000000000335e-02 3.362229999999999941e-01
2.561999999999999833e+00 5.674890000000000212e-01 9.626400000000000234e-02 5.249399999999999900e-02 4.377000000000000335e-02 3.362470000000000181e-01
2.563499999999999890e+00 5.674679999999999724e-01 9.626099999999999934e-02 5.249000000000000193e-02 4.377000000000000335e-02 3.362709999999999866e-01
2.564999999999999947e+00 5.674470000000000347e-01 9.625799999999999634e-02 5.248699999999999893e-02 4.377099999999999741e-02 3.362959999999999838e-01
2.566500000000000004e+00 5.674249999999999572e-01 9.625499999999999334e-02 5.248400000000000287e-02 4.377099999999999741e-02 3.363200000000000078e-01
2.568000000000000060e+00 5.674040000000000195e-01 9.625200000000000422e-02 5.248099999999999987e-02 4.377099999999999741e-02 3.363439999999999763e-01
2.569500000000000117e+00 5.673829999999999707e-01 9.624900000000000122e-02 5.247700000000000281e-02 4.377099999999999741e-02 3.363680000000000003e-01
2.571000000000000174e+00 5.673620000000000330e-01 9.624599999999999822e-02 5.247399999999999981e-02 4.377199999999999841e-02 3.363929999999999976e-01
2.572499999999999787e+00 5.673399999999999554e-01 9.624299999999999522e-02 5.247099999999999681e-02 4.377199999999999841e-02 3.364170000000000216e-01
2.573999999999999844e+00 5.673190000000000177e-01 9.624000000000000610e-02 5.246800000000000075e-02 4.377199999999999841e-02 3.364409999999999901e-01
2.575499999999999901e+00 5.672979999999999690e-01 9.623700000000000310e-02 5.246499999999999775e-02 4.377199999999999841e-02 3.364650000000000141e-01
2.576999999999999957e+00 5.672770000000000312e-01 9.623400000000000010e-02 5.246100000000000069e-02 4.377299999999999941e-02 3.364889999999999826e-01
2.578500000000000014e+00 5.672559999999999825e-01 9.623099999999999710e-02 5.245799999999999769e-02 4.377299999999999941e-02 3.365130000000000066e-01
2.580000000000000071e+00 5.672350000000000447e-01 9.622799999999999410e-02 5.245500000000000163e-02 4.377299999999999941e-02 3.365369999999999751e-01
2.581500000000000128e+00 5.672139999999999960e-01 9.622500000000000497e-02 5.245199999999999863e-02 4.377299999999999941e-02 3.365609999999999991e-01
2.583000000000000185e+00 5.671929999999999472e-01 9.622200000000000197e-02 5.244900000000000256e-02 4.377400000000000041e-02 3.365850000000000231e-01
2.584499999999999797e+00 5.671720000000000095e-01 9.621899999999999897e-02 5.244499999999999856e-02 4.377400000000000041e-02 3.366089999999999915e-01
2.585999999999999854e+00 5.671509999999999607e-01 9.621599999999999597e-02 5.244200000000000250e-02 4.377400000000000041e-02 3.366330000000000156e-01
2.587499999999999911e+00 5.671300000000000230e-01 9.621399999999999397e-02 5.243899999999999950e-02 4.377400000000000041e-02 3.366569999999999840e-01
2.588999999999999968e+00 5.671089999999999742e-01 9.621100000000000485e-02 5.243600000000000344e-02 4.377500000000000141e-02 3.366810000000000080e-01
2.590500000000000025e+00 5.670880000000000365e-01 9.620800000000000185e-02 5.243300000000000044e-02 4.377500000000000141e-02 3.367040000000000033e-01
2.592000000000000082e+00 5.670669999999999877e-01 9.620499999999999885e-02 5.242999999999999744e-02 4.377500000000000141e-02 3.367280000000000273e-01
2.593500000000000139e+00 5.670460000000000500e-01 9.620199999999999585e-02 5.242600000000000038e-02 4.377500000000000141e-02 3.367519999999999958e-01
2.595000000000000195e+00 5.670250000000000012e-01 9.619900000000000673e-02 5.242299999999999738e-02 4.377600000000000241e-02 3.367760000000000198e-01
2.596499999999999808e+00 5.670049999999999812e-01 9.619600000000000373e-02 5.242000000000000132e-02 4.377600000000000241e-02 3.367990000000000150e-01
2.597999999999999865e+00 5.669840000000000435e-01 9.619300000000000073e-02 5.241699999999999832e-02 4.377600000000000241e-02 3.368229999999999835e-01
2.599499999999999922e+00 5.669629999999999947e-01 9.618999999999999773e-02 5.241400000000000226e-02 4.377600000000000241e-02 3.368470000000000075e-01
2.600999999999999979e+00 5.669419999999999460e-01 9.618699999999999473e-02 5.241099999999999925e-02 4.377700000000000341e-02 3.368700000000000028e-01
2.602500000000000036e+00 5.669220000000000370e-01 9.618400000000000560e-02 5.240700000000000219e-02 4.377700000000000341e-02 3.368940000000000268e-01
2.604000000000000092e+00 5.669009999999999883e-01 9.618200000000000360e-02 5.240399999999999919e-02 4.377700000000000341e-02 3.369170000000000220e-01
2.605500000000000149e+00 5.668800000000000505e-01 9.617900000000000060e-02 5.240100000000000313e-02 4.377799999999999747e-02 3.369409999999999905e-01
2.607000000000000206e+00 5.668600000000000305e-01 9.617599999999999760e-02 5.239800000000000013e-02 4.377799999999999747e-02 3.369639999999999858e-01
2.608499999999999819e+00 5.668389999999999818e-01 9.617299999999999460e-02 5.239499999999999713e-02 4.377799999999999747e-02 3.369880000000000098e-01
2.609999999999999876e+00 5.668189999999999618e-01 9.617000000000000548e-02 5.239200000000000107e-02 4.377799999999999747e-02 3.370110000000000050e-01
2.611499999999999932e+00 5.667980000000000240e-01 9.616700000000000248e-02 5.238899999999999807e-02 4.377899999999999847e-02 3.370349999999999735e-01
2.612999999999999989e+00 5.667780000000000040e-01 9.616399999999999948e-02 5.238600000000000201e-02 4.377899999999999847e-02 3.370580000000000243e-01
2.614500000000000046e+00 5.667569999999999553e-01 9.616099999999999648e-02 5.238199999999999801e-02 4.377899999999999847e-02 3.370810000000000195e-01
2.616000000000000103e+00 5.667370000000000463e-01 9.615899999999999448e-02 5.237900000000000195e-02 4.377899999999999847e-02 3.371049999999999880e-01
2.617500000000000160e+00 5.667159999999999975e-01 9.615600000000000536e-02 5.237599999999999895e-02 4.377999999999999947e-02 3.371279999999999832e-01
2.619000000000000217e+00 5.666959999999999775e-01 9.615300000000000236e-02 5.237300000000000288e-02 4.377999999999999947e-02 3.371509999999999785e-01
2.620499999999999829e+00 5.666750000000000398e-01 9.614999999999999936e-02 5.236999999999999988e-02 4.377999999999999947e-02 3.371750000000000025e-01
2.621999999999999886e+00 5.666550000000000198e-01 9.614699999999999636e-02 5.236699999999999688e-02 4.377999999999999947e-02 3.371979999999999977e-01
2.623499999999999943e+00 5.666349999999999998e-01 9.614399999999999336e-02 5.236400000000000082e-02 4.378100000000000047e-02 3.372209999999999930e-01
2.625000000000000000e+00 5.666139999999999510e-01 9.614200000000000523e-02 5.236099999999999782e-02 4.378100000000000047e-02 3.372439999999999882e-01
2.626500000000000057e+00 5.665940000000000420e-01 9.613900000000000223e-02 5.235800000000000176e-02 4.378100000000000047e-02 3.372669999999999835e-01
2.628000000000000114e+00 5.665740000000000220e-01 9.613599999999999923e-02 5.235499999999999876e-02 4.378100000000000047e-02 3.372899999999999787e-01
2.629500000000000171e+00 5.665540000000000020e-01 9.613299999999999623e-02 5.235100000000000170e-02 4.378200000000000147e-02 3.373129999999999740e-01
2.630999999999999783e+00 5.665329999999999533e-01 9.612999999999999323e-02 5.234799999999999870e-02 4.378200000000000147e-02 3.373360000000000247e-01
2.632499999999999840e+00 5.665130000000000443e-01 9.612700000000000411e-02 5.234500000000000264e-02 4.378200000000000147e-02 3.373590000000000200e-01
2.633999999999999897e+00 5.664930000000000243e-01 9.612500000000000211e-02 5.234199999999999964e-02 4.378200000000000147e-02 3.373820000000000152e-01
2.635499999999999954e+00 5.664730000000000043e-01 9.612199999999999911e-02 5.233899999999999664e-02 4.378300000000000247e-02 3.374050000000000105e-01
2.637000000000000011e+00 5.664529999999999843e-01 9.611899999999999611e-02 5.233600000000000058e-02 4.378300000000000247e-02 3.374280000000000057e-01
2.638500000000000068e+00 5.664329999999999643e-01 9.611599999999999311e-02 5.233299999999999758e-02 4.378300000000000247e-02 3.374510000000000010e-01
2.640000000000000124e+00 5.664130000000000553e-01 9.611300000000000399e-02 5.233000000000000151e-02 4.378300000000000247e-02 3.374739999999999962e-01
2.641500000000000181e+00 5.663920000000000066e-01 9.611100000000000199e-02 5.232699999999999851e-02 4.378399999999999653e-02 3.374969999999999914e-01
2.642999999999999794e+00 5.663719999999999866e-01 9.610799999999999899e-02 5.232400000000000245e-02 4.378399999999999653e-02 3.375199999999999867e-01
2.644499999999999851e+00 5.663519999999999666e-01 9.610499999999999599e-02 5.232099999999999945e-02 4.378399999999999653e-02 3.375429999999999819e-01
2.645999999999999908e+00 5.663329999999999753e-01 9.610200000000000686e-02 5.231800000000000339e-02 4.378399999999999653e-02 3.375650000000000039e-01
2.647499999999999964e+00 5.663129999999999553e-01 9.609900000000000386e-02 5.231500000000000039e-02 4.378499999999999753e-02 3.375879999999999992e-01
2.649000000000000021e+00 5.662930000000000463e-01 9.609700000000000186e-02 5.231199999999999739e-02 4.378499999999999753e-02 3.376109999999999944e-01
2.650500000000000078e+00 5.662730000000000263e-01 9.609399999999999886e-02 5.230900000000000133e-02 4.378499999999999753e-02 3.376330000000000164e-01
2.652000000000000135e+00 5.662530000000000063e-01 9.609099999999999586e-02 5.230599999999999833e-02 4.378499999999999753e-02 3.376560000000000117e-01
2.653500000000000192e+00 5.662329999999999863e-01 9.608800000000000674e-02 5.230300000000000227e-02 4.378599999999999853e-02 3.376790000000000069e-01
2.654999999999999805e+00 5.662129999999999663e-01 9.608500000000000374e-02 5.229999999999999927e-02 4.378599999999999853e-02 3.377009999999999734e-01
2.656499999999999861e+00 5.661929999999999463e-01 9.608300000000000174e-02 5.229600000000000221e-02 4.378599999999999853e-02 3.377240000000000242e-01
2.657999999999999918e+00 5.661739999999999551e-01 9.607999999999999874e-02 5.229299999999999921e-02 4.378599999999999853e-02 3.377459999999999907e-01
2.659499999999999975e+00 5.661540000000000461e-01 9.607699999999999574e-02 5.229000000000000314e-02 4.378699999999999953e-02 3.377689999999999859e-01
2.661000000000000032e+00 5.661340000000000261e-01 9.607400000000000662e-02 5.228700000000000014e-02 4.378699999999999953e-02 3.377910000000000079e-01
2.662500000000000089e+00 5.661140000000000061e-01 9.607200000000000462e-02 5.228399999999999714e-02 4.378699999999999953e-02 3.378140000000000032e-01
2.664000000000000146e+00 5.660950000000000149e-01 9.606900000000000162e-02 5.228100000000000108e-02 4.378699999999999953e-02 3.378360000000000252e-01
2.665500000000000203e+00 5.660749999999999948e-01 9.606599999999999862e-02 5.227799999999999808e-02 4.378800000000000053e-02 3.378590000000000204e-01
2.666999999999999815e+00 5.660549999999999748e-01 9.606299999999999562e-02 5.227500000000000202e-02 4.378800000000000053e-02 3.378809999999999869e-01
2.668499999999999872e+00 5.660359999999999836e-01 9.606099999999999361e-02 5.227199999999999902e-02 4.378800000000000053e-02 3.379039999999999822e-01
2.669999999999999929e+00 5.660159999999999636e-01 9.605800000000000449e-02 5.226900000000000296e-02 4.378900000000000153e-02 3.379260000000000042e-01
2.671499999999999986e+00 5.659969999999999724e-01 9.605500000000000149e-02 5.226599999999999996e-02 4.378900000000000153e-02 3.379480000000000262e-01
2.673000000000000043e+00 5.659769999999999524e-01 9.605199999999999849e-02 5.226299999999999696e-02 4.378900000000000153e-02 3.379699999999999926e-01
2.674500000000000099e+00 5.659579999999999611e-01 9.604999999999999649e-02 5.226000000000000090e-02 4.378900000000000153e-02 3.379929999999999879e-01
2.676000000000000156e+00 5.659380000000000521e-01 9.604699999999999349e-02 5.225699999999999790e-02 4.379000000000000253e-02 3.380150000000000099e-01
2.677500000000000213e+00 5.659189999999999499e-01 9.604400000000000437e-02 5.225400000000000184e-02 4.379000000000000253e-02 3.380369999999999764e-01
2.678999999999999826e+00 5.658990000000000409e-01 9.604100000000000137e-02 5.225099999999999884e-02 4.379000000000000253e-02 3.380589999999999984e-01
2.680499999999999883e+00 5.658800000000000496e-01 9.603899999999999937e-02 5.224800000000000277e-02 4.379000000000000253e-02 3.380810000000000204e-01
2.681999999999999940e+00 5.658600000000000296e-01 9.603599999999999637e-02 5.224499999999999977e-02 4.379099999999999659e-02 3.381040000000000156e-01
2.683499999999999996e+00 5.658410000000000384e-01 9.603299999999999337e-02 5.224299999999999777e-02 4.379099999999999659e-02 3.381259999999999821e-01
2.685000000000000053e+00 5.658220000000000471e-01 9.603100000000000525e-02 5.224000000000000171e-02 4.379099999999999659e-02 3.381480000000000041e-01
2.686500000000000110e+00 5.658020000000000271e-01 9.602800000000000225e-02 5.223699999999999871e-02 4.379099999999999659e-02 3.381700000000000261e-01
2.688000000000000167e+00 5.657830000000000359e-01 9.602499999999999925e-02 5.223400000000000265e-02 4.379199999999999759e-02 3.381919999999999926e-01
2.689499999999999780e+00 5.657640000000000446e-01 9.602299999999999724e-02 5.223099999999999965e-02 4.379199999999999759e-02 3.382140000000000146e-01
2.690999999999999837e+00 5.657440000000000246e-01 9.601999999999999424e-02 5.222799999999999665e-02 4.379199999999999759e-02 3.382359999999999811e-01
2.692499999999999893e+00 5.657250000000000334e-01 9.601700000000000512e-02 5.222500000000000059e-02 4.379199999999999759e-02 3.382580000000000031e-01
2.693999999999999950e+00 5.657060000000000421e-01 9.601400000000000212e-02 5.222199999999999759e-02 4.379299999999999859e-02 3.382800000000000251e-01
2.695500000000000007e+00 5.656870000000000509e-01 9.601200000000000012e-02 5.221900000000000153e-02 4.379299999999999859e-02 3.383019999999999916e-01
2.697000000000000064e+00 5.656679999999999486e-01 9.600899999999999712e-02 5.221599999999999853e-02 4.379299999999999859e-02 3.383229999999999849e-01
2.698500000000000121e+00 5.656480000000000397e-01 9.600599999999999412e-02 5.221300000000000247e-02 4.379299999999999859e-02 3.383450000000000069e-01
2.700000000000000178e+00 5.656290000000000484e-01 9.600400000000000600e-02 5.220999999999999946e-02 4.379399999999999959e-02 3.383669999999999733e-01
2.701499999999999790e+00 5.656099999999999461e-01 9.600100000000000300e-02 5.220700000000000340e-02 4.379399999999999959e-02 3.383889999999999953e-01
2.702999999999999847e+00 5.655909999999999549e-01 9.599800000000000000e-02 5.220400000000000040e-02 4.379399999999999959e-02 3.384110000000000174e-01
2.704499999999999904e+00 5.655719999999999636e-01 9.599599999999999800e-02 5.220099999999999740e-02 4.379399999999999959e-02 3.384320000000000106e-01
2.705999999999999961e+00 5.655529999999999724e-01 9.599299999999999500e-02 5.219800000000000134e-02 4.379500000000000060e-02 3.384539999999999771e-01
2.707500000000000018e+00 5.655339999999999812e-01 9.599000000000000588e-02 5.219499999999999834e-02 4.379500000000000060e-02 3.384759999999999991e-01
2.709000000000000075e+00 5.655149999999999899e-01 9.598800000000000388e-02 5.219200000000000228e-02 4.379500000000000060e-02 3.384969999999999923e-01
2.710500000000000131e+00 5.654959999999999987e-01 9.598500000000000087e-02 5.219000000000000028e-02 4.379500000000000060e-02 3.385190000000000143e-01
2.712000000000000188e+00 5.654770000000000074e-01 9.598199999999999787e-02 5.218699999999999728e-02 4.379600000000000160e-02 3.385409999999999808e-01
2.713499999999999801e+00 5.654580000000000162e-01 9.597999999999999587e-02 5.218400000000000122e-02 4.379600000000000160e-02 3.385619999999999741e-01
2.714999999999999858e+00 5.654390000000000249e-01 9.597700000000000675e-02 5.218099999999999822e-02 4.379600000000000160e-02 3.385839999999999961e-01
2.716499999999999915e+00 5.654200000000000337e-01 9.597400000000000375e-02 5.217800000000000216e-02 4.379600000000000160e-02 3.386049999999999893e-01
2.717999999999999972e+00 5.654010000000000424e-01 9.597200000000000175e-02 5.217499999999999916e-02 4.379700000000000260e-02 3.386270000000000113e-01
2.719500000000000028e+00 5.653829999999999689e-01 9.596899999999999875e-02 5.217200000000000309e-02 4.379700000000000260e-02 3.386480000000000046e-01
2.721000000000000085e+00 5.653639999999999777e-01 9.596599999999999575e-02 5.216900000000000009e-02 4.379700000000000260e-02 3.386700000000000266e-01
2.722500000000000142e+00 5.653449999999999864e-01 9.596399999999999375e-02 5.216599999999999709e-02 4.379700000000000260e-02 3.386910000000000198e-01
2.724000000000000199e+00 5.653259999999999952e-01 9.596100000000000463e-02 5.216300000000000103e-02 4.379799999999999666e-02 3.387129999999999863e-01
2.725499999999999812e+00 5.653080000000000327e-01 9.595900000000000263e-02 5.216099999999999903e-02 4.379799999999999666e-02 3.387339999999999796e-01
2.726999999999999869e+00 5.652890000000000414e-01 9.595599999999999963e-02 5.215800000000000297e-02 4.379799999999999666e-02 3.387549999999999728e-01
2.728499999999999925e+00 5.652700000000000502e-01 9.595299999999999663e-02 5.215499999999999997e-02 4.379799999999999666e-02 3.387769999999999948e-01
2.729999999999999982e+00 5.652509999999999479e-01 9.595099999999999463e-02 5.215199999999999697e-02 4.379899999999999766e-02 3.387979999999999881e-01
2.731500000000000039e+00 5.652329999999999854e-01 9.594800000000000550e-02 5.214900000000000091e-02 4.379899999999999766e-02 3.388189999999999813e-01
2.733000000000000096e+00 5.652139999999999942e-01 9.594500000000000250e-02 5.214599999999999791e-02 4.379899999999999766e-02 3.388399999999999745e-01
2.734500000000000153e+00 5.651950000000000029e-01 9.594300000000000050e-02 5.214300000000000185e-02 4.379999999999999866e-02 3.388619999999999965e-01
2.736000000000000210e+00 5.651770000000000405e-01 9.593999999999999750e-02 5.213999999999999885e-02 4.379999999999999866e-02 3.388829999999999898e-01
2.737499999999999822e+00 5.651580000000000492e-01 9.593799999999999550e-02 5.213799999999999685e-02 4.379999999999999866e-02 3.389039999999999830e-01
2.738999999999999879e+00 5.651399999999999757e-01 9.593500000000000638e-02 5.213500000000000079e-02 4.379999999999999866e-02 3.389249999999999763e-01
2.740499999999999936e+00 5.651209999999999845e-01 9.593200000000000338e-02 5.213199999999999779e-02 4.380099999999999966e-02 3.389460000000000250e-01
2.741999999999999993e+00 5.651030000000000220e-01 9.593000000000000138e-02 5.212900000000000172e-02 4.380099999999999966e-02 3.389670000000000183e-01
2.743500000000000050e+00 5.650840000000000307e-01 9.592699999999999838e-02 5.212599999999999872e-02 4.380099999999999966e-02 3.389889999999999848e-01
2.745000000000000107e+00 5.650659999999999572e-01 9.592499999999999638e-02 5.212300000000000266e-02 4.380099999999999966e-02 3.390099999999999780e-01
2.746500000000000163e+00 5.650469999999999660e-01 9.592199999999999338e-02 5.211999999999999966e-02 4.380200000000000066e-02 3.390310000000000268e-01
2.748000000000000220e+00 5.650290000000000035e-01 9.591900000000000426e-02 5.211799999999999766e-02 4.380200000000000066e-02 3.390520000000000200e-01
2.749499999999999833e+00 5.650110000000000410e-01 9.591700000000000226e-02 5.211500000000000160e-02 4.380200000000000066e-02 3.390730000000000133e-01
2.750999999999999890e+00 5.649920000000000497e-01 9.591399999999999926e-02 5.211199999999999860e-02 4.380200000000000066e-02 3.390940000000000065e-01
2.752499999999999947e+00 5.649739999999999762e-01 9.591199999999999726e-02 5.210900000000000254e-02 4.380300000000000166e-02 3.391149999999999998e-01
2.754000000000000004e+00 5.649549999999999850e-01 9.590899999999999426e-02 5.210599999999999954e-02 4.380300000000000166e-02 3.391350000000000198e-01
2.755500000000000060e+00 5.649370000000000225e-01 9.590700000000000613e-02 5.210299999999999654e-02 4.380300000000000166e-02 3.391560000000000130e-01
2.757000000000000117e+00 5.649189999999999490e-01 9.590400000000000313e-02 5.210100000000000148e-02 4.380300000000000166e-02 3.391770000000000063e-01
2.758500000000000174e+00 5.649009999999999865e-01 9.590100000000000013e-02 5.209799999999999848e-02 4.380400000000000266e-02 3.391979999999999995e-01
2.759999999999999787e+00 5.648819999999999952e-01 9.589899999999999813e-02 5.209500000000000242e-02 4.380400000000000266e-02 3.392189999999999928e-01
2.761499999999999844e+00 5.648640000000000327e-01 9.589599999999999513e-02 5.209199999999999942e-02 4.380400000000000266e-02 3.392399999999999860e-01
2.762999999999999901e+00 5.648459999999999592e-01 9.589399999999999313e-02 5.208900000000000335e-02 4.380400000000000266e-02 3.392600000000000060e-01
2.764499999999999957e+00 5.648279999999999967e-01 9.589100000000000401e-02 5.208700000000000135e-02 4.380499999999999672e-02 3.392809999999999993e-01
2.766000000000000014e+00 5.648100000000000342e-01 9.588900000000000201e-02 5.208399999999999835e-02 4.380499999999999672e-02 3.393019999999999925e-01
2.767500000000000071e+00 5.647910000000000430e-01 9.588599999999999901e-02 5.208100000000000229e-02 4.380499999999999672e-02 3.393229999999999857e-01
2.769000000000000128e+00 5.647729999999999695e-01 9.588299999999999601e-02 5.207799999999999929e-02 4.380499999999999672e-02 3.393430000000000057e-01
2.770500000000000185e+00 5.647550000000000070e-01 9.588099999999999401e-02 5.207500000000000323e-02 4.380599999999999772e-02 3.393639999999999990e-01
2.771999999999999797e+00 5.647370000000000445e-01 9.587800000000000489e-02 5.207200000000000023e-02 4.380599999999999772e-02 3.393849999999999922e-01
2.773499999999999854e+00 5.647189999999999710e-01 9.587600000000000289e-02 5.206999999999999823e-02 4.380599999999999772e-02 3.394050000000000122e-01
2.774999999999999911e+00 5.647010000000000085e-01 9.587299999999999989e-02 5.206700000000000217e-02 4.380599999999999772e-02 3.394260000000000055e-01
2.776499999999999968e+00 5.646830000000000460e-01 9.587099999999999789e-02 5.206399999999999917e-02 4.380699999999999872e-02 3.394460000000000255e-01
2.778000000000000025e+00 5.646649999999999725e-01 9.586799999999999489e-02 5.206100000000000311e-02 4.380699999999999872e-02 3.394670000000000187e-01
2.779500000000000082e+00 5.646470000000000100e-01 9.586600000000000676e-02 5.205900000000000111e-02 4.380699999999999872e-02 3.394869999999999832e-01
2.781000000000000139e+00 5.646290000000000475e-01 9.586300000000000376e-02 5.205599999999999811e-02 4.380699999999999872e-02 3.395079999999999765e-01
2.782500000000000195e+00 5.646109999999999740e-01 9.586100000000000176e-02 5.205300000000000205e-02 4.380799999999999972e-02 3.395279999999999965e-01
2.783999999999999808e+00 5.645930000000000115e-01 9.585799999999999876e-02 5.204999999999999905e-02 4.380799999999999972e-02 3.395489999999999897e-01
2.785499999999999865e+00 5.645750000000000490e-01 9.585599999999999676e-02 5.204700000000000298e-02 4.380799999999999972e-02 3.395690000000000097e-01
2.786999999999999922e+00 5.645569999999999755e-01 9.585299999999999376e-02 5.204500000000000098e-02 4.380799999999999972e-02 3.395889999999999742e-01
2.788499999999999979e+00 5.645400000000000418e-01 9.585100000000000564e-02 5.204199999999999798e-02 4.380900000000000072e-02 3.396100000000000230e-01
2.790000000000000036e+00 5.645219999999999683e-01 9.584800000000000264e-02 5.203900000000000192e-02 4.380900000000000072e-02 3.396299999999999875e-01
2.791500000000000092e+00 5.645040000000000058e-01 9.584600000000000064e-02 5.203599999999999892e-02 4.380900000000000072e-02 3.396509999999999807e-01
2.793000000000000149e+00 5.644860000000000433e-01 9.584299999999999764e-02 5.203399999999999692e-02 4.380900000000000072e-02 3.396710000000000007e-01
2.794500000000000206e+00 5.644679999999999698e-01 9.584099999999999564e-02 5.203100000000000086e-02 4.381000000000000172e-02 3.396910000000000207e-01
2.795999999999999819e+00 5.644510000000000360e-01 9.583800000000000652e-02 5.202799999999999786e-02 4.381000000000000172e-02 3.397109999999999852e-01
2.797499999999999876e+00 5.644329999999999625e-01 9.583600000000000452e-02 5.202500000000000180e-02 4.381000000000000172e-02 3.397319999999999784e-01
2.798999999999999932e+00 5.644150000000000000e-01 9.583300000000000152e-02 5.202299999999999980e-02 4.381100000000000272e-02 3.397519999999999984e-01
2.800499999999999989e+00 5.643970000000000375e-01 9.583099999999999952e-02 5.201999999999999680e-02 4.381100000000000272e-02 3.397720000000000184e-01
2.802000000000000046e+00 5.643799999999999928e-01 9.582799999999999652e-02 5.201700000000000074e-02 4.381100000000000272e-02 3.397919999999999829e-01
2.803500000000000103e+00 5.643620000000000303e-01 9.582599999999999452e-02 5.201399999999999774e-02 4.381100000000000272e-02 3.398120000000000029e-01
2.805000000000000160e+00 5.643439999999999568e-01 9.582300000000000539e-02 5.201200000000000268e-02 4.381199999999999678e-02 3.398320000000000229e-01
2.806500000000000217e+00 5.643270000000000231e-01 9.582100000000000339e-02 5.200899999999999967e-02 4.381199999999999678e-02 3.398519999999999874e-01
2.807999999999999829e+00 5.643089999999999495e-01 9.581800000000000039e-02 5.200599999999999667e-02 4.381199999999999678e-02 3.398729999999999807e-01
2.809499999999999886e+00 5.642920000000000158e-01 9.581599999999999839e-02 5.200300000000000061e-02 4.381199999999999678e-02 3.398930000000000007e-01
2.810999999999999943e+00 5.642740000000000533e-01 9.581299999999999539e-02 5.200099999999999861e-02 4.381299999999999778e-02 3.399130000000000207e-01
2.812500000000000000e+00 5.642570000000000086e-01 9.581099999999999339e-02 5.199800000000000255e-02 4.381299999999999778e-02 3.399329999999999852e-01
2.814000000000000057e+00 5.642390000000000461e-01 9.580800000000000427e-02 5.199499999999999955e-02 4.381299999999999778e-02 3.399530000000000052e-01
2.815500000000000114e+00 5.642220000000000013e-01 9.580600000000000227e-02 5.199299999999999755e-02 4.381299999999999778e-02 3.399730000000000252e-01
2.817000000000000171e+00 5.642040000000000388e-01 9.580299999999999927e-02 5.199000000000000149e-02 4.381399999999999878e-02 3.399920000000000164e-01
2.818499999999999783e+00 5.641869999999999941e-01 9.580099999999999727e-02 5.198699999999999849e-02 4.381399999999999878e-02 3.400119999999999809e-01
2.819999999999999840e+00 5.641690000000000316e-01 9.579899999999999527e-02 5.198400000000000243e-02 4.381399999999999878e-02 3.400320000000000009e-01
2.821499999999999897e+00 5.641519999999999868e-01 9.579600000000000615e-02 5.198200000000000043e-02 4.381399999999999878e-02 3.400520000000000209e-01
2.822999999999999954e+00 5.641340000000000243e-01 9.579400000000000415e-02 5.197899999999999743e-02 4.381499999999999978e-02 3.400719999999999854e-01
2.824500000000000011e+00 5.641169999999999796e-01 9.579100000000000115e-02 5.197600000000000137e-02 4.381499999999999978e-02 3.400920000000000054e-01
2.826000000000000068e+00 5.641000000000000458e-01 9.578899999999999915e-02 5.197399999999999937e-02 4.381499999999999978e-02 3.401120000000000254e-01
2.827500000000000124e+00 5.640819999999999723e-01 9.578599999999999615e-02 5.197100000000000330e-02 4.381499999999999978e-02 3.401310000000000167e-01
2.829000000000000181e+00 5.640650000000000386e-01 9.578399999999999415e-02 5.196800000000000030e-02 4.381600000000000078e-02 3.401509999999999811e-01
2.830499999999999794e+00 5.640479999999999938e-01 9.578100000000000502e-02 5.196599999999999830e-02 4.381600000000000078e-02 3.401710000000000012e-01
2.831999999999999851e+00 5.640309999999999491e-01 9.577900000000000302e-02 5.196300000000000224e-02 4.381600000000000078e-02 3.401910000000000212e-01
2.833499999999999908e+00 5.640129999999999866e-01 9.577700000000000102e-02 5.195999999999999924e-02 4.381600000000000078e-02 3.402100000000000124e-01
2.834999999999999964e+00 5.639960000000000528e-01 9.577399999999999802e-02 5.195700000000000318e-02 4.381700000000000178e-02 3.402299999999999769e-01
2.836500000000000021e+00 5.639790000000000081e-01 9.577199999999999602e-02 5.195500000000000118e-02 4.381700000000000178e-02 3.402490000000000236e-01
2.838000000000000078e+00 5.639619999999999633e-01 9.576900000000000690e-02 5.195199999999999818e-02 4.381700000000000178e-02 3.402689999999999881e-01
2.839500000000000135e+00 5.639440000000000008e-01 9.576700000000000490e-02 5.194900000000000212e-02 4.381700000000000178e-02 3.402890000000000081e-01
2.841000000000000192e+00 5.639269999999999561e-01 9.576400000000000190e-02 5.194700000000000012e-02 4.381800000000000278e-02 3.403079999999999994e-01
2.842499999999999805e+00 5.639100000000000223e-01 9.576199999999999990e-02 5.194399999999999712e-02 4.381800000000000278e-02 3.403280000000000194e-01
2.843999999999999861e+00 5.638929999999999776e-01 9.575999999999999790e-02 5.194100000000000106e-02 4.381800000000000278e-02 3.403470000000000106e-01
2.845499999999999918e+00 5.638760000000000439e-01 9.575699999999999490e-02 5.193899999999999906e-02 4.381800000000000278e-02 3.403669999999999751e-01
2.846999999999999975e+00 5.638589999999999991e-01 9.575500000000000678e-02 5.193600000000000300e-02 4.381899999999999684e-02 3.403860000000000219e-01
2.848500000000000032e+00 5.638419999999999543e-01 9.575200000000000378e-02 5.193300000000000000e-02 4.381899999999999684e-02 3.404059999999999864e-01
2.850000000000000089e+00 5.638250000000000206e-01 9.575000000000000178e-02 5.193099999999999800e-02 4.381899999999999684e-02 3.404249999999999776e-01
2.851500000000000146e+00 5.638079999999999758e-01 9.574799999999999978e-02 5.192800000000000193e-02 4.381899999999999684e-02 3.404449999999999976e-01
2.853000000000000203e+00 5.637910000000000421e-01 9.574499999999999678e-02 5.192499999999999893e-02 4.381999999999999784e-02 3.404639999999999889e-01
2.854499999999999815e+00 5.637739999999999974e-01 9.574299999999999478e-02 5.192299999999999693e-02 4.381999999999999784e-02 3.404829999999999801e-01
2.855999999999999872e+00 5.637569999999999526e-01 9.574000000000000565e-02 5.192000000000000087e-02 4.381999999999999784e-02 3.405030000000000001e-01
2.857499999999999929e+00 5.637400000000000189e-01 9.573800000000000365e-02 5.191799999999999887e-02 4.381999999999999784e-02 3.405219999999999914e-01
2.858999999999999986e+00 5.637229999999999741e-01 9.573600000000000165e-02 5.191500000000000281e-02 4.382099999999999884e-02 3.405409999999999826e-01
2.860500000000000043e+00 5.637060000000000404e-01 9.573299999999999865e-02 5.191199999999999981e-02 4.382099999999999884e-02 3.405610000000000026e-01
2.862000000000000099e+00 5.636889999999999956e-01 9.573099999999999665e-02 5.190999999999999781e-02 4.382099999999999884e-02 3.405799999999999939e-01
2.863500000000000156e+00 5.636719999999999509e-01 9.572799999999999365e-02 5.190700000000000175e-02 4.382099999999999884e-02 3.405989999999999851e-01
2.865000000000000213e+00 5.636550000000000171e-01 9.572600000000000553e-02 5.190399999999999875e-02 4.382199999999999984e-02 3.406179999999999763e-01
2.866499999999999826e+00 5.636390000000000011e-01 9.572400000000000353e-02 5.190199999999999675e-02 4.382199999999999984e-02 3.406379999999999963e-01
2.867999999999999883e+00 5.636219999999999564e-01 9.572100000000000053e-02 5.189900000000000069e-02 4.382199999999999984e-02 3.406569999999999876e-01
2.869499999999999940e+00 5.636050000000000226e-01 9.571899999999999853e-02 5.189599999999999769e-02 4.382300000000000084e-02 3.406759999999999788e-01
2.870999999999999996e+00 5.635879999999999779e-01 9.571699999999999653e-02 5.189400000000000263e-02 4.382300000000000084e-02 3.406950000000000256e-01
2.872500000000000053e+00 5.635710000000000441e-01 9.571399999999999353e-02 5.189099999999999963e-02 4.382300000000000084e-02 3.407140000000000168e-01
2.874000000000000110e+00 5.635550000000000281e-01 9.571200000000000541e-02 5.188899999999999763e-02 4.382300000000000084e-02 3.407330000000000081e-01
2.875500000000000167e+00 5.635379999999999834e-01 9.571000000000000341e-02 5.188600000000000156e-02 4.382400000000000184e-02 3.407519999999999993e-01
2.876999999999999780e+00 5.635210000000000496e-01 9.570700000000000041e-02 5.188299999999999856e-02 4.382400000000000184e-02 3.407720000000000193e-01
2.878499999999999837e+00 5.635050000000000336e-01 9.570499999999999841e-02 5.188099999999999656e-02 4.382400000000000184e-02 3.407910000000000106e-01
2.879999999999999893e+00 5.634879999999999889e-01 9.570199999999999541e-02 5.187800000000000050e-02 4.382400000000000184e-02 3.408100000000000018e-01
2.881499999999999950e+00 5.634710000000000552e-01 9.569999999999999341e-02 5.187599999999999850e-02 4.382500000000000284e-02 3.408289999999999931e-01
2.883000000000000007e+00 5.634550000000000392e-01 9.569800000000000528e-02 5.187300000000000244e-02 4.382500000000000284e-02 3.408479999999999843e-01
2.884500000000000064e+00 5.634379999999999944e-01 9.569500000000000228e-02 5.186999999999999944e-02 4.382500000000000284e-02 3.408660000000000023e-01
2.886000000000000121e+00 5.634209999999999496e-01 9.569300000000000028e-02 5.186799999999999744e-02 4.382500000000000284e-02 3.408849999999999936e-01
2.887500000000000178e+00 5.634050000000000447e-01 9.569099999999999828e-02 5.186500000000000138e-02 4.382599999999999690e-02 3.409039999999999848e-01
2.888999999999999790e+00 5.633879999999999999e-01 9.568799999999999528e-02 5.186299999999999938e-02 4.382599999999999690e-02 3.409229999999999761e-01
2.890499999999999847e+00 5.633719999999999839e-01 9.568599999999999328e-02 5.186000000000000332e-02 4.382599999999999690e-02 3.409420000000000228e-01
2.891999999999999904e+00 5.633550000000000502e-01 9.568400000000000516e-02 5.185700000000000032e-02 4.382599999999999690e-02 3.409610000000000141e-01
2.893499999999999961e+00 5.633390000000000342e-01 9.568100000000000216e-02 5.185499999999999832e-02 4.382699999999999790e-02 3.409800000000000053e-01
2.895000000000000018e+00 5.633219999999999894e-01 9.567900000000000016e-02 5.185200000000000226e-02 4.382699999999999790e-02 3.409989999999999966e-01
2.896500000000000075e+00 5.633059999999999734e-01 9.567699999999999816e-02 5.185000000000000026e-02 4.382699999999999790e-02 3.410170000000000146e-01
2.898000000000000131e+00 5.632890000000000397e-01 9.567399999999999516e-02 5.184699999999999726e-02 4.382699999999999790e-02 3.410360000000000058e-01
2.899500000000000188e+00 5.632730000000000237e-01 9.567199999999999316e-02 5.184500000000000219e-02 4.382799999999999890e-02 3.410549999999999971e-01
2.900999999999999801e+00 5.632570000000000077e-01 9.567000000000000504e-02 5.184199999999999919e-02 4.382799999999999890e-02 3.410739999999999883e-01
2.902499999999999858e+00 5.632399999999999629e-01 9.566800000000000304e-02 5.183900000000000313e-02 4.382799999999999890e-02 3.410920000000000063e-01
2.903999999999999915e+00 5.632239999999999469e-01 9.566500000000000004e-02 5.183700000000000113e-02 4.382799999999999890e-02 3.411109999999999975e-01
2.905499999999999972e+00 5.632070000000000132e-01 9.566299999999999804e-02 5.183399999999999813e-02 4.382899999999999990e-02 3.411299999999999888e-01
2.907000000000000028e+00 5.631909999999999972e-01 9.566099999999999604e-02 5.183200000000000307e-02 4.382899999999999990e-02 3.411480000000000068e-01
2.908500000000000085e+00 5.631749999999999812e-01 9.565800000000000691e-02 5.182900000000000007e-02 4.382899999999999990e-02 3.411669999999999980e-01
2.910000000000000142e+00 5.631589999999999652e-01 9.565600000000000491e-02 5.182699999999999807e-02 4.382899999999999990e-02 3.411850000000000160e-01
2.911500000000000199e+00 5.631420000000000314e-01 9.565400000000000291e-02 5.182400000000000201e-02 4.383000000000000090e-02 3.412040000000000073e-01
2.912999999999999812e+00 5.631260000000000154e-01 9.565099999999999991e-02 5.182099999999999901e-02 4.383000000000000090e-02 3.412229999999999985e-01
2.914499999999999869e+00 5.631099999999999994e-01 9.564899999999999791e-02 5.181899999999999701e-02 4.383000000000000090e-02 3.412410000000000165e-01
2.915999999999999925e+00 5.630939999999999834e-01 9.564699999999999591e-02 5.181600000000000095e-02 4.383000000000000090e-02 3.412600000000000078e-01
2.917499999999999982e+00 5.630770000000000497e-01 9.564499999999999391e-02 5.181399999999999895e-02 4.383100000000000190e-02 3.412780000000000258e-01
2.919000000000000039e+00 5.630610000000000337e-01 9.564200000000000479e-02 5.181100000000000289e-02 4.383100000000000190e-02 3.412970000000000170e-01
2.920500000000000096e+00 5.630450000000000177e-01 9.564000000000000279e-02 5.180900000000000089e-02 4.383100000000000190e-02 3.413149999999999795e-01
2.922000000000000153e+00 5.630290000000000017e-01 9.563800000000000079e-02 5.180599999999999788e-02 4.383100000000000190e-02 3.413329999999999975e-01
2.923500000000000210e+00 5.630129999999999857e-01 9.563499999999999779e-02 5.180400000000000282e-02 4.383200000000000290e-02 3.413519999999999888e-01
2.924999999999999822e+00 5.629969999999999697e-01 9.563299999999999579e-02 5.180099999999999982e-02 4.383200000000000290e-02 3.413700000000000068e-01
2.926499999999999879e+00 5.629800000000000360e-01 9.563099999999999379e-02 5.179899999999999782e-02 4.383200000000000290e-02 3.413889999999999980e-01
2.927999999999999936e+00 5.629640000000000200e-01 9.562900000000000567e-02 5.179600000000000176e-02 4.383200000000000290e-02 3.414070000000000160e-01
2.929499999999999993e+00 5.629480000000000040e-01 9.562600000000000267e-02 5.179399999999999976e-02 4.383299999999999697e-02 3.414249999999999785e-01
2.931000000000000050e+00 5.629319999999999879e-01 9.562400000000000067e-02 5.179099999999999676e-02 4.383299999999999697e-02 3.414440000000000253e-01
2.932500000000000107e+00 5.629159999999999719e-01 9.562199999999999867e-02 5.178900000000000170e-02 4.383299999999999697e-02 3.414619999999999878e-01
2.934000000000000163e+00 5.628999999999999559e-01 9.561999999999999666e-02 5.178599999999999870e-02 4.383299999999999697e-02 3.414800000000000058e-01
2.935500000000000220e+00 5.628840000000000510e-01 9.561699999999999366e-02 5.178399999999999670e-02 4.383399999999999797e-02 3.414989999999999970e-01
2.936999999999999833e+00 5.628680000000000350e-01 9.561500000000000554e-02 5.178100000000000064e-02 4.383399999999999797e-02 3.415170000000000150e-01
2.938499999999999890e+00 5.628520000000000190e-01 9.561300000000000354e-02 5.177899999999999864e-02 4.383399999999999797e-02 3.415349999999999775e-01
2.939999999999999947e+00 5.628360000000000030e-01 9.561100000000000154e-02 5.177600000000000258e-02 4.383499999999999897e-02 3.415529999999999955e-01
2.941500000000000004e+00 5.628199999999999870e-01 9.560799999999999854e-02 5.177299999999999958e-02 4.383499999999999897e-02 3.415710000000000135e-01
2.943000000000000060e+00 5.628049999999999997e-01 9.560599999999999654e-02 5.177099999999999758e-02 4.383499999999999897e-02 3.415889999999999760e-01
2.944500000000000117e+00 5.627889999999999837e-01 9.560399999999999454e-02 5.176800000000000151e-02 4.383499999999999897e-02 3.416080000000000227e-01
2.946000000000000174e+00 5.627729999999999677e-01 9.560200000000000642e-02 5.176599999999999951e-02 4.383599999999999997e-02 3.416259999999999852e-01
2.947499999999999787e+00 5.627569999999999517e-01 9.559900000000000342e-02 5.176399999999999751e-02 4.383599999999999997e-02 3.416440000000000032e-01
2.948999999999999844e+00 5.627410000000000467e-01 9.559700000000000142e-02 5.176100000000000145e-02 4.383599999999999997e-02 3.416620000000000212e-01
2.950499999999999901e+00 5.627250000000000307e-01 9.559499999999999942e-02 5.175899999999999945e-02 4.383599999999999997e-02 3.416799999999999837e-01
2.951999999999999957e+00 5.627090000000000147e-01 9.559299999999999742e-02 5.175600000000000339e-02 4.383700000000000097e-02 3.416980000000000017e-01
2.953500000000000014e+00 5.626940000000000275e-01 9.558999999999999442e-02 5.175400000000000139e-02 4.383700000000000097e-02 3.417160000000000197e-01
2.955000000000000071e+00 5.626780000000000115e-01 9.558800000000000630e-02 5.175099999999999839e-02 4.383700000000000097e-02 3.417339999999999822e-01
2.956500000000000128e+00 5.626619999999999955e-01 9.558600000000000430e-02 5.174900000000000333e-02 4.383700000000000097e-02 3.417520000000000002e-01
2.958000000000000185e+00 5.626459999999999795e-01 9.558400000000000230e-02 5.174600000000000033e-02 4.383800000000000197e-02 3.417700000000000182e-01
2.959499999999999797e+00 5.626309999999999922e-01 9.558099999999999929e-02 5.174399999999999833e-02 4.383800000000000197e-02 3.417879999999999807e-01
2.960999999999999854e+00 5.626149999999999762e-01 9.557899999999999729e-02 5.174100000000000227e-02 4.383800000000000197e-02 3.418059999999999987e-01
2.962499999999999911e+00 5.625989999999999602e-01 9.557699999999999529e-02 5.173900000000000027e-02 4.383800000000000197e-02 3.418240000000000167e-01
2.963999999999999968e+00 5.625839999999999730e-01 9.557499999999999329e-02 5.173599999999999727e-02 4.383900000000000297e-02 3.418419999999999792e-01
2.965500000000000025e+00 5.625679999999999570e-01 9.557300000000000517e-02 5.173400000000000221e-02 4.383900000000000297e-02 3.418590000000000240e-01
2.967000000000000082e+00 5.625520000000000520e-01 9.557000000000000217e-02 5.173099999999999921e-02 4.383900000000000297e-02 3.418769999999999865e-01
2.968500000000000139e+00 5.625369999999999537e-01 9.556800000000000017e-02 5.172899999999999721e-02 4.383900000000000297e-02 3.418950000000000045e-01
2.970000000000000195e+00 5.625210000000000488e-01 9.556599999999999817e-02 5.172600000000000114e-02 4.383999999999999703e-02 3.419130000000000225e-01
2.971499999999999808e+00 5.625059999999999505e-01 9.556399999999999617e-02 5.172399999999999914e-02 4.383999999999999703e-02 3.419309999999999850e-01
2.972999999999999865e+00 5.624900000000000455e-01 9.556199999999999417e-02 5.172100000000000308e-02 4.383999999999999703e-02 3.419479999999999742e-01
2.974499999999999922e+00 5.624740000000000295e-01 9.555900000000000505e-02 5.171900000000000108e-02 4.383999999999999703e-02 3.419659999999999922e-01
2.975999999999999979e+00 5.624590000000000423e-01 9.555700000000000305e-02 5.171699999999999908e-02 4.384099999999999803e-02 3.419840000000000102e-01
2.977500000000000036e+00 5.624430000000000263e-01 9.555500000000000105e-02 5.171400000000000302e-02 4.384099999999999803e-02 3.420019999999999727e-01
2.979000000000000092e+00 5.624280000000000390e-01 9.555299999999999905e-02 5.171200000000000102e-02 4.384099999999999803e-02 3.420190000000000174e-01
2.980500000000000149e+00 5.624120000000000230e-01 9.555099999999999705e-02 5.170899999999999802e-02 4.384099999999999803e-02 3.420369999999999799e-01
2.982000000000000206e+00 5.623970000000000358e-01 9.554799999999999405e-02 5.170700000000000296e-02 4.384199999999999903e-02 3.420549999999999979e-01
2.983499999999999819e+00 5.623810000000000198e-01 9.554600000000000593e-02 5.170399999999999996e-02 4.384199999999999903e-02 3.420719999999999872e-01
2.984999999999999876e+00 5.623660000000000325e-01 9.554400000000000392e-02 5.170199999999999796e-02 4.384199999999999903e-02 3.420900000000000052e-01
2.986499999999999932e+00 5.623510000000000453e-01 9.554200000000000192e-02 5.169900000000000190e-02 4.384199999999999903e-02 3.421080000000000232e-01
2.987999999999999989e+00 5.623350000000000293e-01 9.553999999999999992e-02 5.169699999999999990e-02 4.384300000000000003e-02 3.421250000000000124e-01
2.989500000000000046e+00 5.623200000000000420e-01 9.553799999999999792e-02 5.169499999999999790e-02 4.384300000000000003e-02 3.421429999999999749e-01
2.991000000000000103e+00 5.623040000000000260e-01 9.553499999999999492e-02 5.169200000000000184e-02 4.384300000000000003e-02 3.421600000000000197e-01
2.992500000000000160e+00 5.622890000000000388e-01 9.553300000000000680e-02 5.168999999999999984e-02 4.384300000000000003e-02 3.421779999999999822e-01
2.994000000000000217e+00 5.622740000000000515e-01 9.553100000000000480e-02 5.168699999999999684e-02 4.384400000000000103e-02 3.421950000000000269e-01
2.995499999999999829e+00 5.622580000000000355e-01 9.552900000000000280e-02 5.168500000000000177e-02 4.384400000000000103e-02 3.422129999999999894e-01
2.996999999999999886e+00 5.622430000000000483e-01 9.552700000000000080e-02 5.168199999999999877e-02 4.384400000000000103e-02 3.422299999999999787e-01
2.998499999999999943e+00 5.622279999999999500e-01 9.552499999999999880e-02 5.167999999999999677e-02 4.384400000000000103e-02 3.422479999999999967e-01
3.000000000000000000e+00 5.622129999999999628e-01 9.552199999999999580e-02 5.167800000000000171e-02 4.384500000000000203e-02 3.422649999999999859e-01
3.001500000000000057e+00 5.621969999999999468e-01 9.551999999999999380e-02 5.167499999999999871e-02 4.384500000000000203e-02 3.422819999999999752e-01
3.003000000000000114e+00 5.621819999999999595e-01 9.551800000000000568e-02 5.167299999999999671e-02 4.384500000000000203e-02 3.422999999999999932e-01
3.004500000000000171e+00 5.621669999999999723e-01 9.551600000000000368e-02 5.167000000000000065e-02 4.384500000000000203e-02 3.423169999999999824e-01
3.005999999999999783e+00 5.621519999999999850e-01 9.551400000000000168e-02 5.166799999999999865e-02 4.384600000000000303e-02 3.423350000000000004e-01
3.007499999999999840e+00 5.621369999999999978e-01 9.551199999999999968e-02 5.166599999999999665e-02 4.384600000000000303e-02 3.423519999999999897e-01
3.008999999999999897e+00 5.621209999999999818e-01 9.550899999999999668e-02 5.166300000000000059e-02 4.384600000000000303e-02 3.423689999999999789e-01
3.010499999999999954e+00 5.621059999999999945e-01 9.550699999999999468e-02 5.166099999999999859e-02 4.384600000000000303e-02 3.423869999999999969e-01
3.012000000000000011e+00 5.620910000000000073e-01 9.550500000000000655e-02 5.165800000000000253e-02 4.384699999999999709e-02 3.424039999999999861e-01
3.013500000000000068e+00 5.620760000000000201e-01 9.550300000000000455e-02 5.165600000000000053e-02 4.384699999999999709e-02 3.424209999999999754e-01
3.015000000000000124e+00 5.620610000000000328e-01 9.550100000000000255e-02 5.165399999999999853e-02 4.384699999999999709e-02 3.424380000000000202e-01
3.016500000000000181e+00 5.620460000000000456e-01 9.549900000000000055e-02 5.165100000000000247e-02 4.384799999999999809e-02 3.424559999999999826e-01
3.017999999999999794e+00 5.620309999999999473e-01 9.549699999999999855e-02 5.164900000000000047e-02 4.384799999999999809e-02 3.424730000000000274e-01
3.019499999999999851e+00 5.620159999999999600e-01 9.549399999999999555e-02 5.164599999999999747e-02 4.384799999999999809e-02 3.424900000000000166e-01
3.020999999999999908e+00 5.620009999999999728e-01 9.549199999999999355e-02 5.164400000000000240e-02 4.384799999999999809e-02 3.425070000000000059e-01
3.022499999999999964e+00 5.619859999999999856e-01 9.549000000000000543e-02 5.164200000000000040e-02 4.384899999999999909e-02 3.425239999999999951e-01
3.024000000000000021e+00 5.619709999999999983e-01 9.548800000000000343e-02 5.163899999999999740e-02 4.384899999999999909e-02 3.425409999999999844e-01
3.025500000000000078e+00 5.619560000000000111e-01 9.548600000000000143e-02 5.163700000000000234e-02 4.384899999999999909e-02 3.425579999999999736e-01
3.027000000000000135e+00 5.619410000000000238e-01 9.548399999999999943e-02 5.163500000000000034e-02 4.384899999999999909e-02 3.425759999999999916e-01
3.028500000000000192e+00 5.619260000000000366e-01 9.548199999999999743e-02 5.163199999999999734e-02 4.385000000000000009e-02 3.425929999999999809e-01
3.029999999999999805e+00 5.619110000000000493e-01 9.547999999999999543e-02 5.163000000000000228e-02 4.385000000000000009e-02 3.426100000000000256e-01
3.031499999999999861e+00 5.618959999999999511e-01 9.547799999999999343e-02 5.162699999999999928e-02 4.385000000000000009e-02 3.426270000000000149e-01
3.032999999999999918e+00 5.618809999999999638e-01 9.547500000000000431e-02 5.162499999999999728e-02 4.385000000000000009e-02 3.426440000000000041e-01
3.034499999999999975e+00 5.618659999999999766e-01 9.547300000000000231e-02 5.162300000000000222e-02 4.385100000000000109e-02 3.426609999999999934e-01
3.036000000000000032e+00 5.618509999999999893e-01 9.547100000000000031e-02 5.161999999999999922e-02 4.385100000000000109e-02 3.426779999999999826e-01
3.037500000000000089e+00 5.618360000000000021e-01 9.546899999999999831e-02 5.161799999999999722e-02 4.385100000000000109e-02 3.426950000000000274e-01
3.039000000000000146e+00 5.618210000000000148e-01 9.546699999999999631e-02 5.161600000000000216e-02 4.385100000000000109e-02 3.427120000000000166e-01
3.040500000000000203e+00 5.618060000000000276e-01 9.546499999999999431e-02 5.161299999999999916e-02 4.385200000000000209e-02 3.427290000000000059e-01
3.041999999999999815e+00 5.617919999999999581e-01 9.546300000000000618e-02 5.161099999999999716e-02 4.385200000000000209e-02 3.427459999999999951e-01
3.043499999999999872e+00 5.617769999999999708e-01 9.546100000000000418e-02 5.160900000000000210e-02 4.385200000000000209e-02 3.427620000000000111e-01
3.044999999999999929e+00 5.617619999999999836e-01 9.545900000000000218e-02 5.160599999999999909e-02 4.385200000000000209e-02 3.427790000000000004e-01
3.046499999999999986e+00 5.617469999999999963e-01 9.545700000000000018e-02 5.160399999999999709e-02 4.385300000000000309e-02 3.427959999999999896e-01
3.048000000000000043e+00 5.617330000000000378e-01 9.545399999999999718e-02 5.160200000000000203e-02 4.385300000000000309e-02 3.428129999999999789e-01
3.049500000000000099e+00 5.617180000000000506e-01 9.545199999999999518e-02 5.159899999999999903e-02 4.385300000000000309e-02 3.428300000000000236e-01
3.051000000000000156e+00 5.617029999999999523e-01 9.544999999999999318e-02 5.159699999999999703e-02 4.385300000000000309e-02 3.428470000000000129e-01
3.052500000000000213e+00 5.616879999999999651e-01 9.544800000000000506e-02 5.159500000000000197e-02 4.385399999999999715e-02 3.428629999999999733e-01
3.053999999999999826e+00 5.616740000000000066e-01 9.544600000000000306e-02 5.159199999999999897e-02 4.385399999999999715e-02 3.428800000000000181e-01
3.055499999999999883e+00 5.616590000000000193e-01 9.544400000000000106e-02 5.158999999999999697e-02 4.385399999999999715e-02 3.428970000000000073e-01
3.056999999999999940e+00 5.616440000000000321e-01 9.544199999999999906e-02 5.158800000000000191e-02 4.385399999999999715e-02 3.429139999999999966e-01
3.058499999999999996e+00 5.616299999999999626e-01 9.543999999999999706e-02 5.158499999999999891e-02 4.385499999999999815e-02 3.429300000000000126e-01
3.060000000000000053e+00 5.616149999999999753e-01 9.543799999999999506e-02 5.158299999999999691e-02 4.385499999999999815e-02 3.429470000000000018e-01
3.061500000000000110e+00 5.615999999999999881e-01 9.543600000000000694e-02 5.158100000000000185e-02 4.385499999999999815e-02 3.429639999999999911e-01
3.063000000000000167e+00 5.615860000000000296e-01 9.543400000000000494e-02 5.157799999999999885e-02 4.385499999999999815e-02 3.429809999999999803e-01
3.064499999999999780e+00 5.615710000000000424e-01 9.543200000000000294e-02 5.157599999999999685e-02 4.385599999999999915e-02 3.429969999999999963e-01
3.065999999999999837e+00 5.615569999999999729e-01 9.543000000000000094e-02 5.157400000000000179e-02 4.385599999999999915e-02 3.430139999999999856e-01
3.067499999999999893e+00 5.615419999999999856e-01 9.542699999999999794e-02 5.157099999999999879e-02 4.385599999999999915e-02 3.430300000000000016e-01
3.068999999999999950e+00 5.615280000000000271e-01 9.542499999999999594e-02 5.156899999999999679e-02 4.385599999999999915e-02 3.430469999999999908e-01
3.070500000000000007e+00 5.615130000000000399e-01 9.542299999999999394e-02 5.156700000000000172e-02 4.385700000000000015e-02 3.430639999999999801e-01
3.072000000000000064e+00 5.614989999999999704e-01 9.542100000000000581e-02 5.156399999999999872e-02 4.385700000000000015e-02 3.430799999999999961e-01
3.073500000000000121e+00 5.614839999999999831e-01 9.541900000000000381e-02 5.156199999999999672e-02 4.385700000000000015e-02 3.430969999999999853e-01
3.075000000000000178e+00 5.614700000000000246e-01 9.541700000000000181e-02 5.156000000000000166e-02 4.385700000000000015e-02 3.431130000000000013e-01
3.076499999999999790e+00 5.614550000000000374e-01 9.541499999999999981e-02 5.155699999999999866e-02 4.385800000000000115e-02 3.431299999999999906e-01
3.077999999999999847e+00 5.614409999999999679e-01 9.541299999999999781e-02 5.155499999999999666e-02 4.385800000000000115e-02 3.431460000000000066e-01
3.079499999999999904e+00 5.614259999999999806e-01 9.541099999999999581e-02 5.155300000000000160e-02 4.385800000000000115e-02 3.431629999999999958e-01
3.080999999999999961e+00 5.614120000000000221e-01 9.540899999999999381e-02 5.155099999999999960e-02 4.385800000000000115e-02 3.431790000000000118e-01
3.082500000000000018e+00 5.613970000000000349e-01 9.540700000000000569e-02 5.154799999999999660e-02 4.385900000000000215e-02 3.431960000000000011e-01
3.084000000000000075e+00 5.613829999999999654e-01 9.540500000000000369e-02 5.154600000000000154e-02 4.385900000000000215e-02 3.432120000000000171e-01
3.085500000000000131e+00 5.613690000000000069e-01 9.540300000000000169e-02 5.154399999999999954e-02 4.385900000000000215e-02 3.432279999999999776e-01
3.087000000000000188e+00 5.613540000000000196e-01 9.540099999999999969e-02 5.154099999999999654e-02 4.385900000000000215e-02 3.432450000000000223e-01
3.088499999999999801e+00 5.613399999999999501e-01 9.539899999999999769e-02 5.153900000000000148e-02 4.386000000000000315e-02 3.432609999999999828e-01
3.089999999999999858e+00 5.613259999999999916e-01 9.539699999999999569e-02 5.153699999999999948e-02 4.386000000000000315e-02 3.432780000000000276e-01
3.091499999999999915e+00 5.613110000000000044e-01 9.539499999999999369e-02 5.153499999999999748e-02 4.386000000000000315e-02 3.432939999999999880e-01
3.092999999999999972e+00 5.612970000000000459e-01 9.539300000000000557e-02 5.153200000000000142e-02 4.386000000000000315e-02 3.433100000000000041e-01
3.094500000000000028e+00 5.612829999999999764e-01 9.539100000000000357e-02 5.152999999999999942e-02 4.386099999999999721e-02 3.433269999999999933e-01
3.096000000000000085e+00 5.612679999999999891e-01 9.538900000000000157e-02 5.152799999999999742e-02 4.386099999999999721e-02 3.433430000000000093e-01
3.097500000000000142e+00 5.612540000000000306e-01 9.538699999999999957e-02 5.152500000000000135e-02 4.386099999999999721e-02 3.433590000000000253e-01
3.099000000000000199e+00 5.612399999999999611e-01 9.538499999999999757e-02 5.152299999999999935e-02 4.386199999999999821e-02 3.433749999999999858e-01
3.100499999999999812e+00 5.612260000000000026e-01 9.538299999999999557e-02 5.152099999999999735e-02 4.386199999999999821e-02 3.433919999999999750e-01
3.101999999999999869e+00 5.612110000000000154e-01 9.538099999999999357e-02 5.151900000000000229e-02 4.386199999999999821e-02 3.434079999999999910e-01
3.103499999999999925e+00 5.611969999999999459e-01 9.537900000000000544e-02 5.151599999999999929e-02 4.386199999999999821e-02 3.434240000000000070e-01
3.104999999999999982e+00 5.611829999999999874e-01 9.537700000000000344e-02 5.151399999999999729e-02 4.386299999999999921e-02 3.434400000000000230e-01
3.106500000000000039e+00 5.611690000000000289e-01 9.537500000000000144e-02 5.151200000000000223e-02 4.386299999999999921e-02 3.434559999999999835e-01
3.108000000000000096e+00 5.611549999999999594e-01 9.537299999999999944e-02 5.151000000000000023e-02 4.386299999999999921e-02 3.434729999999999728e-01
3.109500000000000153e+00 5.611410000000000009e-01 9.537099999999999744e-02 5.150699999999999723e-02 4.386299999999999921e-02 3.434889999999999888e-01
3.111000000000000210e+00 5.611260000000000137e-01 9.536899999999999544e-02 5.150500000000000217e-02 4.386400000000000021e-02 3.435050000000000048e-01
3.112499999999999822e+00 5.611120000000000552e-01 9.536699999999999344e-02 5.150300000000000017e-02 4.386400000000000021e-02 3.435210000000000208e-01
3.113999999999999879e+00 5.610979999999999857e-01 9.536500000000000532e-02 5.150099999999999817e-02 4.386400000000000021e-02 3.435369999999999813e-01
3.115499999999999936e+00 5.610840000000000272e-01 9.536300000000000332e-02 5.149800000000000211e-02 4.386400000000000021e-02 3.435529999999999973e-01
3.116999999999999993e+00 5.610699999999999577e-01 9.536100000000000132e-02 5.149600000000000011e-02 4.386500000000000121e-02 3.435690000000000133e-01
3.118500000000000050e+00 5.610559999999999992e-01 9.535899999999999932e-02 5.149399999999999811e-02 4.386500000000000121e-02 3.435849999999999738e-01
3.120000000000000107e+00 5.610420000000000407e-01 9.535699999999999732e-02 5.149200000000000305e-02 4.386500000000000121e-02 3.436009999999999898e-01
3.121500000000000163e+00 5.610279999999999712e-01 9.535499999999999532e-02 5.148900000000000005e-02 4.386500000000000121e-02 3.436170000000000058e-01
3.123000000000000220e+00 5.610140000000000127e-01 9.535299999999999332e-02 5.148699999999999805e-02 4.386600000000000221e-02 3.436330000000000218e-01
3.124499999999999833e+00 5.610000000000000542e-01 9.535100000000000520e-02 5.148500000000000298e-02 4.386600000000000221e-02 3.436489999999999823e-01
3.125999999999999890e+00 5.609859999999999847e-01 9.534900000000000320e-02 5.148300000000000098e-02 4.386600000000000221e-02 3.436649999999999983e-01
3.127499999999999947e+00 5.609720000000000262e-01 9.534700000000000120e-02 5.147999999999999798e-02 4.386600000000000221e-02 3.436810000000000143e-01
3.129000000000000004e+00 5.609579999999999567e-01 9.534499999999999920e-02 5.147800000000000292e-02 4.386700000000000321e-02 3.436969999999999748e-01
3.130500000000000060e+00 5.609439999999999982e-01 9.534299999999999720e-02 5.147600000000000092e-02 4.386700000000000321e-02 3.437129999999999908e-01
3.132000000000000117e+00 5.609300000000000397e-01 9.534099999999999520e-02 5.147399999999999892e-02 4.386700000000000321e-02 3.437290000000000068e-01
3.133500000000000174e+00 5.609159999999999702e-01 9.533899999999999320e-02 5.147199999999999692e-02 4.386700000000000321e-02 3.437450000000000228e-01
3.134999999999999787e+00 5.609020000000000117e-01 9.533700000000000507e-02 5.146900000000000086e-02 4.386799999999999727e-02 3.437609999999999832e-01
3.136499999999999844e+00 5.608889999999999709e-01 9.533500000000000307e-02 5.146699999999999886e-02 4.386799999999999727e-02 3.437760000000000260e-01
3.137999999999999901e+00 5.608750000000000124e-01 9.533300000000000107e-02 5.146499999999999686e-02 4.386799999999999727e-02 3.437919999999999865e-01
3.139499999999999957e+00 5.608610000000000539e-01 9.533099999999999907e-02 5.146300000000000180e-02 4.386799999999999727e-02 3.438080000000000025e-01
3.141000000000000014e+00 5.608469999999999844e-01 9.532899999999999707e-02 5.145999999999999880e-02 4.386899999999999827e-02 3.438240000000000185e-01
3.142500000000000071e+00 5.608330000000000259e-01 9.532699999999999507e-02 5.145799999999999680e-02 4.386899999999999827e-02 3.438399999999999790e-01
3.144000000000000128e+00 5.608189999999999564e-01 9.532499999999999307e-02 5.145600000000000174e-02 4.386899999999999827e-02 3.438550000000000217e-01
3.145500000000000185e+00 5.608060000000000267e-01 9.532300000000000495e-02 5.145399999999999974e-02 4.386899999999999827e-02 3.438709999999999822e-01
3.146999999999999797e+00 5.607919999999999572e-01 9.532100000000000295e-02 5.145199999999999774e-02 4.386999999999999927e-02 3.438869999999999982e-01
3.148499999999999854e+00 5.607779999999999987e-01 9.531900000000000095e-02 5.144900000000000168e-02 4.386999999999999927e-02 3.439030000000000142e-01
3.149999999999999911e+00 5.607640000000000402e-01 9.531699999999999895e-02 5.144699999999999968e-02 4.386999999999999927e-02 3.439180000000000015e-01
3.151499999999999968e+00 5.607509999999999994e-01 9.531499999999999695e-02 5.144499999999999768e-02 4.386999999999999927e-02 3.439340000000000175e-01
3.153000000000000025e+00 5.607370000000000410e-01 9.531299999999999495e-02 5.144300000000000261e-02 4.387100000000000027e-02 3.439499999999999780e-01
3.154500000000000082e+00 5.607229999999999714e-01 9.531199999999999395e-02 5.144100000000000061e-02 4.387100000000000027e-02 3.439650000000000207e-01
3.156000000000000139e+00 5.607090000000000130e-01 9.531000000000000583e-02 5.143799999999999761e-02 4.387100000000000027e-02 3.439809999999999812e-01
3.157500000000000195e+00 5.606959999999999722e-01 9.530800000000000383e-02 5.143600000000000255e-02 4.387100000000000027e-02 3.439969999999999972e-01
3.158999999999999808e+00 5.606820000000000137e-01 9.530600000000000183e-02 5.143400000000000055e-02 4.387200000000000127e-02 3.440119999999999845e-01
3.160499999999999865e+00 5.606680000000000552e-01 9.530399999999999983e-02 5.143199999999999855e-02 4.387200000000000127e-02 3.440280000000000005e-01
3.161999999999999922e+00 5.606550000000000145e-01 9.530199999999999783e-02 5.142999999999999655e-02 4.387200000000000127e-02 3.440429999999999877e-01
3.163499999999999979e+00 5.606409999999999449e-01 9.529999999999999583e-02 5.142700000000000049e-02 4.387200000000000127e-02 3.440590000000000037e-01
3.165000000000000036e+00 5.606280000000000152e-01 9.529799999999999383e-02 5.142499999999999849e-02 4.387300000000000227e-02 3.440739999999999910e-01
3.166500000000000092e+00 5.606139999999999457e-01 9.529600000000000570e-02 5.142300000000000343e-02 4.387300000000000227e-02 3.440900000000000070e-01
3.168000000000000149e+00 5.605999999999999872e-01 9.529400000000000370e-02 5.142100000000000143e-02 4.387300000000000227e-02 3.441049999999999942e-01
3.169500000000000206e+00 5.605869999999999465e-01 9.529200000000000170e-02 5.141899999999999943e-02 4.387300000000000227e-02 3.441210000000000102e-01
3.170999999999999819e+00 5.605729999999999880e-01 9.528999999999999970e-02 5.141699999999999743e-02 4.387400000000000327e-02 3.441359999999999975e-01
3.172499999999999876e+00 5.605599999999999472e-01 9.528799999999999770e-02 5.141400000000000137e-02 4.387400000000000327e-02 3.441520000000000135e-01
3.173999999999999932e+00 5.605459999999999887e-01 9.528599999999999570e-02 5.141199999999999937e-02 4.387400000000000327e-02 3.441670000000000007e-01
3.175499999999999989e+00 5.605329999999999480e-01 9.528499999999999470e-02 5.140999999999999737e-02 4.387400000000000327e-02 3.441830000000000167e-01
3.177000000000000046e+00 5.605189999999999895e-01 9.528300000000000658e-02 5.140800000000000231e-02 4.387499999999999734e-02 3.441980000000000040e-01
3.178500000000000103e+00 5.605059999999999487e-01 9.528100000000000458e-02 5.140600000000000031e-02 4.387499999999999734e-02 3.442140000000000200e-01
3.180000000000000160e+00 5.604919999999999902e-01 9.527900000000000258e-02 5.140399999999999830e-02 4.387499999999999734e-02 3.442290000000000072e-01
3.181500000000000217e+00 5.604789999999999495e-01 9.527700000000000058e-02 5.140100000000000224e-02 4.387499999999999734e-02 3.442439999999999944e-01
3.182999999999999829e+00 5.604649999999999910e-01 9.527499999999999858e-02 5.139900000000000024e-02 4.387599999999999834e-02 3.442600000000000104e-01
3.184499999999999886e+00 5.604519999999999502e-01 9.527299999999999658e-02 5.139699999999999824e-02 4.387599999999999834e-02 3.442749999999999977e-01
3.185999999999999943e+00 5.604379999999999917e-01 9.527099999999999458e-02 5.139500000000000318e-02 4.387599999999999834e-02 3.442899999999999849e-01
3.187500000000000000e+00 5.604249999999999510e-01 9.526900000000000646e-02 5.139300000000000118e-02 4.387599999999999834e-02 3.443060000000000009e-01
3.189000000000000057e+00 5.604120000000000212e-01 9.526700000000000446e-02 5.139099999999999918e-02 4.387699999999999934e-02 3.443209999999999882e-01
3.190500000000000114e+00 5.603979999999999517e-01 9.526600000000000346e-02 5.138899999999999718e-02 4.387699999999999934e-02 3.443359999999999754e-01
3.192000000000000171e+00 5.603850000000000220e-01 9.526400000000000146e-02 5.138600000000000112e-02 4.387699999999999934e-02 3.443510000000000182e-01
3.193499999999999783e+00 5.603719999999999812e-01 9.526199999999999946e-02 5.138399999999999912e-02 4.387800000000000034e-02 3.443669999999999787e-01
3.194999999999999840e+00 5.603580000000000227e-01 9.525999999999999746e-02 5.138199999999999712e-02 4.387800000000000034e-02 3.443820000000000214e-01
3.196499999999999897e+00 5.603449999999999820e-01 9.525799999999999546e-02 5.138000000000000206e-02 4.387800000000000034e-02 3.443970000000000087e-01
3.197999999999999954e+00 5.603320000000000523e-01 9.525599999999999346e-02 5.137800000000000006e-02 4.387800000000000034e-02 3.444119999999999959e-01
3.199500000000000011e+00 5.603179999999999827e-01 9.525400000000000533e-02 5.137599999999999806e-02 4.387900000000000134e-02 3.444280000000000119e-01
3.201000000000000068e+00 5.603050000000000530e-01 9.525200000000000333e-02 5.137400000000000300e-02 4.387900000000000134e-02 3.444429999999999992e-01
3.202500000000000124e+00 5.602920000000000122e-01 9.525000000000000133e-02 5.137100000000000000e-02 4.387900000000000134e-02 3.444579999999999864e-01
3.204000000000000181e+00 5.602780000000000538e-01 9.524900000000000033e-02 5.136899999999999800e-02 4.387900000000000134e-02 3.444729999999999737e-01
3.205499999999999794e+00 5.602650000000000130e-01 9.524699999999999833e-02 5.136700000000000293e-02 4.388000000000000234e-02 3.444880000000000164e-01
3.206999999999999851e+00 5.602519999999999722e-01 9.524499999999999633e-02 5.136500000000000093e-02 4.388000000000000234e-02 3.445030000000000037e-01
3.208499999999999908e+00 5.602390000000000425e-01 9.524299999999999433e-02 5.136299999999999893e-02 4.388000000000000234e-02 3.445179999999999909e-01
3.209999999999999964e+00 5.602260000000000018e-01 9.524100000000000621e-02 5.136099999999999693e-02 4.388000000000000234e-02 3.445329999999999782e-01
3.211500000000000021e+00 5.602120000000000433e-01 9.523900000000000421e-02 5.135900000000000187e-02 4.388100000000000334e-02 3.445480000000000209e-01
3.213000000000000078e+00 5.601990000000000025e-01 9.523700000000000221e-02 5.135599999999999887e-02 4.388100000000000334e-02 3.445630000000000082e-01
3.214500000000000135e+00 5.601859999999999618e-01 9.523500000000000021e-02 5.135399999999999687e-02 4.388100000000000334e-02 3.445779999999999954e-01
3.216000000000000192e+00 5.601730000000000320e-01 9.523399999999999921e-02 5.135200000000000181e-02 4.388100000000000334e-02 3.445940000000000114e-01
3.217499999999999805e+00 5.601599999999999913e-01 9.523199999999999721e-02 5.134999999999999981e-02 4.388199999999999740e-02 3.446089999999999987e-01
3.218999999999999861e+00 5.601469999999999505e-01 9.522999999999999521e-02 5.134799999999999781e-02 4.388199999999999740e-02 3.446230000000000127e-01
3.220499999999999918e+00 5.601340000000000208e-01 9.522799999999999321e-02 5.134600000000000275e-02 4.388199999999999740e-02 3.446379999999999999e-01
3.221999999999999975e+00 5.601199999999999513e-01 9.522600000000000509e-02 5.134400000000000075e-02 4.388199999999999740e-02 3.446529999999999871e-01
3.223500000000000032e+00 5.601070000000000215e-01 9.522400000000000309e-02 5.134199999999999875e-02 4.388299999999999840e-02 3.446679999999999744e-01
3.225000000000000089e+00 5.600939999999999808e-01 9.522200000000000109e-02 5.133999999999999675e-02 4.388299999999999840e-02 3.446830000000000171e-01
3.226500000000000146e+00 5.600810000000000510e-01 9.522100000000000009e-02 5.133700000000000069e-02 4.388299999999999840e-02 3.446980000000000044e-01
3.228000000000000203e+00 5.600680000000000103e-01 9.521899999999999809e-02 5.133499999999999869e-02 4.388299999999999840e-02 3.447129999999999916e-01
3.229499999999999815e+00 5.600549999999999695e-01 9.521699999999999608e-02 5.133299999999999669e-02 4.388399999999999940e-02 3.447279999999999789e-01
3.230999999999999872e+00 5.600420000000000398e-01 9.521499999999999408e-02 5.133100000000000163e-02 4.388399999999999940e-02 3.447430000000000216e-01
3.232499999999999929e+00 5.600289999999999990e-01 9.521300000000000596e-02 5.132899999999999963e-02 4.388399999999999940e-02 3.447580000000000089e-01
3.233999999999999986e+00 5.600159999999999583e-01 9.521100000000000396e-02 5.132699999999999763e-02 4.388399999999999940e-02 3.447729999999999961e-01
3.235500000000000043e+00 5.600030000000000285e-01 9.521000000000000296e-02 5.132500000000000256e-02 4.388500000000000040e-02 3.447870000000000101e-01
3.237000000000000099e+00 5.599899999999999878e-01 9.520800000000000096e-02 5.132300000000000056e-02 4.388500000000000040e-02 3.448019999999999974e-01
3.238500000000000156e+00 5.599769999999999470e-01 9.520599999999999896e-02 5.132099999999999856e-02 4.388500000000000040e-02 3.448169999999999846e-01
3.240000000000000213e+00 5.599640000000000173e-01 9.520399999999999696e-02 5.131899999999999656e-02 4.388500000000000040e-02 3.448320000000000274e-01
3.241499999999999826e+00 5.599509999999999765e-01 9.520199999999999496e-02 5.131700000000000150e-02 4.388600000000000140e-02 3.448470000000000146e-01
3.242999999999999883e+00 5.599380000000000468e-01 9.520000000000000684e-02 5.131399999999999850e-02 4.388600000000000140e-02 3.448609999999999731e-01
3.244499999999999940e+00 5.599260000000000348e-01 9.519900000000000584e-02 5.131200000000000344e-02 4.388600000000000140e-02 3.448760000000000159e-01
3.245999999999999996e+00 5.599129999999999940e-01 9.519700000000000384e-02 5.131000000000000144e-02 4.388600000000000140e-02 3.448910000000000031e-01
3.247500000000000053e+00 5.598999999999999533e-01 9.519500000000000184e-02 5.130799999999999944e-02 4.388700000000000240e-02 3.449050000000000171e-01
3.249000000000000110e+00 5.598870000000000235e-01 9.519299999999999984e-02 5.130599999999999744e-02 4.388700000000000240e-02 3.449200000000000044e-01
3.250500000000000167e+00 5.598739999999999828e-01 9.519099999999999784e-02 5.130400000000000238e-02 4.388700000000000240e-02 3.449349999999999916e-01
3.251999999999999780e+00 5.598610000000000531e-01 9.518899999999999584e-02 5.130200000000000038e-02 4.388700000000000240e-02 3.449490000000000056e-01
3.253499999999999837e+00 5.598480000000000123e-01 9.518799999999999484e-02 5.129999999999999838e-02 4.388800000000000340e-02 3.449639999999999929e-01
3.254999999999999893e+00 5.598360000000000003e-01 9.518600000000000672e-02 5.129800000000000332e-02 4.388800000000000340e-02 3.449789999999999801e-01
3.256499999999999950e+00 5.598229999999999595e-01 9.518400000000000472e-02 5.129600000000000132e-02 4.388800000000000340e-02 3.449929999999999941e-01
3.258000000000000007e+00 5.598100000000000298e-01 9.518200000000000272e-02 5.129399999999999932e-02 4.388800000000000340e-02 3.450079999999999814e-01
3.259500000000000064e+00 5.597969999999999891e-01 9.518000000000000071e-02 5.129199999999999732e-02 4.388899999999999746e-02 3.450230000000000241e-01
3.261000000000000121e+00 5.597839999999999483e-01 9.517899999999999971e-02 5.129000000000000226e-02 4.388899999999999746e-02 3.450369999999999826e-01
3.262500000000000178e+00 5.597720000000000473e-01 9.517699999999999771e-02 5.128800000000000026e-02 4.388899999999999746e-02 3.450520000000000254e-01
3.263999999999999790e+00 5.597590000000000066e-01 9.517499999999999571e-02 5.128499999999999726e-02 4.388899999999999746e-02 3.450659999999999838e-01
3.265499999999999847e+00 5.597459999999999658e-01 9.517299999999999371e-02 5.128300000000000219e-02 4.388999999999999846e-02 3.450810000000000266e-01
3.266999999999999904e+00 5.597330000000000361e-01 9.517100000000000559e-02 5.128100000000000019e-02 4.388999999999999846e-02 3.450949999999999851e-01
3.268499999999999961e+00 5.597210000000000241e-01 9.516900000000000359e-02 5.127899999999999819e-02 4.388999999999999846e-02 3.451099999999999723e-01
3.270000000000000018e+00 5.597079999999999833e-01 9.516800000000000259e-02 5.127700000000000313e-02 4.388999999999999846e-02 3.451239999999999863e-01
3.271500000000000075e+00 5.596950000000000536e-01 9.516600000000000059e-02 5.127500000000000113e-02 4.389099999999999946e-02 3.451389999999999736e-01
3.273000000000000131e+00 5.596830000000000416e-01 9.516399999999999859e-02 5.127299999999999913e-02 4.389099999999999946e-02 3.451529999999999876e-01
3.274500000000000188e+00 5.596700000000000008e-01 9.516199999999999659e-02 5.127099999999999713e-02 4.389099999999999946e-02 3.451679999999999748e-01
3.275999999999999801e+00 5.596569999999999601e-01 9.516099999999999559e-02 5.126900000000000207e-02 4.389099999999999946e-02 3.451819999999999888e-01
3.277499999999999858e+00 5.596449999999999481e-01 9.515899999999999359e-02 5.126700000000000007e-02 4.389200000000000046e-02 3.451960000000000028e-01
3.278999999999999915e+00 5.596320000000000183e-01 9.515700000000000547e-02 5.126499999999999807e-02 4.389200000000000046e-02 3.452109999999999901e-01
3.280499999999999972e+00 5.596200000000000063e-01 9.515500000000000347e-02 5.126300000000000301e-02 4.389200000000000046e-02 3.452250000000000041e-01
3.282000000000000028e+00 5.596069999999999656e-01 9.515300000000000147e-02 5.126100000000000101e-02 4.389200000000000046e-02 3.452399999999999913e-01
3.283500000000000085e+00 5.595940000000000358e-01 9.515200000000000047e-02 5.125899999999999901e-02 4.389300000000000146e-02 3.452540000000000053e-01
3.285000000000000142e+00 5.595820000000000238e-01 9.514999999999999847e-02 5.125699999999999701e-02 4.389300000000000146e-02 3.452680000000000193e-01
3.286500000000000199e+00 5.595689999999999831e-01 9.514799999999999647e-02 5.125500000000000195e-02 4.389300000000000146e-02 3.452830000000000066e-01
3.287999999999999812e+00 5.595569999999999711e-01 9.514599999999999447e-02 5.125299999999999995e-02 4.389300000000000146e-02 3.452970000000000206e-01
3.289499999999999869e+00 5.595440000000000413e-01 9.514400000000000635e-02 5.125099999999999795e-02 4.389400000000000246e-02 3.453109999999999791e-01
3.290999999999999925e+00 5.595320000000000293e-01 9.514300000000000535e-02 5.124900000000000289e-02 4.389400000000000246e-02 3.453260000000000218e-01
3.292499999999999982e+00 5.595189999999999886e-01 9.514100000000000334e-02 5.124700000000000089e-02 4.389400000000000246e-02 3.453399999999999803e-01
3.294000000000000039e+00 5.595069999999999766e-01 9.513900000000000134e-02 5.124499999999999889e-02 4.389400000000000246e-02 3.453539999999999943e-01
3.295500000000000096e+00 5.594940000000000468e-01 9.513699999999999934e-02 5.124299999999999689e-02 4.389500000000000346e-02 3.453680000000000083e-01
3.297000000000000153e+00 5.594820000000000348e-01 9.513599999999999834e-02 5.124100000000000182e-02 4.389500000000000346e-02 3.453829999999999956e-01
3.298500000000000210e+00 5.594689999999999941e-01 9.513399999999999634e-02 5.123899999999999982e-02 4.389500000000000346e-02 3.453970000000000096e-01
3.299999999999999822e+00 5.594569999999999821e-01 9.513199999999999434e-02 5.123699999999999782e-02 4.389500000000000346e-02 3.454110000000000236e-01
3.301499999999999879e+00 5.594440000000000524e-01 9.513000000000000622e-02 5.123500000000000276e-02 4.389599999999999752e-02 3.454249999999999821e-01
3.302999999999999936e+00 5.594320000000000404e-01 9.512900000000000522e-02 5.123300000000000076e-02 4.389599999999999752e-02 3.454389999999999961e-01
3.304499999999999993e+00 5.594200000000000284e-01 9.512700000000000322e-02 5.123099999999999876e-02 4.389599999999999752e-02 3.454539999999999833e-01
3.306000000000000050e+00 5.594069999999999876e-01 9.512500000000000122e-02 5.122899999999999676e-02 4.389699999999999852e-02 3.454679999999999973e-01
3.307500000000000107e+00 5.593949999999999756e-01 9.512299999999999922e-02 5.122700000000000170e-02 4.389699999999999852e-02 3.454820000000000113e-01
3.309000000000000163e+00 5.593820000000000459e-01 9.512199999999999822e-02 5.122499999999999970e-02 4.389699999999999852e-02 3.454960000000000253e-01
3.310500000000000220e+00 5.593700000000000339e-01 9.511999999999999622e-02 5.122299999999999770e-02 4.389699999999999852e-02 3.455099999999999838e-01
3.311999999999999833e+00 5.593580000000000219e-01 9.511799999999999422e-02 5.122100000000000264e-02 4.389799999999999952e-02 3.455239999999999978e-01
3.313499999999999890e+00 5.593449999999999811e-01 9.511600000000000610e-02 5.121900000000000064e-02 4.389799999999999952e-02 3.455380000000000118e-01
3.314999999999999947e+00 5.593329999999999691e-01 9.511500000000000510e-02 5.121699999999999864e-02 4.389799999999999952e-02 3.455520000000000258e-01
3.316500000000000004e+00 5.593209999999999571e-01 9.511300000000000310e-02 5.121499999999999664e-02 4.389799999999999952e-02 3.455659999999999843e-01
3.318000000000000060e+00 5.593080000000000274e-01 9.511100000000000110e-02 5.121300000000000158e-02 4.389900000000000052e-02 3.455799999999999983e-01
3.319500000000000117e+00 5.592960000000000154e-01 9.510899999999999910e-02 5.121099999999999958e-02 4.389900000000000052e-02 3.455940000000000123e-01
3.321000000000000174e+00 5.592840000000000034e-01 9.510799999999999810e-02 5.120899999999999758e-02 4.389900000000000052e-02 3.456080000000000263e-01
3.322499999999999787e+00 5.592719999999999914e-01 9.510599999999999610e-02 5.120700000000000252e-02 4.389900000000000052e-02 3.456219999999999848e-01
3.323999999999999844e+00 5.592589999999999506e-01 9.510399999999999410e-02 5.120500000000000052e-02 4.390000000000000152e-02 3.456359999999999988e-01
3.325499999999999901e+00 5.592470000000000496e-01 9.510200000000000597e-02 5.120299999999999851e-02 4.390000000000000152e-02 3.456500000000000128e-01
3.326999999999999957e+00 5.592350000000000376e-01 9.510100000000000497e-02 5.120100000000000345e-02 4.390000000000000152e-02 3.456640000000000268e-01
3.328500000000000014e+00 5.592230000000000256e-01 9.509900000000000297e-02 5.119900000000000145e-02 4.390000000000000152e-02 3.456779999999999853e-01
3.330000000000000071e+00 5.592110000000000136e-01 9.509700000000000097e-02 5.119699999999999945e-02 4.390100000000000252e-02 3.456919999999999993e-01
3.331500000000000128e+00 5.591979999999999729e-01 9.509499999999999897e-02 5.119499999999999745e-02 4.390100000000000252e-02 3.457060000000000133e-01
3.333000000000000185e+00 5.591859999999999609e-01 9.509399999999999797e-02 5.119300000000000239e-02 4.390100000000000252e-02 3.457200000000000273e-01
3.334499999999999797e+00 5.591739999999999489e-01 9.509199999999999597e-02 5.119100000000000039e-02 4.390100000000000252e-02 3.457339999999999858e-01
3.335999999999999854e+00 5.591620000000000479e-01 9.508999999999999397e-02 5.118899999999999839e-02 4.390199999999999658e-02 3.457479999999999998e-01
3.337499999999999911e+00 5.591500000000000359e-01 9.508900000000000685e-02 5.118700000000000333e-02 4.390199999999999658e-02 3.457620000000000138e-01
3.338999999999999968e+00 5.591380000000000239e-01 9.508700000000000485e-02 5.118500000000000133e-02 4.390199999999999658e-02 3.457759999999999723e-01
3.340500000000000025e+00 5.591249999999999831e-01 9.508500000000000285e-02 5.118299999999999933e-02 4.390199999999999658e-02 3.457890000000000130e-01
3.342000000000000082e+00 5.591129999999999711e-01 9.508300000000000085e-02 5.118099999999999733e-02 4.390299999999999758e-02 3.458030000000000270e-01
3.343500000000000139e+00 5.591009999999999591e-01 9.508199999999999985e-02 5.117900000000000227e-02 4.390299999999999758e-02 3.458169999999999855e-01
3.345000000000000195e+00 5.590889999999999471e-01 9.507999999999999785e-02 5.117700000000000027e-02 4.390299999999999758e-02 3.458309999999999995e-01
3.346499999999999808e+00 5.590770000000000461e-01 9.507799999999999585e-02 5.117499999999999827e-02 4.390299999999999758e-02 3.458450000000000135e-01
3.347999999999999865e+00 5.590650000000000341e-01 9.507699999999999485e-02 5.117300000000000321e-02 4.390399999999999858e-02 3.458579999999999988e-01
3.349499999999999922e+00 5.590530000000000221e-01 9.507500000000000673e-02 5.117100000000000121e-02 4.390399999999999858e-02 3.458720000000000128e-01
3.350999999999999979e+00 5.590410000000000101e-01 9.507300000000000473e-02 5.116899999999999921e-02 4.390399999999999858e-02 3.458860000000000268e-01
3.352500000000000036e+00 5.590289999999999981e-01 9.507100000000000273e-02 5.116699999999999721e-02 4.390399999999999858e-02 3.458999999999999853e-01
3.354000000000000092e+00 5.590169999999999861e-01 9.507000000000000173e-02 5.116500000000000214e-02 4.390499999999999958e-02 3.459130000000000260e-01
3.355500000000000149e+00 5.590049999999999741e-01 9.506799999999999973e-02 5.116300000000000014e-02 4.390499999999999958e-02 3.459269999999999845e-01
3.357000000000000206e+00 5.589929999999999621e-01 9.506599999999999773e-02 5.116099999999999814e-02 4.390499999999999958e-02 3.459409999999999985e-01
3.358499999999999819e+00 5.589809999999999501e-01 9.506499999999999673e-02 5.115900000000000308e-02 4.390499999999999958e-02 3.459539999999999837e-01
3.359999999999999876e+00 5.589690000000000492e-01 9.506299999999999473e-02 5.115700000000000108e-02 4.390600000000000058e-02 3.459679999999999978e-01
3.361499999999999932e+00 5.589570000000000372e-01 9.506100000000000660e-02 5.115499999999999908e-02 4.390600000000000058e-02 3.459820000000000118e-01
3.362999999999999989e+00 5.589450000000000252e-01 9.506000000000000560e-02 5.115299999999999708e-02 4.390600000000000058e-02 3.459949999999999970e-01
3.364500000000000046e+00 5.589330000000000132e-01 9.505800000000000360e-02 5.115200000000000302e-02 4.390600000000000058e-02 3.460090000000000110e-01
3.366000000000000103e+00 5.589210000000000012e-01 9.505600000000000160e-02 5.115000000000000102e-02 4.390700000000000158e-02 3.460230000000000250e-01
3.367500000000000160e+00 5.589089999999999892e-01 9.505399999999999960e-02 5.114799999999999902e-02 4.390700000000000158e-02 3.460360000000000102e-01
3.369000000000000217e+00 5.588969999999999771e-01 9.505299999999999860e-02 5.114599999999999702e-02 4.390700000000000158e-02 3.460500000000000242e-01
3.370499999999999829e+00 5.588849999999999651e-01 9.505099999999999660e-02 5.114400000000000196e-02 4.390700000000000158e-02 3.460630000000000095e-01
3.371999999999999886e+00 5.588739999999999819e-01 9.504899999999999460e-02 5.114199999999999996e-02 4.390800000000000258e-02 3.460770000000000235e-01
3.373499999999999943e+00 5.588619999999999699e-01 9.504799999999999360e-02 5.113999999999999796e-02 4.390800000000000258e-02 3.460909999999999820e-01
3.375000000000000000e+00 5.588499999999999579e-01 9.504600000000000548e-02 5.113800000000000290e-02 4.390800000000000258e-02 3.461040000000000227e-01
3.376500000000000057e+00 5.588379999999999459e-01 9.504400000000000348e-02 5.113600000000000090e-02 4.390800000000000258e-02 3.461179999999999812e-01
3.378000000000000114e+00 5.588260000000000449e-01 9.504300000000000248e-02 5.113399999999999890e-02 4.390899999999999664e-02 3.461310000000000220e-01
3.379500000000000171e+00 5.588140000000000329e-01 9.504100000000000048e-02 5.113199999999999690e-02 4.390899999999999664e-02 3.461449999999999805e-01
3.380999999999999783e+00 5.588030000000000497e-01 9.503899999999999848e-02 5.113000000000000184e-02 4.390899999999999664e-02 3.461580000000000212e-01
3.382499999999999840e+00 5.587910000000000377e-01 9.503799999999999748e-02 5.112799999999999984e-02 4.390899999999999664e-02 3.461719999999999797e-01
3.383999999999999897e+00 5.587790000000000257e-01 9.503599999999999548e-02 5.112599999999999784e-02 4.390999999999999764e-02 3.461850000000000205e-01
3.385499999999999954e+00 5.587670000000000137e-01 9.503399999999999348e-02 5.112400000000000277e-02 4.390999999999999764e-02 3.461980000000000057e-01
3.387000000000000011e+00 5.587550000000000017e-01 9.503300000000000636e-02 5.112300000000000177e-02 4.390999999999999764e-02 3.462120000000000197e-01
3.388500000000000068e+00 5.587440000000000184e-01 9.503100000000000436e-02 5.112099999999999977e-02 4.390999999999999764e-02 3.462250000000000050e-01
3.390000000000000124e+00 5.587320000000000064e-01 9.502900000000000236e-02 5.111899999999999777e-02 4.391099999999999864e-02 3.462390000000000190e-01
3.391500000000000181e+00 5.587199999999999944e-01 9.502800000000000136e-02 5.111700000000000271e-02 4.391099999999999864e-02 3.462520000000000042e-01
3.392999999999999794e+00 5.587079999999999824e-01 9.502599999999999936e-02 5.111500000000000071e-02 4.391099999999999864e-02 3.462660000000000182e-01
3.394499999999999851e+00 5.586969999999999992e-01 9.502399999999999736e-02 5.111299999999999871e-02 4.391099999999999864e-02 3.462790000000000035e-01
3.395999999999999908e+00 5.586849999999999872e-01 9.502299999999999636e-02 5.111099999999999671e-02 4.391199999999999964e-02 3.462919999999999887e-01
3.397499999999999964e+00 5.586729999999999752e-01 9.502099999999999436e-02 5.110900000000000165e-02 4.391199999999999964e-02 3.463060000000000027e-01
3.399000000000000021e+00 5.586619999999999919e-01 9.501900000000000623e-02 5.110699999999999965e-02 4.391199999999999964e-02 3.463189999999999880e-01
3.400500000000000078e+00 5.586499999999999799e-01 9.501800000000000523e-02 5.110499999999999765e-02 4.391199999999999964e-02 3.463319999999999732e-01
3.402000000000000135e+00 5.586379999999999679e-01 9.501600000000000323e-02 5.110300000000000259e-02 4.391300000000000064e-02 3.463459999999999872e-01
3.403500000000000192e+00 5.586269999999999847e-01 9.501400000000000123e-02 5.110200000000000159e-02 4.391300000000000064e-02 3.463589999999999725e-01
3.404999999999999805e+00 5.586149999999999727e-01 9.501300000000000023e-02 5.109999999999999959e-02 4.391300000000000064e-02 3.463720000000000132e-01
3.406499999999999861e+00 5.586029999999999607e-01 9.501099999999999823e-02 5.109799999999999759e-02 4.391300000000000064e-02 3.463849999999999985e-01
3.407999999999999918e+00 5.585919999999999774e-01 9.500999999999999723e-02 5.109600000000000253e-02 4.391400000000000164e-02 3.463990000000000125e-01
3.409499999999999975e+00 5.585799999999999654e-01 9.500799999999999523e-02 5.109400000000000053e-02 4.391400000000000164e-02 3.464119999999999977e-01
3.411000000000000032e+00 5.585689999999999822e-01 9.500599999999999323e-02 5.109199999999999853e-02 4.391400000000000164e-02 3.464249999999999829e-01
3.412500000000000089e+00 5.585569999999999702e-01 9.500500000000000611e-02 5.109000000000000347e-02 4.391400000000000164e-02 3.464380000000000237e-01
3.414000000000000146e+00 5.585449999999999582e-01 9.500300000000000411e-02 5.108800000000000147e-02 4.391500000000000264e-02 3.464519999999999822e-01
3.415500000000000203e+00 5.585339999999999749e-01 9.500100000000000211e-02 5.108599999999999947e-02 4.391500000000000264e-02 3.464650000000000230e-01
3.416999999999999815e+00 5.585219999999999629e-01 9.500000000000000111e-02 5.108499999999999847e-02 4.391500000000000264e-02 3.464780000000000082e-01
3.418499999999999872e+00 5.585109999999999797e-01 9.499799999999999911e-02 5.108300000000000340e-02 4.391500000000000264e-02 3.464909999999999934e-01
3.419999999999999929e+00 5.584989999999999677e-01 9.499599999999999711e-02 5.108100000000000140e-02 4.391599999999999671e-02 3.465039999999999787e-01
3.421499999999999986e+00 5.584879999999999844e-01 9.499499999999999611e-02 5.107899999999999940e-02 4.391599999999999671e-02 3.465170000000000194e-01
3.423000000000000043e+00 5.584759999999999724e-01 9.499299999999999411e-02 5.107699999999999740e-02 4.391599999999999671e-02 3.465309999999999779e-01
3.424500000000000099e+00 5.584649999999999892e-01 9.499199999999999311e-02 5.107500000000000234e-02 4.391599999999999671e-02 3.465440000000000187e-01
3.426000000000000156e+00 5.584529999999999772e-01 9.499000000000000499e-02 5.107300000000000034e-02 4.391699999999999771e-02 3.465570000000000039e-01
3.427500000000000213e+00 5.584419999999999940e-01 9.498800000000000299e-02 5.107099999999999834e-02 4.391699999999999771e-02 3.465699999999999892e-01
3.428999999999999826e+00 5.584299999999999820e-01 9.498700000000000199e-02 5.106900000000000328e-02 4.391699999999999771e-02 3.465829999999999744e-01
3.430499999999999883e+00 5.584189999999999987e-01 9.498499999999999999e-02 5.106800000000000228e-02 4.391699999999999771e-02 3.465960000000000152e-01
3.431999999999999940e+00 5.584080000000000155e-01 9.498299999999999799e-02 5.106600000000000028e-02 4.391799999999999871e-02 3.466090000000000004e-01
3.433499999999999996e+00 5.583960000000000035e-01 9.498199999999999699e-02 5.106399999999999828e-02 4.391799999999999871e-02 3.466219999999999857e-01
3.435000000000000053e+00 5.583850000000000202e-01 9.497999999999999499e-02 5.106200000000000322e-02 4.391799999999999871e-02 3.466350000000000264e-01
3.436500000000000110e+00 5.583730000000000082e-01 9.497899999999999399e-02 5.106000000000000122e-02 4.391799999999999871e-02 3.466480000000000117e-01
3.438000000000000167e+00 5.583620000000000250e-01 9.497700000000000586e-02 5.105799999999999922e-02 4.391899999999999971e-02 3.466609999999999969e-01
3.439499999999999780e+00 5.583510000000000417e-01 9.497500000000000386e-02 5.105599999999999722e-02 4.391899999999999971e-02 3.466739999999999822e-01
3.440999999999999837e+00 5.583390000000000297e-01 9.497400000000000286e-02 5.105500000000000316e-02 4.391899999999999971e-02 3.466870000000000229e-01
3.442499999999999893e+00 5.583280000000000465e-01 9.497200000000000086e-02 5.105300000000000116e-02 4.391899999999999971e-02 3.467000000000000082e-01
3.443999999999999950e+00 5.583160000000000345e-01 9.497099999999999986e-02 5.105099999999999916e-02 4.392000000000000071e-02 3.467129999999999934e-01
3.445500000000000007e+00 5.583050000000000512e-01 9.496899999999999786e-02 5.104899999999999716e-02 4.392000000000000071e-02 3.467259999999999787e-01
3.447000000000000064e+00 5.582939999999999570e-01 9.496699999999999586e-02 5.104700000000000210e-02 4.392000000000000071e-02 3.467390000000000194e-01
3.448500000000000121e+00 5.582819999999999450e-01 9.496599999999999486e-02 5.104500000000000010e-02 4.392000000000000071e-02 3.467520000000000047e-01
3.450000000000000178e+00 5.582709999999999617e-01 9.496400000000000674e-02 5.104299999999999810e-02 4.392100000000000171e-02 3.467649999999999899e-01
3.451499999999999790e+00 5.582599999999999785e-01 9.496200000000000474e-02 5.104199999999999710e-02 4.392100000000000171e-02 3.467779999999999752e-01
3.452999999999999847e+00 5.582489999999999952e-01 9.496100000000000374e-02 5.104000000000000203e-02 4.392100000000000171e-02 3.467910000000000159e-01
3.454499999999999904e+00 5.582369999999999832e-01 9.495900000000000174e-02 5.103800000000000003e-02 4.392100000000000171e-02 3.468029999999999724e-01
3.455999999999999961e+00 5.582260000000000000e-01 9.495800000000000074e-02 5.103599999999999803e-02 4.392200000000000271e-02 3.468160000000000132e-01
3.457500000000000018e+00 5.582150000000000167e-01 9.495599999999999874e-02 5.103400000000000297e-02 4.392200000000000271e-02 3.468289999999999984e-01
3.459000000000000075e+00 5.582030000000000047e-01 9.495499999999999774e-02 5.103200000000000097e-02 4.392200000000000271e-02 3.468419999999999837e-01
3.460500000000000131e+00 5.581920000000000215e-01 9.495299999999999574e-02 5.102999999999999897e-02 4.392200000000000271e-02 3.468550000000000244e-01
3.462000000000000188e+00 5.581810000000000382e-01 9.495099999999999374e-02 5.102899999999999797e-02 4.392299999999999677e-02 3.468680000000000097e-01
3.463499999999999801e+00 5.581700000000000550e-01 9.495000000000000662e-02 5.102700000000000291e-02 4.392299999999999677e-02 3.468800000000000217e-01
3.464999999999999858e+00 5.581589999999999607e-01 9.494800000000000462e-02 5.102500000000000091e-02 4.392299999999999677e-02 3.468930000000000069e-01
3.466499999999999915e+00 5.581469999999999487e-01 9.494700000000000362e-02 5.102299999999999891e-02 4.392299999999999677e-02 3.469059999999999921e-01
3.467999999999999972e+00 5.581359999999999655e-01 9.494500000000000162e-02 5.102099999999999691e-02 4.392399999999999777e-02 3.469189999999999774e-01
3.469500000000000028e+00 5.581249999999999822e-01 9.494299999999999962e-02 5.101900000000000185e-02 4.392399999999999777e-02 3.469320000000000181e-01
3.471000000000000085e+00 5.581139999999999990e-01 9.494199999999999862e-02 5.101800000000000085e-02 4.392399999999999777e-02 3.469439999999999746e-01
3.472500000000000142e+00 5.581030000000000157e-01 9.493999999999999662e-02 5.101599999999999885e-02 4.392399999999999777e-02 3.469570000000000154e-01
3.474000000000000199e+00 5.580920000000000325e-01 9.493899999999999562e-02 5.101399999999999685e-02 4.392499999999999877e-02 3.469700000000000006e-01
3.475499999999999812e+00 5.580800000000000205e-01 9.493699999999999362e-02 5.101200000000000179e-02 4.392499999999999877e-02 3.469820000000000126e-01
3.476999999999999869e+00 5.580690000000000373e-01 9.493600000000000649e-02 5.100999999999999979e-02 4.392499999999999877e-02 3.469949999999999979e-01
3.478499999999999925e+00 5.580580000000000540e-01 9.493400000000000449e-02 5.100899999999999879e-02 4.392499999999999877e-02 3.470079999999999831e-01
3.479999999999999982e+00 5.580469999999999597e-01 9.493200000000000249e-02 5.100699999999999679e-02 4.392599999999999977e-02 3.470199999999999951e-01
3.481500000000000039e+00 5.580359999999999765e-01 9.493100000000000149e-02 5.100500000000000173e-02 4.392599999999999977e-02 3.470329999999999804e-01
3.483000000000000096e+00 5.580249999999999932e-01 9.492899999999999949e-02 5.100299999999999973e-02 4.392599999999999977e-02 3.470460000000000211e-01
3.484500000000000153e+00 5.580140000000000100e-01 9.492799999999999849e-02 5.100099999999999772e-02 4.392599999999999977e-02 3.470579999999999776e-01
3.486000000000000210e+00 5.580030000000000268e-01 9.492599999999999649e-02 5.099900000000000266e-02 4.392700000000000077e-02 3.470710000000000184e-01
3.487499999999999822e+00 5.579920000000000435e-01 9.492499999999999549e-02 5.099800000000000166e-02 4.392700000000000077e-02 3.470840000000000036e-01
3.488999999999999879e+00 5.579809999999999492e-01 9.492299999999999349e-02 5.099599999999999966e-02 4.392700000000000077e-02 3.470960000000000156e-01
3.490499999999999936e+00 5.579699999999999660e-01 9.492100000000000537e-02 5.099399999999999766e-02 4.392700000000000077e-02 3.471090000000000009e-01
3.491999999999999993e+00 5.579589999999999828e-01 9.492000000000000437e-02 5.099200000000000260e-02 4.392800000000000177e-02 3.471210000000000129e-01
3.493500000000000050e+00 5.579479999999999995e-01 9.491800000000000237e-02 5.099000000000000060e-02 4.392800000000000177e-02 3.471339999999999981e-01
3.495000000000000107e+00 5.579370000000000163e-01 9.491700000000000137e-02 5.098899999999999960e-02 4.392800000000000177e-02 3.471469999999999834e-01
3.496500000000000163e+00 5.579260000000000330e-01 9.491499999999999937e-02 5.098699999999999760e-02 4.392800000000000177e-02 3.471589999999999954e-01
3.498000000000000220e+00 5.579150000000000498e-01 9.491399999999999837e-02 5.098500000000000254e-02 4.392900000000000277e-02 3.471719999999999806e-01
3.499499999999999833e+00 5.579039999999999555e-01 9.491199999999999637e-02 5.098300000000000054e-02 4.392900000000000277e-02 3.471839999999999926e-01
3.500999999999999890e+00 5.578929999999999723e-01 9.491099999999999537e-02 5.098099999999999854e-02 4.392900000000000277e-02 3.471969999999999779e-01
3.502499999999999947e+00 5.578819999999999890e-01 9.490899999999999337e-02 5.097999999999999754e-02 4.392900000000000277e-02 3.472089999999999899e-01
3.504000000000000004e+00 5.578710000000000058e-01 9.490700000000000525e-02 5.097800000000000248e-02 4.392999999999999683e-02 3.472219999999999751e-01
3.505500000000000060e+00 5.578600000000000225e-01 9.490600000000000425e-02 5.097600000000000048e-02 4.392999999999999683e-02 3.472339999999999871e-01
3.507000000000000117e+00 5.578490000000000393e-01 9.490400000000000225e-02 5.097399999999999848e-02 4.392999999999999683e-02 3.472469999999999724e-01
3.508500000000000174e+00 5.578379999999999450e-01 9.490300000000000125e-02 5.097200000000000342e-02 4.392999999999999683e-02 3.472589999999999844e-01
3.509999999999999787e+00 5.578269999999999618e-01 9.490099999999999925e-02 5.097100000000000242e-02 4.393099999999999783e-02 3.472709999999999964e-01
3.511499999999999844e+00 5.578159999999999785e-01 9.489999999999999825e-02 5.096900000000000042e-02 4.393099999999999783e-02 3.472839999999999816e-01
3.512999999999999901e+00 5.578060000000000240e-01 9.489799999999999625e-02 5.096699999999999842e-02 4.393099999999999783e-02 3.472959999999999936e-01
3.514499999999999957e+00 5.577950000000000408e-01 9.489699999999999525e-02 5.096500000000000336e-02 4.393099999999999783e-02 3.473089999999999788e-01
3.516000000000000014e+00 5.577839999999999465e-01 9.489499999999999325e-02 5.096300000000000135e-02 4.393199999999999883e-02 3.473209999999999908e-01
3.517500000000000071e+00 5.577729999999999633e-01 9.489400000000000612e-02 5.096200000000000035e-02 4.393199999999999883e-02 3.473330000000000028e-01
3.519000000000000128e+00 5.577619999999999800e-01 9.489200000000000412e-02 5.095999999999999835e-02 4.393199999999999883e-02 3.473459999999999881e-01
3.520500000000000185e+00 5.577509999999999968e-01 9.489000000000000212e-02 5.095800000000000329e-02 4.393199999999999883e-02 3.473580000000000001e-01
3.521999999999999797e+00 5.577400000000000135e-01 9.488900000000000112e-02 5.095600000000000129e-02 4.393299999999999983e-02 3.473709999999999853e-01
3.523499999999999854e+00 5.577299999999999480e-01 9.488699999999999912e-02 5.095399999999999929e-02 4.393299999999999983e-02 3.473829999999999973e-01
3.524999999999999911e+00 5.577189999999999648e-01 9.488599999999999812e-02 5.095299999999999829e-02 4.393299999999999983e-02 3.473950000000000093e-01
3.526499999999999968e+00 5.577079999999999815e-01 9.488399999999999612e-02 5.095100000000000323e-02 4.393299999999999983e-02 3.474079999999999946e-01
3.528000000000000025e+00 5.576969999999999983e-01 9.488299999999999512e-02 5.094900000000000123e-02 4.393400000000000083e-02 3.474200000000000066e-01
3.529500000000000082e+00 5.576870000000000438e-01 9.488099999999999312e-02 5.094699999999999923e-02 4.393400000000000083e-02 3.474320000000000186e-01
3.531000000000000139e+00 5.576759999999999495e-01 9.488000000000000600e-02 5.094599999999999823e-02 4.393400000000000083e-02 3.474439999999999751e-01
3.532500000000000195e+00 5.576649999999999663e-01 9.487800000000000400e-02 5.094400000000000317e-02 4.393400000000000083e-02 3.474570000000000158e-01
3.533999999999999808e+00 5.576539999999999830e-01 9.487700000000000300e-02 5.094200000000000117e-02 4.393500000000000183e-02 3.474689999999999723e-01
3.535499999999999865e+00 5.576440000000000285e-01 9.487500000000000100e-02 5.093999999999999917e-02 4.393500000000000183e-02 3.474809999999999843e-01
3.536999999999999922e+00 5.576330000000000453e-01 9.487400000000000000e-02 5.093899999999999817e-02 4.393500000000000183e-02 3.474929999999999963e-01
3.538499999999999979e+00 5.576219999999999510e-01 9.487199999999999800e-02 5.093700000000000311e-02 4.393500000000000183e-02 3.475059999999999816e-01
3.540000000000000036e+00 5.576109999999999678e-01 9.487099999999999700e-02 5.093500000000000111e-02 4.393600000000000283e-02 3.475179999999999936e-01
3.541500000000000092e+00 5.576010000000000133e-01 9.486899999999999500e-02 5.093299999999999911e-02 4.393600000000000283e-02 3.475300000000000056e-01
3.543000000000000149e+00 5.575900000000000301e-01 9.486799999999999400e-02 5.093099999999999711e-02 4.393600000000000283e-02 3.475420000000000176e-01
3.544500000000000206e+00 5.575790000000000468e-01 9.486600000000000588e-02 5.093000000000000305e-02 4.393600000000000283e-02 3.475539999999999741e-01
3.545999999999999819e+00 5.575689999999999813e-01 9.486500000000000488e-02 5.092800000000000105e-02 4.393699999999999689e-02 3.475670000000000148e-01
3.547499999999999876e+00 5.575579999999999981e-01 9.486300000000000288e-02 5.092599999999999905e-02 4.393699999999999689e-02 3.475790000000000268e-01
3.548999999999999932e+00 5.575470000000000148e-01 9.486200000000000188e-02 5.092399999999999705e-02 4.393699999999999689e-02 3.475909999999999833e-01
3.550499999999999989e+00 5.575369999999999493e-01 9.485999999999999988e-02 5.092300000000000298e-02 4.393699999999999689e-02 3.476029999999999953e-01
3.552000000000000046e+00 5.575259999999999661e-01 9.485899999999999888e-02 5.092100000000000098e-02 4.393799999999999789e-02 3.476150000000000073e-01
3.553500000000000103e+00 5.575160000000000116e-01 9.485699999999999688e-02 5.091899999999999898e-02 4.393799999999999789e-02 3.476270000000000193e-01
3.555000000000000160e+00 5.575050000000000283e-01 9.485599999999999588e-02 5.091699999999999698e-02 4.393799999999999789e-02 3.476389999999999758e-01
3.556500000000000217e+00 5.574940000000000451e-01 9.485399999999999388e-02 5.091600000000000292e-02 4.393799999999999789e-02 3.476509999999999878e-01
3.557999999999999829e+00 5.574839999999999796e-01 9.485300000000000675e-02 5.091400000000000092e-02 4.393899999999999889e-02 3.476639999999999731e-01
3.559499999999999886e+00 5.574729999999999963e-01 9.485100000000000475e-02 5.091199999999999892e-02 4.393899999999999889e-02 3.476759999999999851e-01
3.560999999999999943e+00 5.574630000000000418e-01 9.485000000000000375e-02 5.090999999999999692e-02 4.393899999999999889e-02 3.476879999999999971e-01
3.562500000000000000e+00 5.574519999999999476e-01 9.484800000000000175e-02 5.090900000000000286e-02 4.393899999999999889e-02 3.477000000000000091e-01
3.564000000000000057e+00 5.574419999999999931e-01 9.484700000000000075e-02 5.090700000000000086e-02 4.393999999999999989e-02 3.477120000000000211e-01
3.565500000000000114e+00 5.574310000000000098e-01 9.484499999999999875e-02 5.090499999999999886e-02 4.393999999999999989e-02 3.477239999999999776e-01
3.567000000000000171e+00 5.574210000000000553e-01 9.484399999999999775e-02 5.090299999999999686e-02 4.393999999999999989e-02 3.477359999999999896e-01
3.568499999999999783e+00 5.574099999999999611e-01 9.484199999999999575e-02 5.090200000000000280e-02 4.393999999999999989e-02 3.477480000000000016e-01
3.569999999999999840e+00 5.574000000000000066e-01 9.484099999999999475e-02 5.090000000000000080e-02 4.394100000000000089e-02 3.477600000000000136e-01
3.571499999999999897e+00 5.573890000000000233e-01 9.483900000000000663e-02 5.089799999999999880e-02 4.394100000000000089e-02 3.477720000000000256e-01
3.572999999999999954e+00 5.573789999999999578e-01 9.483800000000000563e-02 5.089699999999999780e-02 4.394100000000000089e-02 3.477839999999999820e-01
3.574500000000000011e+00 5.573679999999999746e-01 9.483600000000000363e-02 5.089500000000000274e-02 4.394100000000000089e-02 3.477959999999999940e-01
3.576000000000000068e+00 5.573580000000000201e-01 9.483500000000000263e-02 5.089300000000000074e-02 4.394200000000000189e-02 3.478080000000000060e-01
3.577500000000000124e+00 5.573470000000000368e-01 9.483300000000000063e-02 5.089099999999999874e-02 4.394200000000000189e-02 3.478200000000000180e-01
3.579000000000000181e+00 5.573369999999999713e-01 9.483199999999999963e-02 5.088999999999999774e-02 4.394200000000000189e-02 3.478319999999999745e-01
3.580499999999999794e+00 5.573259999999999881e-01 9.482999999999999763e-02 5.088800000000000268e-02 4.394200000000000189e-02 3.478430000000000133e-01
3.581999999999999851e+00 5.573160000000000336e-01 9.482899999999999663e-02 5.088600000000000068e-02 4.394300000000000289e-02 3.478550000000000253e-01
3.583499999999999908e+00 5.573050000000000503e-01 9.482699999999999463e-02 5.088399999999999868e-02 4.394300000000000289e-02 3.478669999999999818e-01
3.584999999999999964e+00 5.572949999999999848e-01 9.482599999999999363e-02 5.088299999999999768e-02 4.394300000000000289e-02 3.478789999999999938e-01
3.586500000000000021e+00 5.572850000000000303e-01 9.482400000000000551e-02 5.088100000000000261e-02 4.394300000000000289e-02 3.478910000000000058e-01
3.588000000000000078e+00 5.572740000000000471e-01 9.482300000000000451e-02 5.087900000000000061e-02 4.394399999999999695e-02 3.479030000000000178e-01
3.589500000000000135e+00 5.572639999999999816e-01 9.482200000000000351e-02 5.087799999999999961e-02 4.394399999999999695e-02 3.479149999999999743e-01
3.591000000000000192e+00 5.572529999999999983e-01 9.482000000000000151e-02 5.087599999999999761e-02 4.394399999999999695e-02 3.479269999999999863e-01
3.592499999999999805e+00 5.572430000000000438e-01 9.481900000000000051e-02 5.087400000000000255e-02 4.394399999999999695e-02 3.479380000000000250e-01
3.593999999999999861e+00 5.572329999999999783e-01 9.481699999999999851e-02 5.087200000000000055e-02 4.394499999999999795e-02 3.479499999999999815e-01
3.595499999999999918e+00 5.572219999999999951e-01 9.481599999999999751e-02 5.087099999999999955e-02 4.394499999999999795e-02 3.479619999999999935e-01
3.596999999999999975e+00 5.572120000000000406e-01 9.481399999999999550e-02 5.086899999999999755e-02 4.394499999999999795e-02 3.479740000000000055e-01
3.598500000000000032e+00 5.572019999999999751e-01 9.481299999999999450e-02 5.086700000000000249e-02 4.394499999999999795e-02 3.479860000000000175e-01
3.600000000000000089e+00 5.571909999999999918e-01 9.481100000000000638e-02 5.086600000000000149e-02 4.394599999999999895e-02 3.479970000000000008e-01
3.601500000000000146e+00 5.571810000000000374e-01 9.481000000000000538e-02 5.086399999999999949e-02 4.394599999999999895e-02 3.480090000000000128e-01
3.603000000000000203e+00 5.571709999999999718e-01 9.480800000000000338e-02 5.086199999999999749e-02 4.394599999999999895e-02 3.480210000000000248e-01
3.604499999999999815e+00 5.571599999999999886e-01 9.480700000000000238e-02 5.086000000000000243e-02 4.394599999999999895e-02 3.480329999999999813e-01
3.605999999999999872e+00 5.571500000000000341e-01 9.480500000000000038e-02 5.085900000000000143e-02 4.394699999999999995e-02 3.480440000000000200e-01
3.607499999999999929e+00 5.571399999999999686e-01 9.480399999999999938e-02 5.085699999999999943e-02 4.394699999999999995e-02 3.480559999999999765e-01
3.608999999999999986e+00 5.571300000000000141e-01 9.480299999999999838e-02 5.085499999999999743e-02 4.394699999999999995e-02 3.480679999999999885e-01
3.610500000000000043e+00 5.571190000000000309e-01 9.480099999999999638e-02 5.085400000000000337e-02 4.394699999999999995e-02 3.480800000000000005e-01
3.612000000000000099e+00 5.571089999999999653e-01 9.479999999999999538e-02 5.085200000000000137e-02 4.394800000000000095e-02 3.480909999999999838e-01
3.613500000000000156e+00 5.570990000000000109e-01 9.479799999999999338e-02 5.084999999999999937e-02 4.394800000000000095e-02 3.481029999999999958e-01
3.615000000000000213e+00 5.570889999999999453e-01 9.479700000000000626e-02 5.084899999999999837e-02 4.394800000000000095e-02 3.481150000000000078e-01
3.616499999999999826e+00 5.570779999999999621e-01 9.479500000000000426e-02 5.084700000000000331e-02 4.394800000000000095e-02 3.481259999999999910e-01
3.617999999999999883e+00 5.570680000000000076e-01 9.479400000000000326e-02 5.084500000000000131e-02 4.394900000000000195e-02 3.481380000000000030e-01
3.619499999999999940e+00 5.570580000000000531e-01 9.479200000000000126e-02 5.084400000000000031e-02 4.394900000000000195e-02 3.481500000000000150e-01
3.620999999999999996e+00 5.570479999999999876e-01 9.479100000000000026e-02 5.084199999999999831e-02 4.394900000000000195e-02 3.481609999999999983e-01
3.622500000000000053e+00 5.570380000000000331e-01 9.478999999999999926e-02 5.084000000000000324e-02 4.394900000000000195e-02 3.481730000000000103e-01
3.624000000000000110e+00 5.570279999999999676e-01 9.478799999999999726e-02 5.083800000000000124e-02 4.395000000000000295e-02 3.481839999999999935e-01
3.625500000000000167e+00 5.570169999999999844e-01 9.478699999999999626e-02 5.083700000000000024e-02 4.395000000000000295e-02 3.481960000000000055e-01
3.626999999999999780e+00 5.570070000000000299e-01 9.478499999999999426e-02 5.083499999999999824e-02 4.395000000000000295e-02 3.482080000000000175e-01
3.628499999999999837e+00 5.569969999999999644e-01 9.478399999999999326e-02 5.083300000000000318e-02 4.395000000000000295e-02 3.482190000000000007e-01
3.629999999999999893e+00 5.569870000000000099e-01 9.478200000000000514e-02 5.083200000000000218e-02 4.395099999999999701e-02 3.482310000000000128e-01
3.631499999999999950e+00 5.569770000000000554e-01 9.478100000000000414e-02 5.083000000000000018e-02 4.395099999999999701e-02 3.482419999999999960e-01
3.633000000000000007e+00 5.569669999999999899e-01 9.477900000000000214e-02 5.082799999999999818e-02 4.395099999999999701e-02 3.482540000000000080e-01
3.634500000000000064e+00 5.569570000000000354e-01 9.477800000000000114e-02 5.082699999999999718e-02 4.395099999999999701e-02 3.482649999999999912e-01
3.636000000000000121e+00 5.569460000000000521e-01 9.477700000000000014e-02 5.082500000000000212e-02 4.395199999999999801e-02 3.482770000000000032e-01
3.637500000000000178e+00 5.569359999999999866e-01 9.477499999999999813e-02 5.082300000000000012e-02 4.395199999999999801e-02 3.482879999999999865e-01
3.638999999999999790e+00 5.569260000000000321e-01 9.477399999999999713e-02 5.082199999999999912e-02 4.395199999999999801e-02 3.482999999999999985e-01
3.640499999999999847e+00 5.569159999999999666e-01 9.477199999999999513e-02 5.081999999999999712e-02 4.395199999999999801e-02 3.483109999999999817e-01
3.641999999999999904e+00 5.569060000000000121e-01 9.477099999999999413e-02 5.081800000000000206e-02 4.395299999999999901e-02 3.483229999999999937e-01
3.643499999999999961e+00 5.568959999999999466e-01 9.476999999999999313e-02 5.081700000000000106e-02 4.395299999999999901e-02 3.483339999999999770e-01
3.645000000000000018e+00 5.568859999999999921e-01 9.476800000000000501e-02 5.081499999999999906e-02 4.395299999999999901e-02 3.483459999999999890e-01
3.646500000000000075e+00 5.568760000000000376e-01 9.476700000000000401e-02 5.081299999999999706e-02 4.395299999999999901e-02 3.483570000000000277e-01
3.648000000000000131e+00 5.568659999999999721e-01 9.476500000000000201e-02 5.081200000000000300e-02 4.395400000000000001e-02 3.483689999999999842e-01
3.649500000000000188e+00 5.568560000000000176e-01 9.476400000000000101e-02 5.081000000000000100e-02 4.395400000000000001e-02 3.483800000000000230e-01
3.650999999999999801e+00 5.568459999999999521e-01 9.476199999999999901e-02 5.080799999999999900e-02 4.395400000000000001e-02 3.483919999999999795e-01
3.652499999999999858e+00 5.568359999999999976e-01 9.476099999999999801e-02 5.080699999999999800e-02 4.395400000000000001e-02 3.484030000000000182e-01
3.653999999999999915e+00 5.568260000000000431e-01 9.475999999999999701e-02 5.080500000000000294e-02 4.395500000000000101e-02 3.484140000000000015e-01
3.655499999999999972e+00 5.568159999999999776e-01 9.475799999999999501e-02 5.080300000000000094e-02 4.395500000000000101e-02 3.484260000000000135e-01
3.657000000000000028e+00 5.568060000000000231e-01 9.475699999999999401e-02 5.080199999999999994e-02 4.395500000000000101e-02 3.484369999999999967e-01
3.658500000000000085e+00 5.567959999999999576e-01 9.475500000000000589e-02 5.079999999999999793e-02 4.395500000000000101e-02 3.484490000000000087e-01
3.660000000000000142e+00 5.567860000000000031e-01 9.475400000000000489e-02 5.079800000000000287e-02 4.395600000000000201e-02 3.484599999999999920e-01
3.661500000000000199e+00 5.567760000000000487e-01 9.475300000000000389e-02 5.079700000000000187e-02 4.395600000000000201e-02 3.484709999999999752e-01
3.662999999999999812e+00 5.567659999999999831e-01 9.475100000000000189e-02 5.079499999999999987e-02 4.395600000000000201e-02 3.484829999999999872e-01
3.664499999999999869e+00 5.567560000000000286e-01 9.475000000000000089e-02 5.079299999999999787e-02 4.395600000000000201e-02 3.484940000000000260e-01
3.665999999999999925e+00 5.567459999999999631e-01 9.474799999999999889e-02 5.079199999999999687e-02 4.395700000000000301e-02 3.485050000000000092e-01
3.667499999999999982e+00 5.567360000000000086e-01 9.474699999999999789e-02 5.079000000000000181e-02 4.395700000000000301e-02 3.485170000000000212e-01
3.669000000000000039e+00 5.567269999999999719e-01 9.474599999999999689e-02 5.078799999999999981e-02 4.395700000000000301e-02 3.485280000000000045e-01
3.670500000000000096e+00 5.567170000000000174e-01 9.474399999999999489e-02 5.078699999999999881e-02 4.395700000000000301e-02 3.485389999999999877e-01
3.672000000000000153e+00 5.567069999999999519e-01 9.474299999999999389e-02 5.078499999999999681e-02 4.395799999999999708e-02 3.485500000000000265e-01
3.673500000000000210e+00 5.566969999999999974e-01 9.474100000000000577e-02 5.078400000000000275e-02 4.395799999999999708e-02 3.485619999999999830e-01
3.674999999999999822e+00 5.566870000000000429e-01 9.474000000000000477e-02 5.078200000000000075e-02 4.395799999999999708e-02 3.485730000000000217e-01
3.676499999999999879e+00 5.566769999999999774e-01 9.473900000000000376e-02 5.077999999999999875e-02 4.395799999999999708e-02 3.485840000000000050e-01
3.677999999999999936e+00 5.566670000000000229e-01 9.473700000000000176e-02 5.077899999999999775e-02 4.395899999999999808e-02 3.485960000000000170e-01
3.679499999999999993e+00 5.566569999999999574e-01 9.473600000000000076e-02 5.077700000000000269e-02 4.395899999999999808e-02 3.486070000000000002e-01
3.681000000000000050e+00 5.566480000000000317e-01 9.473399999999999876e-02 5.077500000000000069e-02 4.395899999999999808e-02 3.486179999999999835e-01
3.682500000000000107e+00 5.566379999999999661e-01 9.473299999999999776e-02 5.077399999999999969e-02 4.395899999999999808e-02 3.486290000000000222e-01
3.684000000000000163e+00 5.566280000000000117e-01 9.473199999999999676e-02 5.077199999999999769e-02 4.395999999999999908e-02 3.486400000000000055e-01
3.685500000000000220e+00 5.566179999999999461e-01 9.472999999999999476e-02 5.077000000000000263e-02 4.395999999999999908e-02 3.486520000000000175e-01
3.686999999999999833e+00 5.566079999999999917e-01 9.472899999999999376e-02 5.076900000000000163e-02 4.395999999999999908e-02 3.486630000000000007e-01
3.688499999999999890e+00 5.565989999999999549e-01 9.472700000000000564e-02 5.076699999999999963e-02 4.395999999999999908e-02 3.486739999999999839e-01
3.689999999999999947e+00 5.565890000000000004e-01 9.472600000000000464e-02 5.076599999999999863e-02 4.396100000000000008e-02 3.486850000000000227e-01
3.691500000000000004e+00 5.565790000000000459e-01 9.472500000000000364e-02 5.076399999999999663e-02 4.396100000000000008e-02 3.486960000000000059e-01
3.693000000000000060e+00 5.565689999999999804e-01 9.472300000000000164e-02 5.076200000000000156e-02 4.396100000000000008e-02 3.487069999999999892e-01
3.694500000000000117e+00 5.565590000000000259e-01 9.472200000000000064e-02 5.076100000000000056e-02 4.396100000000000008e-02 3.487190000000000012e-01
3.696000000000000174e+00 5.565499999999999892e-01 9.472099999999999964e-02 5.075899999999999856e-02 4.396200000000000108e-02 3.487299999999999844e-01
3.697499999999999787e+00 5.565400000000000347e-01 9.471899999999999764e-02 5.075699999999999656e-02 4.396200000000000108e-02 3.487410000000000232e-01
3.698999999999999844e+00 5.565299999999999692e-01 9.471799999999999664e-02 5.075600000000000250e-02 4.396200000000000108e-02 3.487520000000000064e-01
3.700499999999999901e+00 5.565210000000000434e-01 9.471599999999999464e-02 5.075400000000000050e-02 4.396200000000000108e-02 3.487629999999999897e-01
3.701999999999999957e+00 5.565109999999999779e-01 9.471499999999999364e-02 5.075299999999999950e-02 4.396300000000000208e-02 3.487739999999999729e-01
3.703500000000000014e+00 5.565010000000000234e-01 9.471400000000000652e-02 5.075099999999999750e-02 4.396300000000000208e-02 3.487850000000000117e-01
3.705000000000000071e+00 5.564909999999999579e-01 9.471200000000000452e-02 5.074900000000000244e-02 4.396300000000000208e-02 3.487959999999999949e-01
3.706500000000000128e+00 5.564820000000000322e-01 9.471100000000000352e-02 5.074800000000000144e-02 4.396300000000000208e-02 3.488069999999999782e-01
3.708000000000000185e+00 5.564719999999999667e-01 9.471000000000000252e-02 5.074599999999999944e-02 4.396400000000000308e-02 3.488180000000000169e-01
3.709499999999999797e+00 5.564620000000000122e-01 9.470800000000000052e-02 5.074399999999999744e-02 4.396400000000000308e-02 3.488290000000000002e-01
3.710999999999999854e+00 5.564529999999999754e-01 9.470699999999999952e-02 5.074300000000000338e-02 4.396400000000000308e-02 3.488399999999999834e-01
3.712499999999999911e+00 5.564430000000000209e-01 9.470599999999999852e-02 5.074100000000000138e-02 4.396400000000000308e-02 3.488510000000000222e-01
3.713999999999999968e+00 5.564329999999999554e-01 9.470399999999999652e-02 5.074000000000000038e-02 4.396499999999999714e-02 3.488620000000000054e-01
3.715500000000000025e+00 5.564240000000000297e-01 9.470299999999999552e-02 5.073799999999999838e-02 4.396499999999999714e-02 3.488729999999999887e-01
3.717000000000000082e+00 5.564139999999999642e-01 9.470099999999999352e-02 5.073600000000000332e-02 4.396499999999999714e-02 3.488840000000000274e-01
3.718500000000000139e+00 5.564050000000000384e-01 9.470000000000000639e-02 5.073500000000000232e-02 4.396499999999999714e-02 3.488950000000000107e-01
3.720000000000000195e+00 5.563949999999999729e-01 9.469900000000000539e-02 5.073300000000000032e-02 4.396599999999999814e-02 3.489059999999999939e-01
3.721499999999999808e+00 5.563850000000000184e-01 9.469700000000000339e-02 5.073199999999999932e-02 4.396599999999999814e-02 3.489169999999999772e-01
3.722999999999999865e+00 5.563759999999999817e-01 9.469600000000000239e-02 5.072999999999999732e-02 4.396599999999999814e-02 3.489280000000000159e-01
3.724499999999999922e+00 5.563660000000000272e-01 9.469500000000000139e-02 5.072800000000000226e-02 4.396599999999999814e-02 3.489389999999999992e-01
3.725999999999999979e+00 5.563569999999999904e-01 9.469299999999999939e-02 5.072700000000000126e-02 4.396599999999999814e-02 3.489499999999999824e-01
3.727500000000000036e+00 5.563470000000000359e-01 9.469199999999999839e-02 5.072499999999999926e-02 4.396699999999999914e-02 3.489610000000000212e-01
3.729000000000000092e+00 5.563369999999999704e-01 9.469099999999999739e-02 5.072399999999999826e-02 4.396699999999999914e-02 3.489720000000000044e-01
3.730500000000000149e+00 5.563280000000000447e-01 9.468899999999999539e-02 5.072200000000000319e-02 4.396699999999999914e-02 3.489829999999999877e-01
3.732000000000000206e+00 5.563179999999999792e-01 9.468799999999999439e-02 5.072000000000000119e-02 4.396699999999999914e-02 3.489940000000000264e-01
3.733499999999999819e+00 5.563090000000000535e-01 9.468699999999999339e-02 5.071900000000000019e-02 4.396800000000000014e-02 3.490050000000000097e-01
3.734999999999999876e+00 5.562989999999999879e-01 9.468500000000000527e-02 5.071699999999999819e-02 4.396800000000000014e-02 3.490159999999999929e-01
3.736499999999999932e+00 5.562899999999999512e-01 9.468400000000000427e-02 5.071599999999999719e-02 4.396800000000000014e-02 3.490260000000000029e-01
3.737999999999999989e+00 5.562799999999999967e-01 9.468300000000000327e-02 5.071400000000000213e-02 4.396800000000000014e-02 3.490369999999999862e-01
3.739500000000000046e+00 5.562709999999999599e-01 9.468100000000000127e-02 5.071200000000000013e-02 4.396900000000000114e-02 3.490480000000000249e-01
3.741000000000000103e+00 5.562610000000000054e-01 9.468000000000000027e-02 5.071099999999999913e-02 4.396900000000000114e-02 3.490590000000000082e-01
3.742500000000000160e+00 5.562519999999999687e-01 9.467899999999999927e-02 5.070899999999999713e-02 4.396900000000000114e-02 3.490699999999999914e-01
3.744000000000000217e+00 5.562420000000000142e-01 9.467699999999999727e-02 5.070800000000000307e-02 4.396900000000000114e-02 3.490809999999999746e-01
3.745499999999999829e+00 5.562329999999999774e-01 9.467599999999999627e-02 5.070600000000000107e-02 4.397000000000000214e-02 3.490909999999999846e-01
3.746999999999999886e+00 5.562230000000000230e-01 9.467499999999999527e-02 5.070500000000000007e-02 4.397000000000000214e-02 3.491020000000000234e-01
3.748499999999999943e+00 5.562139999999999862e-01 9.467299999999999327e-02 5.070299999999999807e-02 4.397000000000000214e-02 3.491130000000000067e-01
3.750000000000000000e+00 5.562040000000000317e-01 9.467200000000000615e-02 5.070100000000000301e-02 4.397000000000000214e-02 3.491239999999999899e-01
3.751500000000000057e+00 5.561949999999999950e-01 9.467100000000000515e-02 5.070000000000000201e-02 4.397100000000000314e-02 3.491349999999999731e-01
3.753000000000000114e+00 5.561850000000000405e-01 9.466900000000000315e-02 5.069800000000000001e-02 4.397100000000000314e-02 3.491449999999999831e-01
3.754500000000000171e+00 5.561760000000000037e-01 9.466800000000000215e-02 5.069699999999999901e-02 4.397100000000000314e-02 3.491560000000000219e-01
3.755999999999999783e+00 5.561669999999999670e-01 9.466700000000000115e-02 5.069499999999999701e-02 4.397100000000000314e-02 3.491670000000000051e-01
3.757499999999999840e+00 5.561570000000000125e-01 9.466499999999999915e-02 5.069400000000000295e-02 4.397199999999999720e-02 3.491779999999999884e-01
3.758999999999999897e+00 5.561479999999999757e-01 9.466399999999999815e-02 5.069200000000000095e-02 4.397199999999999720e-02 3.491879999999999984e-01
3.760499999999999954e+00 5.561380000000000212e-01 9.466299999999999715e-02 5.068999999999999895e-02 4.397199999999999720e-02 3.491989999999999816e-01
3.762000000000000011e+00 5.561289999999999845e-01 9.466099999999999515e-02 5.068899999999999795e-02 4.397199999999999720e-02 3.492100000000000204e-01
3.763500000000000068e+00 5.561199999999999477e-01 9.465999999999999415e-02 5.068700000000000289e-02 4.397299999999999820e-02 3.492199999999999749e-01
3.765000000000000124e+00 5.561099999999999932e-01 9.465899999999999315e-02 5.068600000000000189e-02 4.397299999999999820e-02 3.492310000000000136e-01
3.766500000000000181e+00 5.561009999999999565e-01 9.465700000000000502e-02 5.068399999999999989e-02 4.397299999999999820e-02 3.492419999999999969e-01
3.767999999999999794e+00 5.560920000000000307e-01 9.465600000000000402e-02 5.068299999999999889e-02 4.397299999999999820e-02 3.492520000000000069e-01
3.769499999999999851e+00 5.560819999999999652e-01 9.465500000000000302e-02 5.068099999999999689e-02 4.397399999999999920e-02 3.492629999999999901e-01
3.770999999999999908e+00 5.560730000000000395e-01 9.465300000000000102e-02 5.067900000000000182e-02 4.397399999999999920e-02 3.492739999999999734e-01
3.772499999999999964e+00 5.560640000000000027e-01 9.465200000000000002e-02 5.067800000000000082e-02 4.397399999999999920e-02 3.492839999999999834e-01
3.774000000000000021e+00 5.560540000000000482e-01 9.465099999999999902e-02 5.067599999999999882e-02 4.397399999999999920e-02 3.492950000000000221e-01
3.775500000000000078e+00 5.560450000000000115e-01 9.464899999999999702e-02 5.067499999999999782e-02 4.397500000000000020e-02 3.493060000000000054e-01
3.777000000000000135e+00 5.560359999999999747e-01 9.464799999999999602e-02 5.067300000000000276e-02 4.397500000000000020e-02 3.493160000000000154e-01
3.778500000000000192e+00 5.560260000000000202e-01 9.464699999999999502e-02 5.067200000000000176e-02 4.397500000000000020e-02 3.493269999999999986e-01
3.779999999999999805e+00 5.560169999999999835e-01 9.464500000000000690e-02 5.066999999999999976e-02 4.397500000000000020e-02 3.493370000000000086e-01
3.781499999999999861e+00 5.560079999999999467e-01 9.464400000000000590e-02 5.066899999999999876e-02 4.397600000000000120e-02 3.493479999999999919e-01
3.782999999999999918e+00 5.559990000000000210e-01 9.464300000000000490e-02 5.066699999999999676e-02 4.397600000000000120e-02 3.493589999999999751e-01
3.784499999999999975e+00 5.559889999999999555e-01 9.464100000000000290e-02 5.066500000000000170e-02 4.397600000000000120e-02 3.493689999999999851e-01
3.786000000000000032e+00 5.559800000000000297e-01 9.464000000000000190e-02 5.066400000000000070e-02 4.397600000000000120e-02 3.493800000000000239e-01
3.787500000000000089e+00 5.559709999999999930e-01 9.463900000000000090e-02 5.066199999999999870e-02 4.397700000000000220e-02 3.493899999999999784e-01
3.789000000000000146e+00 5.559619999999999562e-01 9.463799999999999990e-02 5.066099999999999770e-02 4.397700000000000220e-02 3.494010000000000171e-01
3.790500000000000203e+00 5.559520000000000017e-01 9.463599999999999790e-02 5.065900000000000264e-02 4.397700000000000220e-02 3.494110000000000271e-01
3.791999999999999815e+00 5.559429999999999650e-01 9.463499999999999690e-02 5.065800000000000164e-02 4.397700000000000220e-02 3.494220000000000104e-01
3.793499999999999872e+00 5.559340000000000392e-01 9.463399999999999590e-02 5.065599999999999964e-02 4.397800000000000320e-02 3.494320000000000204e-01
3.794999999999999929e+00 5.559250000000000025e-01 9.463199999999999390e-02 5.065499999999999864e-02 4.397800000000000320e-02 3.494430000000000036e-01
3.796499999999999986e+00 5.559150000000000480e-01 9.463100000000000678e-02 5.065299999999999664e-02 4.397800000000000320e-02 3.494530000000000136e-01
3.798000000000000043e+00 5.559060000000000112e-01 9.463000000000000578e-02 5.065100000000000158e-02 4.397800000000000320e-02 3.494639999999999969e-01
3.799500000000000099e+00 5.558969999999999745e-01 9.462800000000000378e-02 5.065000000000000058e-02 4.397899999999999726e-02 3.494740000000000069e-01
3.801000000000000156e+00 5.558880000000000488e-01 9.462700000000000278e-02 5.064799999999999858e-02 4.397899999999999726e-02 3.494849999999999901e-01
3.802500000000000213e+00 5.558790000000000120e-01 9.462600000000000178e-02 5.064699999999999758e-02 4.397899999999999726e-02 3.494950000000000001e-01
3.803999999999999826e+00 5.558699999999999752e-01 9.462500000000000078e-02 5.064500000000000252e-02 4.397899999999999726e-02 3.495059999999999834e-01
3.805499999999999883e+00 5.558600000000000207e-01 9.462299999999999878e-02 5.064400000000000152e-02 4.397999999999999826e-02 3.495159999999999934e-01
3.806999999999999940e+00 5.558509999999999840e-01 9.462199999999999778e-02 5.064199999999999952e-02 4.397999999999999826e-02 3.495269999999999766e-01
3.808499999999999996e+00 5.558419999999999472e-01 9.462099999999999678e-02 5.064099999999999852e-02 4.397999999999999826e-02 3.495369999999999866e-01
3.810000000000000053e+00 5.558330000000000215e-01 9.461899999999999478e-02 5.063900000000000345e-02 4.397999999999999826e-02 3.495480000000000254e-01
3.811500000000000110e+00 5.558239999999999847e-01 9.461799999999999378e-02 5.063800000000000245e-02 4.398099999999999926e-02 3.495579999999999798e-01
3.813000000000000167e+00 5.558149999999999480e-01 9.461700000000000665e-02 5.063600000000000045e-02 4.398099999999999926e-02 3.495679999999999898e-01
3.814499999999999780e+00 5.558060000000000223e-01 9.461600000000000565e-02 5.063499999999999945e-02 4.398099999999999926e-02 3.495789999999999731e-01
3.815999999999999837e+00 5.557969999999999855e-01 9.461400000000000365e-02 5.063299999999999745e-02 4.398099999999999926e-02 3.495889999999999831e-01
3.817499999999999893e+00 5.557870000000000310e-01 9.461300000000000265e-02 5.063200000000000339e-02 4.398099999999999926e-02 3.496000000000000218e-01
3.818999999999999950e+00 5.557779999999999943e-01 9.461200000000000165e-02 5.063000000000000139e-02 4.398200000000000026e-02 3.496099999999999763e-01
3.820500000000000007e+00 5.557689999999999575e-01 9.460999999999999965e-02 5.062900000000000039e-02 4.398200000000000026e-02 3.496199999999999863e-01
3.822000000000000064e+00 5.557600000000000318e-01 9.460899999999999865e-02 5.062699999999999839e-02 4.398200000000000026e-02 3.496310000000000251e-01
3.823500000000000121e+00 5.557509999999999950e-01 9.460799999999999765e-02 5.062500000000000333e-02 4.398200000000000026e-02 3.496409999999999796e-01
3.825000000000000178e+00 5.557419999999999582e-01 9.460699999999999665e-02 5.062400000000000233e-02 4.398300000000000126e-02 3.496509999999999896e-01
3.826499999999999790e+00 5.557330000000000325e-01 9.460499999999999465e-02 5.062200000000000033e-02 4.398300000000000126e-02 3.496619999999999728e-01
3.827999999999999847e+00 5.557239999999999958e-01 9.460399999999999365e-02 5.062099999999999933e-02 4.398300000000000126e-02 3.496719999999999828e-01
3.829499999999999904e+00 5.557149999999999590e-01 9.460300000000000653e-02 5.061899999999999733e-02 4.398300000000000126e-02 3.496819999999999928e-01
3.830999999999999961e+00 5.557060000000000333e-01 9.460200000000000553e-02 5.061800000000000327e-02 4.398400000000000226e-02 3.496920000000000028e-01
3.832500000000000018e+00 5.556969999999999965e-01 9.460000000000000353e-02 5.061600000000000127e-02 4.398400000000000226e-02 3.497029999999999861e-01
3.834000000000000075e+00 5.556879999999999598e-01 9.459900000000000253e-02 5.061500000000000027e-02 4.398400000000000226e-02 3.497129999999999961e-01
3.835500000000000131e+00 5.556790000000000340e-01 9.459800000000000153e-02 5.061299999999999827e-02 4.398400000000000226e-02 3.497230000000000061e-01
3.837000000000000188e+00 5.556699999999999973e-01 9.459599999999999953e-02 5.061199999999999727e-02 4.398500000000000326e-02 3.497339999999999893e-01
3.838499999999999801e+00 5.556609999999999605e-01 9.459499999999999853e-02 5.061000000000000221e-02 4.398500000000000326e-02 3.497439999999999993e-01
3.839999999999999858e+00 5.556520000000000348e-01 9.459399999999999753e-02 5.060900000000000121e-02 4.398500000000000326e-02 3.497540000000000093e-01
3.841499999999999915e+00 5.556429999999999980e-01 9.459299999999999653e-02 5.060699999999999921e-02 4.398500000000000326e-02 3.497640000000000193e-01
3.842999999999999972e+00 5.556339999999999613e-01 9.459099999999999453e-02 5.060599999999999821e-02 4.398599999999999732e-02 3.497750000000000026e-01
3.844500000000000028e+00 5.556250000000000355e-01 9.458999999999999353e-02 5.060400000000000315e-02 4.398599999999999732e-02 3.497850000000000126e-01
3.846000000000000085e+00 5.556159999999999988e-01 9.458900000000000641e-02 5.060300000000000215e-02 4.398599999999999732e-02 3.497950000000000226e-01
3.847500000000000142e+00 5.556069999999999620e-01 9.458800000000000541e-02 5.060100000000000015e-02 4.398599999999999732e-02 3.498049999999999771e-01
3.849000000000000199e+00 5.555980000000000363e-01 9.458600000000000341e-02 5.059999999999999915e-02 4.398699999999999832e-02 3.498149999999999871e-01
3.850499999999999812e+00 5.555889999999999995e-01 9.458500000000000241e-02 5.059799999999999714e-02 4.398699999999999832e-02 3.498249999999999971e-01
3.851999999999999869e+00 5.555799999999999628e-01 9.458400000000000141e-02 5.059700000000000308e-02 4.398699999999999832e-02 3.498359999999999803e-01
3.853499999999999925e+00 5.555719999999999548e-01 9.458300000000000041e-02 5.059500000000000108e-02 4.398699999999999832e-02 3.498459999999999903e-01
3.854999999999999982e+00 5.555630000000000290e-01 9.458099999999999841e-02 5.059400000000000008e-02 4.398799999999999932e-02 3.498560000000000003e-01
3.856500000000000039e+00 5.555539999999999923e-01 9.457999999999999741e-02 5.059199999999999808e-02 4.398799999999999932e-02 3.498660000000000103e-01
3.858000000000000096e+00 5.555449999999999555e-01 9.457899999999999641e-02 5.059099999999999708e-02 4.398799999999999932e-02 3.498760000000000203e-01
3.859500000000000153e+00 5.555360000000000298e-01 9.457799999999999541e-02 5.058900000000000202e-02 4.398799999999999932e-02 3.498859999999999748e-01
3.861000000000000210e+00 5.555269999999999930e-01 9.457599999999999341e-02 5.058800000000000102e-02 4.398900000000000032e-02 3.498970000000000136e-01
3.862499999999999822e+00 5.555179999999999563e-01 9.457500000000000628e-02 5.058599999999999902e-02 4.398900000000000032e-02 3.499070000000000236e-01
3.863999999999999879e+00 5.555090000000000305e-01 9.457400000000000528e-02 5.058499999999999802e-02 4.398900000000000032e-02 3.499169999999999781e-01
3.865499999999999936e+00 5.555010000000000225e-01 9.457300000000000428e-02 5.058300000000000296e-02 4.398900000000000032e-02 3.499269999999999881e-01
3.866999999999999993e+00 5.554919999999999858e-01 9.457100000000000228e-02 5.058200000000000196e-02 4.399000000000000132e-02 3.499369999999999981e-01
3.868500000000000050e+00 5.554829999999999490e-01 9.457000000000000128e-02 5.057999999999999996e-02 4.399000000000000132e-02 3.499470000000000081e-01
3.870000000000000107e+00 5.554740000000000233e-01 9.456900000000000028e-02 5.057899999999999896e-02 4.399000000000000132e-02 3.499570000000000181e-01
3.871500000000000163e+00 5.554649999999999865e-01 9.456799999999999928e-02 5.057699999999999696e-02 4.399000000000000132e-02 3.499669999999999725e-01
3.873000000000000220e+00 5.554559999999999498e-01 9.456599999999999728e-02 5.057600000000000290e-02 4.399100000000000232e-02 3.499769999999999825e-01
3.874499999999999833e+00 5.554480000000000528e-01 9.456499999999999628e-02 5.057400000000000090e-02 4.399100000000000232e-02 3.499869999999999925e-01
3.875999999999999890e+00 5.554390000000000160e-01 9.456399999999999528e-02 5.057299999999999990e-02 4.399100000000000232e-02 3.499970000000000026e-01
3.877499999999999947e+00 5.554299999999999793e-01 9.456299999999999428e-02 5.057099999999999790e-02 4.399100000000000232e-02 3.500070000000000126e-01
3.879000000000000004e+00 5.554210000000000536e-01 9.456100000000000616e-02 5.056999999999999690e-02 4.399200000000000332e-02 3.500170000000000226e-01
3.880500000000000060e+00 5.554120000000000168e-01 9.456000000000000516e-02 5.056800000000000184e-02 4.399200000000000332e-02 3.500269999999999770e-01
3.882000000000000117e+00 5.554040000000000088e-01 9.455900000000000416e-02 5.056700000000000084e-02 4.399200000000000332e-02 3.500369999999999870e-01
3.883500000000000174e+00 5.553949999999999720e-01 9.455800000000000316e-02 5.056599999999999984e-02 4.399200000000000332e-02 3.500469999999999970e-01
3.884999999999999787e+00 5.553860000000000463e-01 9.455700000000000216e-02 5.056399999999999784e-02 4.399200000000000332e-02 3.500570000000000070e-01
3.886499999999999844e+00 5.553770000000000095e-01 9.455500000000000016e-02 5.056299999999999684e-02 4.399299999999999738e-02 3.500670000000000170e-01
3.887999999999999901e+00 5.553690000000000015e-01 9.455399999999999916e-02 5.056100000000000178e-02 4.399299999999999738e-02 3.500770000000000270e-01
3.889499999999999957e+00 5.553599999999999648e-01 9.455299999999999816e-02 5.056000000000000077e-02 4.399299999999999738e-02 3.500869999999999815e-01
3.891000000000000014e+00 5.553510000000000391e-01 9.455199999999999716e-02 5.055799999999999877e-02 4.399299999999999738e-02 3.500969999999999915e-01
3.892500000000000071e+00 5.553420000000000023e-01 9.454999999999999516e-02 5.055699999999999777e-02 4.399399999999999838e-02 3.501070000000000015e-01
3.894000000000000128e+00 5.553339999999999943e-01 9.454899999999999416e-02 5.055500000000000271e-02 4.399399999999999838e-02 3.501170000000000115e-01
3.895500000000000185e+00 5.553249999999999575e-01 9.454799999999999316e-02 5.055400000000000171e-02 4.399399999999999838e-02 3.501270000000000215e-01
3.896999999999999797e+00 5.553160000000000318e-01 9.454700000000000604e-02 5.055199999999999971e-02 4.399399999999999838e-02 3.501369999999999760e-01
3.898499999999999854e+00 5.553080000000000238e-01 9.454500000000000404e-02 5.055099999999999871e-02 4.399499999999999938e-02 3.501469999999999860e-01
3.899999999999999911e+00 5.552989999999999871e-01 9.454400000000000304e-02 5.054899999999999671e-02 4.399499999999999938e-02 3.501569999999999960e-01
3.901499999999999968e+00 5.552899999999999503e-01 9.454300000000000204e-02 5.054800000000000265e-02 4.399499999999999938e-02 3.501670000000000060e-01
3.903000000000000025e+00 5.552820000000000533e-01 9.454200000000000104e-02 5.054600000000000065e-02 4.399499999999999938e-02 3.501759999999999873e-01
3.904500000000000082e+00 5.552730000000000166e-01 9.454100000000000004e-02 5.054499999999999965e-02 4.399600000000000039e-02 3.501859999999999973e-01
3.906000000000000139e+00 5.552639999999999798e-01 9.453899999999999804e-02 5.054399999999999865e-02 4.399600000000000039e-02 3.501960000000000073e-01
3.907500000000000195e+00 5.552559999999999718e-01 9.453799999999999704e-02 5.054199999999999665e-02 4.399600000000000039e-02 3.502060000000000173e-01
3.908999999999999808e+00 5.552470000000000461e-01 9.453699999999999604e-02 5.054100000000000259e-02 4.399600000000000039e-02 3.502160000000000273e-01
3.910499999999999865e+00 5.552380000000000093e-01 9.453599999999999504e-02 5.053900000000000059e-02 4.399700000000000139e-02 3.502259999999999818e-01
3.911999999999999922e+00 5.552300000000000013e-01 9.453499999999999404e-02 5.053799999999999959e-02 4.399700000000000139e-02 3.502359999999999918e-01
3.913499999999999979e+00 5.552209999999999646e-01 9.453300000000000591e-02 5.053599999999999759e-02 4.399700000000000139e-02 3.502449999999999730e-01
3.915000000000000036e+00 5.552129999999999566e-01 9.453200000000000491e-02 5.053499999999999659e-02 4.399700000000000139e-02 3.502549999999999830e-01
3.916500000000000092e+00 5.552040000000000308e-01 9.453100000000000391e-02 5.053300000000000153e-02 4.399800000000000239e-02 3.502649999999999930e-01
3.918000000000000149e+00 5.551949999999999941e-01 9.453000000000000291e-02 5.053200000000000053e-02 4.399800000000000239e-02 3.502750000000000030e-01
3.919500000000000206e+00 5.551869999999999861e-01 9.452800000000000091e-02 5.052999999999999853e-02 4.399800000000000239e-02 3.502850000000000130e-01
3.920999999999999819e+00 5.551779999999999493e-01 9.452699999999999991e-02 5.052899999999999753e-02 4.399800000000000239e-02 3.502939999999999943e-01
3.922499999999999876e+00 5.551700000000000523e-01 9.452599999999999891e-02 5.052800000000000347e-02 4.399900000000000339e-02 3.503040000000000043e-01
3.923999999999999932e+00 5.551610000000000156e-01 9.452499999999999791e-02 5.052600000000000147e-02 4.399900000000000339e-02 3.503140000000000143e-01
3.925499999999999989e+00 5.551530000000000076e-01 9.452399999999999691e-02 5.052500000000000047e-02 4.399900000000000339e-02 3.503240000000000243e-01
3.927000000000000046e+00 5.551439999999999708e-01 9.452199999999999491e-02 5.052299999999999847e-02 4.399900000000000339e-02 3.503339999999999788e-01
3.928500000000000103e+00 5.551350000000000451e-01 9.452099999999999391e-02 5.052199999999999747e-02 4.399999999999999745e-02 3.503430000000000155e-01
3.930000000000000160e+00 5.551270000000000371e-01 9.452000000000000679e-02 5.052000000000000240e-02 4.399999999999999745e-02 3.503530000000000255e-01
3.931500000000000217e+00 5.551180000000000003e-01 9.451900000000000579e-02 5.051900000000000140e-02 4.399999999999999745e-02 3.503629999999999800e-01
3.932999999999999829e+00 5.551099999999999923e-01 9.451800000000000479e-02 5.051699999999999940e-02 4.399999999999999745e-02 3.503729999999999900e-01
3.934499999999999886e+00 5.551009999999999556e-01 9.451600000000000279e-02 5.051599999999999840e-02 4.400099999999999845e-02 3.503820000000000268e-01
3.935999999999999943e+00 5.550929999999999476e-01 9.451500000000000179e-02 5.051499999999999740e-02 4.400099999999999845e-02 3.503919999999999813e-01
3.937500000000000000e+00 5.550840000000000218e-01 9.451400000000000079e-02 5.051300000000000234e-02 4.400099999999999845e-02 3.504019999999999913e-01
3.939000000000000057e+00 5.550760000000000138e-01 9.451299999999999979e-02 5.051200000000000134e-02 4.400099999999999845e-02 3.504109999999999725e-01
3.940500000000000114e+00 5.550669999999999771e-01 9.451199999999999879e-02 5.050999999999999934e-02 4.400099999999999845e-02 3.504209999999999825e-01
3.942000000000000171e+00 5.550589999999999691e-01 9.450999999999999679e-02 5.050899999999999834e-02 4.400199999999999945e-02 3.504309999999999925e-01
3.943499999999999783e+00 5.550500000000000433e-01 9.450899999999999579e-02 5.050700000000000328e-02 4.400199999999999945e-02 3.504399999999999737e-01
3.944999999999999840e+00 5.550420000000000353e-01 9.450799999999999479e-02 5.050600000000000228e-02 4.400199999999999945e-02 3.504499999999999837e-01
3.946499999999999897e+00 5.550329999999999986e-01 9.450699999999999379e-02 5.050400000000000028e-02 4.400199999999999945e-02 3.504599999999999937e-01
3.947999999999999954e+00 5.550249999999999906e-01 9.450600000000000667e-02 5.050299999999999928e-02 4.400300000000000045e-02 3.504689999999999750e-01
3.949500000000000011e+00 5.550169999999999826e-01 9.450500000000000567e-02 5.050199999999999828e-02 4.400300000000000045e-02 3.504789999999999850e-01
3.951000000000000068e+00 5.550079999999999458e-01 9.450300000000000367e-02 5.050000000000000322e-02 4.400300000000000045e-02 3.504889999999999950e-01
3.952500000000000124e+00 5.550000000000000488e-01 9.450200000000000267e-02 5.049900000000000222e-02 4.400300000000000045e-02 3.504979999999999762e-01
3.954000000000000181e+00 5.549910000000000121e-01 9.450100000000000167e-02 5.049700000000000022e-02 4.400400000000000145e-02 3.505079999999999862e-01
3.955499999999999794e+00 5.549830000000000041e-01 9.450000000000000067e-02 5.049599999999999922e-02 4.400400000000000145e-02 3.505170000000000230e-01
3.956999999999999851e+00 5.549739999999999673e-01 9.449899999999999967e-02 5.049399999999999722e-02 4.400400000000000145e-02 3.505269999999999775e-01
3.958499999999999908e+00 5.549659999999999593e-01 9.449699999999999767e-02 5.049300000000000316e-02 4.400400000000000145e-02 3.505369999999999875e-01
3.959999999999999964e+00 5.549579999999999513e-01 9.449599999999999667e-02 5.049200000000000216e-02 4.400500000000000245e-02 3.505460000000000242e-01
3.961500000000000021e+00 5.549490000000000256e-01 9.449499999999999567e-02 5.049000000000000016e-02 4.400500000000000245e-02 3.505559999999999787e-01
3.963000000000000078e+00 5.549410000000000176e-01 9.449399999999999467e-02 5.048899999999999916e-02 4.400500000000000245e-02 3.505650000000000155e-01
3.964500000000000135e+00 5.549319999999999808e-01 9.449299999999999367e-02 5.048699999999999716e-02 4.400500000000000245e-02 3.505750000000000255e-01
3.966000000000000192e+00 5.549239999999999728e-01 9.449200000000000654e-02 5.048600000000000310e-02 4.400600000000000345e-02 3.505840000000000067e-01
3.967499999999999805e+00 5.549159999999999648e-01 9.449000000000000454e-02 5.048500000000000210e-02 4.400600000000000345e-02 3.505940000000000167e-01
3.968999999999999861e+00 5.549070000000000391e-01 9.448900000000000354e-02 5.048300000000000010e-02 4.400600000000000345e-02 3.506029999999999980e-01
3.970499999999999918e+00 5.548990000000000311e-01 9.448800000000000254e-02 5.048199999999999910e-02 4.400600000000000345e-02 3.506130000000000080e-01
3.971999999999999975e+00 5.548910000000000231e-01 9.448700000000000154e-02 5.047999999999999710e-02 4.400699999999999751e-02 3.506230000000000180e-01
3.973500000000000032e+00 5.548819999999999864e-01 9.448600000000000054e-02 5.047900000000000303e-02 4.400699999999999751e-02 3.506319999999999992e-01
3.975000000000000089e+00 5.548739999999999783e-01 9.448499999999999954e-02 5.047700000000000103e-02 4.400699999999999751e-02 3.506420000000000092e-01
3.976500000000000146e+00 5.548659999999999703e-01 9.448299999999999754e-02 5.047600000000000003e-02 4.400699999999999751e-02 3.506509999999999905e-01
3.978000000000000203e+00 5.548570000000000446e-01 9.448199999999999654e-02 5.047499999999999903e-02 4.400799999999999851e-02 3.506610000000000005e-01
3.979499999999999815e+00 5.548490000000000366e-01 9.448099999999999554e-02 5.047299999999999703e-02 4.400799999999999851e-02 3.506699999999999817e-01
3.980999999999999872e+00 5.548410000000000286e-01 9.447999999999999454e-02 5.047200000000000297e-02 4.400799999999999851e-02 3.506790000000000185e-01
3.982499999999999929e+00 5.548319999999999919e-01 9.447899999999999354e-02 5.047000000000000097e-02 4.400799999999999851e-02 3.506889999999999730e-01
3.983999999999999986e+00 5.548239999999999839e-01 9.447800000000000642e-02 5.046899999999999997e-02 4.400899999999999951e-02 3.506980000000000097e-01
3.985500000000000043e+00 5.548159999999999759e-01 9.447600000000000442e-02 5.046799999999999897e-02 4.400899999999999951e-02 3.507080000000000197e-01
3.987000000000000099e+00 5.548079999999999679e-01 9.447500000000000342e-02 5.046599999999999697e-02 4.400899999999999951e-02 3.507170000000000010e-01
3.988500000000000156e+00 5.547990000000000421e-01 9.447400000000000242e-02 5.046500000000000291e-02 4.400899999999999951e-02 3.507270000000000110e-01
3.990000000000000213e+00 5.547910000000000341e-01 9.447300000000000142e-02 5.046300000000000091e-02 4.400899999999999951e-02 3.507359999999999922e-01
3.991499999999999826e+00 5.547830000000000261e-01 9.447200000000000042e-02 5.046199999999999991e-02 4.401000000000000051e-02 3.507460000000000022e-01
3.992999999999999883e+00 5.547750000000000181e-01 9.447099999999999942e-02 5.046099999999999891e-02 4.401000000000000051e-02 3.507549999999999835e-01
3.994499999999999940e+00 5.547659999999999814e-01 9.446899999999999742e-02 5.045899999999999691e-02 4.401000000000000051e-02 3.507640000000000202e-01
3.995999999999999996e+00 5.547579999999999734e-01 9.446799999999999642e-02 5.045800000000000285e-02 4.401000000000000051e-02 3.507739999999999747e-01
3.997500000000000053e+00 5.547499999999999654e-01 9.446699999999999542e-02 5.045600000000000085e-02 4.401100000000000151e-02 3.507830000000000115e-01
3.999000000000000110e+00 5.547419999999999574e-01 9.446599999999999442e-02 5.045499999999999985e-02 4.401100000000000151e-02 3.507919999999999927e-01
4.000499999999999723e+00 5.547330000000000316e-01 9.446499999999999342e-02 5.045399999999999885e-02 4.401100000000000151e-02 3.508020000000000027e-01
4.001999999999999780e+00 5.547250000000000236e-01 9.446400000000000630e-02 5.045199999999999685e-02 4.401100000000000151e-02 3.508109999999999840e-01
4.003499999999999837e+00 5.547170000000000156e-01 9.446200000000000430e-02 5.045100000000000279e-02 4.401200000000000251e-02 3.508209999999999940e-01
4.004999999999999893e+00 5.547090000000000076e-01 9.446100000000000330e-02 5.044900000000000079e-02 4.401200000000000251e-02 3.508299999999999752e-01
4.006499999999999950e+00 5.547009999999999996e-01 9.446000000000000230e-02 5.044799999999999979e-02 4.401200000000000251e-02 3.508390000000000120e-01
4.008000000000000007e+00 5.546919999999999629e-01 9.445900000000000130e-02 5.044699999999999879e-02 4.401200000000000251e-02 3.508490000000000220e-01
4.009500000000000064e+00 5.546839999999999549e-01 9.445800000000000030e-02 5.044499999999999679e-02 4.401299999999999657e-02 3.508580000000000032e-01
4.011000000000000121e+00 5.546759999999999469e-01 9.445699999999999930e-02 5.044400000000000273e-02 4.401299999999999657e-02 3.508669999999999844e-01
4.012500000000000178e+00 5.546680000000000499e-01 9.445599999999999830e-02 5.044200000000000073e-02 4.401299999999999657e-02 3.508769999999999945e-01
4.014000000000000234e+00 5.546600000000000419e-01 9.445399999999999630e-02 5.044099999999999973e-02 4.401299999999999657e-02 3.508859999999999757e-01
4.015500000000000291e+00 5.546520000000000339e-01 9.445299999999999530e-02 5.043999999999999873e-02 4.401399999999999757e-02 3.508950000000000125e-01
4.017000000000000348e+00 5.546429999999999971e-01 9.445199999999999430e-02 5.043799999999999673e-02 4.401399999999999757e-02 3.509039999999999937e-01
4.018500000000000405e+00 5.546349999999999891e-01 9.445099999999999330e-02 5.043700000000000266e-02 4.401399999999999757e-02 3.509140000000000037e-01
4.019999999999999574e+00 5.546269999999999811e-01 9.445000000000000617e-02 5.043600000000000166e-02 4.401399999999999757e-02 3.509229999999999849e-01
4.021499999999999631e+00 5.546189999999999731e-01 9.444900000000000517e-02 5.043399999999999966e-02 4.401499999999999857e-02 3.509320000000000217e-01
4.022999999999999687e+00 5.546109999999999651e-01 9.444800000000000417e-02 5.043299999999999866e-02 4.401499999999999857e-02 3.509419999999999762e-01
4.024499999999999744e+00 5.546029999999999571e-01 9.444600000000000217e-02 5.043099999999999666e-02 4.401499999999999857e-02 3.509510000000000129e-01
4.025999999999999801e+00 5.545949999999999491e-01 9.444500000000000117e-02 5.043000000000000260e-02 4.401499999999999857e-02 3.509599999999999942e-01
4.027499999999999858e+00 5.545870000000000521e-01 9.444400000000000017e-02 5.042900000000000160e-02 4.401599999999999957e-02 3.509689999999999754e-01
4.028999999999999915e+00 5.545780000000000154e-01 9.444299999999999917e-02 5.042699999999999960e-02 4.401599999999999957e-02 3.509780000000000122e-01
4.030499999999999972e+00 5.545700000000000074e-01 9.444199999999999817e-02 5.042599999999999860e-02 4.401599999999999957e-02 3.509880000000000222e-01
4.032000000000000028e+00 5.545619999999999994e-01 9.444099999999999717e-02 5.042499999999999760e-02 4.401599999999999957e-02 3.509970000000000034e-01
4.033500000000000085e+00 5.545539999999999914e-01 9.443999999999999617e-02 5.042300000000000254e-02 4.401599999999999957e-02 3.510059999999999847e-01
4.035000000000000142e+00 5.545459999999999834e-01 9.443899999999999517e-02 5.042200000000000154e-02 4.401700000000000057e-02 3.510150000000000214e-01
4.036500000000000199e+00 5.545379999999999754e-01 9.443699999999999317e-02 5.041999999999999954e-02 4.401700000000000057e-02 3.510240000000000027e-01
4.038000000000000256e+00 5.545299999999999674e-01 9.443600000000000605e-02 5.041899999999999854e-02 4.401700000000000057e-02 3.510340000000000127e-01
4.039500000000000313e+00 5.545219999999999594e-01 9.443500000000000505e-02 5.041799999999999754e-02 4.401700000000000057e-02 3.510429999999999939e-01
4.041000000000000369e+00 5.545139999999999514e-01 9.443400000000000405e-02 5.041600000000000248e-02 4.401800000000000157e-02 3.510519999999999752e-01
4.042500000000000426e+00 5.545060000000000544e-01 9.443300000000000305e-02 5.041500000000000148e-02 4.401800000000000157e-02 3.510610000000000119e-01
4.043999999999999595e+00 5.544980000000000464e-01 9.443200000000000205e-02 5.041400000000000048e-02 4.401800000000000157e-02 3.510699999999999932e-01
4.045499999999999652e+00 5.544900000000000384e-01 9.443100000000000105e-02 5.041199999999999848e-02 4.401800000000000157e-02 3.510789999999999744e-01
4.046999999999999709e+00 5.544820000000000304e-01 9.443000000000000005e-02 5.041099999999999748e-02 4.401900000000000257e-02 3.510889999999999844e-01
4.048499999999999766e+00 5.544740000000000224e-01 9.442799999999999805e-02 5.041000000000000342e-02 4.401900000000000257e-02 3.510980000000000212e-01
4.049999999999999822e+00 5.544660000000000144e-01 9.442699999999999705e-02 5.040800000000000142e-02 4.401900000000000257e-02 3.511070000000000024e-01
4.051499999999999879e+00 5.544580000000000064e-01 9.442599999999999605e-02 5.040700000000000042e-02 4.401900000000000257e-02 3.511159999999999837e-01
4.052999999999999936e+00 5.544499999999999984e-01 9.442499999999999505e-02 5.040499999999999842e-02 4.401999999999999663e-02 3.511250000000000204e-01
4.054499999999999993e+00 5.544419999999999904e-01 9.442399999999999405e-02 5.040399999999999742e-02 4.401999999999999663e-02 3.511340000000000017e-01
4.056000000000000050e+00 5.544339999999999824e-01 9.442300000000000693e-02 5.040300000000000336e-02 4.401999999999999663e-02 3.511429999999999829e-01
4.057500000000000107e+00 5.544259999999999744e-01 9.442200000000000593e-02 5.040100000000000136e-02 4.401999999999999663e-02 3.511520000000000197e-01
4.059000000000000163e+00 5.544179999999999664e-01 9.442100000000000493e-02 5.040000000000000036e-02 4.402099999999999763e-02 3.511610000000000009e-01
4.060500000000000220e+00 5.544099999999999584e-01 9.441900000000000293e-02 5.039899999999999936e-02 4.402099999999999763e-02 3.511710000000000109e-01
4.062000000000000277e+00 5.544019999999999504e-01 9.441800000000000193e-02 5.039699999999999736e-02 4.402099999999999763e-02 3.511799999999999922e-01
4.063500000000000334e+00 5.543940000000000534e-01 9.441700000000000093e-02 5.039600000000000329e-02 4.402099999999999763e-02 3.511889999999999734e-01
4.065000000000000391e+00 5.543860000000000454e-01 9.441599999999999993e-02 5.039500000000000229e-02 4.402199999999999863e-02 3.511980000000000102e-01
4.066499999999999559e+00 5.543780000000000374e-01 9.441499999999999893e-02 5.039300000000000029e-02 4.402199999999999863e-02 3.512069999999999914e-01
4.067999999999999616e+00 5.543700000000000294e-01 9.441399999999999793e-02 5.039199999999999929e-02 4.402199999999999863e-02 3.512159999999999727e-01
4.069499999999999673e+00 5.543620000000000214e-01 9.441299999999999693e-02 5.039099999999999829e-02 4.402199999999999863e-02 3.512250000000000094e-01
4.070999999999999730e+00 5.543550000000000422e-01 9.441199999999999593e-02 5.038900000000000323e-02 4.402199999999999863e-02 3.512339999999999907e-01
4.072499999999999787e+00 5.543470000000000342e-01 9.441099999999999492e-02 5.038800000000000223e-02 4.402299999999999963e-02 3.512430000000000274e-01
4.073999999999999844e+00 5.543390000000000262e-01 9.440900000000000680e-02 5.038600000000000023e-02 4.402299999999999963e-02 3.512520000000000087e-01
4.075499999999999901e+00 5.543310000000000182e-01 9.440800000000000580e-02 5.038499999999999923e-02 4.402299999999999963e-02 3.512609999999999899e-01
4.076999999999999957e+00 5.543230000000000102e-01 9.440700000000000480e-02 5.038399999999999823e-02 4.402299999999999963e-02 3.512700000000000267e-01
4.078500000000000014e+00 5.543150000000000022e-01 9.440600000000000380e-02 5.038200000000000317e-02 4.402400000000000063e-02 3.512790000000000079e-01
4.080000000000000071e+00 5.543069999999999942e-01 9.440500000000000280e-02 5.038100000000000217e-02 4.402400000000000063e-02 3.512879999999999892e-01
4.081500000000000128e+00 5.542989999999999862e-01 9.440400000000000180e-02 5.038000000000000117e-02 4.402400000000000063e-02 3.512970000000000259e-01
4.083000000000000185e+00 5.542909999999999782e-01 9.440300000000000080e-02 5.037799999999999917e-02 4.402400000000000063e-02 3.513060000000000072e-01
4.084500000000000242e+00 5.542839999999999989e-01 9.440199999999999980e-02 5.037699999999999817e-02 4.402500000000000163e-02 3.513149999999999884e-01
4.086000000000000298e+00 5.542759999999999909e-01 9.440099999999999880e-02 5.037599999999999717e-02 4.402500000000000163e-02 3.513240000000000252e-01
4.087500000000000355e+00 5.542679999999999829e-01 9.439999999999999780e-02 5.037400000000000211e-02 4.402500000000000163e-02 3.513330000000000064e-01
4.089000000000000412e+00 5.542599999999999749e-01 9.439799999999999580e-02 5.037300000000000111e-02 4.402500000000000163e-02 3.513419999999999876e-01
4.090499999999999581e+00 5.542519999999999669e-01 9.439699999999999480e-02 5.037200000000000011e-02 4.402600000000000263e-02 3.513499999999999956e-01
4.091999999999999638e+00 5.542439999999999589e-01 9.439599999999999380e-02 5.036999999999999811e-02 4.402600000000000263e-02 3.513589999999999769e-01
4.093499999999999694e+00 5.542369999999999797e-01 9.439500000000000668e-02 5.036899999999999711e-02 4.402600000000000263e-02 3.513680000000000136e-01
4.094999999999999751e+00 5.542289999999999717e-01 9.439400000000000568e-02 5.036800000000000305e-02 4.402600000000000263e-02 3.513769999999999949e-01
4.096499999999999808e+00 5.542209999999999637e-01 9.439300000000000468e-02 5.036600000000000105e-02 4.402699999999999669e-02 3.513859999999999761e-01
4.097999999999999865e+00 5.542129999999999557e-01 9.439200000000000368e-02 5.036500000000000005e-02 4.402699999999999669e-02 3.513950000000000129e-01
4.099499999999999922e+00 5.542049999999999477e-01 9.439100000000000268e-02 5.036399999999999905e-02 4.402699999999999669e-02 3.514039999999999941e-01
4.100999999999999979e+00 5.541979999999999684e-01 9.439000000000000168e-02 5.036199999999999705e-02 4.402699999999999669e-02 3.514129999999999754e-01
4.102500000000000036e+00 5.541899999999999604e-01 9.438900000000000068e-02 5.036100000000000299e-02 4.402699999999999669e-02 3.514220000000000121e-01
4.104000000000000092e+00 5.541819999999999524e-01 9.438799999999999968e-02 5.036000000000000199e-02 4.402799999999999769e-02 3.514300000000000201e-01
4.105500000000000149e+00 5.541740000000000554e-01 9.438599999999999768e-02 5.035799999999999998e-02 4.402799999999999769e-02 3.514390000000000014e-01
4.107000000000000206e+00 5.541669999999999652e-01 9.438499999999999668e-02 5.035699999999999898e-02 4.402799999999999769e-02 3.514479999999999826e-01
4.108500000000000263e+00 5.541589999999999572e-01 9.438399999999999568e-02 5.035599999999999798e-02 4.402799999999999769e-02 3.514570000000000194e-01
4.110000000000000320e+00 5.541509999999999492e-01 9.438299999999999468e-02 5.035400000000000292e-02 4.402899999999999869e-02 3.514660000000000006e-01
4.111500000000000377e+00 5.541430000000000522e-01 9.438199999999999368e-02 5.035300000000000192e-02 4.402899999999999869e-02 3.514749999999999819e-01
4.113000000000000433e+00 5.541359999999999619e-01 9.438100000000000656e-02 5.035200000000000092e-02 4.402899999999999869e-02 3.514829999999999899e-01
4.114499999999999602e+00 5.541279999999999539e-01 9.438000000000000556e-02 5.034999999999999892e-02 4.402899999999999869e-02 3.514920000000000266e-01
4.115999999999999659e+00 5.541199999999999459e-01 9.437900000000000456e-02 5.034899999999999792e-02 4.402999999999999969e-02 3.515010000000000079e-01
4.117499999999999716e+00 5.541120000000000489e-01 9.437800000000000356e-02 5.034799999999999692e-02 4.402999999999999969e-02 3.515099999999999891e-01
4.118999999999999773e+00 5.541049999999999587e-01 9.437700000000000256e-02 5.034700000000000286e-02 4.402999999999999969e-02 3.515190000000000259e-01
4.120499999999999829e+00 5.540969999999999507e-01 9.437600000000000156e-02 5.034500000000000086e-02 4.402999999999999969e-02 3.515280000000000071e-01
4.121999999999999886e+00 5.540890000000000537e-01 9.437500000000000056e-02 5.034399999999999986e-02 4.403100000000000069e-02 3.515360000000000151e-01
4.123499999999999943e+00 5.540819999999999634e-01 9.437299999999999855e-02 5.034299999999999886e-02 4.403100000000000069e-02 3.515449999999999964e-01
4.125000000000000000e+00 5.540739999999999554e-01 9.437199999999999755e-02 5.034099999999999686e-02 4.403100000000000069e-02 3.515539999999999776e-01
4.126500000000000057e+00 5.540659999999999474e-01 9.437099999999999655e-02 5.034000000000000280e-02 4.403100000000000069e-02 3.515630000000000144e-01
4.128000000000000114e+00 5.540580000000000505e-01 9.436999999999999555e-02 5.033900000000000180e-02 4.403200000000000169e-02 3.515710000000000224e-01
4.129500000000000171e+00 5.540509999999999602e-01 9.436899999999999455e-02 5.033699999999999980e-02 4.403200000000000169e-02 3.515800000000000036e-01
4.131000000000000227e+00 5.540429999999999522e-01 9.436799999999999355e-02 5.033599999999999880e-02 4.403200000000000169e-02 3.515889999999999849e-01
4.132500000000000284e+00 5.540350000000000552e-01 9.436700000000000643e-02 5.033499999999999780e-02 4.403200000000000169e-02 3.515980000000000216e-01
4.134000000000000341e+00 5.540279999999999649e-01 9.436600000000000543e-02 5.033300000000000274e-02 4.403300000000000269e-02 3.516059999999999741e-01
4.135500000000000398e+00 5.540199999999999569e-01 9.436500000000000443e-02 5.033200000000000174e-02 4.403300000000000269e-02 3.516150000000000109e-01
4.136999999999999567e+00 5.540129999999999777e-01 9.436400000000000343e-02 5.033100000000000074e-02 4.403300000000000269e-02 3.516239999999999921e-01
4.138499999999999623e+00 5.540049999999999697e-01 9.436300000000000243e-02 5.032899999999999874e-02 4.403300000000000269e-02 3.516320000000000001e-01
4.139999999999999680e+00 5.539969999999999617e-01 9.436200000000000143e-02 5.032799999999999774e-02 4.403300000000000269e-02 3.516409999999999814e-01
4.141499999999999737e+00 5.539899999999999824e-01 9.436100000000000043e-02 5.032699999999999674e-02 4.403399999999999676e-02 3.516500000000000181e-01
4.142999999999999794e+00 5.539819999999999744e-01 9.435999999999999943e-02 5.032600000000000268e-02 4.403399999999999676e-02 3.516580000000000261e-01
4.144499999999999851e+00 5.539739999999999664e-01 9.435799999999999743e-02 5.032400000000000068e-02 4.403399999999999676e-02 3.516670000000000074e-01
4.145999999999999908e+00 5.539669999999999872e-01 9.435699999999999643e-02 5.032299999999999968e-02 4.403399999999999676e-02 3.516759999999999886e-01
4.147499999999999964e+00 5.539589999999999792e-01 9.435599999999999543e-02 5.032199999999999868e-02 4.403499999999999776e-02 3.516839999999999966e-01
4.149000000000000021e+00 5.539520000000000000e-01 9.435499999999999443e-02 5.031999999999999668e-02 4.403499999999999776e-02 3.516929999999999779e-01
4.150500000000000078e+00 5.539439999999999920e-01 9.435399999999999343e-02 5.031900000000000261e-02 4.403499999999999776e-02 3.517020000000000146e-01
4.152000000000000135e+00 5.539359999999999840e-01 9.435300000000000631e-02 5.031800000000000161e-02 4.403499999999999776e-02 3.517100000000000226e-01
4.153500000000000192e+00 5.539290000000000047e-01 9.435200000000000531e-02 5.031599999999999961e-02 4.403599999999999876e-02 3.517190000000000039e-01
4.155000000000000249e+00 5.539209999999999967e-01 9.435100000000000431e-02 5.031499999999999861e-02 4.403599999999999876e-02 3.517279999999999851e-01
4.156500000000000306e+00 5.539140000000000175e-01 9.435000000000000331e-02 5.031399999999999761e-02 4.403599999999999876e-02 3.517359999999999931e-01
4.158000000000000362e+00 5.539060000000000095e-01 9.434900000000000231e-02 5.031299999999999661e-02 4.403599999999999876e-02 3.517449999999999743e-01
4.159500000000000419e+00 5.538990000000000302e-01 9.434800000000000131e-02 5.031100000000000155e-02 4.403699999999999976e-02 3.517540000000000111e-01
4.160999999999999588e+00 5.538910000000000222e-01 9.434700000000000031e-02 5.031000000000000055e-02 4.403699999999999976e-02 3.517620000000000191e-01
4.162499999999999645e+00 5.538840000000000430e-01 9.434599999999999931e-02 5.030899999999999955e-02 4.403699999999999976e-02 3.517710000000000004e-01
4.163999999999999702e+00 5.538760000000000350e-01 9.434499999999999831e-02 5.030699999999999755e-02 4.403699999999999976e-02 3.517790000000000084e-01
4.165499999999999758e+00 5.538680000000000270e-01 9.434399999999999731e-02 5.030599999999999655e-02 4.403800000000000076e-02 3.517879999999999896e-01
4.166999999999999815e+00 5.538610000000000477e-01 9.434299999999999631e-02 5.030500000000000249e-02 4.403800000000000076e-02 3.517959999999999976e-01
4.168499999999999872e+00 5.538530000000000397e-01 9.434199999999999531e-02 5.030400000000000149e-02 4.403800000000000076e-02 3.518049999999999788e-01
4.169999999999999929e+00 5.538459999999999495e-01 9.433999999999999331e-02 5.030199999999999949e-02 4.403800000000000076e-02 3.518140000000000156e-01
4.171499999999999986e+00 5.538380000000000525e-01 9.433900000000000619e-02 5.030099999999999849e-02 4.403800000000000076e-02 3.518220000000000236e-01
4.173000000000000043e+00 5.538309999999999622e-01 9.433800000000000519e-02 5.029999999999999749e-02 4.403900000000000176e-02 3.518310000000000048e-01
4.174500000000000099e+00 5.538229999999999542e-01 9.433700000000000419e-02 5.029800000000000243e-02 4.403900000000000176e-02 3.518390000000000128e-01
4.176000000000000156e+00 5.538159999999999750e-01 9.433600000000000319e-02 5.029700000000000143e-02 4.403900000000000176e-02 3.518479999999999941e-01
4.177500000000000213e+00 5.538079999999999670e-01 9.433500000000000218e-02 5.029600000000000043e-02 4.403900000000000176e-02 3.518560000000000021e-01
4.179000000000000270e+00 5.538009999999999877e-01 9.433400000000000118e-02 5.029499999999999943e-02 4.404000000000000276e-02 3.518649999999999833e-01
4.180500000000000327e+00 5.537929999999999797e-01 9.433300000000000018e-02 5.029299999999999743e-02 4.404000000000000276e-02 3.518729999999999913e-01
4.182000000000000384e+00 5.537860000000000005e-01 9.433199999999999918e-02 5.029200000000000337e-02 4.404000000000000276e-02 3.518819999999999726e-01
4.183500000000000441e+00 5.537790000000000212e-01 9.433099999999999818e-02 5.029100000000000237e-02 4.404000000000000276e-02 3.518899999999999806e-01
4.184999999999999609e+00 5.537710000000000132e-01 9.432999999999999718e-02 5.028900000000000037e-02 4.404099999999999682e-02 3.518990000000000173e-01
4.186499999999999666e+00 5.537640000000000340e-01 9.432899999999999618e-02 5.028799999999999937e-02 4.404099999999999682e-02 3.519070000000000253e-01
4.187999999999999723e+00 5.537560000000000260e-01 9.432799999999999518e-02 5.028699999999999837e-02 4.404099999999999682e-02 3.519160000000000066e-01
4.189499999999999780e+00 5.537490000000000467e-01 9.432699999999999418e-02 5.028599999999999737e-02 4.404099999999999682e-02 3.519240000000000146e-01
4.190999999999999837e+00 5.537410000000000387e-01 9.432599999999999318e-02 5.028400000000000231e-02 4.404199999999999782e-02 3.519329999999999958e-01
4.192499999999999893e+00 5.537339999999999485e-01 9.432500000000000606e-02 5.028300000000000131e-02 4.404199999999999782e-02 3.519410000000000038e-01
4.193999999999999950e+00 5.537269999999999692e-01 9.432400000000000506e-02 5.028200000000000031e-02 4.404199999999999782e-02 3.519499999999999851e-01
4.195500000000000007e+00 5.537189999999999612e-01 9.432300000000000406e-02 5.028099999999999931e-02 4.404199999999999782e-02 3.519579999999999931e-01
4.197000000000000064e+00 5.537119999999999820e-01 9.432200000000000306e-02 5.027899999999999731e-02 4.404199999999999782e-02 3.519669999999999743e-01
4.198500000000000121e+00 5.537039999999999740e-01 9.432100000000000206e-02 5.027800000000000324e-02 4.404299999999999882e-02 3.519749999999999823e-01
4.200000000000000178e+00 5.536969999999999947e-01 9.432000000000000106e-02 5.027700000000000224e-02 4.404299999999999882e-02 3.519829999999999903e-01
4.201500000000000234e+00 5.536900000000000155e-01 9.431900000000000006e-02 5.027500000000000024e-02 4.404299999999999882e-02 3.519920000000000271e-01
4.203000000000000291e+00 5.536820000000000075e-01 9.431799999999999906e-02 5.027399999999999924e-02 4.404299999999999882e-02 3.519999999999999796e-01
4.204500000000000348e+00 5.536750000000000282e-01 9.431699999999999806e-02 5.027299999999999824e-02 4.404399999999999982e-02 3.520090000000000163e-01
4.206000000000000405e+00 5.536670000000000202e-01 9.431599999999999706e-02 5.027199999999999724e-02 4.404399999999999982e-02 3.520170000000000243e-01
4.207499999999999574e+00 5.536600000000000410e-01 9.431499999999999606e-02 5.027000000000000218e-02 4.404399999999999982e-02 3.520249999999999768e-01
4.208999999999999631e+00 5.536529999999999507e-01 9.431299999999999406e-02 5.026900000000000118e-02 4.404399999999999982e-02 3.520340000000000136e-01
4.210499999999999687e+00 5.536450000000000538e-01 9.431200000000000694e-02 5.026800000000000018e-02 4.404500000000000082e-02 3.520420000000000216e-01
4.211999999999999744e+00 5.536379999999999635e-01 9.431100000000000594e-02 5.026699999999999918e-02 4.404500000000000082e-02 3.520510000000000028e-01
4.213499999999999801e+00 5.536309999999999842e-01 9.431000000000000494e-02 5.026499999999999718e-02 4.404500000000000082e-02 3.520590000000000108e-01
4.214999999999999858e+00 5.536229999999999762e-01 9.430900000000000394e-02 5.026400000000000312e-02 4.404500000000000082e-02 3.520670000000000188e-01
4.216499999999999915e+00 5.536159999999999970e-01 9.430800000000000294e-02 5.026300000000000212e-02 4.404600000000000182e-02 3.520760000000000001e-01
4.217999999999999972e+00 5.536090000000000177e-01 9.430700000000000194e-02 5.026200000000000112e-02 4.404600000000000182e-02 3.520840000000000081e-01
4.219500000000000028e+00 5.536010000000000097e-01 9.430600000000000094e-02 5.025999999999999912e-02 4.404600000000000182e-02 3.520920000000000161e-01
4.221000000000000085e+00 5.535940000000000305e-01 9.430499999999999994e-02 5.025899999999999812e-02 4.404600000000000182e-02 3.521009999999999973e-01
4.222500000000000142e+00 5.535870000000000513e-01 9.430399999999999894e-02 5.025799999999999712e-02 4.404700000000000282e-02 3.521090000000000053e-01
4.224000000000000199e+00 5.535790000000000433e-01 9.430299999999999794e-02 5.025700000000000306e-02 4.404700000000000282e-02 3.521170000000000133e-01
4.225500000000000256e+00 5.535719999999999530e-01 9.430199999999999694e-02 5.025500000000000106e-02 4.404700000000000282e-02 3.521259999999999946e-01
4.227000000000000313e+00 5.535649999999999737e-01 9.430099999999999594e-02 5.025400000000000006e-02 4.404700000000000282e-02 3.521340000000000026e-01
4.228500000000000369e+00 5.535569999999999657e-01 9.429999999999999494e-02 5.025299999999999906e-02 4.404700000000000282e-02 3.521420000000000106e-01
4.230000000000000426e+00 5.535499999999999865e-01 9.429899999999999394e-02 5.025099999999999706e-02 4.404799999999999688e-02 3.521509999999999918e-01
4.231499999999999595e+00 5.535430000000000073e-01 9.429800000000000681e-02 5.025000000000000300e-02 4.404799999999999688e-02 3.521589999999999998e-01
4.232999999999999652e+00 5.535360000000000280e-01 9.429700000000000581e-02 5.024900000000000200e-02 4.404799999999999688e-02 3.521670000000000078e-01
4.234499999999999709e+00 5.535280000000000200e-01 9.429600000000000481e-02 5.024800000000000100e-02 4.404799999999999688e-02 3.521750000000000158e-01
4.235999999999999766e+00 5.535210000000000408e-01 9.429500000000000381e-02 5.024599999999999900e-02 4.404899999999999788e-02 3.521839999999999971e-01
4.237499999999999822e+00 5.535139999999999505e-01 9.429400000000000281e-02 5.024499999999999800e-02 4.404899999999999788e-02 3.521920000000000051e-01
4.238999999999999879e+00 5.535069999999999713e-01 9.429300000000000181e-02 5.024399999999999700e-02 4.404899999999999788e-02 3.522000000000000131e-01
4.240499999999999936e+00 5.534989999999999633e-01 9.429200000000000081e-02 5.024300000000000294e-02 4.404899999999999788e-02 3.522089999999999943e-01
4.241999999999999993e+00 5.534919999999999840e-01 9.429099999999999981e-02 5.024200000000000194e-02 4.404999999999999888e-02 3.522170000000000023e-01
4.243500000000000050e+00 5.534850000000000048e-01 9.428999999999999881e-02 5.023999999999999994e-02 4.404999999999999888e-02 3.522250000000000103e-01
4.245000000000000107e+00 5.534780000000000255e-01 9.428899999999999781e-02 5.023899999999999894e-02 4.404999999999999888e-02 3.522330000000000183e-01
4.246500000000000163e+00 5.534700000000000175e-01 9.428799999999999681e-02 5.023799999999999794e-02 4.404999999999999888e-02 3.522410000000000263e-01
4.248000000000000220e+00 5.534630000000000383e-01 9.428699999999999581e-02 5.023699999999999694e-02 4.405099999999999988e-02 3.522500000000000075e-01
4.249500000000000277e+00 5.534559999999999480e-01 9.428599999999999481e-02 5.023500000000000187e-02 4.405099999999999988e-02 3.522580000000000156e-01
4.251000000000000334e+00 5.534489999999999688e-01 9.428499999999999381e-02 5.023400000000000087e-02 4.405099999999999988e-02 3.522660000000000236e-01
4.252500000000000391e+00 5.534419999999999895e-01 9.428400000000000669e-02 5.023299999999999987e-02 4.405099999999999988e-02 3.522739999999999760e-01
4.253999999999999559e+00 5.534339999999999815e-01 9.428300000000000569e-02 5.023199999999999887e-02 4.405099999999999988e-02 3.522830000000000128e-01
4.255499999999999616e+00 5.534270000000000023e-01 9.428200000000000469e-02 5.022999999999999687e-02 4.405200000000000088e-02 3.522910000000000208e-01
4.256999999999999673e+00 5.534200000000000230e-01 9.428100000000000369e-02 5.022900000000000281e-02 4.405200000000000088e-02 3.522989999999999733e-01
4.258499999999999730e+00 5.534130000000000438e-01 9.428000000000000269e-02 5.022800000000000181e-02 4.405200000000000088e-02 3.523069999999999813e-01
4.259999999999999787e+00 5.534059999999999535e-01 9.427900000000000169e-02 5.022700000000000081e-02 4.405200000000000088e-02 3.523149999999999893e-01
4.261499999999999844e+00 5.533989999999999743e-01 9.427800000000000069e-02 5.022499999999999881e-02 4.405300000000000188e-02 3.523229999999999973e-01
4.262999999999999901e+00 5.533909999999999663e-01 9.427699999999999969e-02 5.022399999999999781e-02 4.405300000000000188e-02 3.523319999999999785e-01
4.264499999999999957e+00 5.533839999999999870e-01 9.427599999999999869e-02 5.022299999999999681e-02 4.405300000000000188e-02 3.523399999999999865e-01
4.266000000000000014e+00 5.533770000000000078e-01 9.427499999999999769e-02 5.022200000000000275e-02 4.405300000000000188e-02 3.523479999999999945e-01
4.267500000000000071e+00 5.533700000000000285e-01 9.427399999999999669e-02 5.022000000000000075e-02 4.405400000000000288e-02 3.523560000000000025e-01
4.269000000000000128e+00 5.533630000000000493e-01 9.427299999999999569e-02 5.021899999999999975e-02 4.405400000000000288e-02 3.523640000000000105e-01
4.270500000000000185e+00 5.533559999999999590e-01 9.427199999999999469e-02 5.021799999999999875e-02 4.405400000000000288e-02 3.523720000000000185e-01
4.272000000000000242e+00 5.533489999999999798e-01 9.427099999999999369e-02 5.021699999999999775e-02 4.405400000000000288e-02 3.523800000000000265e-01
4.273500000000000298e+00 5.533409999999999718e-01 9.427000000000000657e-02 5.021599999999999675e-02 4.405499999999999694e-02 3.523890000000000078e-01
4.275000000000000355e+00 5.533339999999999925e-01 9.426900000000000557e-02 5.021400000000000169e-02 4.405499999999999694e-02 3.523970000000000158e-01
4.276500000000000412e+00 5.533270000000000133e-01 9.426800000000000457e-02 5.021300000000000069e-02 4.405499999999999694e-02 3.524050000000000238e-01
4.277999999999999581e+00 5.533200000000000340e-01 9.426700000000000357e-02 5.021199999999999969e-02 4.405499999999999694e-02 3.524129999999999763e-01
4.279499999999999638e+00 5.533130000000000548e-01 9.426600000000000257e-02 5.021099999999999869e-02 4.405499999999999694e-02 3.524209999999999843e-01
4.280999999999999694e+00 5.533059999999999645e-01 9.426500000000000157e-02 5.020899999999999669e-02 4.405599999999999794e-02 3.524289999999999923e-01
4.282499999999999751e+00 5.532989999999999853e-01 9.426400000000000057e-02 5.020800000000000263e-02 4.405599999999999794e-02 3.524370000000000003e-01
4.283999999999999808e+00 5.532920000000000060e-01 9.426299999999999957e-02 5.020700000000000163e-02 4.405599999999999794e-02 3.524450000000000083e-01
4.285499999999999865e+00 5.532850000000000268e-01 9.426199999999999857e-02 5.020600000000000063e-02 4.405599999999999794e-02 3.524530000000000163e-01
4.286999999999999922e+00 5.532780000000000475e-01 9.426099999999999757e-02 5.020499999999999963e-02 4.405699999999999894e-02 3.524610000000000243e-01
4.288499999999999979e+00 5.532700000000000395e-01 9.425999999999999657e-02 5.020299999999999763e-02 4.405699999999999894e-02 3.524689999999999768e-01
4.290000000000000036e+00 5.532629999999999493e-01 9.425899999999999557e-02 5.020199999999999663e-02 4.405699999999999894e-02 3.524769999999999848e-01
4.291500000000000092e+00 5.532559999999999700e-01 9.425799999999999457e-02 5.020100000000000257e-02 4.405699999999999894e-02 3.524849999999999928e-01
4.293000000000000149e+00 5.532489999999999908e-01 9.425699999999999357e-02 5.020000000000000157e-02 4.405799999999999994e-02 3.524930000000000008e-01
4.294500000000000206e+00 5.532420000000000115e-01 9.425600000000000644e-02 5.019799999999999957e-02 4.405799999999999994e-02 3.525010000000000088e-01
4.296000000000000263e+00 5.532350000000000323e-01 9.425500000000000544e-02 5.019699999999999857e-02 4.405799999999999994e-02 3.525099999999999900e-01
4.297500000000000320e+00 5.532280000000000530e-01 9.425400000000000444e-02 5.019599999999999757e-02 4.405799999999999994e-02 3.525179999999999980e-01
4.299000000000000377e+00 5.532209999999999628e-01 9.425300000000000344e-02 5.019499999999999656e-02 4.405900000000000094e-02 3.525260000000000060e-01
4.300500000000000433e+00 5.532139999999999835e-01 9.425200000000000244e-02 5.019400000000000250e-02 4.405900000000000094e-02 3.525340000000000140e-01
4.301999999999999602e+00 5.532070000000000043e-01 9.425100000000000144e-02 5.019200000000000050e-02 4.405900000000000094e-02 3.525420000000000220e-01
4.303499999999999659e+00 5.532000000000000250e-01 9.425000000000000044e-02 5.019099999999999950e-02 4.405900000000000094e-02 3.525499999999999745e-01
4.304999999999999716e+00 5.531930000000000458e-01 9.424899999999999944e-02 5.018999999999999850e-02 4.405900000000000094e-02 3.525579999999999825e-01
4.306499999999999773e+00 5.531859999999999555e-01 9.424799999999999844e-02 5.018899999999999750e-02 4.406000000000000194e-02 3.525659999999999905e-01
4.307999999999999829e+00 5.531789999999999763e-01 9.424699999999999744e-02 5.018800000000000344e-02 4.406000000000000194e-02 3.525730000000000253e-01
4.309499999999999886e+00 5.531719999999999970e-01 9.424699999999999744e-02 5.018600000000000144e-02 4.406000000000000194e-02 3.525809999999999778e-01
4.310999999999999943e+00 5.531650000000000178e-01 9.424599999999999644e-02 5.018500000000000044e-02 4.406000000000000194e-02 3.525889999999999858e-01
4.312500000000000000e+00 5.531580000000000386e-01 9.424499999999999544e-02 5.018399999999999944e-02 4.406100000000000294e-02 3.525969999999999938e-01
4.314000000000000057e+00 5.531509999999999483e-01 9.424399999999999444e-02 5.018299999999999844e-02 4.406100000000000294e-02 3.526050000000000018e-01
4.315500000000000114e+00 5.531439999999999690e-01 9.424299999999999344e-02 5.018199999999999744e-02 4.406100000000000294e-02 3.526130000000000098e-01
4.317000000000000171e+00 5.531369999999999898e-01 9.424200000000000632e-02 5.018000000000000238e-02 4.406100000000000294e-02 3.526210000000000178e-01
4.318500000000000227e+00 5.531300000000000106e-01 9.424100000000000532e-02 5.017900000000000138e-02 4.406199999999999700e-02 3.526290000000000258e-01
4.320000000000000284e+00 5.531230000000000313e-01 9.424000000000000432e-02 5.017800000000000038e-02 4.406199999999999700e-02 3.526369999999999783e-01
4.321500000000000341e+00 5.531160000000000521e-01 9.423900000000000332e-02 5.017699999999999938e-02 4.406199999999999700e-02 3.526449999999999863e-01
4.323000000000000398e+00 5.531089999999999618e-01 9.423800000000000232e-02 5.017599999999999838e-02 4.406199999999999700e-02 3.526529999999999943e-01
4.324499999999999567e+00 5.531019999999999825e-01 9.423700000000000132e-02 5.017400000000000332e-02 4.406299999999999800e-02 3.526610000000000023e-01
4.325999999999999623e+00 5.530950000000000033e-01 9.423600000000000032e-02 5.017300000000000232e-02 4.406299999999999800e-02 3.526690000000000103e-01
4.327499999999999680e+00 5.530890000000000528e-01 9.423499999999999932e-02 5.017200000000000132e-02 4.406299999999999800e-02 3.526770000000000183e-01
4.328999999999999737e+00 5.530819999999999625e-01 9.423399999999999832e-02 5.017100000000000032e-02 4.406299999999999800e-02 3.526839999999999975e-01
4.330499999999999794e+00 5.530749999999999833e-01 9.423299999999999732e-02 5.016999999999999932e-02 4.406299999999999800e-02 3.526920000000000055e-01
4.331999999999999851e+00 5.530680000000000041e-01 9.423199999999999632e-02 5.016799999999999732e-02 4.406399999999999900e-02 3.527000000000000135e-01
4.333499999999999908e+00 5.530610000000000248e-01 9.423099999999999532e-02 5.016700000000000326e-02 4.406399999999999900e-02 3.527080000000000215e-01
4.334999999999999964e+00 5.530540000000000456e-01 9.422999999999999432e-02 5.016600000000000226e-02 4.406399999999999900e-02 3.527159999999999740e-01
4.336500000000000021e+00 5.530469999999999553e-01 9.422899999999999332e-02 5.016500000000000126e-02 4.406399999999999900e-02 3.527239999999999820e-01
4.338000000000000078e+00 5.530399999999999761e-01 9.422800000000000620e-02 5.016400000000000026e-02 4.406500000000000000e-02 3.527319999999999900e-01
4.339500000000000135e+00 5.530329999999999968e-01 9.422700000000000520e-02 5.016199999999999826e-02 4.406500000000000000e-02 3.527399999999999980e-01
4.341000000000000192e+00 5.530260000000000176e-01 9.422600000000000420e-02 5.016099999999999726e-02 4.406500000000000000e-02 3.527469999999999772e-01
4.342500000000000249e+00 5.530190000000000383e-01 9.422500000000000320e-02 5.016000000000000320e-02 4.406500000000000000e-02 3.527549999999999852e-01
4.344000000000000306e+00 5.530129999999999768e-01 9.422400000000000220e-02 5.015900000000000220e-02 4.406600000000000100e-02 3.527629999999999932e-01
4.345500000000000362e+00 5.530059999999999976e-01 9.422300000000000120e-02 5.015800000000000120e-02 4.406600000000000100e-02 3.527710000000000012e-01
4.347000000000000419e+00 5.529990000000000183e-01 9.422200000000000020e-02 5.015599999999999919e-02 4.406600000000000100e-02 3.527790000000000092e-01
4.348499999999999588e+00 5.529920000000000391e-01 9.422099999999999920e-02 5.015499999999999819e-02 4.406600000000000100e-02 3.527870000000000172e-01
4.349999999999999645e+00 5.529849999999999488e-01 9.422099999999999920e-02 5.015399999999999719e-02 4.406600000000000100e-02 3.527939999999999965e-01
4.351499999999999702e+00 5.529779999999999696e-01 9.421999999999999820e-02 5.015300000000000313e-02 4.406700000000000200e-02 3.528020000000000045e-01
4.352999999999999758e+00 5.529709999999999903e-01 9.421899999999999720e-02 5.015200000000000213e-02 4.406700000000000200e-02 3.528100000000000125e-01
4.354499999999999815e+00 5.529650000000000398e-01 9.421799999999999620e-02 5.015000000000000013e-02 4.406700000000000200e-02 3.528180000000000205e-01
4.355999999999999872e+00 5.529579999999999496e-01 9.421699999999999520e-02 5.014899999999999913e-02 4.406700000000000200e-02 3.528249999999999997e-01
4.357499999999999929e+00 5.529509999999999703e-01 9.421599999999999420e-02 5.014799999999999813e-02 4.406800000000000300e-02 3.528330000000000077e-01
4.358999999999999986e+00 5.529439999999999911e-01 9.421499999999999320e-02 5.014699999999999713e-02 4.406800000000000300e-02 3.528410000000000157e-01
4.360500000000000043e+00 5.529370000000000118e-01 9.421400000000000607e-02 5.014600000000000307e-02 4.406800000000000300e-02 3.528490000000000237e-01
4.362000000000000099e+00 5.529309999999999503e-01 9.421300000000000507e-02 5.014500000000000207e-02 4.406800000000000300e-02 3.528569999999999762e-01
4.363500000000000156e+00 5.529239999999999711e-01 9.421200000000000407e-02 5.014300000000000007e-02 4.406899999999999706e-02 3.528640000000000110e-01
4.365000000000000213e+00 5.529169999999999918e-01 9.421100000000000307e-02 5.014199999999999907e-02 4.406899999999999706e-02 3.528720000000000190e-01
4.366500000000000270e+00 5.529100000000000126e-01 9.421000000000000207e-02 5.014099999999999807e-02 4.406899999999999706e-02 3.528800000000000270e-01
4.368000000000000327e+00 5.529030000000000333e-01 9.420900000000000107e-02 5.013999999999999707e-02 4.406899999999999706e-02 3.528879999999999795e-01
4.369500000000000384e+00 5.528969999999999718e-01 9.420800000000000007e-02 5.013900000000000301e-02 4.406999999999999806e-02 3.528950000000000142e-01
4.371000000000000441e+00 5.528899999999999926e-01 9.420699999999999907e-02 5.013800000000000201e-02 4.406999999999999806e-02 3.529030000000000222e-01
4.372499999999999609e+00 5.528830000000000133e-01 9.420599999999999807e-02 5.013600000000000001e-02 4.406999999999999806e-02 3.529109999999999747e-01
4.373999999999999666e+00 5.528760000000000341e-01 9.420499999999999707e-02 5.013499999999999901e-02 4.406999999999999806e-02 3.529180000000000095e-01
4.375499999999999723e+00 5.528690000000000548e-01 9.420399999999999607e-02 5.013399999999999801e-02 4.406999999999999806e-02 3.529260000000000175e-01
4.376999999999999780e+00 5.528629999999999933e-01 9.420399999999999607e-02 5.013299999999999701e-02 4.407099999999999906e-02 3.529340000000000255e-01
4.378499999999999837e+00 5.528560000000000141e-01 9.420299999999999507e-02 5.013200000000000295e-02 4.407099999999999906e-02 3.529419999999999780e-01
4.379999999999999893e+00 5.528490000000000348e-01 9.420199999999999407e-02 5.013000000000000095e-02 4.407099999999999906e-02 3.529490000000000127e-01
4.381499999999999950e+00 5.528419999999999446e-01 9.420099999999999307e-02 5.012899999999999995e-02 4.407099999999999906e-02 3.529570000000000207e-01
4.383000000000000007e+00 5.528359999999999941e-01 9.420000000000000595e-02 5.012799999999999895e-02 4.407200000000000006e-02 3.529649999999999732e-01
4.384500000000000064e+00 5.528290000000000148e-01 9.419900000000000495e-02 5.012699999999999795e-02 4.407200000000000006e-02 3.529720000000000080e-01
4.386000000000000121e+00 5.528220000000000356e-01 9.419800000000000395e-02 5.012599999999999695e-02 4.407200000000000006e-02 3.529800000000000160e-01
4.387500000000000178e+00 5.528149999999999453e-01 9.419700000000000295e-02 5.012500000000000289e-02 4.407200000000000006e-02 3.529880000000000240e-01
4.389000000000000234e+00 5.528089999999999948e-01 9.419600000000000195e-02 5.012300000000000089e-02 4.407300000000000106e-02 3.529950000000000032e-01
4.390500000000000291e+00 5.528020000000000156e-01 9.419500000000000095e-02 5.012199999999999989e-02 4.407300000000000106e-02 3.530030000000000112e-01
4.392000000000000348e+00 5.527950000000000363e-01 9.419399999999999995e-02 5.012099999999999889e-02 4.407300000000000106e-02 3.530110000000000192e-01
4.393500000000000405e+00 5.527889999999999748e-01 9.419299999999999895e-02 5.011999999999999789e-02 4.407300000000000106e-02 3.530179999999999985e-01
4.394999999999999574e+00 5.527819999999999956e-01 9.419199999999999795e-02 5.011899999999999689e-02 4.407300000000000106e-02 3.530260000000000065e-01
4.396499999999999631e+00 5.527750000000000163e-01 9.419099999999999695e-02 5.011800000000000282e-02 4.407400000000000206e-02 3.530329999999999857e-01
4.397999999999999687e+00 5.527680000000000371e-01 9.418999999999999595e-02 5.011600000000000082e-02 4.407400000000000206e-02 3.530409999999999937e-01
4.399499999999999744e+00 5.527619999999999756e-01 9.418999999999999595e-02 5.011499999999999982e-02 4.407400000000000206e-02 3.530490000000000017e-01
4.400999999999999801e+00 5.527549999999999963e-01 9.418899999999999495e-02 5.011399999999999882e-02 4.407400000000000206e-02 3.530559999999999810e-01
4.402499999999999858e+00 5.527480000000000171e-01 9.418799999999999395e-02 5.011299999999999782e-02 4.407500000000000306e-02 3.530639999999999890e-01
4.403999999999999915e+00 5.527419999999999556e-01 9.418700000000000683e-02 5.011199999999999682e-02 4.407500000000000306e-02 3.530710000000000237e-01
4.405499999999999972e+00 5.527349999999999763e-01 9.418600000000000583e-02 5.011100000000000276e-02 4.407500000000000306e-02 3.530789999999999762e-01
4.407000000000000028e+00 5.527279999999999971e-01 9.418500000000000483e-02 5.011000000000000176e-02 4.407500000000000306e-02 3.530869999999999842e-01
4.408500000000000085e+00 5.527220000000000466e-01 9.418400000000000383e-02 5.010799999999999976e-02 4.407599999999999713e-02 3.530940000000000190e-01
4.410000000000000142e+00 5.527149999999999563e-01 9.418300000000000283e-02 5.010699999999999876e-02 4.407599999999999713e-02 3.531020000000000270e-01
4.411500000000000199e+00 5.527079999999999771e-01 9.418200000000000183e-02 5.010599999999999776e-02 4.407599999999999713e-02 3.531090000000000062e-01
4.413000000000000256e+00 5.527020000000000266e-01 9.418100000000000083e-02 5.010499999999999676e-02 4.407599999999999713e-02 3.531170000000000142e-01
4.414500000000000313e+00 5.526950000000000474e-01 9.417999999999999983e-02 5.010400000000000270e-02 4.407599999999999713e-02 3.531250000000000222e-01
4.416000000000000369e+00 5.526889999999999858e-01 9.417899999999999883e-02 5.010300000000000170e-02 4.407699999999999813e-02 3.531320000000000014e-01
4.417500000000000426e+00 5.526820000000000066e-01 9.417799999999999783e-02 5.010099999999999970e-02 4.407699999999999813e-02 3.531400000000000095e-01
4.418999999999999595e+00 5.526750000000000274e-01 9.417799999999999783e-02 5.009999999999999870e-02 4.407699999999999813e-02 3.531469999999999887e-01
4.420499999999999652e+00 5.526689999999999658e-01 9.417699999999999683e-02 5.009899999999999770e-02 4.407699999999999813e-02 3.531549999999999967e-01
4.421999999999999709e+00 5.526619999999999866e-01 9.417599999999999583e-02 5.009799999999999670e-02 4.407799999999999913e-02 3.531619999999999759e-01
4.423499999999999766e+00 5.526550000000000074e-01 9.417499999999999483e-02 5.009700000000000264e-02 4.407799999999999913e-02 3.531699999999999839e-01
4.424999999999999822e+00 5.526489999999999458e-01 9.417399999999999383e-02 5.009600000000000164e-02 4.407799999999999913e-02 3.531770000000000187e-01
4.426499999999999879e+00 5.526419999999999666e-01 9.417300000000000670e-02 5.009500000000000064e-02 4.407799999999999913e-02 3.531850000000000267e-01
4.427999999999999936e+00 5.526360000000000161e-01 9.417200000000000570e-02 5.009299999999999864e-02 4.407900000000000013e-02 3.531920000000000059e-01
4.429499999999999993e+00 5.526290000000000369e-01 9.417100000000000470e-02 5.009199999999999764e-02 4.407900000000000013e-02 3.532000000000000139e-01
4.431000000000000050e+00 5.526219999999999466e-01 9.417000000000000370e-02 5.009099999999999664e-02 4.407900000000000013e-02 3.532069999999999932e-01
4.432500000000000107e+00 5.526159999999999961e-01 9.416900000000000270e-02 5.009000000000000258e-02 4.407900000000000013e-02 3.532150000000000012e-01
4.434000000000000163e+00 5.526090000000000169e-01 9.416800000000000170e-02 5.008900000000000158e-02 4.408000000000000113e-02 3.532219999999999804e-01
4.435500000000000220e+00 5.526029999999999553e-01 9.416700000000000070e-02 5.008800000000000058e-02 4.408000000000000113e-02 3.532299999999999884e-01
4.437000000000000277e+00 5.525959999999999761e-01 9.416700000000000070e-02 5.008699999999999958e-02 4.408000000000000113e-02 3.532370000000000232e-01
4.438500000000000334e+00 5.525900000000000256e-01 9.416599999999999970e-02 5.008499999999999758e-02 4.408000000000000113e-02 3.532449999999999757e-01
4.440000000000000391e+00 5.525830000000000464e-01 9.416499999999999870e-02 5.008399999999999658e-02 4.408000000000000113e-02 3.532520000000000104e-01
4.441499999999999559e+00 5.525769999999999849e-01 9.416399999999999770e-02 5.008300000000000252e-02 4.408100000000000213e-02 3.532600000000000184e-01
4.442999999999999616e+00 5.525700000000000056e-01 9.416299999999999670e-02 5.008200000000000152e-02 4.408100000000000213e-02 3.532669999999999977e-01
4.444499999999999673e+00 5.525630000000000264e-01 9.416199999999999570e-02 5.008100000000000052e-02 4.408100000000000213e-02 3.532750000000000057e-01
4.445999999999999730e+00 5.525569999999999649e-01 9.416099999999999470e-02 5.007999999999999952e-02 4.408100000000000213e-02 3.532819999999999849e-01
4.447499999999999787e+00 5.525499999999999856e-01 9.415999999999999370e-02 5.007899999999999852e-02 4.408200000000000313e-02 3.532890000000000197e-01
4.448999999999999844e+00 5.525440000000000351e-01 9.415900000000000658e-02 5.007700000000000345e-02 4.408200000000000313e-02 3.532970000000000277e-01
4.450499999999999901e+00 5.525369999999999449e-01 9.415800000000000558e-02 5.007600000000000245e-02 4.408200000000000313e-02 3.533040000000000069e-01
4.451999999999999957e+00 5.525309999999999944e-01 9.415700000000000458e-02 5.007500000000000145e-02 4.408200000000000313e-02 3.533120000000000149e-01
4.453500000000000014e+00 5.525240000000000151e-01 9.415700000000000458e-02 5.007400000000000045e-02 4.408299999999999719e-02 3.533189999999999942e-01
4.455000000000000071e+00 5.525179999999999536e-01 9.415600000000000358e-02 5.007299999999999945e-02 4.408299999999999719e-02 3.533270000000000022e-01
4.456500000000000128e+00 5.525109999999999744e-01 9.415500000000000258e-02 5.007199999999999845e-02 4.408299999999999719e-02 3.533339999999999814e-01
4.458000000000000185e+00 5.525050000000000239e-01 9.415400000000000158e-02 5.007099999999999745e-02 4.408299999999999719e-02 3.533410000000000162e-01
4.459500000000000242e+00 5.524980000000000446e-01 9.415300000000000058e-02 5.007000000000000339e-02 4.408299999999999719e-02 3.533490000000000242e-01
4.461000000000000298e+00 5.524919999999999831e-01 9.415199999999999958e-02 5.006800000000000139e-02 4.408399999999999819e-02 3.533560000000000034e-01
4.462500000000000355e+00 5.524850000000000039e-01 9.415099999999999858e-02 5.006700000000000039e-02 4.408399999999999819e-02 3.533640000000000114e-01
4.464000000000000412e+00 5.524790000000000534e-01 9.414999999999999758e-02 5.006599999999999939e-02 4.408399999999999819e-02 3.533709999999999907e-01
4.465499999999999581e+00 5.524719999999999631e-01 9.414899999999999658e-02 5.006499999999999839e-02 4.408399999999999819e-02 3.533780000000000254e-01
4.466999999999999638e+00 5.524660000000000126e-01 9.414799999999999558e-02 5.006399999999999739e-02 4.408499999999999919e-02 3.533859999999999779e-01
4.468499999999999694e+00 5.524590000000000334e-01 9.414799999999999558e-02 5.006300000000000333e-02 4.408499999999999919e-02 3.533930000000000127e-01
4.469999999999999751e+00 5.524529999999999719e-01 9.414699999999999458e-02 5.006200000000000233e-02 4.408499999999999919e-02 3.533999999999999919e-01
4.471499999999999808e+00 5.524459999999999926e-01 9.414599999999999358e-02 5.006100000000000133e-02 4.408499999999999919e-02 3.534079999999999999e-01
4.472999999999999865e+00 5.524400000000000421e-01 9.414500000000000646e-02 5.005899999999999933e-02 4.408600000000000019e-02 3.534149999999999792e-01
4.474499999999999922e+00 5.524339999999999806e-01 9.414400000000000546e-02 5.005799999999999833e-02 4.408600000000000019e-02 3.534220000000000139e-01
4.475999999999999979e+00 5.524270000000000014e-01 9.414300000000000446e-02 5.005699999999999733e-02 4.408600000000000019e-02 3.534300000000000219e-01
4.477500000000000036e+00 5.524210000000000509e-01 9.414200000000000346e-02 5.005600000000000327e-02 4.408600000000000019e-02 3.534370000000000012e-01
4.479000000000000092e+00 5.524139999999999606e-01 9.414100000000000246e-02 5.005500000000000227e-02 4.408600000000000019e-02 3.534439999999999804e-01
4.480500000000000149e+00 5.524080000000000101e-01 9.414000000000000146e-02 5.005400000000000127e-02 4.408700000000000119e-02 3.534519999999999884e-01
4.482000000000000206e+00 5.524010000000000309e-01 9.414000000000000146e-02 5.005300000000000027e-02 4.408700000000000119e-02 3.534590000000000232e-01
4.483500000000000263e+00 5.523949999999999694e-01 9.413900000000000046e-02 5.005199999999999927e-02 4.408700000000000119e-02 3.534660000000000024e-01
4.485000000000000320e+00 5.523890000000000189e-01 9.413799999999999946e-02 5.004999999999999727e-02 4.408700000000000119e-02 3.534740000000000104e-01
4.486500000000000377e+00 5.523820000000000396e-01 9.413699999999999846e-02 5.004900000000000321e-02 4.408800000000000219e-02 3.534809999999999897e-01
4.488000000000000433e+00 5.523759999999999781e-01 9.413599999999999746e-02 5.004800000000000221e-02 4.408800000000000219e-02 3.534880000000000244e-01
4.489499999999999602e+00 5.523689999999999989e-01 9.413499999999999646e-02 5.004700000000000121e-02 4.408800000000000219e-02 3.534950000000000037e-01
4.490999999999999659e+00 5.523630000000000484e-01 9.413399999999999546e-02 5.004600000000000021e-02 4.408800000000000219e-02 3.535030000000000117e-01
4.492499999999999716e+00 5.523569999999999869e-01 9.413299999999999446e-02 5.004499999999999921e-02 4.408800000000000219e-02 3.535099999999999909e-01
4.493999999999999773e+00 5.523500000000000076e-01 9.413199999999999346e-02 5.004399999999999821e-02 4.408900000000000319e-02 3.535170000000000257e-01
4.495499999999999829e+00 5.523439999999999461e-01 9.413199999999999346e-02 5.004299999999999721e-02 4.408900000000000319e-02 3.535249999999999782e-01
4.496999999999999886e+00 5.523369999999999669e-01 9.413100000000000633e-02 5.004200000000000315e-02 4.408900000000000319e-02 3.535320000000000129e-01
4.498499999999999943e+00 5.523310000000000164e-01 9.413000000000000533e-02 5.004000000000000115e-02 4.408900000000000319e-02 3.535389999999999922e-01
4.500000000000000000e+00 5.523249999999999549e-01 9.412900000000000433e-02 5.003900000000000015e-02 4.408999999999999725e-02 3.535460000000000269e-01


==> anc/Fig2/Fig2_g3.out <==
# Density(/fm^3) Neutron_Fraction Proton_Fraction Electron_Fraction Muon_Fraction DM_Fraction
4.050000000000000128e-02 8.557289999999999619e-01 1.126899999999999950e-02 1.126899999999999950e-02 0.000000000000000000e+00 1.330010000000000081e-01
4.200000000000000261e-02 8.562300000000000466e-01 1.186399999999999955e-02 1.186399999999999955e-02 0.000000000000000000e+00 1.319069999999999965e-01
4.349999999999999700e-02 8.566359999999999530e-01 1.245899999999999959e-02 1.245899999999999959e-02 0.000000000000000000e+00 1.309049999999999936e-01
4.499999999999999833e-02 8.569600000000000550e-01 1.305599999999999990e-02 1.305599999999999990e-02 0.000000000000000000e+00 1.299839999999999884e-01
4.649999999999999967e-02 8.572119999999999740e-01 1.365199999999999921e-02 1.365199999999999921e-02 0.000000000000000000e+00 1.291360000000000008e-01
4.800000000000000100e-02 8.574000000000000510e-01 1.424800000000000025e-02 1.424800000000000025e-02 0.000000000000000000e+00 1.283519999999999939e-01
4.950000000000000233e-02 8.575319999999999609e-01 1.484300000000000029e-02 1.484300000000000029e-02 0.000000000000000000e+00 1.276249999999999885e-01
5.099999999999999672e-02 8.576150000000000162e-01 1.543699999999999933e-02 1.543699999999999933e-02 0.000000000000000000e+00 1.269490000000000063e-01
5.249999999999999806e-02 8.576540000000000274e-01 1.602800000000000058e-02 1.602800000000000058e-02 0.000000000000000000e+00 1.263189999999999868e-01
5.399999999999999939e-02 8.576540000000000274e-01 1.661599999999999883e-02 1.661599999999999883e-02 0.000000000000000000e+00 1.257300000000000084e-01
5.550000000000000072e-02 8.576200000000000490e-01 1.720100000000000101e-02 1.720100000000000101e-02 0.000000000000000000e+00 1.251780000000000115e-01
5.700000000000000205e-02 8.575549999999999562e-01 1.778300000000000020e-02 1.778300000000000020e-02 0.000000000000000000e+00 1.246609999999999940e-01
5.850000000000000339e-02 8.574629999999999752e-01 1.836099999999999885e-02 1.836099999999999885e-02 0.000000000000000000e+00 1.241759999999999947e-01
5.999999999999999778e-02 8.573460000000000525e-01 1.893500000000000044e-02 1.893500000000000044e-02 0.000000000000000000e+00 1.237189999999999956e-01
6.149999999999999911e-02 8.572070000000000523e-01 1.950400000000000050e-02 1.950400000000000050e-02 0.000000000000000000e+00 1.232889999999999958e-01
6.300000000000000044e-02 8.570480000000000320e-01 2.006799999999999903e-02 2.006799999999999903e-02 0.000000000000000000e+00 1.228849999999999942e-01
6.450000000000000178e-02 8.568700000000000205e-01 2.062699999999999950e-02 2.062699999999999950e-02 0.000000000000000000e+00 1.225040000000000018e-01
6.600000000000000311e-02 8.566749999999999643e-01 2.118000000000000091e-02 2.118000000000000091e-02 0.000000000000000000e+00 1.221450000000000036e-01
6.750000000000000444e-02 8.564650000000000318e-01 2.172699999999999979e-02 2.172699999999999979e-02 0.000000000000000000e+00 1.218079999999999996e-01
6.900000000000000577e-02 8.562400000000000011e-01 2.226900000000000060e-02 2.226900000000000060e-02 0.000000000000000000e+00 1.214920000000000028e-01
7.049999999999999323e-02 8.560020000000000406e-01 2.280400000000000135e-02 2.280400000000000135e-02 0.000000000000000000e+00 1.211949999999999972e-01
7.199999999999999456e-02 8.557510000000000394e-01 2.333199999999999857e-02 2.333199999999999857e-02 0.000000000000000000e+00 1.209169999999999967e-01
7.349999999999999589e-02 8.554869999999999974e-01 2.385400000000000020e-02 2.385400000000000020e-02 0.000000000000000000e+00 1.206590000000000024e-01
7.499999999999999722e-02 8.552130000000000010e-01 2.436899999999999830e-02 2.436899999999999830e-02 0.000000000000000000e+00 1.204179999999999973e-01
7.649999999999999856e-02 8.549269999999999925e-01 2.487699999999999981e-02 2.487699999999999981e-02 0.000000000000000000e+00 1.201959999999999973e-01
7.799999999999999989e-02 8.546310000000000295e-01 2.537800000000000125e-02 2.537800000000000125e-02 0.000000000000000000e+00 1.199920000000000014e-01
7.950000000000000122e-02 8.543239999999999723e-01 2.587100000000000163e-02 2.587100000000000163e-02 0.000000000000000000e+00 1.198049999999999948e-01
8.100000000000000255e-02 8.540060000000000429e-01 2.635699999999999849e-02 2.635699999999999849e-02 0.000000000000000000e+00 1.196369999999999933e-01
8.250000000000000389e-02 8.536789999999999656e-01 2.683599999999999874e-02 2.683599999999999874e-02 0.000000000000000000e+00 1.194849999999999940e-01
8.400000000000000522e-02 8.533410000000000162e-01 2.730700000000000141e-02 2.730700000000000141e-02 0.000000000000000000e+00 1.193519999999999998e-01
8.550000000000000655e-02 8.529940000000000300e-01 2.776999999999999955e-02 2.776999999999999955e-02 0.000000000000000000e+00 1.192359999999999948e-01
8.699999999999999400e-02 8.526369999999999783e-01 2.822600000000000109e-02 2.822600000000000109e-02 0.000000000000000000e+00 1.191379999999999939e-01
8.849999999999999534e-02 8.522690000000000543e-01 2.867400000000000157e-02 2.867400000000000157e-02 0.000000000000000000e+00 1.190569999999999962e-01
8.999999999999999667e-02 8.518919999999999826e-01 2.911400000000000099e-02 2.911400000000000099e-02 0.000000000000000000e+00 1.189940000000000025e-01
9.149999999999999800e-02 8.515049999999999564e-01 2.954599999999999935e-02 2.954599999999999935e-02 0.000000000000000000e+00 1.189489999999999992e-01
9.299999999999999933e-02 8.511069999999999469e-01 2.997100000000000111e-02 2.997100000000000111e-02 0.000000000000000000e+00 1.189219999999999999e-01
9.450000000000000067e-02 8.507000000000000117e-01 3.038700000000000082e-02 3.038700000000000082e-02 0.000000000000000000e+00 1.189130000000000048e-01
9.600000000000000200e-02 8.502819999999999823e-01 3.079600000000000046e-02 3.079600000000000046e-02 0.000000000000000000e+00 1.189219999999999999e-01
9.750000000000000333e-02 8.498539999999999983e-01 3.119699999999999904e-02 3.119699999999999904e-02 0.000000000000000000e+00 1.189479999999999982e-01
9.900000000000000466e-02 8.494159999999999489e-01 3.159100000000000102e-02 3.159100000000000102e-02 0.000000000000000000e+00 1.189940000000000025e-01
1.005000000000000060e-01 8.489670000000000272e-01 3.197599999999999748e-02 3.197599999999999748e-02 0.000000000000000000e+00 1.190569999999999962e-01
1.019999999999999934e-01 8.485070000000000112e-01 3.235400000000000081e-02 3.235400000000000081e-02 0.000000000000000000e+00 1.191389999999999949e-01
1.034999999999999948e-01 8.480370000000000408e-01 3.272400000000000309e-02 3.272400000000000309e-02 0.000000000000000000e+00 1.192389999999999978e-01
1.049999999999999961e-01 8.475559999999999761e-01 3.308699999999999836e-02 3.308699999999999836e-02 0.000000000000000000e+00 1.193570000000000048e-01
1.064999999999999974e-01 8.470640000000000391e-01 3.344199999999999950e-02 3.344199999999999950e-02 0.000000000000000000e+00 1.194940000000000030e-01
1.079999999999999988e-01 8.465610000000000079e-01 3.379000000000000059e-02 3.379000000000000059e-02 0.000000000000000000e+00 1.196490000000000054e-01
1.095000000000000001e-01 8.460469999999999935e-01 3.413100000000000162e-02 3.413100000000000162e-02 0.000000000000000000e+00 1.198219999999999980e-01
1.110000000000000014e-01 8.455219999999999958e-01 3.446400000000000158e-02 3.446400000000000158e-02 0.000000000000000000e+00 1.200139999999999957e-01
1.125000000000000028e-01 8.449860000000000149e-01 3.479000000000000148e-02 3.479000000000000148e-02 0.000000000000000000e+00 1.202249999999999985e-01
1.140000000000000041e-01 8.444380000000000219e-01 3.510800000000000032e-02 3.510800000000000032e-02 0.000000000000000000e+00 1.204530000000000045e-01
1.155000000000000054e-01 8.438799999999999635e-01 3.542000000000000010e-02 3.542000000000000010e-02 0.000000000000000000e+00 1.207000000000000017e-01
1.170000000000000068e-01 8.433100000000000041e-01 3.572499999999999981e-02 3.572499999999999981e-02 0.000000000000000000e+00 1.209650000000000031e-01
1.184999999999999942e-01 8.427289999999999504e-01 3.602299999999999947e-02 3.602299999999999947e-02 0.000000000000000000e+00 1.212479999999999947e-01
1.199999999999999956e-01 8.421359999999999957e-01 3.631500000000000006e-02 3.631500000000000006e-02 0.000000000000000000e+00 1.215490000000000043e-01
1.214999999999999969e-01 8.415319999999999467e-01 3.659899999999999959e-02 3.659899999999999959e-02 0.000000000000000000e+00 1.218680000000000041e-01
1.229999999999999982e-01 8.409170000000000256e-01 3.687800000000000106e-02 3.687800000000000106e-02 0.000000000000000000e+00 1.222049999999999942e-01
1.244999999999999996e-01 8.402910000000000101e-01 3.715000000000000246e-02 3.715000000000000246e-02 0.000000000000000000e+00 1.225600000000000023e-01
1.260000000000000009e-01 8.396529999999999827e-01 3.741499999999999687e-02 3.741499999999999687e-02 0.000000000000000000e+00 1.229319999999999996e-01
1.275000000000000022e-01 8.390039999999999720e-01 3.767500000000000016e-02 3.767500000000000016e-02 0.000000000000000000e+00 1.233210000000000001e-01
1.290000000000000036e-01 8.383429999999999493e-01 3.792800000000000338e-02 3.792800000000000338e-02 0.000000000000000000e+00 1.237280000000000046e-01
1.305000000000000049e-01 8.376719999999999722e-01 3.817600000000000160e-02 3.817600000000000160e-02 0.000000000000000000e+00 1.241519999999999985e-01
1.320000000000000062e-01 8.369889999999999830e-01 3.841800000000000076e-02 3.841800000000000076e-02 0.000000000000000000e+00 1.245929999999999954e-01
1.335000000000000075e-01 8.362960000000000393e-01 3.865400000000000086e-02 3.865400000000000086e-02 0.000000000000000000e+00 1.250499999999999945e-01
1.350000000000000089e-01 8.355799999999999894e-01 3.890699999999999714e-02 3.887800000000000283e-02 2.900000000000000017e-05 1.255139999999999867e-01
1.365000000000000102e-01 8.348349999999999937e-01 3.918699999999999961e-02 3.908500000000000169e-02 1.019999999999999992e-04 1.259780000000000066e-01
1.380000000000000115e-01 8.340699999999999781e-01 3.947900000000000020e-02 3.928199999999999747e-02 1.979999999999999881e-04 1.264510000000000078e-01
1.395000000000000129e-01 8.332880000000000287e-01 3.977699999999999986e-02 3.946899999999999714e-02 3.080000000000000055e-04 1.269349999999999923e-01
1.409999999999999865e-01 8.324899999999999523e-01 4.007899999999999657e-02 3.964800000000000268e-02 4.310000000000000137e-04 1.274309999999999887e-01
1.424999999999999878e-01 8.316769999999999996e-01 4.038300000000000223e-02 3.982000000000000123e-02 5.630000000000000239e-04 1.279399999999999982e-01
1.439999999999999891e-01 8.308510000000000062e-01 4.068700000000000094e-02 3.998399999999999871e-02 7.029999999999999574e-04 1.284629999999999939e-01
1.454999999999999905e-01 8.300110000000000543e-01 4.098999999999999866e-02 4.014199999999999713e-02 8.480000000000000124e-04 1.289990000000000026e-01
1.469999999999999918e-01 8.291579999999999506e-01 4.129300000000000331e-02 4.029300000000000243e-02 9.990000000000001049e-04 1.295489999999999975e-01
1.484999999999999931e-01 8.282939999999999747e-01 4.159299999999999803e-02 4.043900000000000272e-02 1.154000000000000078e-03 1.301130000000000064e-01
1.499999999999999944e-01 8.274169999999999581e-01 4.189199999999999868e-02 4.057899999999999702e-02 1.312999999999999931e-03 1.306910000000000016e-01
1.514999999999999958e-01 8.265289999999999582e-01 4.218800000000000328e-02 4.071400000000000019e-02 1.474000000000000050e-03 1.312830000000000108e-01
1.529999999999999971e-01 8.256299999999999750e-01 4.248099999999999793e-02 4.084399999999999836e-02 1.637000000000000000e-03 1.318890000000000062e-01
1.544999999999999984e-01 8.247200000000000086e-01 4.277100000000000346e-02 4.096899999999999847e-02 1.802999999999999915e-03 1.325089999999999879e-01
1.559999999999999998e-01 8.237999999999999767e-01 4.305799999999999905e-02 4.108900000000000052e-02 1.969999999999999963e-03 1.331420000000000103e-01
1.575000000000000011e-01 8.228699999999999903e-01 4.334199999999999858e-02 4.120399999999999757e-02 2.137000000000000011e-03 1.337879999999999903e-01
1.590000000000000024e-01 8.219300000000000495e-01 4.362200000000000105e-02 4.131599999999999856e-02 2.305999999999999890e-03 1.344480000000000119e-01
1.605000000000000038e-01 8.209800000000000431e-01 4.389900000000000052e-02 4.142300000000000149e-02 2.475000000000000203e-03 1.351209999999999911e-01
1.620000000000000051e-01 8.200220000000000287e-01 4.417200000000000293e-02 4.152700000000000141e-02 2.645000000000000216e-03 1.358060000000000100e-01
1.635000000000000064e-01 8.190539999999999488e-01 4.444100000000000134e-02 4.162699999999999734e-02 2.814999999999999794e-03 1.365049999999999875e-01
1.650000000000000078e-01 8.180779999999999719e-01 4.470699999999999674e-02 4.172300000000000314e-02 2.984000000000000107e-03 1.372150000000000036e-01
1.665000000000000091e-01 8.170929999999999582e-01 4.496900000000000203e-02 4.181599999999999900e-02 3.154000000000000119e-03 1.379380000000000051e-01
1.680000000000000104e-01 8.161000000000000476e-01 4.522799999999999737e-02 4.190499999999999781e-02 3.322999999999999999e-03 1.386729999999999907e-01
1.695000000000000118e-01 8.150979999999999892e-01 4.548300000000000259e-02 4.199100000000000055e-02 3.491000000000000179e-03 1.394189999999999874e-01
1.710000000000000131e-01 8.140899999999999803e-01 4.573399999999999688e-02 4.207500000000000129e-02 3.658999999999999926e-03 1.401769999999999960e-01
1.724999999999999867e-01 8.130730000000000457e-01 4.598100000000000104e-02 4.215499999999999803e-02 3.827000000000000107e-03 1.409449999999999870e-01
1.739999999999999880e-01 8.120490000000000208e-01 4.622500000000000220e-02 4.223199999999999871e-02 3.993000000000000022e-03 1.417249999999999899e-01
1.754999999999999893e-01 8.110180000000000167e-01 4.646600000000000036e-02 4.230699999999999739e-02 4.159000000000000370e-03 1.425160000000000038e-01
1.769999999999999907e-01 8.099809999999999510e-01 4.670300000000000146e-02 4.237900000000000000e-02 4.323999999999999719e-03 1.433159999999999989e-01
1.784999999999999920e-01 8.089359999999999884e-01 4.693699999999999956e-02 4.244900000000000062e-02 4.486999999999999669e-03 1.441270000000000051e-01
1.799999999999999933e-01 8.078849999999999643e-01 4.716700000000000059e-02 4.251599999999999824e-02 4.649999999999999620e-03 1.449479999999999935e-01
1.814999999999999947e-01 8.068279999999999896e-01 4.739399999999999863e-02 4.258200000000000179e-02 4.812000000000000305e-03 1.457789999999999919e-01
1.829999999999999960e-01 8.057640000000000358e-01 4.761699999999999960e-02 4.264400000000000135e-02 4.972999999999999990e-03 1.466189999999999993e-01
1.844999999999999973e-01 8.046950000000000491e-01 4.783799999999999858e-02 4.270499999999999990e-02 5.132000000000000277e-03 1.474679999999999880e-01
1.859999999999999987e-01 8.036200000000000010e-01 4.805500000000000049e-02 4.276400000000000340e-02 5.290999999999999696e-03 1.483260000000000134e-01
1.875000000000000000e-01 8.025390000000000024e-01 4.826899999999999941e-02 4.282099999999999795e-02 5.447999999999999718e-03 1.491919999999999913e-01
1.890000000000000013e-01 8.014529999999999710e-01 4.848000000000000226e-02 4.287500000000000339e-02 5.603999999999999607e-03 1.500670000000000059e-01
1.905000000000000027e-01 8.003620000000000179e-01 4.868800000000000211e-02 4.292900000000000188e-02 5.759000000000000230e-03 1.509500000000000008e-01
1.920000000000000040e-01 7.992650000000000032e-01 4.889299999999999896e-02 4.297999999999999737e-02 5.912999999999999853e-03 1.518410000000000037e-01
1.935000000000000053e-01 7.981639999999999846e-01 4.909499999999999975e-02 4.302999999999999881e-02 6.066000000000000211e-03 1.527399999999999869e-01
1.950000000000000067e-01 7.970589999999999620e-01 4.929499999999999854e-02 4.307799999999999824e-02 6.217000000000000304e-03 1.536460000000000048e-01
1.965000000000000080e-01 7.959479999999999889e-01 4.949200000000000127e-02 4.312400000000000261e-02 6.368000000000000396e-03 1.545600000000000029e-01
1.980000000000000093e-01 7.948340000000000405e-01 4.968600000000000100e-02 4.316899999999999904e-02 6.517000000000000223e-03 1.554800000000000071e-01
1.995000000000000107e-01 7.937149999999999483e-01 4.987699999999999773e-02 4.321300000000000141e-02 6.663999999999999785e-03 1.564079999999999915e-01
2.010000000000000120e-01 7.925919999999999632e-01 5.006599999999999939e-02 4.325500000000000178e-02 6.811000000000000214e-03 1.573410000000000086e-01
2.025000000000000133e-01 7.914660000000000029e-01 5.025299999999999906e-02 4.329600000000000115e-02 6.956000000000000377e-03 1.582820000000000060e-01
2.039999999999999869e-01 7.903350000000000097e-01 5.043700000000000266e-02 4.333599999999999952e-02 7.100999999999999673e-03 1.592280000000000084e-01
2.054999999999999882e-01 7.892010000000000414e-01 5.061800000000000327e-02 4.337499999999999689e-02 7.243999999999999571e-03 1.601799999999999891e-01
2.069999999999999896e-01 7.880639999999999867e-01 5.079800000000000287e-02 4.341199999999999920e-02 7.385000000000000071e-03 1.611380000000000035e-01
2.084999999999999909e-01 7.869230000000000391e-01 5.097499999999999948e-02 4.344900000000000151e-02 7.525999999999999704e-03 1.621019999999999961e-01
2.099999999999999922e-01 7.857800000000000340e-01 5.115000000000000102e-02 4.348400000000000182e-02 7.666000000000000071e-03 1.630709999999999937e-01
2.114999999999999936e-01 7.846330000000000249e-01 5.132199999999999956e-02 4.351800000000000113e-02 7.804000000000000173e-03 1.640449999999999964e-01
2.129999999999999949e-01 7.834830000000000405e-01 5.149299999999999711e-02 4.355200000000000043e-02 7.941000000000000142e-03 1.650240000000000040e-01
2.144999999999999962e-01 7.823309999999999986e-01 5.166099999999999859e-02 4.358399999999999774e-02 8.077000000000000846e-03 1.660079999999999889e-01
2.159999999999999976e-01 7.811759999999999815e-01 5.182699999999999807e-02 4.361500000000000099e-02 8.212000000000000549e-03 1.669960000000000055e-01
2.174999999999999989e-01 7.800190000000000179e-01 5.199199999999999655e-02 4.364599999999999730e-02 8.345999999999999253e-03 1.679889999999999994e-01
2.190000000000000002e-01 7.788589999999999680e-01 5.215399999999999897e-02 4.367599999999999955e-02 8.479000000000000425e-03 1.689869999999999983e-01
2.205000000000000016e-01 7.776969999999999716e-01 5.231500000000000039e-02 4.370500000000000079e-02 8.609999999999999598e-03 1.699880000000000002e-01
2.220000000000000029e-01 7.765330000000000288e-01 5.247399999999999981e-02 4.373300000000000104e-02 8.741000000000000505e-03 1.709930000000000061e-01
2.235000000000000042e-01 7.753670000000000284e-01 5.263099999999999723e-02 4.376100000000000129e-02 8.869999999999999413e-03 1.720019999999999882e-01
2.250000000000000056e-01 7.741989999999999705e-01 5.278599999999999959e-02 4.378699999999999953e-02 8.999000000000000055e-03 1.730150000000000021e-01
2.265000000000000069e-01 7.730299999999999949e-01 5.293899999999999995e-02 4.381299999999999778e-02 9.126000000000000431e-03 1.740309999999999913e-01
2.280000000000000082e-01 7.718589999999999618e-01 5.309099999999999930e-02 4.383900000000000297e-02 9.251999999999999807e-03 1.750500000000000111e-01
2.295000000000000095e-01 7.706859999999999822e-01 5.324099999999999666e-02 4.386400000000000021e-02 9.377999999999999184e-03 1.760730000000000073e-01
2.310000000000000109e-01 7.695119999999999738e-01 5.338999999999999996e-02 4.388800000000000340e-02 9.502000000000000030e-03 1.770980000000000054e-01
2.325000000000000122e-01 7.683370000000000477e-01 5.353700000000000125e-02 4.391199999999999964e-02 9.624999999999999875e-03 1.781260000000000066e-01
2.340000000000000135e-01 7.671599999999999531e-01 5.368200000000000055e-02 4.393500000000000183e-02 9.747000000000000455e-03 1.791580000000000117e-01
2.354999999999999871e-01 7.659829999999999695e-01 5.382599999999999885e-02 4.395700000000000301e-02 9.868999999999999301e-03 1.801909999999999901e-01
2.369999999999999885e-01 7.648040000000000393e-01 5.396900000000000308e-02 4.397899999999999726e-02 9.988999999999999616e-03 1.812269999999999992e-01
2.384999999999999898e-01 7.636239999999999695e-01 5.410999999999999838e-02 4.400099999999999845e-02 1.010899999999999993e-02 1.822660000000000113e-01
2.399999999999999911e-01 7.624440000000000106e-01 5.424899999999999861e-02 4.402199999999999863e-02 1.022699999999999998e-02 1.833069999999999977e-01
2.414999999999999925e-01 7.612630000000000230e-01 5.438699999999999785e-02 4.404299999999999882e-02 1.034500000000000003e-02 1.843490000000000129e-01
2.429999999999999938e-01 7.600820000000000354e-01 5.452400000000000302e-02 4.406299999999999800e-02 1.046099999999999981e-02 1.853940000000000032e-01
2.444999999999999951e-01 7.588989999999999903e-01 5.466000000000000025e-02 4.408299999999999719e-02 1.057699999999999960e-02 1.864409999999999956e-01
2.459999999999999964e-01 7.577169999999999739e-01 5.479400000000000243e-02 4.410200000000000231e-02 1.069200000000000012e-02 1.874889999999999890e-01
2.474999999999999978e-01 7.565340000000000398e-01 5.492699999999999666e-02 4.412100000000000050e-02 1.080599999999999963e-02 1.885390000000000121e-01
2.489999999999999991e-01 7.553509999999999946e-01 5.505899999999999683e-02 4.413899999999999768e-02 1.091899999999999989e-02 1.895910000000000095e-01
2.505000000000000004e-01 7.541670000000000318e-01 5.518900000000000194e-02 4.415800000000000280e-02 1.103099999999999914e-02 1.906440000000000079e-01
2.520000000000000018e-01 7.529839999999999867e-01 5.531799999999999912e-02 4.417499999999999899e-02 1.114300000000000013e-02 1.916980000000000073e-01
2.535000000000000031e-01 7.518010000000000526e-01 5.544600000000000223e-02 4.419300000000000311e-02 1.125300000000000085e-02 1.927530000000000077e-01
2.550000000000000044e-01 7.506169999999999787e-01 5.557299999999999740e-02 4.420999999999999930e-02 1.136299999999999984e-02 1.938100000000000100e-01
2.565000000000000058e-01 7.494340000000000446e-01 5.569899999999999851e-02 4.422700000000000242e-02 1.147199999999999956e-02 1.948670000000000124e-01
2.580000000000000071e-01 7.482509999999999994e-01 5.582399999999999862e-02 4.424299999999999761e-02 1.158000000000000002e-02 1.959259999999999891e-01
2.595000000000000084e-01 7.470679999999999543e-01 5.594699999999999673e-02 4.426000000000000073e-02 1.168699999999999947e-02 1.969849999999999934e-01
2.610000000000000098e-01 7.458860000000000490e-01 5.606900000000000078e-02 4.427600000000000285e-02 1.179400000000000066e-02 1.980449999999999988e-01
2.625000000000000111e-01 7.447040000000000326e-01 5.619099999999999789e-02 4.429099999999999704e-02 1.190000000000000085e-02 1.991060000000000052e-01
2.640000000000000124e-01 7.435220000000000162e-01 5.631099999999999994e-02 4.430699999999999916e-02 1.200400000000000078e-02 2.001670000000000116e-01
2.655000000000000138e-01 7.423410000000000286e-01 5.643000000000000099e-02 4.432200000000000029e-02 1.210899999999999997e-02 2.012279999999999902e-01
2.670000000000000151e-01 7.411609999999999587e-01 5.654900000000000204e-02 4.433700000000000141e-02 1.221200000000000063e-02 2.022909999999999986e-01
2.685000000000000164e-01 7.399809999999999999e-01 5.666600000000000109e-02 4.435100000000000153e-02 1.231499999999999956e-02 2.033530000000000060e-01
2.700000000000000178e-01 7.388019999999999587e-01 5.678199999999999914e-02 4.436600000000000266e-02 1.241699999999999922e-02 2.044159999999999866e-01
2.715000000000000191e-01 7.376239999999999464e-01 5.689700000000000313e-02 4.438000000000000278e-02 1.251799999999999961e-02 2.054779999999999940e-01
2.730000000000000204e-01 7.364469999999999628e-01 5.701200000000000018e-02 4.439300000000000190e-02 1.261800000000000074e-02 2.065410000000000024e-01
2.745000000000000218e-01 7.352710000000000079e-01 5.712500000000000216e-02 4.440700000000000203e-02 1.271800000000000014e-02 2.076040000000000108e-01
2.760000000000000231e-01 7.340959999999999708e-01 5.723700000000000315e-02 4.442000000000000115e-02 1.281700000000000027e-02 2.086669999999999914e-01
2.775000000000000244e-01 7.329210000000000447e-01 5.734899999999999720e-02 4.443400000000000127e-02 1.291499999999999940e-02 2.097299999999999998e-01
2.790000000000000258e-01 7.317479999999999540e-01 5.745900000000000313e-02 4.444700000000000040e-02 1.301300000000000026e-02 2.107920000000000071e-01
2.805000000000000271e-01 7.305760000000000032e-01 5.756900000000000212e-02 4.445899999999999852e-02 1.311000000000000013e-02 2.118549999999999878e-01
2.819999999999999729e-01 7.294049999999999701e-01 5.767800000000000010e-02 4.447199999999999764e-02 1.320600000000000072e-02 2.129169999999999952e-01
2.834999999999999742e-01 7.282359999999999944e-01 5.778599999999999709e-02 4.448400000000000271e-02 1.330199999999999959e-02 2.139780000000000015e-01
2.849999999999999756e-01 7.270680000000000476e-01 5.789300000000000002e-02 4.449600000000000083e-02 1.339599999999999992e-02 2.150400000000000089e-01
2.864999999999999769e-01 7.259010000000000185e-01 5.799900000000000194e-02 4.450799999999999895e-02 1.349099999999999952e-02 2.160999999999999865e-01
2.879999999999999782e-01 7.247350000000000181e-01 5.810400000000000287e-02 4.451999999999999708e-02 1.358400000000000059e-02 2.171599999999999919e-01
2.894999999999999796e-01 7.235709999999999642e-01 5.820899999999999685e-02 4.453200000000000214e-02 1.367699999999999992e-02 2.182199999999999973e-01
2.909999999999999809e-01 7.224089999999999678e-01 5.831200000000000272e-02 4.454299999999999926e-02 1.376899999999999999e-02 2.192790000000000017e-01
2.924999999999999822e-01 7.212480000000000002e-01 5.841500000000000165e-02 4.455400000000000332e-02 1.386100000000000006e-02 2.203370000000000051e-01
2.939999999999999836e-01 7.200879999999999503e-01 5.851699999999999957e-02 4.456500000000000045e-02 1.395200000000000086e-02 2.213950000000000085e-01
2.954999999999999849e-01 7.189299999999999580e-01 5.861800000000000344e-02 4.457599999999999757e-02 1.404200000000000066e-02 2.224510000000000098e-01
2.969999999999999862e-01 7.177740000000000231e-01 5.871900000000000036e-02 4.458700000000000163e-02 1.413200000000000046e-02 2.235070000000000112e-01
2.984999999999999876e-01 7.166200000000000347e-01 5.881800000000000223e-02 4.459699999999999775e-02 1.422099999999999927e-02 2.245620000000000116e-01
2.999999999999999889e-01 7.154669999999999641e-01 5.891699999999999715e-02 4.460800000000000182e-02 1.430900000000000054e-02 2.256160000000000110e-01
3.014999999999999902e-01 7.143159999999999510e-01 5.901499999999999801e-02 4.461799999999999794e-02 1.439700000000000008e-02 2.266690000000000094e-01
3.029999999999999916e-01 7.131669999999999954e-01 5.911199999999999788e-02 4.462800000000000100e-02 1.448400000000000035e-02 2.277210000000000067e-01
3.044999999999999929e-01 7.120199999999999863e-01 5.920799999999999674e-02 4.463700000000000306e-02 1.457100000000000062e-02 2.287720000000000031e-01
3.059999999999999942e-01 7.108750000000000346e-01 5.930400000000000255e-02 4.464699999999999919e-02 1.465699999999999989e-02 2.298209999999999975e-01
3.074999999999999956e-01 7.097310000000000008e-01 5.939900000000000041e-02 4.465700000000000225e-02 1.474199999999999990e-02 2.308699999999999919e-01
3.089999999999999969e-01 7.085900000000000531e-01 5.949299999999999727e-02 4.466599999999999737e-02 1.482699999999999990e-02 2.319170000000000120e-01
3.104999999999999982e-01 7.074500000000000233e-01 5.958600000000000008e-02 4.467499999999999943e-02 1.491100000000000064e-02 2.329630000000000034e-01
3.119999999999999996e-01 7.063129999999999686e-01 5.967900000000000288e-02 4.468400000000000150e-02 1.499499999999999965e-02 2.340079999999999938e-01
3.135000000000000009e-01 7.051779999999999715e-01 5.977099999999999774e-02 4.469299999999999662e-02 1.507799999999999939e-02 2.350520000000000109e-01
3.150000000000000022e-01 7.040440000000000031e-01 5.986199999999999855e-02 4.470099999999999768e-02 1.516100000000000086e-02 2.360939999999999983e-01
3.165000000000000036e-01 7.029130000000000100e-01 5.995199999999999835e-02 4.470999999999999974e-02 1.524200000000000034e-02 2.371350000000000124e-01
3.180000000000000049e-01 7.017839999999999634e-01 6.004199999999999815e-02 4.471800000000000080e-02 1.532400000000000082e-02 2.381739999999999968e-01
3.195000000000000062e-01 7.006569999999999743e-01 6.013099999999999695e-02 4.472600000000000187e-02 1.540500000000000029e-02 2.392120000000000080e-01
3.210000000000000075e-01 6.995329999999999604e-01 6.021900000000000169e-02 4.473400000000000293e-02 1.548500000000000050e-02 2.402479999999999893e-01
3.225000000000000089e-01 6.984099999999999753e-01 6.030599999999999850e-02 4.474199999999999705e-02 1.556399999999999971e-02 2.412829999999999975e-01
3.240000000000000102e-01 6.972899999999999654e-01 6.039300000000000224e-02 4.474999999999999811e-02 1.564400000000000165e-02 2.423170000000000046e-01
3.255000000000000115e-01 6.961720000000000130e-01 6.047899999999999804e-02 4.475699999999999817e-02 1.572199999999999986e-02 2.433480000000000087e-01
3.270000000000000129e-01 6.950570000000000359e-01 6.056500000000000078e-02 4.476399999999999824e-02 1.580000000000000154e-02 2.443790000000000129e-01
3.285000000000000142e-01 6.939440000000000053e-01 6.064900000000000152e-02 4.477199999999999930e-02 1.587799999999999975e-02 2.454069999999999863e-01
3.300000000000000155e-01 6.928330000000000322e-01 6.073300000000000226e-02 4.477899999999999936e-02 1.595500000000000043e-02 2.464339999999999864e-01
3.315000000000000169e-01 6.917240000000000055e-01 6.081600000000000200e-02 4.478499999999999842e-02 1.603100000000000011e-02 2.474590000000000123e-01
3.330000000000000182e-01 6.906179999999999541e-01 6.089900000000000174e-02 4.479199999999999848e-02 1.610699999999999979e-02 2.484830000000000094e-01
3.345000000000000195e-01 6.895149999999999890e-01 6.098100000000000048e-02 4.479899999999999854e-02 1.618199999999999847e-02 2.495040000000000036e-01
3.360000000000000209e-01 6.884139999999999704e-01 6.106199999999999822e-02 4.480499999999999761e-02 1.625700000000000062e-02 2.505240000000000244e-01
3.375000000000000222e-01 6.873150000000000093e-01 6.114200000000000190e-02 4.481099999999999667e-02 1.633099999999999830e-02 2.515430000000000166e-01
3.390000000000000235e-01 6.862190000000000234e-01 6.122199999999999864e-02 4.481700000000000267e-02 1.640499999999999944e-02 2.525589999999999780e-01
3.405000000000000249e-01 6.851249999999999840e-01 6.130100000000000132e-02 4.482300000000000173e-02 1.647799999999999959e-02 2.535729999999999928e-01
3.420000000000000262e-01 6.840340000000000309e-01 6.137999999999999706e-02 4.482900000000000079e-02 1.655099999999999974e-02 2.545859999999999790e-01
3.435000000000000275e-01 6.829460000000000530e-01 6.145799999999999874e-02 4.483399999999999885e-02 1.662299999999999889e-02 2.555970000000000186e-01
3.449999999999999734e-01 6.818600000000000216e-01 6.153499999999999942e-02 4.483999999999999792e-02 1.669500000000000151e-02 2.566060000000000008e-01
3.464999999999999747e-01 6.807760000000000478e-01 6.161099999999999910e-02 4.484500000000000292e-02 1.676599999999999965e-02 2.576129999999999809e-01
3.479999999999999760e-01 6.796950000000000491e-01 6.168699999999999878e-02 4.485000000000000098e-02 1.683700000000000127e-02 2.586180000000000145e-01
3.494999999999999774e-01 6.786170000000000258e-01 6.176199999999999746e-02 4.485499999999999904e-02 1.690699999999999842e-02 2.596209999999999907e-01
3.509999999999999787e-01 6.775409999999999489e-01 6.183600000000000207e-02 4.485900000000000304e-02 1.697699999999999904e-02 2.606220000000000203e-01
3.524999999999999800e-01 6.764689999999999870e-01 6.190999999999999975e-02 4.486400000000000110e-02 1.704599999999999865e-02 2.616209999999999924e-01
3.539999999999999813e-01 6.753980000000000539e-01 6.198300000000000337e-02 4.486799999999999816e-02 1.711499999999999827e-02 2.626189999999999913e-01
3.554999999999999827e-01 6.743310000000000137e-01 6.205600000000000005e-02 4.487200000000000216e-02 1.718300000000000036e-02 2.636140000000000150e-01
3.569999999999999840e-01 6.732660000000000311e-01 6.212700000000000167e-02 4.487700000000000022e-02 1.725099999999999897e-02 2.646069999999999811e-01
3.584999999999999853e-01 6.722040000000000237e-01 6.219899999999999735e-02 4.488000000000000322e-02 1.731800000000000006e-02 2.655980000000000008e-01
3.599999999999999867e-01 6.711439999999999628e-01 6.226899999999999796e-02 4.488400000000000029e-02 1.738500000000000115e-02 2.665870000000000184e-01
3.614999999999999880e-01 6.700880000000000170e-01 6.233899999999999858e-02 4.488799999999999735e-02 1.745100000000000123e-02 2.675739999999999785e-01
3.629999999999999893e-01 6.690340000000000176e-01 6.240799999999999820e-02 4.489100000000000035e-02 1.751700000000000132e-02 2.685580000000000189e-01
3.644999999999999907e-01 6.679819999999999647e-01 6.247699999999999781e-02 4.489400000000000335e-02 1.758200000000000041e-02 2.695409999999999751e-01
3.659999999999999920e-01 6.669340000000000268e-01 6.254500000000000337e-02 4.489699999999999941e-02 1.764699999999999949e-02 2.705210000000000115e-01
3.674999999999999933e-01 6.658880000000000354e-01 6.261200000000000099e-02 4.490000000000000241e-02 1.771199999999999858e-02 2.715000000000000191e-01
3.689999999999999947e-01 6.648450000000000193e-01 6.267899999999999860e-02 4.490299999999999847e-02 1.777600000000000013e-02 2.724759999999999960e-01
3.704999999999999960e-01 6.638049999999999784e-01 6.274499999999999522e-02 4.490600000000000147e-02 1.783900000000000069e-02 2.734500000000000264e-01
3.719999999999999973e-01 6.627680000000000238e-01 6.281000000000000472e-02 4.490799999999999653e-02 1.790200000000000125e-02 2.744219999999999993e-01
3.734999999999999987e-01 6.617340000000000444e-01 6.287500000000000033e-02 4.490999999999999853e-02 1.796499999999999833e-02 2.753920000000000257e-01
3.750000000000000000e-01 6.607020000000000115e-01 6.293899999999999495e-02 4.491200000000000053e-02 1.802700000000000136e-02 2.763590000000000213e-01
3.765000000000000013e-01 6.596729999999999539e-01 6.300300000000000344e-02 4.491400000000000253e-02 1.808799999999999991e-02 2.773240000000000149e-01
3.780000000000000027e-01 6.586469999999999825e-01 6.306499999999999606e-02 4.491599999999999759e-02 1.814999999999999947e-02 2.782870000000000066e-01
3.795000000000000040e-01 6.576239999999999863e-01 6.312800000000000356e-02 4.491699999999999859e-02 1.821000000000000049e-02 2.792479999999999962e-01
3.810000000000000053e-01 6.566039999999999655e-01 6.318899999999999517e-02 4.491900000000000059e-02 1.827099999999999905e-02 2.802069999999999839e-01
3.825000000000000067e-01 6.555870000000000308e-01 6.325100000000000167e-02 4.492000000000000159e-02 1.832999999999999907e-02 2.811629999999999963e-01
3.840000000000000080e-01 6.545720000000000427e-01 6.331100000000000616e-02 4.492100000000000259e-02 1.839000000000000010e-02 2.821170000000000067e-01
3.855000000000000093e-01 6.535609999999999475e-01 6.337099999999999678e-02 4.492199999999999666e-02 1.844900000000000012e-02 2.830690000000000150e-01
3.870000000000000107e-01 6.525520000000000209e-01 6.343000000000000027e-02 4.492299999999999766e-02 1.850699999999999915e-02 2.840179999999999927e-01
3.885000000000000120e-01 6.515459999999999585e-01 6.348900000000000376e-02 4.492299999999999766e-02 1.856500000000000164e-02 2.849650000000000238e-01
3.900000000000000133e-01 6.505429999999999824e-01 6.354700000000000626e-02 4.492399999999999866e-02 1.862300000000000066e-02 2.859099999999999975e-01
3.915000000000000147e-01 6.495429999999999815e-01 6.360399999999999388e-02 4.492399999999999866e-02 1.867999999999999869e-02 2.868530000000000246e-01
3.930000000000000160e-01 6.485459999999999559e-01 6.366099999999999537e-02 4.492399999999999866e-02 1.873700000000000018e-02 2.877930000000000210e-01
3.945000000000000173e-01 6.475520000000000165e-01 6.371699999999999586e-02 4.492399999999999866e-02 1.879300000000000068e-02 2.887310000000000154e-01
3.960000000000000187e-01 6.465610000000000523e-01 6.377299999999999636e-02 4.492399999999999866e-02 1.884900000000000117e-02 2.896659999999999791e-01
3.975000000000000200e-01 6.455720000000000347e-01 6.382799999999999585e-02 4.492299999999999766e-02 1.890500000000000166e-02 2.906000000000000250e-01
3.990000000000000213e-01 6.445870000000000211e-01 6.388299999999999534e-02 4.492299999999999766e-02 1.896000000000000116e-02 2.915309999999999846e-01
4.005000000000000226e-01 6.436039999999999539e-01 6.393699999999999384e-02 4.492199999999999666e-02 1.901500000000000065e-02 2.924590000000000245e-01
4.020000000000000240e-01 6.426250000000000018e-01 6.399000000000000521e-02 4.492100000000000259e-02 1.906899999999999915e-02 2.933850000000000069e-01
4.035000000000000253e-01 6.416479999999999961e-01 6.404300000000000270e-02 4.492000000000000159e-02 1.912300000000000111e-02 2.943089999999999873e-01
4.050000000000000266e-01 6.406739999999999657e-01 6.409499999999999920e-02 4.491900000000000059e-02 1.917599999999999860e-02 2.952310000000000212e-01
4.064999999999999725e-01 6.397040000000000504e-01 6.414599999999999469e-02 4.491699999999999859e-02 1.922899999999999957e-02 2.961500000000000243e-01
4.079999999999999738e-01 6.387359999999999705e-01 6.419700000000000406e-02 4.491599999999999759e-02 1.928200000000000053e-02 2.970670000000000255e-01
4.094999999999999751e-01 6.377709999999999768e-01 6.424799999999999955e-02 4.491400000000000253e-02 1.933400000000000049e-02 2.979809999999999959e-01
4.109999999999999765e-01 6.368089999999999584e-01 6.429799999999999405e-02 4.491200000000000053e-02 1.938600000000000045e-02 2.988930000000000198e-01
4.124999999999999778e-01 6.358500000000000263e-01 6.434700000000000142e-02 4.490999999999999853e-02 1.943699999999999942e-02 2.998029999999999862e-01
4.139999999999999791e-01 6.348939999999999584e-01 6.439599999999999491e-02 4.490799999999999653e-02 1.948799999999999838e-02 3.007099999999999773e-01
4.154999999999999805e-01 6.339409999999999767e-01 6.444400000000000128e-02 4.490500000000000047e-02 1.953900000000000081e-02 3.016150000000000220e-01
4.169999999999999818e-01 6.329909999999999703e-01 6.449199999999999378e-02 4.490299999999999847e-02 1.958899999999999877e-02 3.025169999999999804e-01
4.184999999999999831e-01 6.320440000000000502e-01 6.453899999999999915e-02 4.490000000000000241e-02 1.963900000000000021e-02 3.034169999999999923e-01
4.199999999999999845e-01 6.310989999999999656e-01 6.458600000000000452e-02 4.489699999999999941e-02 1.968900000000000164e-02 3.043150000000000022e-01
4.214999999999999858e-01 6.301579999999999959e-01 6.463199999999999501e-02 4.489400000000000335e-02 1.973799999999999860e-02 3.052099999999999813e-01
4.229999999999999871e-01 6.292200000000000015e-01 6.467699999999999838e-02 4.489100000000000035e-02 1.978600000000000150e-02 3.061030000000000140e-01
4.244999999999999885e-01 6.282839999999999536e-01 6.472200000000000175e-02 4.488700000000000329e-02 1.983499999999999847e-02 3.069939999999999891e-01
4.259999999999999898e-01 6.273520000000000207e-01 6.476600000000000412e-02 4.488400000000000029e-02 1.988200000000000037e-02 3.078819999999999890e-01
4.274999999999999911e-01 6.264220000000000343e-01 6.481000000000000649e-02 4.488000000000000322e-02 1.992999999999999980e-02 3.087679999999999869e-01
4.289999999999999925e-01 6.254960000000000520e-01 6.485299999999999399e-02 4.487599999999999922e-02 1.997700000000000170e-02 3.096510000000000096e-01
4.304999999999999938e-01 6.245720000000000161e-01 6.489599999999999536e-02 4.487200000000000216e-02 2.002400000000000013e-02 3.105319999999999747e-01
4.319999999999999951e-01 6.236509999999999554e-01 6.493899999999999673e-02 4.486799999999999816e-02 2.007000000000000103e-02 3.114100000000000201e-01
4.334999999999999964e-01 6.227340000000000098e-01 6.497999999999999610e-02 4.486400000000000110e-02 2.011599999999999847e-02 3.122860000000000080e-01
4.349999999999999978e-01 6.218190000000000106e-01 6.502099999999999547e-02 4.485900000000000304e-02 2.016199999999999937e-02 3.131599999999999939e-01
4.364999999999999991e-01 6.209069999999999867e-01 6.506199999999999484e-02 4.485499999999999904e-02 2.020699999999999927e-02 3.140310000000000046e-01
4.380000000000000004e-01 6.199980000000000491e-01 6.510199999999999321e-02 4.485000000000000098e-02 2.025199999999999917e-02 3.149000000000000132e-01
4.395000000000000018e-01 6.190919999999999757e-01 6.514200000000000546e-02 4.484500000000000292e-02 2.029699999999999907e-02 3.157659999999999911e-01
4.410000000000000031e-01 6.181889999999999885e-01 6.518100000000000283e-02 4.483999999999999792e-02 2.034100000000000144e-02 3.166300000000000225e-01
4.425000000000000044e-01 6.172889999999999766e-01 6.522000000000000020e-02 4.483499999999999985e-02 2.038500000000000034e-02 3.174919999999999964e-01
4.440000000000000058e-01 6.163910000000000222e-01 6.525799999999999657e-02 4.482900000000000079e-02 2.042800000000000171e-02 3.183509999999999951e-01
4.455000000000000071e-01 6.154969999999999608e-01 6.529600000000000681e-02 4.482400000000000273e-02 2.047200000000000061e-02 3.192070000000000185e-01
4.470000000000000084e-01 6.146059999999999857e-01 6.533300000000000218e-02 4.481799999999999673e-02 2.051400000000000098e-02 3.200620000000000132e-01
4.485000000000000098e-01 6.137169999999999570e-01 6.536899999999999655e-02 4.481199999999999767e-02 2.055699999999999888e-02 3.209139999999999771e-01
4.500000000000000111e-01 6.128310000000000146e-01 6.540500000000000480e-02 4.480599999999999861e-02 2.059899999999999926e-02 3.217630000000000212e-01
4.515000000000000124e-01 6.119489999999999652e-01 6.544099999999999917e-02 4.479999999999999954e-02 2.064099999999999963e-02 3.226100000000000079e-01
4.530000000000000138e-01 6.110689999999999733e-01 6.547600000000000642e-02 4.479400000000000048e-02 2.068199999999999900e-02 3.234549999999999925e-01
4.545000000000000151e-01 6.101919999999999566e-01 6.551099999999999979e-02 4.478800000000000142e-02 2.072299999999999837e-02 3.242970000000000019e-01
4.560000000000000164e-01 6.093180000000000263e-01 6.554500000000000604e-02 4.478100000000000136e-02 2.076400000000000121e-02 3.251370000000000093e-01
4.575000000000000178e-01 6.084469999999999601e-01 6.557899999999999840e-02 4.477400000000000130e-02 2.080399999999999958e-02 3.259739999999999860e-01
4.590000000000000191e-01 6.075789999999999802e-01 6.561200000000000365e-02 4.476700000000000124e-02 2.084499999999999895e-02 3.268090000000000162e-01
4.605000000000000204e-01 6.067129999999999468e-01 6.564499999999999502e-02 4.476000000000000117e-02 2.088399999999999979e-02 3.276419999999999888e-01
4.620000000000000218e-01 6.058510000000000284e-01 6.567699999999999927e-02 4.475300000000000111e-02 2.092400000000000163e-02 3.284719999999999862e-01
4.635000000000000231e-01 6.049909999999999455e-01 6.570900000000000352e-02 4.474600000000000105e-02 2.096299999999999900e-02 3.292999999999999816e-01
4.650000000000000244e-01 6.041339999999999488e-01 6.574000000000000676e-02 4.473900000000000099e-02 2.100199999999999984e-02 3.301250000000000018e-01
4.665000000000000258e-01 6.032800000000000384e-01 6.577099999999999613e-02 4.473099999999999993e-02 2.103999999999999967e-02 3.309489999999999932e-01
4.680000000000000271e-01 6.024289999999999923e-01 6.580099999999999838e-02 4.472299999999999887e-02 2.107799999999999951e-02 3.317689999999999806e-01
4.694999999999999729e-01 6.015810000000000324e-01 6.583100000000000063e-02 4.471599999999999880e-02 2.111599999999999935e-02 3.325870000000000215e-01
4.709999999999999742e-01 6.007360000000000477e-01 6.586100000000000287e-02 4.470799999999999774e-02 2.115300000000000166e-02 3.334030000000000049e-01
4.724999999999999756e-01 5.998930000000000096e-01 6.589000000000000412e-02 4.469900000000000262e-02 2.119000000000000050e-02 3.342169999999999863e-01
4.739999999999999769e-01 5.990539999999999754e-01 6.591900000000000537e-02 4.469100000000000156e-02 2.122699999999999934e-02 3.350279999999999925e-01
4.754999999999999782e-01 5.982169999999999987e-01 6.594700000000000562e-02 4.468300000000000050e-02 2.126400000000000165e-02 3.358369999999999966e-01
4.769999999999999796e-01 5.973829999999999973e-01 6.597400000000000486e-02 4.467399999999999843e-02 2.129999999999999949e-02 3.366430000000000256e-01
4.784999999999999809e-01 5.965510000000000534e-01 6.600200000000000511e-02 4.466599999999999737e-02 2.133600000000000080e-02 3.374469999999999970e-01
4.799999999999999822e-01 5.957230000000000025e-01 6.602900000000000436e-02 4.465700000000000225e-02 2.137199999999999864e-02 3.382490000000000219e-01
4.814999999999999836e-01 5.948970000000000091e-01 6.605500000000000260e-02 4.464800000000000019e-02 2.140699999999999895e-02 3.390480000000000160e-01
4.829999999999999849e-01 5.940739999999999910e-01 6.608100000000000085e-02 4.463899999999999813e-02 2.144199999999999925e-02 3.398450000000000082e-01
4.844999999999999862e-01 5.932539999999999480e-01 6.610599999999999810e-02 4.463000000000000300e-02 2.147699999999999956e-02 3.406390000000000251e-01
4.859999999999999876e-01 5.924369999999999914e-01 6.613199999999999634e-02 4.462100000000000094e-02 2.151099999999999887e-02 3.414309999999999845e-01
4.874999999999999889e-01 5.916230000000000100e-01 6.615600000000000647e-02 4.461099999999999788e-02 2.154500000000000165e-02 3.422209999999999974e-01
4.889999999999999902e-01 5.908109999999999751e-01 6.618100000000000371e-02 4.460200000000000276e-02 2.157900000000000096e-02 3.430090000000000083e-01
4.904999999999999916e-01 5.900020000000000264e-01 6.620399999999999896e-02 4.459199999999999969e-02 2.161199999999999927e-02 3.437939999999999885e-01
4.919999999999999929e-01 5.891960000000000530e-01 6.622799999999999521e-02 4.458199999999999663e-02 2.164599999999999858e-02 3.445770000000000222e-01
4.934999999999999942e-01 5.883920000000000261e-01 6.625100000000000433e-02 4.457200000000000051e-02 2.167900000000000035e-02 3.453570000000000251e-01
4.949999999999999956e-01 5.875909999999999744e-01 6.627399999999999958e-02 4.456199999999999745e-02 2.171100000000000113e-02 3.461350000000000260e-01
4.964999999999999969e-01 5.867930000000000090e-01 6.629599999999999382e-02 4.455200000000000132e-02 2.174399999999999944e-02 3.469110000000000249e-01
4.979999999999999982e-01 5.859980000000000189e-01 6.631800000000000195e-02 4.454199999999999826e-02 2.177600000000000022e-02 3.476839999999999931e-01
4.994999999999999996e-01 5.852060000000000040e-01 6.633899999999999519e-02 4.453100000000000114e-02 2.180800000000000100e-02 3.484550000000000147e-01
5.010000000000000009e-01 5.844160000000000466e-01 6.636000000000000232e-02 4.452099999999999808e-02 2.183900000000000077e-02 3.492239999999999789e-01
5.024999999999999467e-01 5.836289999999999534e-01 6.638099999999999556e-02 4.451000000000000095e-02 2.187000000000000055e-02 3.499909999999999966e-01
5.040000000000000036e-01 5.828440000000000287e-01 6.640100000000000169e-02 4.449899999999999689e-02 2.190100000000000033e-02 3.507549999999999835e-01
5.054999999999999494e-01 5.820619999999999683e-01 6.642099999999999393e-02 4.448900000000000077e-02 2.193200000000000011e-02 3.515170000000000239e-01
5.070000000000000062e-01 5.812829999999999941e-01 6.643999999999999906e-02 4.447799999999999671e-02 2.196299999999999988e-02 3.522770000000000068e-01
5.084999999999999520e-01 5.805069999999999952e-01 6.645900000000000418e-02 4.446699999999999958e-02 2.199299999999999866e-02 3.530340000000000145e-01
5.100000000000000089e-01 5.797330000000000538e-01 6.647799999999999543e-02 4.445500000000000146e-02 2.202300000000000091e-02 3.537890000000000201e-01
5.114999999999999547e-01 5.789619999999999767e-01 6.649599999999999955e-02 4.444399999999999740e-02 2.205199999999999869e-02 3.545420000000000238e-01
5.130000000000000115e-01 5.781939999999999857e-01 6.651400000000000368e-02 4.443300000000000027e-02 2.208200000000000093e-02 3.552919999999999967e-01
5.144999999999999574e-01 5.774280000000000523e-01 6.653199999999999392e-02 4.442100000000000215e-02 2.211099999999999871e-02 3.560400000000000231e-01
5.160000000000000142e-01 5.766649999999999832e-01 6.654899999999999705e-02 4.440899999999999709e-02 2.213999999999999996e-02 3.567859999999999920e-01
5.174999999999999600e-01 5.759039999999999715e-01 6.656600000000000017e-02 4.439799999999999996e-02 2.216800000000000020e-02 3.575300000000000145e-01
5.190000000000000169e-01 5.751460000000000461e-01 6.658200000000000229e-02 4.438600000000000184e-02 2.219700000000000145e-02 3.582710000000000061e-01
5.204999999999999627e-01 5.743909999999999849e-01 6.659800000000000442e-02 4.437399999999999678e-02 2.222500000000000170e-02 3.590099999999999958e-01
5.220000000000000195e-01 5.736379999999999812e-01 6.661400000000000654e-02 4.436199999999999866e-02 2.225299999999999848e-02 3.597469999999999835e-01
5.234999999999999654e-01 5.728879999999999528e-01 6.662999999999999479e-02 4.435000000000000053e-02 2.228000000000000119e-02 3.604820000000000246e-01
5.250000000000000222e-01 5.721410000000000107e-01 6.664499999999999591e-02 4.433700000000000141e-02 2.230700000000000044e-02 3.612139999999999795e-01
5.264999999999999680e-01 5.713960000000000150e-01 6.665899999999999603e-02 4.432500000000000329e-02 2.233500000000000069e-02 3.619450000000000167e-01
5.280000000000000249e-01 5.706539999999999946e-01 6.667399999999999716e-02 4.431199999999999722e-02 2.236099999999999893e-02 3.626730000000000231e-01
5.294999999999999707e-01 5.699140000000000317e-01 6.668799999999999728e-02 4.429999999999999910e-02 2.238800000000000165e-02 3.633979999999999988e-01
5.310000000000000275e-01 5.691770000000000440e-01 6.670099999999999640e-02 4.428699999999999998e-02 2.241399999999999990e-02 3.641220000000000012e-01
5.324999999999999734e-01 5.684420000000000028e-01 6.671499999999999653e-02 4.427400000000000085e-02 2.244000000000000161e-02 3.648429999999999729e-01
5.340000000000000302e-01 5.677100000000000479e-01 6.672799999999999565e-02 4.426200000000000273e-02 2.246599999999999986e-02 3.655619999999999981e-01
5.354999999999999760e-01 5.669800000000000395e-01 6.674099999999999477e-02 4.424899999999999667e-02 2.249200000000000157e-02 3.662790000000000212e-01
5.370000000000000329e-01 5.662530000000000063e-01 6.675300000000000678e-02 4.423499999999999654e-02 2.251699999999999882e-02 3.669939999999999869e-01
5.384999999999999787e-01 5.655289999999999484e-01 6.676500000000000490e-02 4.422199999999999742e-02 2.254300000000000054e-02 3.677059999999999773e-01
5.400000000000000355e-01 5.648069999999999480e-01 6.677700000000000302e-02 4.420899999999999830e-02 2.256800000000000125e-02 3.684169999999999945e-01
5.414999999999999813e-01 5.640870000000000051e-01 6.678800000000000014e-02 4.419599999999999917e-02 2.259200000000000097e-02 3.691249999999999809e-01
5.430000000000000382e-01 5.633700000000000374e-01 6.679899999999999727e-02 4.418199999999999905e-02 2.261700000000000169e-02 3.698310000000000208e-01
5.444999999999999840e-01 5.626560000000000450e-01 6.680999999999999439e-02 4.416899999999999993e-02 2.264100000000000140e-02 3.705350000000000033e-01
5.460000000000000409e-01 5.619429999999999703e-01 6.682000000000000439e-02 4.415499999999999980e-02 2.266500000000000112e-02 3.712360000000000104e-01
5.474999999999999867e-01 5.612340000000000106e-01 6.683000000000000052e-02 4.414099999999999968e-02 2.268900000000000083e-02 3.719359999999999888e-01
5.490000000000000435e-01 5.605269999999999975e-01 6.683999999999999664e-02 4.412800000000000056e-02 2.271199999999999955e-02 3.726329999999999920e-01
5.504999999999999893e-01 5.598220000000000418e-01 6.685000000000000664e-02 4.411400000000000043e-02 2.273599999999999927e-02 3.733279999999999932e-01
5.520000000000000462e-01 5.591199999999999504e-01 6.685900000000000176e-02 4.410000000000000031e-02 2.275900000000000145e-02 3.740220000000000211e-01
5.534999999999999920e-01 5.584200000000000275e-01 6.686799999999999689e-02 4.408600000000000019e-02 2.278200000000000017e-02 3.747119999999999895e-01
5.550000000000000488e-01 5.577229999999999688e-01 6.687600000000000489e-02 4.407200000000000006e-02 2.280499999999999888e-02 3.754009999999999847e-01
5.564999999999999947e-01 5.570279999999999676e-01 6.688399999999999901e-02 4.405699999999999894e-02 2.282700000000000007e-02 3.760879999999999779e-01
5.580000000000000515e-01 5.563350000000000239e-01 6.689199999999999313e-02 4.404299999999999882e-02 2.284900000000000125e-02 3.767730000000000246e-01
5.594999999999999973e-01 5.556449999999999445e-01 6.690000000000000113e-02 4.402899999999999869e-02 2.287099999999999897e-02 3.774549999999999850e-01
5.610000000000000542e-01 5.549570000000000336e-01 6.690799999999999526e-02 4.401399999999999757e-02 2.289300000000000015e-02 3.781349999999999989e-01
5.625000000000000000e-01 5.542719999999999869e-01 6.691500000000000226e-02 4.399999999999999745e-02 2.291500000000000134e-02 3.788139999999999841e-01
5.639999999999999458e-01 5.535879999999999690e-01 6.692199999999999538e-02 4.398500000000000326e-02 2.293600000000000153e-02 3.794899999999999940e-01
5.655000000000000027e-01 5.529079999999999551e-01 6.692800000000000138e-02 4.397000000000000214e-02 2.295799999999999924e-02 3.801640000000000019e-01
5.669999999999999485e-01 5.522289999999999699e-01 6.693399999999999350e-02 4.395600000000000201e-02 2.297899999999999943e-02 3.808360000000000078e-01
5.685000000000000053e-01 5.515529999999999600e-01 6.693999999999999950e-02 4.394100000000000089e-02 2.299999999999999961e-02 3.815060000000000118e-01
5.699999999999999512e-01 5.508800000000000363e-01 6.694600000000000550e-02 4.392599999999999977e-02 2.301999999999999880e-02 3.821740000000000137e-01
5.715000000000000080e-01 5.502089999999999481e-01 6.695199999999999763e-02 4.391099999999999864e-02 2.304099999999999898e-02 3.828400000000000136e-01
5.729999999999999538e-01 5.495400000000000285e-01 6.695700000000000263e-02 4.389599999999999752e-02 2.306100000000000164e-02 3.835040000000000115e-01
5.745000000000000107e-01 5.488730000000000553e-01 6.696199999999999375e-02 4.388100000000000334e-02 2.308100000000000082e-02 3.841649999999999787e-01
5.759999999999999565e-01 5.482089999999999463e-01 6.696599999999999775e-02 4.386500000000000121e-02 2.310100000000000001e-02 3.848249999999999726e-01
5.775000000000000133e-01 5.475459999999999772e-01 6.697100000000000275e-02 4.385000000000000009e-02 2.312099999999999919e-02 3.854830000000000201e-01
5.789999999999999591e-01 5.468870000000000120e-01 6.697500000000000675e-02 4.383499999999999897e-02 2.314000000000000085e-02 3.861379999999999812e-01
5.805000000000000160e-01 5.462289999999999646e-01 6.697899999999999687e-02 4.381899999999999684e-02 2.315899999999999903e-02 3.867920000000000247e-01
5.819999999999999618e-01 5.455740000000000034e-01 6.698199999999999987e-02 4.380400000000000266e-02 2.317900000000000169e-02 3.874440000000000106e-01
5.835000000000000187e-01 5.449209999999999887e-01 6.698600000000000387e-02 4.378800000000000053e-02 2.319699999999999887e-02 3.880930000000000213e-01
5.849999999999999645e-01 5.442700000000000315e-01 6.698900000000000687e-02 4.377299999999999941e-02 2.321600000000000052e-02 3.887410000000000032e-01
5.865000000000000213e-01 5.436220000000000496e-01 6.699199999999999600e-02 4.375699999999999729e-02 2.323499999999999871e-02 3.893869999999999831e-01
5.879999999999999671e-01 5.429760000000000142e-01 6.699399999999999800e-02 4.374100000000000210e-02 2.325299999999999936e-02 3.900299999999999878e-01
5.895000000000000240e-01 5.423320000000000363e-01 6.699700000000000100e-02 4.372499999999999998e-02 2.327100000000000002e-02 3.906720000000000192e-01
5.909999999999999698e-01 5.416900000000000048e-01 6.699900000000000300e-02 4.370999999999999885e-02 2.328900000000000067e-02 3.913110000000000199e-01
5.925000000000000266e-01 5.410500000000000309e-01 6.700100000000000500e-02 4.369399999999999673e-02 2.330700000000000133e-02 3.919489999999999919e-01
5.939999999999999725e-01 5.404130000000000322e-01 6.700200000000000600e-02 4.367800000000000155e-02 2.332499999999999851e-02 3.925850000000000173e-01
5.955000000000000293e-01 5.397779999999999800e-01 6.700399999999999412e-02 4.366199999999999942e-02 2.334200000000000164e-02 3.932189999999999852e-01
5.969999999999999751e-01 5.391449999999999854e-01 6.700499999999999512e-02 4.364500000000000324e-02 2.335999999999999882e-02 3.938499999999999779e-01
5.985000000000000320e-01 5.385140000000000482e-01 6.700599999999999612e-02 4.362900000000000111e-02 2.337699999999999848e-02 3.944799999999999973e-01
5.999999999999999778e-01 5.378849999999999465e-01 6.700699999999999712e-02 4.361299999999999899e-02 2.339400000000000160e-02 3.951080000000000148e-01
6.015000000000000346e-01 5.372590000000000421e-01 6.700699999999999712e-02 4.359699999999999687e-02 2.341000000000000025e-02 3.957339999999999747e-01
6.029999999999999805e-01 5.366340000000000554e-01 6.700699999999999712e-02 4.358000000000000068e-02 2.342699999999999991e-02 3.963579999999999881e-01
6.045000000000000373e-01 5.360120000000000440e-01 6.700699999999999712e-02 4.356399999999999856e-02 2.344399999999999956e-02 3.969799999999999995e-01
6.059999999999999831e-01 5.353919999999999790e-01 6.700699999999999712e-02 4.354700000000000237e-02 2.346000000000000169e-02 3.976009999999999822e-01
6.075000000000000400e-01 5.347739999999999716e-01 6.700699999999999712e-02 4.353100000000000025e-02 2.347600000000000034e-02 3.982189999999999896e-01
6.089999999999999858e-01 5.341580000000000217e-01 6.700599999999999612e-02 4.351399999999999713e-02 2.349199999999999899e-02 3.988349999999999951e-01
6.105000000000000426e-01 5.335450000000000470e-01 6.700499999999999512e-02 4.349800000000000194e-02 2.350800000000000112e-02 3.994500000000000273e-01
6.119999999999999885e-01 5.329329999999999901e-01 6.700399999999999412e-02 4.348099999999999882e-02 2.352299999999999877e-02 4.000619999999999732e-01
6.135000000000000453e-01 5.323240000000000194e-01 6.700299999999999312e-02 4.346400000000000263e-02 2.353900000000000090e-02 4.006730000000000014e-01
6.149999999999999911e-01 5.317159999999999664e-01 6.700200000000000600e-02 4.344699999999999951e-02 2.355399999999999855e-02 4.012820000000000276e-01
6.165000000000000480e-01 5.311109999999999998e-01 6.700000000000000400e-02 4.343099999999999739e-02 2.356899999999999967e-02 4.018889999999999962e-01
6.179999999999999938e-01 5.305079999999999796e-01 6.699800000000000200e-02 4.341400000000000120e-02 2.358400000000000080e-02 4.024940000000000184e-01
6.195000000000000506e-01 5.299059999999999881e-01 6.699600000000000000e-02 4.339699999999999808e-02 2.359899999999999845e-02 4.030980000000000119e-01
6.209999999999999964e-01 5.293069999999999720e-01 6.699399999999999800e-02 4.338000000000000189e-02 2.361399999999999957e-02 4.036989999999999745e-01
6.225000000000000533e-01 5.287100000000000133e-01 6.699099999999999500e-02 4.336299999999999877e-02 2.362900000000000070e-02 4.042990000000000195e-01
6.239999999999999991e-01 5.281150000000000011e-01 6.698900000000000687e-02 4.334600000000000258e-02 2.364300000000000082e-02 4.048959999999999781e-01
6.254999999999999449e-01 5.275220000000000464e-01 6.698600000000000387e-02 4.332899999999999946e-02 2.365700000000000094e-02 4.054920000000000191e-01
6.270000000000000018e-01 5.269310000000000382e-01 6.698300000000000087e-02 4.331100000000000227e-02 2.367100000000000107e-02 4.060860000000000025e-01
6.284999999999999476e-01 5.263419999999999765e-01 6.697899999999999687e-02 4.329399999999999915e-02 2.368500000000000119e-02 4.066790000000000127e-01
6.300000000000000044e-01 5.257549999999999724e-01 6.697599999999999387e-02 4.327700000000000297e-02 2.369900000000000131e-02 4.072689999999999921e-01
6.314999999999999503e-01 5.251700000000000257e-01 6.697200000000000375e-02 4.325999999999999984e-02 2.371300000000000144e-02 4.078579999999999983e-01
6.330000000000000071e-01 5.245870000000000255e-01 6.696900000000000075e-02 4.324200000000000266e-02 2.372600000000000056e-02 4.084439999999999737e-01
6.344999999999999529e-01 5.240059999999999718e-01 6.696499999999999675e-02 4.322499999999999953e-02 2.374000000000000069e-02 4.090300000000000047e-01
6.360000000000000098e-01 5.234269999999999756e-01 6.696000000000000563e-02 4.320700000000000235e-02 2.375299999999999981e-02 4.096130000000000049e-01
6.374999999999999556e-01 5.228500000000000369e-01 6.695600000000000163e-02 4.318999999999999923e-02 2.376599999999999893e-02 4.101940000000000031e-01
6.390000000000000124e-01 5.222750000000000448e-01 6.695099999999999663e-02 4.317300000000000304e-02 2.377900000000000152e-02 4.107739999999999725e-01
6.404999999999999583e-01 5.217009999999999703e-01 6.694700000000000650e-02 4.315499999999999892e-02 2.379200000000000065e-02 4.113519999999999954e-01
6.420000000000000151e-01 5.211299999999999821e-01 6.694200000000000150e-02 4.313700000000000173e-02 2.380399999999999877e-02 4.119280000000000164e-01
6.434999999999999609e-01 5.205610000000000515e-01 6.693699999999999650e-02 4.311999999999999861e-02 2.381700000000000136e-02 4.125019999999999798e-01
6.450000000000000178e-01 5.199930000000000385e-01 6.693200000000000538e-02 4.310200000000000142e-02 2.382899999999999949e-02 4.130750000000000255e-01
6.464999999999999636e-01 5.194280000000000008e-01 6.692599999999999938e-02 4.308399999999999730e-02 2.384199999999999861e-02 4.136460000000000137e-01
6.480000000000000204e-01 5.188639999999999919e-01 6.692099999999999438e-02 4.306700000000000111e-02 2.385400000000000020e-02 4.142149999999999999e-01
6.494999999999999662e-01 5.183029999999999582e-01 6.691500000000000226e-02 4.304899999999999699e-02 2.386599999999999833e-02 4.147830000000000128e-01
6.510000000000000231e-01 5.177429999999999533e-01 6.690899999999999626e-02 4.303099999999999981e-02 2.387799999999999992e-02 4.153479999999999950e-01
6.524999999999999689e-01 5.171850000000000058e-01 6.690300000000000413e-02 4.301300000000000262e-02 2.388900000000000051e-02 4.159120000000000039e-01
6.540000000000000258e-01 5.166290000000000049e-01 6.689699999999999813e-02 4.299499999999999850e-02 2.390099999999999864e-02 4.164749999999999841e-01
6.554999999999999716e-01 5.160749999999999504e-01 6.689000000000000501e-02 4.297800000000000231e-02 2.391300000000000023e-02 4.170349999999999890e-01
6.570000000000000284e-01 5.155220000000000358e-01 6.688399999999999901e-02 4.295999999999999819e-02 2.392400000000000082e-02 4.175940000000000207e-01
6.584999999999999742e-01 5.149719999999999853e-01 6.687700000000000589e-02 4.294200000000000100e-02 2.393500000000000141e-02 4.181509999999999949e-01
6.600000000000000311e-01 5.144229999999999636e-01 6.686999999999999889e-02 4.292399999999999688e-02 2.394599999999999854e-02 4.187069999999999959e-01
6.614999999999999769e-01 5.138770000000000282e-01 6.686300000000000576e-02 4.290599999999999969e-02 2.395699999999999913e-02 4.192600000000000215e-01
6.630000000000000338e-01 5.133320000000000105e-01 6.685599999999999876e-02 4.288800000000000251e-02 2.396799999999999972e-02 4.198129999999999917e-01
6.644999999999999796e-01 5.127890000000000503e-01 6.684800000000000464e-02 4.286899999999999739e-02 2.397900000000000031e-02 4.203629999999999867e-01
6.660000000000000364e-01 5.122470000000000079e-01 6.684099999999999764e-02 4.285100000000000020e-02 2.399000000000000091e-02 4.209120000000000084e-01
6.674999999999999822e-01 5.117080000000000517e-01 6.683300000000000352e-02 4.283300000000000302e-02 2.400000000000000050e-02 4.214589999999999725e-01
6.690000000000000391e-01 5.111700000000000133e-01 6.682499999999999551e-02 4.281499999999999889e-02 2.401000000000000009e-02 4.220039999999999902e-01
6.704999999999999849e-01 5.106340000000000323e-01 6.681800000000000239e-02 4.279700000000000171e-02 2.402100000000000068e-02 4.225479999999999792e-01
6.720000000000000417e-01 5.100999999999999979e-01 6.680999999999999439e-02 4.277899999999999758e-02 2.403100000000000028e-02 4.230900000000000216e-01
6.734999999999999876e-01 5.095680000000000209e-01 6.680099999999999927e-02 4.275999999999999940e-02 2.404099999999999987e-02 4.236309999999999798e-01
6.750000000000000444e-01 5.090369999999999617e-01 6.679300000000000515e-02 4.274200000000000221e-02 2.405099999999999946e-02 4.241699999999999915e-01
6.764999999999999902e-01 5.085079999999999600e-01 6.678399999999999614e-02 4.272399999999999809e-02 2.406099999999999905e-02 4.247070000000000012e-01
6.780000000000000471e-01 5.079810000000000159e-01 6.677600000000000202e-02 4.270499999999999990e-02 2.407000000000000112e-02 4.252429999999999821e-01
6.794999999999999929e-01 5.074560000000000182e-01 6.676700000000000690e-02 4.268700000000000272e-02 2.408000000000000071e-02 4.257770000000000166e-01
6.810000000000000497e-01 5.069329999999999670e-01 6.675799999999999790e-02 4.266899999999999860e-02 2.408899999999999930e-02 4.263089999999999935e-01
6.824999999999999956e-01 5.064109999999999445e-01 6.674900000000000277e-02 4.265000000000000041e-02 2.409899999999999889e-02 4.268399999999999972e-01
6.840000000000000524e-01 5.058909999999999796e-01 6.673999999999999377e-02 4.263200000000000323e-02 2.410800000000000096e-02 4.273689999999999989e-01
6.854999999999999982e-01 5.053720000000000434e-01 6.673099999999999865e-02 4.261299999999999810e-02 2.411699999999999955e-02 4.278970000000000273e-01
6.870000000000000551e-01 5.048559999999999715e-01 6.672100000000000253e-02 4.259500000000000092e-02 2.412600000000000161e-02 4.284229999999999983e-01
6.885000000000000009e-01 5.043410000000000393e-01 6.671199999999999353e-02 4.257699999999999679e-02 2.413500000000000020e-02 4.289479999999999960e-01
6.899999999999999467e-01 5.038280000000000536e-01 6.670199999999999740e-02 4.255799999999999861e-02 2.414399999999999880e-02 4.294700000000000184e-01
6.915000000000000036e-01 5.033159999999999856e-01 6.669200000000000128e-02 4.253900000000000042e-02 2.415300000000000086e-02 4.299919999999999853e-01
6.929999999999999494e-01 5.028059999999999752e-01 6.668200000000000516e-02 4.252100000000000324e-02 2.416099999999999845e-02 4.305120000000000058e-01
6.945000000000000062e-01 5.022980000000000222e-01 6.667199999999999516e-02 4.250199999999999811e-02 2.417000000000000051e-02 4.310300000000000242e-01
6.959999999999999520e-01 5.017909999999999870e-01 6.666199999999999903e-02 4.248400000000000093e-02 2.417800000000000157e-02 4.315459999999999852e-01
6.975000000000000089e-01 5.012870000000000381e-01 6.665200000000000291e-02 4.246500000000000274e-02 2.418700000000000017e-02 4.320620000000000016e-01
6.989999999999999547e-01 5.007829999999999782e-01 6.664100000000000579e-02 4.244699999999999862e-02 2.419500000000000123e-02 4.325749999999999873e-01
7.005000000000000115e-01 5.002820000000000045e-01 6.663099999999999579e-02 4.242800000000000044e-02 2.420299999999999882e-02 4.330869999999999997e-01
7.019999999999999574e-01 4.997820000000000040e-01 6.661999999999999866e-02 4.240900000000000225e-02 2.421099999999999988e-02 4.335979999999999834e-01
7.035000000000000142e-01 4.992840000000000056e-01 6.660900000000000154e-02 4.239099999999999813e-02 2.421900000000000094e-02 4.341070000000000206e-01
7.049999999999999600e-01 4.987869999999999804e-01 6.659900000000000542e-02 4.237199999999999994e-02 2.422699999999999854e-02 4.346140000000000003e-01
7.065000000000000169e-01 4.982920000000000127e-01 6.658799999999999442e-02 4.235300000000000176e-02 2.423399999999999860e-02 4.351200000000000068e-01
7.079999999999999627e-01 4.977989999999999915e-01 6.657699999999999729e-02 4.233499999999999763e-02 2.424199999999999966e-02 4.356249999999999845e-01
7.095000000000000195e-01 4.973069999999999991e-01 6.656499999999999917e-02 4.231599999999999945e-02 2.425000000000000072e-02 4.361280000000000157e-01
7.109999999999999654e-01 4.968170000000000086e-01 6.655400000000000205e-02 4.229700000000000126e-02 2.425700000000000078e-02 4.366289999999999893e-01
7.125000000000000222e-01 4.963279999999999914e-01 6.654300000000000492e-02 4.227800000000000308e-02 2.426400000000000085e-02 4.371289999999999898e-01
7.139999999999999680e-01 4.958409999999999762e-01 6.653100000000000680e-02 4.225999999999999895e-02 2.427199999999999844e-02 4.376280000000000170e-01
7.155000000000000249e-01 4.953549999999999898e-01 6.651899999999999480e-02 4.224100000000000077e-02 2.427899999999999850e-02 4.381249999999999867e-01
7.169999999999999707e-01 4.948719999999999786e-01 6.650799999999999768e-02 4.222200000000000258e-02 2.428599999999999856e-02 4.386209999999999831e-01
7.185000000000000275e-01 4.943890000000000229e-01 6.649599999999999955e-02 4.220299999999999746e-02 2.429299999999999862e-02 4.391149999999999776e-01
7.199999999999999734e-01 4.939089999999999869e-01 6.648400000000000143e-02 4.218399999999999928e-02 2.429999999999999868e-02 4.396070000000000255e-01
7.215000000000000302e-01 4.934290000000000065e-01 6.647200000000000331e-02 4.216500000000000109e-02 2.430600000000000122e-02 4.400990000000000180e-01
7.229999999999999760e-01 4.929520000000000013e-01 6.646000000000000518e-02 4.214699999999999697e-02 2.431300000000000128e-02 4.405879999999999797e-01
7.245000000000000329e-01 4.924760000000000248e-01 6.644799999999999318e-02 4.212799999999999878e-02 2.432000000000000134e-02 4.410769999999999968e-01
7.259999999999999787e-01 4.920010000000000217e-01 6.643499999999999406e-02 4.210900000000000060e-02 2.432600000000000040e-02 4.415640000000000120e-01
7.275000000000000355e-01 4.915280000000000205e-01 6.642299999999999593e-02 4.209000000000000241e-02 2.433300000000000046e-02 4.420490000000000252e-01
7.289999999999999813e-01 4.910570000000000213e-01 6.640999999999999681e-02 4.207099999999999729e-02 2.433899999999999952e-02 4.425330000000000097e-01
7.305000000000000382e-01 4.905869999999999953e-01 6.639799999999999869e-02 4.205199999999999910e-02 2.434499999999999859e-02 4.430160000000000209e-01
7.319999999999999840e-01 4.901179999999999981e-01 6.638499999999999956e-02 4.203300000000000092e-02 2.435199999999999865e-02 4.434969999999999746e-01
7.335000000000000409e-01 4.896510000000000029e-01 6.637200000000000044e-02 4.201400000000000273e-02 2.435800000000000118e-02 4.439770000000000105e-01
7.349999999999999867e-01 4.891860000000000097e-01 6.635900000000000132e-02 4.199599999999999861e-02 2.436400000000000024e-02 4.444549999999999890e-01
7.365000000000000435e-01 4.887219999999999898e-01 6.634600000000000219e-02 4.197700000000000042e-02 2.436999999999999930e-02 4.449319999999999942e-01
7.379999999999999893e-01 4.882589999999999986e-01 6.633300000000000307e-02 4.195800000000000224e-02 2.437500000000000083e-02 4.454080000000000261e-01
7.395000000000000462e-01 4.877980000000000094e-01 6.632000000000000395e-02 4.193899999999999711e-02 2.438099999999999989e-02 4.458820000000000006e-01
7.409999999999999920e-01 4.873390000000000222e-01 6.630700000000000482e-02 4.191999999999999893e-02 2.438699999999999896e-02 4.463550000000000018e-01
7.425000000000000488e-01 4.868810000000000082e-01 6.629300000000000470e-02 4.190100000000000074e-02 2.439300000000000149e-02 4.468260000000000010e-01
7.439999999999999947e-01 4.864240000000000230e-01 6.628000000000000558e-02 4.188200000000000256e-02 2.439799999999999955e-02 4.472960000000000269e-01
7.455000000000000515e-01 4.859689999999999843e-01 6.626700000000000645e-02 4.186299999999999744e-02 2.440399999999999861e-02 4.477650000000000241e-01
7.469999999999999973e-01 4.855149999999999744e-01 6.625300000000000633e-02 4.184399999999999925e-02 2.440900000000000014e-02 4.482320000000000193e-01
7.485000000000000542e-01 4.850630000000000219e-01 6.623900000000000621e-02 4.182500000000000107e-02 2.441400000000000167e-02 4.486979999999999857e-01
7.500000000000000000e-01 4.846119999999999872e-01 6.622599999999999321e-02 4.180600000000000288e-02 2.441899999999999973e-02 4.491629999999999789e-01
7.514999999999999458e-01 4.841630000000000100e-01 6.621199999999999308e-02 4.178699999999999776e-02 2.442499999999999880e-02 4.496260000000000256e-01
7.530000000000000027e-01 4.837150000000000061e-01 6.619800000000000684e-02 4.176799999999999957e-02 2.443000000000000033e-02 4.500879999999999881e-01
7.544999999999999485e-01 4.832679999999999754e-01 6.618400000000000671e-02 4.174900000000000139e-02 2.443499999999999839e-02 4.505480000000000040e-01
7.560000000000000053e-01 4.828230000000000022e-01 6.617000000000000659e-02 4.173000000000000320e-02 2.443999999999999992e-02 4.510069999999999912e-01
7.574999999999999512e-01 4.823790000000000022e-01 6.615600000000000647e-02 4.171099999999999808e-02 2.444400000000000045e-02 4.514650000000000052e-01
7.590000000000000080e-01 4.819370000000000043e-01 6.614100000000000534e-02 4.169199999999999989e-02 2.444899999999999851e-02 4.519219999999999904e-01
7.604999999999999538e-01 4.814959999999999796e-01 6.612700000000000522e-02 4.167300000000000171e-02 2.445400000000000004e-02 4.523769999999999736e-01
7.620000000000000107e-01 4.810559999999999836e-01 6.611300000000000510e-02 4.165399999999999658e-02 2.445900000000000157e-02 4.528309999999999835e-01
7.634999999999999565e-01 4.806179999999999897e-01 6.609800000000000397e-02 4.163499999999999840e-02 2.446299999999999863e-02 4.532840000000000202e-01
7.650000000000000133e-01 4.801810000000000245e-01 6.608400000000000385e-02 4.161600000000000021e-02 2.446800000000000017e-02 4.537349999999999994e-01
7.664999999999999591e-01 4.797460000000000058e-01 6.606900000000000273e-02 4.159700000000000203e-02 2.447200000000000070e-02 4.541850000000000054e-01
7.680000000000000160e-01 4.793120000000000158e-01 6.605500000000000260e-02 4.157799999999999691e-02 2.447600000000000123e-02 4.546339999999999826e-01
7.694999999999999618e-01 4.788789999999999991e-01 6.604000000000000148e-02 4.155899999999999872e-02 2.448099999999999929e-02 4.550810000000000133e-01
7.710000000000000187e-01 4.784470000000000112e-01 6.602500000000000036e-02 4.154000000000000054e-02 2.448499999999999982e-02 4.555270000000000152e-01
7.724999999999999645e-01 4.780170000000000252e-01 6.600999999999999923e-02 4.152100000000000235e-02 2.448900000000000035e-02 4.559719999999999884e-01
7.740000000000000213e-01 4.775889999999999858e-01 6.599499999999999811e-02 4.150199999999999723e-02 2.449300000000000088e-02 4.564159999999999884e-01
7.754999999999999671e-01 4.771610000000000018e-01 6.597999999999999698e-02 4.148299999999999904e-02 2.449700000000000141e-02 4.568579999999999863e-01
7.770000000000000240e-01 4.767350000000000199e-01 6.596499999999999586e-02 4.146400000000000086e-02 2.450099999999999847e-02 4.572990000000000110e-01
7.784999999999999698e-01 4.763109999999999844e-01 6.594999999999999474e-02 4.144500000000000267e-02 2.450499999999999901e-02 4.577390000000000070e-01
7.800000000000000266e-01 4.758870000000000045e-01 6.593499999999999361e-02 4.142599999999999755e-02 2.450899999999999954e-02 4.581779999999999742e-01
7.814999999999999725e-01 4.754650000000000265e-01 6.592000000000000637e-02 4.140699999999999936e-02 2.451300000000000007e-02 4.586149999999999949e-01
7.830000000000000293e-01 4.750440000000000218e-01 6.590500000000000524e-02 4.138800000000000118e-02 2.451599999999999960e-02 4.590509999999999868e-01
7.844999999999999751e-01 4.746250000000000191e-01 6.588900000000000312e-02 4.136900000000000299e-02 2.452000000000000013e-02 4.594860000000000055e-01
7.860000000000000320e-01 4.742069999999999896e-01 6.587400000000000200e-02 4.134999999999999787e-02 2.452400000000000066e-02 4.599190000000000222e-01
7.874999999999999778e-01 4.737899999999999889e-01 6.585799999999999987e-02 4.133099999999999968e-02 2.452700000000000019e-02 4.603519999999999834e-01
7.890000000000000346e-01 4.733740000000000170e-01 6.584299999999999875e-02 4.131200000000000150e-02 2.453100000000000072e-02 4.607829999999999981e-01
7.904999999999999805e-01 4.729599999999999915e-01 6.582699999999999663e-02 4.129300000000000331e-02 2.453400000000000025e-02 4.612129999999999841e-01
7.920000000000000373e-01 4.725469999999999948e-01 6.581199999999999550e-02 4.127399999999999819e-02 2.453699999999999978e-02 4.616410000000000236e-01
7.934999999999999831e-01 4.721350000000000269e-01 6.579599999999999338e-02 4.125500000000000000e-02 2.454100000000000031e-02 4.620690000000000075e-01
7.950000000000000400e-01 4.717250000000000054e-01 6.578000000000000513e-02 4.123600000000000182e-02 2.454399999999999984e-02 4.624949999999999894e-01
7.964999999999999858e-01 4.713149999999999840e-01 6.576400000000000301e-02 4.121699999999999670e-02 2.454699999999999938e-02 4.629199999999999982e-01
7.980000000000000426e-01 4.709079999999999933e-01 6.574800000000000089e-02 4.119799999999999851e-02 2.454999999999999891e-02 4.633439999999999781e-01
7.994999999999999885e-01 4.705010000000000026e-01 6.573199999999999876e-02 4.117900000000000033e-02 2.455299999999999844e-02 4.637669999999999848e-01
8.010000000000000453e-01 4.700949999999999851e-01 6.571699999999999764e-02 4.116000000000000214e-02 2.455600000000000144e-02 4.641879999999999895e-01
8.024999999999999911e-01 4.696910000000000251e-01 6.569999999999999452e-02 4.114099999999999702e-02 2.455900000000000097e-02 4.646080000000000210e-01
8.040000000000000480e-01 4.692879999999999829e-01 6.568400000000000627e-02 4.112299999999999983e-02 2.456200000000000050e-02 4.650279999999999969e-01
8.054999999999999938e-01 4.688860000000000250e-01 6.566800000000000415e-02 4.110400000000000165e-02 2.456500000000000003e-02 4.654449999999999976e-01
8.070000000000000506e-01 4.684860000000000135e-01 6.565200000000000202e-02 4.108500000000000346e-02 2.456699999999999856e-02 4.658619999999999983e-01
8.084999999999999964e-01 4.680860000000000021e-01 6.563599999999999990e-02 4.106599999999999834e-02 2.457000000000000156e-02 4.662780000000000258e-01
8.100000000000000533e-01 4.676879999999999926e-01 6.561999999999999778e-02 4.104700000000000015e-02 2.457300000000000109e-02 4.666919999999999957e-01
8.114999999999999991e-01 4.672910000000000119e-01 6.560299999999999465e-02 4.102800000000000197e-02 2.457499999999999962e-02 4.671049999999999924e-01
8.129999999999999449e-01 4.668959999999999777e-01 6.558700000000000641e-02 4.100899999999999684e-02 2.457799999999999915e-02 4.675170000000000159e-01
8.145000000000000018e-01 4.665009999999999990e-01 6.557000000000000328e-02 4.098999999999999866e-02 2.458000000000000115e-02 4.679280000000000106e-01
8.159999999999999476e-01 4.661080000000000223e-01 6.555400000000000116e-02 4.097100000000000047e-02 2.458300000000000068e-02 4.683379999999999765e-01
8.175000000000000044e-01 4.657160000000000188e-01 6.553799999999999903e-02 4.095200000000000229e-02 2.458499999999999922e-02 4.687470000000000248e-01
8.189999999999999503e-01 4.653249999999999886e-01 6.552099999999999591e-02 4.093299999999999716e-02 2.458700000000000122e-02 4.691540000000000155e-01
8.205000000000000071e-01 4.649349999999999872e-01 6.550400000000000666e-02 4.091499999999999998e-02 2.459000000000000075e-02 4.695610000000000062e-01
8.219999999999999529e-01 4.645460000000000145e-01 6.548800000000000454e-02 4.089600000000000180e-02 2.459199999999999928e-02 4.699659999999999949e-01
8.235000000000000098e-01 4.641589999999999883e-01 6.547100000000000142e-02 4.087699999999999667e-02 2.459400000000000128e-02 4.703700000000000103e-01
8.249999999999999556e-01 4.637729999999999908e-01 6.545399999999999829e-02 4.085799999999999849e-02 2.459599999999999981e-02 4.707729999999999970e-01
8.265000000000000124e-01 4.633880000000000221e-01 6.543799999999999617e-02 4.083900000000000030e-02 2.459799999999999834e-02 4.711750000000000105e-01
8.279999999999999583e-01 4.630040000000000266e-01 6.542100000000000692e-02 4.082000000000000212e-02 2.460000000000000034e-02 4.715759999999999952e-01
8.295000000000000151e-01 4.626210000000000044e-01 6.540400000000000380e-02 4.080199999999999799e-02 2.460199999999999887e-02 4.719749999999999779e-01
8.309999999999999609e-01 4.622390000000000110e-01 6.538700000000000068e-02 4.078299999999999981e-02 2.460400000000000087e-02 4.723740000000000161e-01
8.325000000000000178e-01 4.618590000000000195e-01 6.536999999999999755e-02 4.076400000000000162e-02 2.460599999999999940e-02 4.727709999999999968e-01
8.339999999999999636e-01 4.614789999999999726e-01 6.535299999999999443e-02 4.074500000000000344e-02 2.460800000000000140e-02 4.731679999999999775e-01
8.355000000000000204e-01 4.611009999999999831e-01 6.533600000000000518e-02 4.072599999999999831e-02 2.460999999999999993e-02 4.735630000000000117e-01
8.369999999999999662e-01 4.607240000000000224e-01 6.531900000000000206e-02 4.070800000000000113e-02 2.461100000000000093e-02 4.739570000000000172e-01
8.385000000000000231e-01 4.603479999999999794e-01 6.530199999999999894e-02 4.068900000000000294e-02 2.461299999999999946e-02 4.743499999999999939e-01
8.399999999999999689e-01 4.599730000000000207e-01 6.528499999999999581e-02 4.066999999999999782e-02 2.461500000000000146e-02 4.747419999999999973e-01
8.415000000000000258e-01 4.595989999999999798e-01 6.526800000000000657e-02 4.065099999999999963e-02 2.461599999999999899e-02 4.751330000000000275e-01
8.429999999999999716e-01 4.592269999999999963e-01 6.525100000000000344e-02 4.063300000000000245e-02 2.461800000000000099e-02 4.755229999999999735e-01
8.445000000000000284e-01 4.588550000000000129e-01 6.523299999999999932e-02 4.061399999999999733e-02 2.461899999999999852e-02 4.759120000000000017e-01
8.459999999999999742e-01 4.584849999999999759e-01 6.521599999999999620e-02 4.059499999999999914e-02 2.462100000000000052e-02 4.762989999999999724e-01
8.475000000000000311e-01 4.581149999999999944e-01 6.519899999999999307e-02 4.057600000000000096e-02 2.462200000000000152e-02 4.766859999999999986e-01
8.489999999999999769e-01 4.577470000000000150e-01 6.518200000000000383e-02 4.055799999999999683e-02 2.462400000000000005e-02 4.770719999999999961e-01
8.505000000000000338e-01 4.573800000000000088e-01 6.516399999999999970e-02 4.053899999999999865e-02 2.462500000000000105e-02 4.774559999999999915e-01
8.519999999999999796e-01 4.570139999999999758e-01 6.514699999999999658e-02 4.052000000000000046e-02 2.462599999999999859e-02 4.778399999999999870e-01
8.535000000000000364e-01 4.566490000000000271e-01 6.512900000000000633e-02 4.050200000000000328e-02 2.462800000000000059e-02 4.782219999999999804e-01
8.549999999999999822e-01 4.562849999999999961e-01 6.511200000000000321e-02 4.048299999999999815e-02 2.462900000000000159e-02 4.786030000000000006e-01
8.565000000000000391e-01 4.559219999999999939e-01 6.509399999999999908e-02 4.046500000000000097e-02 2.462999999999999912e-02 4.789840000000000209e-01
8.579999999999999849e-01 4.555600000000000205e-01 6.507699999999999596e-02 4.044600000000000278e-02 2.463100000000000012e-02 4.793629999999999836e-01
8.595000000000000417e-01 4.551990000000000203e-01 6.505900000000000571e-02 4.042699999999999766e-02 2.463200000000000112e-02 4.797409999999999730e-01
8.609999999999999876e-01 4.548389999999999933e-01 6.504200000000000259e-02 4.040900000000000047e-02 2.463299999999999865e-02 4.801190000000000180e-01
8.625000000000000444e-01 4.544810000000000239e-01 6.502399999999999847e-02 4.039000000000000229e-02 2.463399999999999965e-02 4.804950000000000054e-01
8.639999999999999902e-01 4.541229999999999989e-01 6.500699999999999534e-02 4.037199999999999817e-02 2.463500000000000065e-02 4.808700000000000196e-01
8.655000000000000471e-01 4.537669999999999759e-01 6.498900000000000510e-02 4.035299999999999998e-02 2.463600000000000165e-02 4.812440000000000051e-01
8.669999999999999929e-01 4.534110000000000085e-01 6.497100000000000097e-02 4.033400000000000180e-02 2.463699999999999918e-02 4.816179999999999906e-01
8.685000000000000497e-01 4.530560000000000143e-01 6.495399999999999785e-02 4.031599999999999767e-02 2.463800000000000018e-02 4.819899999999999740e-01
8.699999999999999956e-01 4.527030000000000221e-01 6.493599999999999373e-02 4.029699999999999949e-02 2.463900000000000118e-02 4.823609999999999842e-01
8.715000000000000524e-01 4.523510000000000031e-01 6.491800000000000348e-02 4.027900000000000230e-02 2.463900000000000118e-02 4.827310000000000212e-01
8.729999999999999982e-01 4.519989999999999841e-01 6.489999999999999936e-02 4.025999999999999718e-02 2.463999999999999871e-02 4.831010000000000026e-01
8.745000000000000551e-01 4.516490000000000227e-01 6.488299999999999623e-02 4.024199999999999999e-02 2.464099999999999971e-02 4.834689999999999821e-01
8.760000000000000009e-01 4.512990000000000057e-01 6.486500000000000599e-02 4.022300000000000181e-02 2.464099999999999971e-02 4.838359999999999883e-01
8.774999999999999467e-01 4.509509999999999907e-01 6.484700000000000186e-02 4.020499999999999768e-02 2.464200000000000071e-02 4.842020000000000213e-01
8.790000000000000036e-01 4.506040000000000045e-01 6.482899999999999774e-02 4.018599999999999950e-02 2.464200000000000071e-02 4.845670000000000255e-01
8.804999999999999494e-01 4.502570000000000183e-01 6.481099999999999361e-02 4.016800000000000231e-02 2.464300000000000171e-02 4.849319999999999742e-01
8.820000000000000062e-01 4.499119999999999786e-01 6.479300000000000337e-02 4.014999999999999819e-02 2.464300000000000171e-02 4.852949999999999764e-01
8.834999999999999520e-01 4.495669999999999944e-01 6.477499999999999925e-02 4.013100000000000001e-02 2.464399999999999924e-02 4.856570000000000054e-01
8.850000000000000089e-01 4.492240000000000122e-01 6.475699999999999512e-02 4.011300000000000282e-02 2.464399999999999924e-02 4.860189999999999788e-01
8.864999999999999547e-01 4.488820000000000032e-01 6.473900000000000488e-02 4.009399999999999770e-02 2.464500000000000024e-02 4.863790000000000058e-01
8.880000000000000115e-01 4.485399999999999943e-01 6.472100000000000075e-02 4.007600000000000051e-02 2.464500000000000024e-02 4.867389999999999772e-01
8.894999999999999574e-01 4.481999999999999873e-01 6.470299999999999663e-02 4.005800000000000333e-02 2.464500000000000024e-02 4.870970000000000022e-01
8.910000000000000142e-01 4.478599999999999803e-01 6.468500000000000638e-02 4.003899999999999820e-02 2.464600000000000124e-02 4.874550000000000272e-01
8.924999999999999600e-01 4.475219999999999754e-01 6.466700000000000226e-02 4.002100000000000102e-02 2.464600000000000124e-02 4.878109999999999946e-01
8.940000000000000169e-01 4.471840000000000259e-01 6.464899999999999813e-02 4.000299999999999689e-02 2.464600000000000124e-02 4.881670000000000176e-01
8.954999999999999627e-01 4.468480000000000230e-01 6.463099999999999401e-02 3.998499999999999971e-02 2.464600000000000124e-02 4.885220000000000118e-01
8.970000000000000195e-01 4.465120000000000200e-01 6.461300000000000376e-02 3.996600000000000152e-02 2.464600000000000124e-02 4.888750000000000040e-01
8.984999999999999654e-01 4.461769999999999903e-01 6.459499999999999964e-02 3.994799999999999740e-02 2.464699999999999877e-02 4.892279999999999962e-01
9.000000000000000222e-01 4.458429999999999893e-01 6.457599999999999452e-02 3.993000000000000022e-02 2.464699999999999877e-02 4.895800000000000152e-01
9.014999999999999680e-01 4.455109999999999904e-01 6.455800000000000427e-02 3.991200000000000303e-02 2.464699999999999877e-02 4.899310000000000054e-01
9.030000000000000249e-01 4.451789999999999914e-01 6.454000000000000015e-02 3.989299999999999791e-02 2.464699999999999877e-02 4.902810000000000223e-01
9.044999999999999707e-01 4.448480000000000212e-01 6.452199999999999602e-02 3.987500000000000072e-02 2.464699999999999877e-02 4.906300000000000106e-01
9.060000000000000275e-01 4.445180000000000242e-01 6.450400000000000578e-02 3.985699999999999660e-02 2.464699999999999877e-02 4.909780000000000255e-01
9.074999999999999734e-01 4.441890000000000005e-01 6.448500000000000065e-02 3.983899999999999941e-02 2.464699999999999877e-02 4.913259999999999850e-01
9.090000000000000302e-01 4.438610000000000055e-01 6.446699999999999653e-02 3.982100000000000223e-02 2.464600000000000124e-02 4.916719999999999979e-01
9.104999999999999760e-01 4.435339999999999838e-01 6.444900000000000628e-02 3.980299999999999810e-02 2.464600000000000124e-02 4.920169999999999821e-01
9.120000000000000329e-01 4.432070000000000176e-01 6.443100000000000216e-02 3.978399999999999992e-02 2.464600000000000124e-02 4.923620000000000219e-01
9.134999999999999787e-01 4.428819999999999979e-01 6.441199999999999704e-02 3.976600000000000273e-02 2.464600000000000124e-02 4.927059999999999773e-01
9.150000000000000355e-01 4.425580000000000069e-01 6.439400000000000679e-02 3.974799999999999861e-02 2.464600000000000124e-02 4.930479999999999863e-01
9.164999999999999813e-01 4.422340000000000160e-01 6.437600000000000267e-02 3.973000000000000143e-02 2.464500000000000024e-02 4.933899999999999952e-01
9.180000000000000382e-01 4.419109999999999983e-01 6.435699999999999754e-02 3.971199999999999730e-02 2.464500000000000024e-02 4.937309999999999754e-01
9.194999999999999840e-01 4.415899999999999825e-01 6.433899999999999342e-02 3.969400000000000012e-02 2.464500000000000024e-02 4.940709999999999824e-01
9.210000000000000409e-01 4.412690000000000223e-01 6.432100000000000317e-02 3.967600000000000293e-02 2.464399999999999924e-02 4.944109999999999894e-01
9.224999999999999867e-01 4.409489999999999799e-01 6.430199999999999805e-02 3.965799999999999881e-02 2.464399999999999924e-02 4.947489999999999943e-01
9.240000000000000435e-01 4.406300000000000217e-01 6.428399999999999392e-02 3.964000000000000162e-02 2.464399999999999924e-02 4.950860000000000261e-01
9.254999999999999893e-01 4.403119999999999812e-01 6.426500000000000268e-02 3.962199999999999750e-02 2.464300000000000171e-02 4.954230000000000023e-01
9.270000000000000462e-01 4.399939999999999962e-01 6.424699999999999855e-02 3.960400000000000031e-02 2.464300000000000171e-02 4.957590000000000052e-01
9.284999999999999920e-01 4.396780000000000133e-01 6.422899999999999443e-02 3.958600000000000313e-02 2.464200000000000071e-02 4.960930000000000062e-01
9.300000000000000488e-01 4.393630000000000035e-01 6.421000000000000318e-02 3.956799999999999901e-02 2.464200000000000071e-02 4.964270000000000072e-01
9.314999999999999947e-01 4.390479999999999938e-01 6.419199999999999906e-02 3.955000000000000182e-02 2.464099999999999971e-02 4.967599999999999794e-01
9.330000000000000515e-01 4.387340000000000129e-01 6.417299999999999394e-02 3.953299999999999870e-02 2.464099999999999971e-02 4.970930000000000071e-01
9.344999999999999973e-01 4.384210000000000051e-01 6.415500000000000369e-02 3.951500000000000151e-02 2.463999999999999871e-02 4.974239999999999773e-01
9.360000000000000542e-01 4.381090000000000262e-01 6.413599999999999857e-02 3.949699999999999739e-02 2.463900000000000118e-02 4.977550000000000030e-01
9.375000000000000000e-01 4.377980000000000205e-01 6.411799999999999444e-02 3.947900000000000020e-02 2.463900000000000118e-02 4.980840000000000267e-01
9.389999999999999458e-01 4.374879999999999880e-01 6.409900000000000320e-02 3.946100000000000302e-02 2.463800000000000018e-02 4.984129999999999949e-01
9.405000000000000027e-01 4.371780000000000110e-01 6.408099999999999907e-02 3.944299999999999889e-02 2.463699999999999918e-02 4.987409999999999899e-01
9.419999999999999485e-01 4.368699999999999806e-01 6.406199999999999395e-02 3.942600000000000271e-02 2.463699999999999918e-02 4.990680000000000116e-01
9.435000000000000053e-01 4.365620000000000056e-01 6.404400000000000370e-02 3.940799999999999859e-02 2.463600000000000165e-02 4.993940000000000046e-01
9.449999999999999512e-01 4.362550000000000039e-01 6.402499999999999858e-02 3.939000000000000140e-02 2.463500000000000065e-02 4.997199999999999975e-01
9.465000000000000080e-01 4.359489999999999754e-01 6.400699999999999446e-02 3.937199999999999728e-02 2.463399999999999965e-02 5.000440000000000440e-01
9.479999999999999538e-01 4.356439999999999757e-01 6.398800000000000321e-02 3.935500000000000109e-02 2.463299999999999865e-02 5.003680000000000350e-01
9.495000000000000107e-01 4.353389999999999760e-01 6.396899999999999809e-02 3.933699999999999697e-02 2.463200000000000112e-02 5.006909999999999972e-01
9.509999999999999565e-01 4.350359999999999783e-01 6.395099999999999396e-02 3.931899999999999978e-02 2.463200000000000112e-02 5.010130000000000416e-01
9.525000000000000133e-01 4.347329999999999806e-01 6.393200000000000272e-02 3.930199999999999666e-02 2.463100000000000012e-02 5.013349999999999751e-01
9.539999999999999591e-01 4.344310000000000116e-01 6.391399999999999859e-02 3.928399999999999948e-02 2.462999999999999912e-02 5.016549999999999621e-01
9.555000000000000160e-01 4.341300000000000159e-01 6.389499999999999347e-02 3.926600000000000229e-02 2.462900000000000159e-02 5.019749999999999490e-01
9.569999999999999618e-01 4.338299999999999934e-01 6.387700000000000322e-02 3.924899999999999917e-02 2.462800000000000059e-02 5.022940000000000182e-01
9.585000000000000187e-01 4.335300000000000264e-01 6.385799999999999810e-02 3.923100000000000198e-02 2.462699999999999959e-02 5.026119999999999477e-01
9.599999999999999645e-01 4.332320000000000060e-01 6.383900000000000685e-02 3.921399999999999886e-02 2.462599999999999859e-02 5.029289999999999594e-01
9.615000000000000213e-01 4.329339999999999855e-01 6.382100000000000273e-02 3.919600000000000167e-02 2.462500000000000105e-02 5.032450000000000534e-01
9.629999999999999671e-01 4.326369999999999938e-01 6.380199999999999760e-02 3.917899999999999855e-02 2.462400000000000005e-02 5.035610000000000364e-01
9.645000000000000240e-01 4.323400000000000021e-01 6.378399999999999348e-02 3.916100000000000136e-02 2.462299999999999905e-02 5.038759999999999906e-01
9.659999999999999698e-01 4.320450000000000124e-01 6.376500000000000223e-02 3.914399999999999824e-02 2.462100000000000052e-02 5.041900000000000270e-01
9.675000000000000266e-01 4.317500000000000226e-01 6.374599999999999711e-02 3.912600000000000106e-02 2.461999999999999952e-02 5.045030000000000348e-01
9.689999999999999725e-01 4.314569999999999794e-01 6.372800000000000686e-02 3.910899999999999793e-02 2.461899999999999852e-02 5.048160000000000425e-01
9.705000000000000293e-01 4.311630000000000185e-01 6.370900000000000174e-02 3.909100000000000075e-02 2.461800000000000099e-02 5.051269999999999927e-01
9.719999999999999751e-01 4.308710000000000040e-01 6.368999999999999662e-02 3.907399999999999762e-02 2.461699999999999999e-02 5.054380000000000539e-01
9.735000000000000320e-01 4.305800000000000183e-01 6.367200000000000637e-02 3.905600000000000044e-02 2.461500000000000146e-02 5.057490000000000041e-01
9.749999999999999778e-01 4.302889999999999771e-01 6.365300000000000125e-02 3.903899999999999731e-02 2.461400000000000046e-02 5.060580000000000078e-01
9.765000000000000346e-01 4.299990000000000201e-01 6.363499999999999712e-02 3.902200000000000113e-02 2.461299999999999946e-02 5.063659999999999828e-01
9.779999999999999805e-01 4.297099999999999809e-01 6.361600000000000588e-02 3.900399999999999701e-02 2.461199999999999846e-02 5.066739999999999577e-01
9.795000000000000373e-01 4.294220000000000259e-01 6.359700000000000075e-02 3.898700000000000082e-02 2.460999999999999993e-02 5.069810000000000150e-01
9.809999999999999831e-01 4.291340000000000154e-01 6.357899999999999663e-02 3.896999999999999770e-02 2.460899999999999893e-02 5.072879999999999612e-01
9.825000000000000400e-01 4.288469999999999782e-01 6.356000000000000538e-02 3.895200000000000051e-02 2.460800000000000140e-02 5.075929999999999609e-01
9.839999999999999858e-01 4.285610000000000253e-01 6.354100000000000026e-02 3.893499999999999739e-02 2.460599999999999940e-02 5.078979999999999606e-01
9.855000000000000426e-01 4.282759999999999900e-01 6.352299999999999613e-02 3.891800000000000120e-02 2.460499999999999840e-02 5.082020000000000426e-01
9.869999999999999885e-01 4.279910000000000103e-01 6.350400000000000489e-02 3.890099999999999808e-02 2.460299999999999987e-02 5.085049999999999848e-01
9.885000000000000453e-01 4.277070000000000038e-01 6.348499999999999976e-02 3.888300000000000090e-02 2.460199999999999887e-02 5.088070000000000093e-01
9.899999999999999911e-01 4.274240000000000261e-01 6.346699999999999564e-02 3.886599999999999777e-02 2.460100000000000134e-02 5.091090000000000337e-01
9.915000000000000480e-01 4.271420000000000217e-01 6.344800000000000439e-02 3.884900000000000159e-02 2.459899999999999934e-02 5.094100000000000295e-01
9.929999999999999938e-01 4.268600000000000172e-01 6.342899999999999927e-02 3.883199999999999846e-02 2.459799999999999834e-02 5.097099999999999964e-01
9.945000000000000506e-01 4.265789999999999860e-01 6.341099999999999515e-02 3.881500000000000228e-02 2.459599999999999981e-02 5.100099999999999634e-01
9.959999999999999964e-01 4.262989999999999835e-01 6.339200000000000390e-02 3.879799999999999915e-02 2.459499999999999881e-02 5.103090000000000126e-01
9.975000000000000533e-01 4.260200000000000098e-01 6.337299999999999878e-02 3.878000000000000197e-02 2.459300000000000028e-02 5.106070000000000331e-01
9.989999999999999991e-01 4.257409999999999806e-01 6.335499999999999465e-02 3.876299999999999885e-02 2.459099999999999828e-02 5.109040000000000248e-01
1.000499999999999945e+00 4.254640000000000088e-01 6.333600000000000341e-02 3.874600000000000266e-02 2.459000000000000075e-02 5.111999999999999877e-01
1.002000000000000002e+00 4.251860000000000084e-01 6.331699999999999828e-02 3.872899999999999954e-02 2.458799999999999875e-02 5.114959999999999507e-01
1.003500000000000059e+00 4.249100000000000099e-01 6.329899999999999416e-02 3.871200000000000335e-02 2.458700000000000122e-02 5.117909999999999959e-01
1.004999999999999893e+00 4.246340000000000114e-01 6.328000000000000291e-02 3.869500000000000023e-02 2.458499999999999922e-02 5.120860000000000412e-01
1.006499999999999950e+00 4.243589999999999862e-01 6.326199999999999879e-02 3.867799999999999710e-02 2.458300000000000068e-02 5.123790000000000289e-01
1.008000000000000007e+00 4.240849999999999898e-01 6.324299999999999367e-02 3.866100000000000092e-02 2.458199999999999968e-02 5.126720000000000166e-01
1.009500000000000064e+00 4.238120000000000220e-01 6.322400000000000242e-02 3.864399999999999780e-02 2.458000000000000115e-02 5.129639999999999755e-01
1.010999999999999899e+00 4.235389999999999988e-01 6.320599999999999830e-02 3.862700000000000161e-02 2.457799999999999915e-02 5.132560000000000455e-01
1.012499999999999956e+00 4.232670000000000043e-01 6.318699999999999317e-02 3.861099999999999949e-02 2.457600000000000062e-02 5.135459999999999470e-01
1.014000000000000012e+00 4.229950000000000099e-01 6.316800000000000193e-02 3.859400000000000330e-02 2.457499999999999962e-02 5.138359999999999594e-01
1.015500000000000069e+00 4.227239999999999887e-01 6.314999999999999780e-02 3.857700000000000018e-02 2.457300000000000109e-02 5.141259999999999719e-01
1.016999999999999904e+00 4.224539999999999962e-01 6.313100000000000656e-02 3.855999999999999706e-02 2.457099999999999909e-02 5.144140000000000379e-01
1.018499999999999961e+00 4.221849999999999770e-01 6.311200000000000143e-02 3.854300000000000087e-02 2.456900000000000056e-02 5.147019999999999929e-01
1.020000000000000018e+00 4.219169999999999865e-01 6.309399999999999731e-02 3.852599999999999775e-02 2.456799999999999956e-02 5.149899999999999478e-01
1.021500000000000075e+00 4.216489999999999960e-01 6.307500000000000606e-02 3.851000000000000256e-02 2.456600000000000103e-02 5.152759999999999563e-01
1.022999999999999909e+00 4.213810000000000056e-01 6.305700000000000194e-02 3.849299999999999944e-02 2.456399999999999903e-02 5.155619999999999647e-01
1.024499999999999966e+00 4.211150000000000171e-01 6.303799999999999681e-02 3.847600000000000325e-02 2.456200000000000050e-02 5.158470000000000555e-01
1.026000000000000023e+00 4.208489999999999731e-01 6.301900000000000557e-02 3.845900000000000013e-02 2.455999999999999850e-02 5.161320000000000352e-01
1.027500000000000080e+00 4.205840000000000134e-01 6.300100000000000144e-02 3.844299999999999801e-02 2.455799999999999997e-02 5.164149999999999574e-01
1.028999999999999915e+00 4.203189999999999982e-01 6.298199999999999632e-02 3.842600000000000182e-02 2.455600000000000144e-02 5.166979999999999906e-01
1.030499999999999972e+00 4.200559999999999850e-01 6.296400000000000607e-02 3.840899999999999870e-02 2.455399999999999944e-02 5.169810000000000239e-01
1.032000000000000028e+00 4.197930000000000272e-01 6.294500000000000095e-02 3.839299999999999657e-02 2.455200000000000091e-02 5.172619999999999996e-01
1.033500000000000085e+00 4.195300000000000140e-01 6.292599999999999583e-02 3.837600000000000039e-02 2.454999999999999891e-02 5.175440000000000040e-01
1.034999999999999920e+00 4.192679999999999740e-01 6.290800000000000558e-02 3.835899999999999727e-02 2.454900000000000138e-02 5.178239999999999510e-01
1.036499999999999977e+00 4.190070000000000183e-01 6.288900000000000046e-02 3.834300000000000208e-02 2.454699999999999938e-02 5.181040000000000090e-01
1.038000000000000034e+00 4.187469999999999803e-01 6.287099999999999633e-02 3.832599999999999896e-02 2.454500000000000084e-02 5.183830000000000382e-01
1.039500000000000091e+00 4.184869999999999979e-01 6.285200000000000509e-02 3.830999999999999683e-02 2.454299999999999884e-02 5.186610000000000387e-01
1.040999999999999925e+00 4.182279999999999887e-01 6.283400000000000096e-02 3.829300000000000065e-02 2.453999999999999931e-02 5.189390000000000391e-01
1.042499999999999982e+00 4.179689999999999794e-01 6.281499999999999584e-02 3.827699999999999853e-02 2.453800000000000078e-02 5.192160000000000108e-01
1.044000000000000039e+00 4.177120000000000277e-01 6.279600000000000459e-02 3.826000000000000234e-02 2.453599999999999878e-02 5.194919999999999538e-01
1.045500000000000096e+00 4.174550000000000205e-01 6.277800000000000047e-02 3.824400000000000022e-02 2.453400000000000025e-02 5.197680000000000078e-01
1.046999999999999931e+00 4.171980000000000133e-01 6.275899999999999535e-02 3.822699999999999709e-02 2.453200000000000172e-02 5.200430000000000330e-01
1.048499999999999988e+00 4.169419999999999793e-01 6.274100000000000510e-02 3.821100000000000191e-02 2.452999999999999972e-02 5.203170000000000295e-01
1.050000000000000044e+00 4.166869999999999741e-01 6.272199999999999998e-02 3.819399999999999878e-02 2.452800000000000119e-02 5.205910000000000259e-01
1.051500000000000101e+00 4.164320000000000244e-01 6.270399999999999585e-02 3.817799999999999666e-02 2.452599999999999919e-02 5.208639999999999937e-01
1.052999999999999936e+00 4.161790000000000211e-01 6.268500000000000461e-02 3.816200000000000148e-02 2.452400000000000066e-02 5.211360000000000436e-01
1.054499999999999993e+00 4.159249999999999892e-01 6.266700000000000048e-02 3.814499999999999835e-02 2.452199999999999866e-02 5.214079999999999826e-01
1.056000000000000050e+00 4.156730000000000147e-01 6.264799999999999536e-02 3.812900000000000317e-02 2.451899999999999913e-02 5.216790000000000038e-01
1.057500000000000107e+00 4.154209999999999847e-01 6.263000000000000511e-02 3.811300000000000104e-02 2.451700000000000060e-02 5.219489999999999963e-01
1.058999999999999941e+00 4.151690000000000103e-01 6.261099999999999999e-02 3.809599999999999792e-02 2.451499999999999860e-02 5.222189999999999888e-01
1.060499999999999998e+00 4.149189999999999823e-01 6.259299999999999586e-02 3.808000000000000274e-02 2.451300000000000007e-02 5.224889999999999812e-01
1.062000000000000055e+00 4.146690000000000098e-01 6.257400000000000462e-02 3.806400000000000061e-02 2.451100000000000154e-02 5.227570000000000272e-01
1.063499999999999890e+00 4.144189999999999818e-01 6.255600000000000049e-02 3.804699999999999749e-02 2.450799999999999854e-02 5.230249999999999622e-01
1.064999999999999947e+00 4.141699999999999826e-01 6.253699999999999537e-02 3.803100000000000230e-02 2.450600000000000001e-02 5.232919999999999794e-01
1.066500000000000004e+00 4.139220000000000121e-01 6.251900000000000512e-02 3.801500000000000018e-02 2.450400000000000147e-02 5.235589999999999966e-01
1.068000000000000060e+00 4.136739999999999862e-01 6.250100000000000100e-02 3.799899999999999806e-02 2.450199999999999947e-02 5.238249999999999851e-01
1.069499999999999895e+00 4.134269999999999889e-01 6.248200000000000282e-02 3.798300000000000287e-02 2.449899999999999994e-02 5.240899999999999448e-01
1.070999999999999952e+00 4.131810000000000205e-01 6.246399999999999869e-02 3.796700000000000075e-02 2.449700000000000141e-02 5.243550000000000155e-01
1.072500000000000009e+00 4.129349999999999965e-01 6.244500000000000051e-02 3.794999999999999762e-02 2.449499999999999941e-02 5.246189999999999465e-01
1.074000000000000066e+00 4.126900000000000013e-01 6.242700000000000332e-02 3.793400000000000244e-02 2.449300000000000088e-02 5.248829999999999885e-01
1.075499999999999901e+00 4.124459999999999793e-01 6.240899999999999920e-02 3.791800000000000032e-02 2.449000000000000135e-02 5.251460000000000017e-01
1.076999999999999957e+00 4.122020000000000128e-01 6.239000000000000101e-02 3.790199999999999819e-02 2.448799999999999935e-02 5.254079999999999862e-01
1.078500000000000014e+00 4.119579999999999909e-01 6.237199999999999689e-02 3.788600000000000301e-02 2.448600000000000082e-02 5.256699999999999706e-01
1.080000000000000071e+00 4.117160000000000264e-01 6.235299999999999870e-02 3.787000000000000088e-02 2.448300000000000129e-02 5.259310000000000374e-01
1.081499999999999906e+00 4.114740000000000064e-01 6.233500000000000152e-02 3.785399999999999876e-02 2.448099999999999929e-02 5.261909999999999643e-01
1.082999999999999963e+00 4.112319999999999864e-01 6.231699999999999739e-02 3.783799999999999664e-02 2.447799999999999976e-02 5.264510000000000023e-01
1.084500000000000020e+00 4.109909999999999952e-01 6.229799999999999921e-02 3.782200000000000145e-02 2.447600000000000123e-02 5.267100000000000115e-01
1.086000000000000076e+00 4.107509999999999772e-01 6.228000000000000203e-02 3.780599999999999933e-02 2.447399999999999923e-02 5.269690000000000207e-01
1.087499999999999911e+00 4.105110000000000148e-01 6.226199999999999790e-02 3.778999999999999720e-02 2.447099999999999970e-02 5.272270000000000012e-01
1.088999999999999968e+00 4.102720000000000256e-01 6.224299999999999972e-02 3.777500000000000302e-02 2.446900000000000117e-02 5.274849999999999817e-01
1.090500000000000025e+00 4.100329999999999808e-01 6.222500000000000253e-02 3.775900000000000090e-02 2.446600000000000164e-02 5.277420000000000444e-01
1.092000000000000082e+00 4.097950000000000204e-01 6.220699999999999841e-02 3.774299999999999877e-02 2.446399999999999963e-02 5.279979999999999674e-01
1.093499999999999917e+00 4.095579999999999776e-01 6.218800000000000022e-02 3.772699999999999665e-02 2.446100000000000010e-02 5.282529999999999726e-01
1.094999999999999973e+00 4.093209999999999904e-01 6.217000000000000304e-02 3.771100000000000146e-02 2.445900000000000157e-02 5.285090000000000066e-01
1.096500000000000030e+00 4.090849999999999764e-01 6.215199999999999891e-02 3.769499999999999934e-02 2.445699999999999957e-02 5.287629999999999830e-01
1.098000000000000087e+00 4.088490000000000180e-01 6.213400000000000173e-02 3.767999999999999822e-02 2.445400000000000004e-02 5.290169999999999595e-01
1.099499999999999922e+00 4.086139999999999772e-01 6.211499999999999660e-02 3.766400000000000303e-02 2.445200000000000151e-02 5.292700000000000182e-01
1.100999999999999979e+00 4.083800000000000208e-01 6.209699999999999942e-02 3.764800000000000091e-02 2.444899999999999851e-02 5.295229999999999659e-01
1.102500000000000036e+00 4.081460000000000088e-01 6.207900000000000224e-02 3.763199999999999878e-02 2.444699999999999998e-02 5.297749999999999959e-01
1.104000000000000092e+00 4.079130000000000256e-01 6.206099999999999811e-02 3.761699999999999766e-02 2.444400000000000045e-02 5.300270000000000259e-01
1.105499999999999927e+00 4.076799999999999868e-01 6.204300000000000093e-02 3.760100000000000248e-02 2.444199999999999845e-02 5.302780000000000271e-01
1.106999999999999984e+00 4.074470000000000036e-01 6.202400000000000274e-02 3.758500000000000035e-02 2.443899999999999892e-02 5.305279999999999996e-01
1.108500000000000041e+00 4.072160000000000224e-01 6.200599999999999862e-02 3.756999999999999923e-02 2.443599999999999939e-02 5.307779999999999720e-01
1.110000000000000098e+00 4.069849999999999857e-01 6.198800000000000143e-02 3.755399999999999711e-02 2.443400000000000086e-02 5.310270000000000268e-01
1.111499999999999932e+00 4.067540000000000044e-01 6.196999999999999731e-02 3.753900000000000292e-02 2.443100000000000133e-02 5.312759999999999705e-01
1.112999999999999989e+00 4.065239999999999965e-01 6.195200000000000012e-02 3.752300000000000080e-02 2.442899999999999933e-02 5.315239999999999965e-01
1.114500000000000046e+00 4.062950000000000172e-01 6.193400000000000294e-02 3.750699999999999867e-02 2.442599999999999980e-02 5.317720000000000224e-01
1.116000000000000103e+00 4.060659999999999825e-01 6.191499999999999782e-02 3.749199999999999755e-02 2.442400000000000126e-02 5.320190000000000197e-01
1.117499999999999938e+00 4.058379999999999765e-01 6.189700000000000063e-02 3.747600000000000237e-02 2.442100000000000173e-02 5.322649999999999881e-01
1.118999999999999995e+00 4.056100000000000261e-01 6.187900000000000345e-02 3.746100000000000124e-02 2.441799999999999873e-02 5.325109999999999566e-01
1.120500000000000052e+00 4.053829999999999933e-01 6.186099999999999932e-02 3.744499999999999912e-02 2.441600000000000020e-02 5.327560000000000073e-01
1.122000000000000108e+00 4.051560000000000161e-01 6.184300000000000214e-02 3.742999999999999799e-02 2.441300000000000067e-02 5.330009999999999470e-01
1.123499999999999943e+00 4.049300000000000122e-01 6.182499999999999801e-02 3.741499999999999687e-02 2.441000000000000114e-02 5.332449999999999690e-01
1.125000000000000000e+00 4.047040000000000082e-01 6.180700000000000083e-02 3.739900000000000169e-02 2.440799999999999914e-02 5.334889999999999910e-01
1.126500000000000057e+00 4.044789999999999774e-01 6.178899999999999670e-02 3.738400000000000056e-02 2.440499999999999961e-02 5.337319999999999842e-01
1.127999999999999892e+00 4.042549999999999755e-01 6.177099999999999952e-02 3.736799999999999844e-02 2.440200000000000008e-02 5.339749999999999774e-01
1.129499999999999948e+00 4.040309999999999735e-01 6.175300000000000233e-02 3.735299999999999732e-02 2.440000000000000155e-02 5.342170000000000529e-01
1.131000000000000005e+00 4.038070000000000270e-01 6.173499999999999821e-02 3.733800000000000313e-02 2.439699999999999855e-02 5.344579999999999886e-01
1.132500000000000062e+00 4.035839999999999983e-01 6.171700000000000103e-02 3.732200000000000101e-02 2.439399999999999902e-02 5.346990000000000354e-01
1.133999999999999897e+00 4.033619999999999983e-01 6.169899999999999690e-02 3.730699999999999988e-02 2.439200000000000049e-02 5.349390000000000533e-01
1.135499999999999954e+00 4.031399999999999983e-01 6.168099999999999972e-02 3.729199999999999876e-02 2.438900000000000096e-02 5.351789999999999603e-01
1.137000000000000011e+00 4.029190000000000271e-01 6.166300000000000253e-02 3.727699999999999764e-02 2.438600000000000143e-02 5.354189999999999783e-01
1.138500000000000068e+00 4.026980000000000004e-01 6.164499999999999841e-02 3.726100000000000245e-02 2.438399999999999943e-02 5.356570000000000498e-01
1.139999999999999902e+00 4.024769999999999737e-01 6.162700000000000122e-02 3.724600000000000133e-02 2.438099999999999989e-02 5.358960000000000390e-01
1.141499999999999959e+00 4.022580000000000044e-01 6.160899999999999710e-02 3.723100000000000021e-02 2.437800000000000036e-02 5.361329999999999707e-01
1.143000000000000016e+00 4.020380000000000065e-01 6.159099999999999991e-02 3.721599999999999908e-02 2.437500000000000083e-02 5.363700000000000134e-01
1.144500000000000073e+00 4.018200000000000105e-01 6.157300000000000273e-02 3.720099999999999796e-02 2.437299999999999883e-02 5.366069999999999451e-01
1.145999999999999908e+00 4.016009999999999858e-01 6.155499999999999861e-02 3.718500000000000277e-02 2.436999999999999930e-02 5.368429999999999591e-01
1.147499999999999964e+00 4.013840000000000185e-01 6.153700000000000142e-02 3.717000000000000165e-02 2.436699999999999977e-02 5.370789999999999731e-01
1.149000000000000021e+00 4.011669999999999958e-01 6.151999999999999830e-02 3.715500000000000053e-02 2.436400000000000024e-02 5.373139999999999583e-01
1.150500000000000078e+00 4.009499999999999731e-01 6.150200000000000111e-02 3.713999999999999940e-02 2.436200000000000171e-02 5.375480000000000258e-01
1.151999999999999913e+00 4.007339999999999791e-01 6.148399999999999699e-02 3.712499999999999828e-02 2.435899999999999871e-02 5.377819999999999823e-01
1.153499999999999970e+00 4.005179999999999851e-01 6.146599999999999980e-02 3.710999999999999716e-02 2.435599999999999918e-02 5.380160000000000498e-01
1.155000000000000027e+00 4.003030000000000199e-01 6.144800000000000262e-02 3.709500000000000297e-02 2.435299999999999965e-02 5.382489999999999775e-01
1.156500000000000083e+00 4.000879999999999992e-01 6.143099999999999949e-02 3.708000000000000185e-02 2.435000000000000012e-02 5.384809999999999874e-01
1.157999999999999918e+00 3.998740000000000072e-01 6.141300000000000231e-02 3.706500000000000072e-02 2.434800000000000159e-02 5.387129999999999974e-01
1.159499999999999975e+00 3.996609999999999885e-01 6.139499999999999819e-02 3.704999999999999960e-02 2.434499999999999859e-02 5.389450000000000074e-01
1.161000000000000032e+00 3.994469999999999965e-01 6.137700000000000100e-02 3.703499999999999848e-02 2.434199999999999905e-02 5.391749999999999599e-01
1.162500000000000089e+00 3.992350000000000065e-01 6.135899999999999688e-02 3.701999999999999735e-02 2.433899999999999952e-02 5.394060000000000521e-01
1.163999999999999924e+00 3.990230000000000166e-01 6.134200000000000069e-02 3.700500000000000317e-02 2.433599999999999999e-02 5.396360000000000046e-01
1.165499999999999980e+00 3.988110000000000266e-01 6.132399999999999657e-02 3.699100000000000305e-02 2.433300000000000046e-02 5.398650000000000393e-01
1.167000000000000037e+00 3.986000000000000099e-01 6.130599999999999938e-02 3.697600000000000192e-02 2.433099999999999846e-02 5.400939999999999630e-01
1.168500000000000094e+00 3.983889999999999931e-01 6.128900000000000320e-02 3.696100000000000080e-02 2.432799999999999893e-02 5.403219999999999690e-01
1.169999999999999929e+00 3.981790000000000052e-01 6.127099999999999907e-02 3.694599999999999967e-02 2.432499999999999940e-02 5.405499999999999750e-01
1.171499999999999986e+00 3.979690000000000172e-01 6.125300000000000189e-02 3.693099999999999855e-02 2.432199999999999987e-02 5.407779999999999809e-01
1.173000000000000043e+00 3.977600000000000025e-01 6.123599999999999877e-02 3.691599999999999743e-02 2.431900000000000034e-02 5.410040000000000404e-01
1.174500000000000099e+00 3.975509999999999877e-01 6.121800000000000158e-02 3.690199999999999730e-02 2.431600000000000081e-02 5.412310000000000176e-01
1.175999999999999934e+00 3.973430000000000017e-01 6.119999999999999746e-02 3.688700000000000312e-02 2.431300000000000128e-02 5.414569999999999661e-01
1.177499999999999991e+00 3.971350000000000158e-01 6.118300000000000127e-02 3.687200000000000200e-02 2.431099999999999928e-02 5.416819999999999968e-01
1.179000000000000048e+00 3.969280000000000030e-01 6.116499999999999715e-02 3.685800000000000187e-02 2.430799999999999975e-02 5.419070000000000276e-01
1.180500000000000105e+00 3.967209999999999903e-01 6.114800000000000096e-02 3.684300000000000075e-02 2.430500000000000022e-02 5.421310000000000295e-01
1.181999999999999940e+00 3.965150000000000063e-01 6.112999999999999684e-02 3.682799999999999963e-02 2.430200000000000068e-02 5.423550000000000315e-01
1.183499999999999996e+00 3.963090000000000224e-01 6.111199999999999966e-02 3.681399999999999950e-02 2.429900000000000115e-02 5.425790000000000335e-01
1.185000000000000053e+00 3.961029999999999829e-01 6.109499999999999653e-02 3.679899999999999838e-02 2.429600000000000162e-02 5.428020000000000067e-01
1.186500000000000110e+00 3.958990000000000009e-01 6.107699999999999935e-02 3.678399999999999725e-02 2.429299999999999862e-02 5.430239999999999512e-01
1.187999999999999945e+00 3.956939999999999902e-01 6.106000000000000316e-02 3.676999999999999713e-02 2.428999999999999909e-02 5.432460000000000067e-01
1.189500000000000002e+00 3.954900000000000082e-01 6.104199999999999904e-02 3.675500000000000295e-02 2.428699999999999956e-02 5.434670000000000334e-01
1.191000000000000059e+00 3.952869999999999995e-01 6.102500000000000285e-02 3.674100000000000282e-02 2.428400000000000003e-02 5.436879999999999491e-01
1.192499999999999893e+00 3.950839999999999907e-01 6.100699999999999873e-02 3.672600000000000170e-02 2.428100000000000050e-02 5.439089999999999758e-01
1.193999999999999950e+00 3.948809999999999820e-01 6.099000000000000254e-02 3.671200000000000158e-02 2.427800000000000097e-02 5.441289999999999738e-01
1.195500000000000007e+00 3.946790000000000020e-01 6.097299999999999942e-02 3.669700000000000045e-02 2.427500000000000144e-02 5.443489999999999718e-01
1.197000000000000064e+00 3.944770000000000221e-01 6.095500000000000224e-02 3.668300000000000033e-02 2.427299999999999944e-02 5.445680000000000520e-01
1.198499999999999899e+00 3.942760000000000153e-01 6.093799999999999911e-02 3.666799999999999921e-02 2.426999999999999991e-02 5.447859999999999925e-01
1.199999999999999956e+00 3.940750000000000086e-01 6.092000000000000193e-02 3.665399999999999908e-02 2.426700000000000038e-02 5.450040000000000440e-01
1.201500000000000012e+00 3.938749999999999751e-01 6.090299999999999880e-02 3.663899999999999796e-02 2.426400000000000085e-02 5.452219999999999844e-01
1.203000000000000069e+00 3.936749999999999972e-01 6.088600000000000262e-02 3.662499999999999784e-02 2.426100000000000131e-02 5.454390000000000072e-01
1.204499999999999904e+00 3.934759999999999924e-01 6.086799999999999849e-02 3.661099999999999771e-02 2.425799999999999831e-02 5.456560000000000299e-01
1.205999999999999961e+00 3.932769999999999877e-01 6.085100000000000231e-02 3.659599999999999659e-02 2.425499999999999878e-02 5.458720000000000239e-01
1.207500000000000018e+00 3.930779999999999830e-01 6.083399999999999919e-02 3.658200000000000340e-02 2.425199999999999925e-02 5.460880000000000178e-01
1.209000000000000075e+00 3.928800000000000070e-01 6.081600000000000200e-02 3.656800000000000328e-02 2.424899999999999972e-02 5.463040000000000118e-01
1.210499999999999909e+00 3.926830000000000043e-01 6.079899999999999888e-02 3.655300000000000216e-02 2.424600000000000019e-02 5.465179999999999483e-01
1.211999999999999966e+00 3.924849999999999728e-01 6.078200000000000269e-02 3.653900000000000203e-02 2.424300000000000066e-02 5.467330000000000245e-01
1.213500000000000023e+00 3.922889999999999988e-01 6.076499999999999957e-02 3.652500000000000191e-02 2.424000000000000113e-02 5.469469999999999610e-01
1.215000000000000080e+00 3.920919999999999961e-01 6.074700000000000238e-02 3.651100000000000179e-02 2.423700000000000160e-02 5.471599999999999797e-01
1.216499999999999915e+00 3.918969999999999954e-01 6.072999999999999926e-02 3.649600000000000066e-02 2.423399999999999860e-02 5.473729999999999984e-01
1.217999999999999972e+00 3.917010000000000214e-01 6.071300000000000308e-02 3.648200000000000054e-02 2.423099999999999907e-02 5.475860000000000172e-01
1.219500000000000028e+00 3.915060000000000207e-01 6.069599999999999995e-02 3.646800000000000042e-02 2.422799999999999954e-02 5.477980000000000071e-01
1.221000000000000085e+00 3.913119999999999932e-01 6.067800000000000277e-02 3.645400000000000029e-02 2.422500000000000001e-02 5.480099999999999971e-01
1.222499999999999920e+00 3.911180000000000212e-01 6.066099999999999964e-02 3.644000000000000017e-02 2.422200000000000047e-02 5.482209999999999583e-01
1.223999999999999977e+00 3.909239999999999937e-01 6.064400000000000346e-02 3.642600000000000005e-02 2.421900000000000094e-02 5.484320000000000306e-01
1.225500000000000034e+00 3.907309999999999950e-01 6.062700000000000033e-02 3.641099999999999892e-02 2.421600000000000141e-02 5.486419999999999630e-01
1.227000000000000091e+00 3.905379999999999963e-01 6.060999999999999721e-02 3.639699999999999880e-02 2.421299999999999841e-02 5.488520000000000065e-01
1.228499999999999925e+00 3.903460000000000263e-01 6.059300000000000103e-02 3.638299999999999867e-02 2.420900000000000135e-02 5.490620000000000500e-01
1.229999999999999982e+00 3.901540000000000008e-01 6.057599999999999790e-02 3.636899999999999855e-02 2.420599999999999835e-02 5.492709999999999537e-01
1.231500000000000039e+00 3.899619999999999753e-01 6.055900000000000172e-02 3.635499999999999843e-02 2.420299999999999882e-02 5.494790000000000507e-01
1.233000000000000096e+00 3.897709999999999786e-01 6.054199999999999859e-02 3.634099999999999830e-02 2.419999999999999929e-02 5.496870000000000367e-01
1.234499999999999931e+00 3.895799999999999819e-01 6.052400000000000141e-02 3.632699999999999818e-02 2.419699999999999976e-02 5.498950000000000227e-01
1.235999999999999988e+00 3.893900000000000139e-01 6.050699999999999829e-02 3.631299999999999806e-02 2.419400000000000023e-02 5.501019999999999799e-01
1.237500000000000044e+00 3.891999999999999904e-01 6.049000000000000210e-02 3.629899999999999793e-02 2.419100000000000070e-02 5.503090000000000481e-01
1.239000000000000101e+00 3.890109999999999957e-01 6.047299999999999898e-02 3.628499999999999781e-02 2.418800000000000117e-02 5.505160000000000053e-01
1.240499999999999936e+00 3.888220000000000010e-01 6.045600000000000279e-02 3.627099999999999769e-02 2.418500000000000164e-02 5.507210000000000161e-01
1.241999999999999993e+00 3.886339999999999795e-01 6.043899999999999967e-02 3.625799999999999856e-02 2.418199999999999864e-02 5.509269999999999445e-01
1.243500000000000050e+00 3.884449999999999847e-01 6.042299999999999754e-02 3.624399999999999844e-02 2.417899999999999910e-02 5.511319999999999553e-01
1.245000000000000107e+00 3.882579999999999920e-01 6.040600000000000136e-02 3.622999999999999832e-02 2.417599999999999957e-02 5.513369999999999660e-01
1.246499999999999941e+00 3.880700000000000260e-01 6.038899999999999824e-02 3.621599999999999819e-02 2.417300000000000004e-02 5.515409999999999480e-01
1.247999999999999998e+00 3.878829999999999778e-01 6.037200000000000205e-02 3.620199999999999807e-02 2.417000000000000051e-02 5.517450000000000410e-01
1.249500000000000055e+00 3.876970000000000138e-01 6.035499999999999893e-02 3.618799999999999795e-02 2.416599999999999998e-02 5.519479999999999942e-01
1.250999999999999890e+00 3.875109999999999943e-01 6.033800000000000274e-02 3.617499999999999882e-02 2.416300000000000045e-02 5.521509999999999474e-01
1.252499999999999947e+00 3.873249999999999749e-01 6.032099999999999962e-02 3.616099999999999870e-02 2.416000000000000092e-02 5.523540000000000116e-01
1.254000000000000004e+00 3.871399999999999841e-01 6.030400000000000343e-02 3.614699999999999858e-02 2.415700000000000139e-02 5.525560000000000471e-01
1.255500000000000060e+00 3.869549999999999934e-01 6.028700000000000031e-02 3.613299999999999845e-02 2.415399999999999839e-02 5.527570000000000539e-01
1.256999999999999895e+00 3.867709999999999759e-01 6.027099999999999819e-02 3.611999999999999933e-02 2.415099999999999886e-02 5.529589999999999783e-01
1.258499999999999952e+00 3.865870000000000140e-01 6.025400000000000200e-02 3.610599999999999921e-02 2.414799999999999933e-02 5.531599999999999850e-01
1.260000000000000009e+00 3.864029999999999965e-01 6.023699999999999888e-02 3.609199999999999908e-02 2.414499999999999980e-02 5.533599999999999630e-01
1.261500000000000066e+00 3.862200000000000077e-01 6.022000000000000269e-02 3.607899999999999996e-02 2.414200000000000026e-02 5.535600000000000520e-01
1.262999999999999901e+00 3.860370000000000190e-01 6.020400000000000057e-02 3.606499999999999984e-02 2.413900000000000073e-02 5.537600000000000300e-01
1.264499999999999957e+00 3.858539999999999748e-01 6.018699999999999745e-02 3.605099999999999971e-02 2.413500000000000020e-02 5.539589999999999792e-01
1.266000000000000014e+00 3.856720000000000148e-01 6.017000000000000126e-02 3.603800000000000059e-02 2.413200000000000067e-02 5.541580000000000394e-01
1.267500000000000071e+00 3.854909999999999726e-01 6.015299999999999814e-02 3.602400000000000047e-02 2.412900000000000114e-02 5.543559999999999599e-01
1.268999999999999906e+00 3.853090000000000126e-01 6.013700000000000295e-02 3.601100000000000134e-02 2.412600000000000161e-02 5.545539999999999914e-01
1.270499999999999963e+00 3.851280000000000259e-01 6.011999999999999983e-02 3.599700000000000122e-02 2.412299999999999861e-02 5.547520000000000229e-01
1.272000000000000020e+00 3.849480000000000124e-01 6.010299999999999671e-02 3.598400000000000210e-02 2.411999999999999908e-02 5.549490000000000256e-01
1.273500000000000076e+00 3.847679999999999989e-01 6.008700000000000152e-02 3.597000000000000197e-02 2.411699999999999955e-02 5.551449999999999996e-01
1.274999999999999911e+00 3.845879999999999854e-01 6.006999999999999840e-02 3.595700000000000285e-02 2.411400000000000002e-02 5.553420000000000023e-01
1.276499999999999968e+00 3.844090000000000007e-01 6.005400000000000321e-02 3.594300000000000272e-02 2.410999999999999949e-02 5.555379999999999763e-01
1.278000000000000025e+00 3.842300000000000160e-01 6.003700000000000009e-02 3.592999999999999666e-02 2.410699999999999996e-02 5.557330000000000325e-01
1.279500000000000082e+00 3.840509999999999757e-01 6.001999999999999696e-02 3.591599999999999654e-02 2.410400000000000043e-02 5.559279999999999777e-01
1.280999999999999917e+00 3.838730000000000198e-01 6.000400000000000178e-02 3.590299999999999742e-02 2.410100000000000089e-02 5.561230000000000340e-01
1.282499999999999973e+00 3.836950000000000083e-01 5.998699999999999866e-02 3.588899999999999729e-02 2.409800000000000136e-02 5.563169999999999504e-01
1.284000000000000030e+00 3.835180000000000256e-01 5.997099999999999653e-02 3.587599999999999817e-02 2.409499999999999836e-02 5.565109999999999779e-01
1.285500000000000087e+00 3.833409999999999873e-01 5.995400000000000035e-02 3.586299999999999905e-02 2.409100000000000130e-02 5.567050000000000054e-01
1.286999999999999922e+00 3.831640000000000046e-01 5.993799999999999822e-02 3.584899999999999892e-02 2.408799999999999830e-02 5.568980000000000041e-01
1.288499999999999979e+00 3.829879999999999951e-01 5.992100000000000204e-02 3.583599999999999980e-02 2.408499999999999877e-02 5.570910000000000029e-01
1.290000000000000036e+00 3.828119999999999856e-01 5.990499999999999992e-02 3.582300000000000068e-02 2.408199999999999924e-02 5.572829999999999728e-01
1.291500000000000092e+00 3.826359999999999761e-01 5.988799999999999679e-02 3.580900000000000055e-02 2.407899999999999971e-02 5.574750000000000538e-01
1.292999999999999927e+00 3.824609999999999954e-01 5.987200000000000161e-02 3.579600000000000143e-02 2.407600000000000018e-02 5.576670000000000238e-01
1.294499999999999984e+00 3.822869999999999879e-01 5.985499999999999848e-02 3.578300000000000231e-02 2.407300000000000065e-02 5.578579999999999650e-01
1.296000000000000041e+00 3.821120000000000072e-01 5.983900000000000330e-02 3.577000000000000318e-02 2.406900000000000012e-02 5.580490000000000173e-01
1.297500000000000098e+00 3.819379999999999997e-01 5.982300000000000118e-02 3.575699999999999712e-02 2.406600000000000059e-02 5.582390000000000407e-01
1.298999999999999932e+00 3.817639999999999922e-01 5.980599999999999805e-02 3.574299999999999700e-02 2.406300000000000106e-02 5.584289999999999532e-01
1.300499999999999989e+00 3.815910000000000135e-01 5.979000000000000287e-02 3.572999999999999787e-02 2.406000000000000152e-02 5.586189999999999767e-01
1.302000000000000046e+00 3.814179999999999793e-01 5.977400000000000074e-02 3.571699999999999875e-02 2.405699999999999852e-02 5.588079999999999714e-01
1.303500000000000103e+00 3.812459999999999738e-01 5.975699999999999762e-02 3.570399999999999963e-02 2.405399999999999899e-02 5.589969999999999661e-01
1.304999999999999938e+00 3.810729999999999951e-01 5.974100000000000243e-02 3.569100000000000050e-02 2.404999999999999846e-02 5.591859999999999609e-01
1.306499999999999995e+00 3.809020000000000183e-01 5.972500000000000031e-02 3.567800000000000138e-02 2.404699999999999893e-02 5.593740000000000379e-01
1.308000000000000052e+00 3.807300000000000129e-01 5.970899999999999819e-02 3.566500000000000226e-02 2.404399999999999940e-02 5.595609999999999751e-01
1.309500000000000108e+00 3.805589999999999806e-01 5.969200000000000200e-02 3.565100000000000213e-02 2.404099999999999987e-02 5.597490000000000521e-01
1.310999999999999943e+00 3.803880000000000039e-01 5.967599999999999988e-02 3.563800000000000301e-02 2.403800000000000034e-02 5.599359999999999893e-01
1.312500000000000000e+00 3.802180000000000004e-01 5.965999999999999776e-02 3.562499999999999695e-02 2.403399999999999981e-02 5.601220000000000088e-01
1.314000000000000057e+00 3.800479999999999969e-01 5.964400000000000257e-02 3.561199999999999782e-02 2.403100000000000028e-02 5.603089999999999460e-01
1.315499999999999892e+00 3.798779999999999935e-01 5.962699999999999945e-02 3.559899999999999870e-02 2.402800000000000075e-02 5.604940000000000477e-01
1.316999999999999948e+00 3.797090000000000187e-01 5.961099999999999732e-02 3.558599999999999958e-02 2.402500000000000122e-02 5.606799999999999562e-01
1.318500000000000005e+00 3.795399999999999885e-01 5.959500000000000214e-02 3.557300000000000045e-02 2.402200000000000168e-02 5.608649999999999469e-01
1.320000000000000062e+00 3.793710000000000138e-01 5.957900000000000001e-02 3.556000000000000133e-02 2.401899999999999868e-02 5.610500000000000487e-01
1.321499999999999897e+00 3.792030000000000123e-01 5.956299999999999789e-02 3.554800000000000321e-02 2.401500000000000162e-02 5.612340000000000106e-01
1.322999999999999954e+00 3.790350000000000108e-01 5.954700000000000271e-02 3.553499999999999714e-02 2.401199999999999862e-02 5.614179999999999726e-01
1.324500000000000011e+00 3.788670000000000093e-01 5.953100000000000058e-02 3.552199999999999802e-02 2.400899999999999909e-02 5.616020000000000456e-01
1.326000000000000068e+00 3.786999999999999811e-01 5.951499999999999846e-02 3.550899999999999890e-02 2.400599999999999956e-02 5.617849999999999788e-01
1.327499999999999902e+00 3.785330000000000084e-01 5.949900000000000327e-02 3.549599999999999977e-02 2.400300000000000003e-02 5.619680000000000231e-01
1.328999999999999959e+00 3.783670000000000089e-01 5.948200000000000015e-02 3.548300000000000065e-02 2.399899999999999950e-02 5.621509999999999563e-01
1.330500000000000016e+00 3.782010000000000094e-01 5.946599999999999803e-02 3.547000000000000153e-02 2.399599999999999997e-02 5.623329999999999718e-01
1.332000000000000073e+00 3.780350000000000099e-01 5.945000000000000284e-02 3.545800000000000340e-02 2.399300000000000044e-02 5.625149999999999872e-01
1.333499999999999908e+00 3.778690000000000104e-01 5.943400000000000072e-02 3.544499999999999734e-02 2.399000000000000091e-02 5.626959999999999740e-01
1.334999999999999964e+00 3.777039999999999842e-01 5.941899999999999959e-02 3.543199999999999822e-02 2.398700000000000138e-02 5.628769999999999607e-01
1.336500000000000021e+00 3.775390000000000135e-01 5.940299999999999747e-02 3.541899999999999910e-02 2.398300000000000085e-02 5.630579999999999474e-01
1.338000000000000078e+00 3.773750000000000160e-01 5.938700000000000229e-02 3.540599999999999997e-02 2.398000000000000131e-02 5.632380000000000164e-01
1.339499999999999913e+00 3.772110000000000185e-01 5.937100000000000016e-02 3.539400000000000185e-02 2.397699999999999831e-02 5.634179999999999744e-01
1.340999999999999970e+00 3.770470000000000210e-01 5.935499999999999804e-02 3.538100000000000273e-02 2.397399999999999878e-02 5.635980000000000434e-01
1.342500000000000027e+00 3.768839999999999968e-01 5.933900000000000285e-02 3.536799999999999666e-02 2.397099999999999925e-02 5.637769999999999726e-01
1.344000000000000083e+00 3.767209999999999726e-01 5.932300000000000073e-02 3.535599999999999854e-02 2.396699999999999872e-02 5.639560000000000128e-01
1.345499999999999918e+00 3.765580000000000038e-01 5.930699999999999861e-02 3.534299999999999942e-02 2.396399999999999919e-02 5.641350000000000531e-01
1.346999999999999975e+00 3.763949999999999796e-01 5.929100000000000342e-02 3.533000000000000029e-02 2.396099999999999966e-02 5.643129999999999535e-01
1.348500000000000032e+00 3.762329999999999841e-01 5.927600000000000230e-02 3.531800000000000217e-02 2.395800000000000013e-02 5.644909999999999650e-01
1.350000000000000089e+00 3.760709999999999886e-01 5.926000000000000018e-02 3.530500000000000305e-02 2.395500000000000060e-02 5.646689999999999765e-01
1.351499999999999924e+00 3.759100000000000219e-01 5.924399999999999805e-02 3.529299999999999798e-02 2.395100000000000007e-02 5.648459999999999592e-01
1.352999999999999980e+00 3.757489999999999997e-01 5.922800000000000287e-02 3.527999999999999886e-02 2.394800000000000054e-02 5.650230000000000530e-01
1.354500000000000037e+00 3.755879999999999774e-01 5.921200000000000074e-02 3.526800000000000074e-02 2.394500000000000101e-02 5.651990000000000069e-01
1.356000000000000094e+00 3.754279999999999839e-01 5.919699999999999962e-02 3.525500000000000161e-02 2.394200000000000148e-02 5.653759999999999897e-01
1.357499999999999929e+00 3.752679999999999905e-01 5.918099999999999750e-02 3.524200000000000249e-02 2.393800000000000094e-02 5.655510000000000259e-01
1.358999999999999986e+00 3.751079999999999970e-01 5.916500000000000231e-02 3.522999999999999743e-02 2.393500000000000141e-02 5.657269999999999799e-01
1.360500000000000043e+00 3.749480000000000035e-01 5.915000000000000119e-02 3.521699999999999831e-02 2.393199999999999841e-02 5.659020000000000161e-01
1.362000000000000099e+00 3.747889999999999833e-01 5.913399999999999906e-02 3.520500000000000018e-02 2.392899999999999888e-02 5.660770000000000524e-01
1.363499999999999934e+00 3.746300000000000185e-01 5.911799999999999694e-02 3.519300000000000206e-02 2.392599999999999935e-02 5.662509999999999488e-01
1.364999999999999991e+00 3.744720000000000271e-01 5.910300000000000276e-02 3.518000000000000294e-02 2.392199999999999882e-02 5.664259999999999851e-01
1.366500000000000048e+00 3.743139999999999801e-01 5.908700000000000063e-02 3.516799999999999787e-02 2.391899999999999929e-02 5.665989999999999638e-01
1.368000000000000105e+00 3.741559999999999886e-01 5.907099999999999851e-02 3.515499999999999875e-02 2.391599999999999976e-02 5.667729999999999713e-01
1.369499999999999940e+00 3.739979999999999971e-01 5.905599999999999739e-02 3.514300000000000063e-02 2.391300000000000023e-02 5.669459999999999500e-01
1.370999999999999996e+00 3.738409999999999789e-01 5.904000000000000220e-02 3.513100000000000250e-02 2.391000000000000070e-02 5.671190000000000397e-01
1.372500000000000053e+00 3.736840000000000162e-01 5.902500000000000108e-02 3.511800000000000338e-02 2.390600000000000017e-02 5.672909999999999897e-01
1.374000000000000110e+00 3.735280000000000267e-01 5.900899999999999895e-02 3.510599999999999832e-02 2.390300000000000064e-02 5.674630000000000507e-01
1.375499999999999945e+00 3.733710000000000084e-01 5.899399999999999783e-02 3.509400000000000019e-02 2.390000000000000110e-02 5.676350000000000007e-01
1.377000000000000002e+00 3.732150000000000190e-01 5.897800000000000264e-02 3.508100000000000107e-02 2.389700000000000157e-02 5.678069999999999506e-01
1.378500000000000059e+00 3.730600000000000027e-01 5.896200000000000052e-02 3.506900000000000295e-02 2.389300000000000104e-02 5.679779999999999829e-01
1.379999999999999893e+00 3.729040000000000132e-01 5.894699999999999940e-02 3.505699999999999789e-02 2.389000000000000151e-02 5.681490000000000151e-01
1.381499999999999950e+00 3.727489999999999970e-01 5.893199999999999827e-02 3.504499999999999976e-02 2.388699999999999851e-02 5.683190000000000186e-01
1.383000000000000007e+00 3.725950000000000095e-01 5.891600000000000309e-02 3.503200000000000064e-02 2.388399999999999898e-02 5.684890000000000221e-01
1.384500000000000064e+00 3.724399999999999933e-01 5.890100000000000197e-02 3.502000000000000252e-02 2.388099999999999945e-02 5.686590000000000256e-01
1.385999999999999899e+00 3.722860000000000058e-01 5.888499999999999984e-02 3.500799999999999745e-02 2.387699999999999892e-02 5.688280000000000003e-01
1.387499999999999956e+00 3.721329999999999916e-01 5.886999999999999872e-02 3.499599999999999933e-02 2.387399999999999939e-02 5.689980000000000038e-01
1.389000000000000012e+00 3.719790000000000041e-01 5.885399999999999660e-02 3.498400000000000121e-02 2.387099999999999986e-02 5.691659999999999497e-01
1.390500000000000069e+00 3.718259999999999899e-01 5.883900000000000241e-02 3.497100000000000208e-02 2.386800000000000033e-02 5.693350000000000355e-01
1.391999999999999904e+00 3.716729999999999756e-01 5.882400000000000129e-02 3.495899999999999702e-02 2.386399999999999980e-02 5.695029999999999815e-01
1.393499999999999961e+00 3.715209999999999901e-01 5.880799999999999916e-02 3.494699999999999890e-02 2.386100000000000027e-02 5.696710000000000385e-01
1.395000000000000018e+00 3.713679999999999759e-01 5.879299999999999804e-02 3.493500000000000077e-02 2.385800000000000073e-02 5.698389999999999844e-01
1.396500000000000075e+00 3.712159999999999904e-01 5.877799999999999692e-02 3.492300000000000265e-02 2.385500000000000120e-02 5.700060000000000127e-01
1.397999999999999909e+00 3.710649999999999782e-01 5.876300000000000273e-02 3.491099999999999759e-02 2.385200000000000167e-02 5.701730000000000409e-01
1.399499999999999966e+00 3.709129999999999927e-01 5.874700000000000061e-02 3.489899999999999947e-02 2.384800000000000114e-02 5.703390000000000404e-01
1.401000000000000023e+00 3.707619999999999805e-01 5.873199999999999948e-02 3.488700000000000134e-02 2.384500000000000161e-02 5.705059999999999576e-01
1.402500000000000080e+00 3.706119999999999970e-01 5.871699999999999836e-02 3.487500000000000322e-02 2.384199999999999861e-02 5.706719999999999571e-01
1.403999999999999915e+00 3.704609999999999848e-01 5.870199999999999724e-02 3.486299999999999816e-02 2.383899999999999908e-02 5.708370000000000388e-01
1.405499999999999972e+00 3.703110000000000013e-01 5.868600000000000205e-02 3.485100000000000003e-02 2.383599999999999955e-02 5.710030000000000383e-01
1.407000000000000028e+00 3.701610000000000178e-01 5.867100000000000093e-02 3.483900000000000191e-02 2.383199999999999902e-02 5.711680000000000090e-01
1.408500000000000085e+00 3.700120000000000076e-01 5.865599999999999981e-02 3.482699999999999685e-02 2.382899999999999949e-02 5.713319999999999510e-01
1.409999999999999920e+00 3.698620000000000241e-01 5.864099999999999868e-02 3.481499999999999873e-02 2.382599999999999996e-02 5.714970000000000327e-01
1.411499999999999977e+00 3.697130000000000138e-01 5.862599999999999756e-02 3.480300000000000060e-02 2.382300000000000043e-02 5.716609999999999747e-01
1.413000000000000034e+00 3.695649999999999769e-01 5.861100000000000337e-02 3.479100000000000248e-02 2.381899999999999989e-02 5.718250000000000277e-01
1.414500000000000091e+00 3.694160000000000221e-01 5.859600000000000225e-02 3.477899999999999742e-02 2.381600000000000036e-02 5.719880000000000519e-01
1.415999999999999925e+00 3.692679999999999851e-01 5.858000000000000013e-02 3.476699999999999929e-02 2.381300000000000083e-02 5.721509999999999652e-01
1.417499999999999982e+00 3.691209999999999769e-01 5.856499999999999900e-02 3.475600000000000217e-02 2.381000000000000130e-02 5.723139999999999894e-01
1.419000000000000039e+00 3.689729999999999954e-01 5.854999999999999788e-02 3.474399999999999711e-02 2.380699999999999830e-02 5.724770000000000136e-01
1.420500000000000096e+00 3.688259999999999872e-01 5.853499999999999676e-02 3.473199999999999898e-02 2.380300000000000124e-02 5.726390000000000091e-01
1.421999999999999931e+00 3.686789999999999790e-01 5.852000000000000257e-02 3.472000000000000086e-02 2.380000000000000171e-02 5.728010000000000046e-01
1.423499999999999988e+00 3.685320000000000262e-01 5.850500000000000145e-02 3.470800000000000274e-02 2.379699999999999871e-02 5.729619999999999713e-01
1.425000000000000044e+00 3.683859999999999912e-01 5.849000000000000032e-02 3.469699999999999868e-02 2.379399999999999918e-02 5.731239999999999668e-01
1.426500000000000101e+00 3.682400000000000118e-01 5.847499999999999920e-02 3.468500000000000055e-02 2.379099999999999965e-02 5.732850000000000446e-01
1.427999999999999936e+00 3.680939999999999768e-01 5.845999999999999808e-02 3.467300000000000243e-02 2.378699999999999912e-02 5.734449999999999825e-01
1.429499999999999993e+00 3.679490000000000260e-01 5.844499999999999695e-02 3.466099999999999737e-02 2.378399999999999959e-02 5.736059999999999492e-01
1.431000000000000050e+00 3.678029999999999911e-01 5.843099999999999683e-02 3.465000000000000024e-02 2.378100000000000006e-02 5.737659999999999982e-01
1.432500000000000107e+00 3.676590000000000136e-01 5.841600000000000265e-02 3.463800000000000212e-02 2.377800000000000052e-02 5.739260000000000472e-01
1.433999999999999941e+00 3.675140000000000073e-01 5.840100000000000152e-02 3.462599999999999706e-02 2.377399999999999999e-02 5.740849999999999564e-01
1.435499999999999998e+00 3.673699999999999743e-01 5.838600000000000040e-02 3.461499999999999994e-02 2.377100000000000046e-02 5.742450000000000054e-01
1.437000000000000055e+00 3.672250000000000236e-01 5.837099999999999927e-02 3.460300000000000181e-02 2.376800000000000093e-02 5.744040000000000257e-01
1.438499999999999890e+00 3.670820000000000194e-01 5.835599999999999815e-02 3.459099999999999675e-02 2.376500000000000140e-02 5.745620000000000172e-01
1.439999999999999947e+00 3.669379999999999864e-01 5.834099999999999703e-02 3.457999999999999963e-02 2.376199999999999840e-02 5.747200000000000086e-01
1.441500000000000004e+00 3.667949999999999822e-01 5.832699999999999690e-02 3.456800000000000150e-02 2.375800000000000134e-02 5.748790000000000289e-01
1.443000000000000060e+00 3.666519999999999779e-01 5.831200000000000272e-02 3.455699999999999744e-02 2.375499999999999834e-02 5.750359999999999916e-01
1.444499999999999895e+00 3.665089999999999737e-01 5.829700000000000160e-02 3.454499999999999932e-02 2.375199999999999881e-02 5.751939999999999831e-01
1.445999999999999952e+00 3.663669999999999982e-01 5.828200000000000047e-02 3.453300000000000120e-02 2.374899999999999928e-02 5.753509999999999458e-01
1.447500000000000009e+00 3.662250000000000227e-01 5.826699999999999935e-02 3.452199999999999713e-02 2.374599999999999975e-02 5.755080000000000195e-01
1.449000000000000066e+00 3.660829999999999917e-01 5.825299999999999923e-02 3.450999999999999901e-02 2.374199999999999922e-02 5.756639999999999535e-01
1.450499999999999901e+00 3.659410000000000163e-01 5.823799999999999810e-02 3.449900000000000189e-02 2.373899999999999968e-02 5.758210000000000273e-01
1.451999999999999957e+00 3.658000000000000140e-01 5.822299999999999698e-02 3.448699999999999682e-02 2.373600000000000015e-02 5.759769999999999612e-01
1.453500000000000014e+00 3.656590000000000118e-01 5.820899999999999685e-02 3.447599999999999970e-02 2.373300000000000062e-02 5.761319999999999775e-01
1.455000000000000071e+00 3.655180000000000096e-01 5.819400000000000267e-02 3.446400000000000158e-02 2.373000000000000109e-02 5.762880000000000225e-01
1.456499999999999906e+00 3.653779999999999806e-01 5.817900000000000155e-02 3.445299999999999752e-02 2.372600000000000056e-02 5.764430000000000387e-01
1.457999999999999963e+00 3.652369999999999783e-01 5.816500000000000142e-02 3.444200000000000039e-02 2.372300000000000103e-02 5.765980000000000549e-01
1.459500000000000020e+00 3.650970000000000049e-01 5.815000000000000030e-02 3.443000000000000227e-02 2.372000000000000150e-02 5.767520000000000424e-01
1.461000000000000076e+00 3.649580000000000046e-01 5.813600000000000018e-02 3.441899999999999821e-02 2.371699999999999850e-02 5.769069999999999476e-01
1.462499999999999911e+00 3.648179999999999756e-01 5.812099999999999905e-02 3.440700000000000008e-02 2.371399999999999897e-02 5.770610000000000461e-01
1.463999999999999968e+00 3.646789999999999754e-01 5.810599999999999793e-02 3.439600000000000296e-02 2.370999999999999844e-02 5.772150000000000336e-01
1.465500000000000025e+00 3.645399999999999752e-01 5.809199999999999781e-02 3.438499999999999890e-02 2.370699999999999891e-02 5.773679999999999923e-01
1.467000000000000082e+00 3.644020000000000037e-01 5.807699999999999668e-02 3.437300000000000078e-02 2.370399999999999938e-02 5.775209999999999511e-01
1.468499999999999917e+00 3.642630000000000035e-01 5.806299999999999656e-02 3.436199999999999671e-02 2.370099999999999985e-02 5.776740000000000208e-01
1.469999999999999973e+00 3.641249999999999765e-01 5.804800000000000237e-02 3.435099999999999959e-02 2.369800000000000031e-02 5.778269999999999795e-01
1.471500000000000030e+00 3.639870000000000050e-01 5.803400000000000225e-02 3.433900000000000147e-02 2.369399999999999978e-02 5.779790000000000205e-01
1.473000000000000087e+00 3.638500000000000068e-01 5.801900000000000113e-02 3.432799999999999740e-02 2.369100000000000025e-02 5.781309999999999505e-01
1.474499999999999922e+00 3.637119999999999798e-01 5.800500000000000100e-02 3.431700000000000028e-02 2.368800000000000072e-02 5.782829999999999915e-01
1.475999999999999979e+00 3.635749999999999815e-01 5.798999999999999988e-02 3.430600000000000316e-02 2.368500000000000119e-02 5.784340000000000037e-01
1.477500000000000036e+00 3.634379999999999833e-01 5.797599999999999976e-02 3.429399999999999810e-02 2.368200000000000166e-02 5.785860000000000447e-01
1.479000000000000092e+00 3.633020000000000138e-01 5.796199999999999963e-02 3.428300000000000097e-02 2.367800000000000113e-02 5.787360000000000282e-01
1.480499999999999927e+00 3.631659999999999888e-01 5.794699999999999851e-02 3.427199999999999691e-02 2.367500000000000160e-02 5.788870000000000404e-01
1.481999999999999984e+00 3.630300000000000193e-01 5.793299999999999839e-02 3.426099999999999979e-02 2.367199999999999860e-02 5.790380000000000527e-01
1.483500000000000041e+00 3.628939999999999944e-01 5.791899999999999826e-02 3.425000000000000266e-02 2.366899999999999907e-02 5.791880000000000361e-01
1.485000000000000098e+00 3.627580000000000249e-01 5.790399999999999714e-02 3.423799999999999760e-02 2.366599999999999954e-02 5.793380000000000196e-01
1.486499999999999932e+00 3.626229999999999731e-01 5.788999999999999702e-02 3.422700000000000048e-02 2.366300000000000001e-02 5.794869999999999743e-01
1.487999999999999989e+00 3.624879999999999769e-01 5.787599999999999689e-02 3.421600000000000336e-02 2.365899999999999948e-02 5.796360000000000401e-01
1.489500000000000046e+00 3.623529999999999807e-01 5.786100000000000271e-02 3.420499999999999929e-02 2.365599999999999994e-02 5.797849999999999948e-01
1.491000000000000103e+00 3.622190000000000132e-01 5.784700000000000258e-02 3.419400000000000217e-02 2.365300000000000041e-02 5.799339999999999495e-01
1.492499999999999938e+00 3.620840000000000169e-01 5.783300000000000246e-02 3.418299999999999811e-02 2.365000000000000088e-02 5.800830000000000153e-01
1.493999999999999995e+00 3.619499999999999940e-01 5.781900000000000234e-02 3.417200000000000099e-02 2.364700000000000135e-02 5.802310000000000523e-01
1.495500000000000052e+00 3.618169999999999997e-01 5.780400000000000121e-02 3.416099999999999692e-02 2.364300000000000082e-02 5.803789999999999782e-01
1.497000000000000108e+00 3.616829999999999767e-01 5.779000000000000109e-02 3.414999999999999980e-02 2.364000000000000129e-02 5.805270000000000152e-01
1.498499999999999943e+00 3.615499999999999825e-01 5.777600000000000097e-02 3.413900000000000268e-02 2.363699999999999829e-02 5.806740000000000235e-01
1.500000000000000000e+00 3.614169999999999883e-01 5.776200000000000084e-02 3.412799999999999861e-02 2.363399999999999876e-02 5.808210000000000317e-01
1.501500000000000057e+00 3.612839999999999940e-01 5.774800000000000072e-02 3.411700000000000149e-02 2.363099999999999923e-02 5.809680000000000399e-01
1.502999999999999892e+00 3.611519999999999730e-01 5.773299999999999960e-02 3.410599999999999743e-02 2.362799999999999970e-02 5.811150000000000482e-01
1.504499999999999948e+00 3.610200000000000076e-01 5.771899999999999947e-02 3.409500000000000031e-02 2.362399999999999917e-02 5.812610000000000277e-01
1.506000000000000005e+00 3.608870000000000133e-01 5.770499999999999935e-02 3.408400000000000318e-02 2.362099999999999964e-02 5.814070000000000071e-01
1.507500000000000062e+00 3.607560000000000211e-01 5.769099999999999923e-02 3.407299999999999912e-02 2.361800000000000010e-02 5.815529999999999866e-01
1.508999999999999897e+00 3.606240000000000001e-01 5.767699999999999910e-02 3.406200000000000200e-02 2.361500000000000057e-02 5.816989999999999661e-01
1.510499999999999954e+00 3.604930000000000079e-01 5.766299999999999898e-02 3.405099999999999794e-02 2.361200000000000104e-02 5.818440000000000278e-01
1.512000000000000011e+00 3.603620000000000156e-01 5.764899999999999886e-02 3.404000000000000081e-02 2.360900000000000151e-02 5.819889999999999786e-01
1.513500000000000068e+00 3.602310000000000234e-01 5.763499999999999873e-02 3.402899999999999675e-02 2.360500000000000098e-02 5.821340000000000403e-01
1.514999999999999902e+00 3.601010000000000044e-01 5.762099999999999861e-02 3.401799999999999963e-02 2.360200000000000145e-02 5.822789999999999910e-01
1.516499999999999959e+00 3.599700000000000122e-01 5.760699999999999849e-02 3.400799999999999657e-02 2.359899999999999845e-02 5.824230000000000240e-01
1.518000000000000016e+00 3.598399999999999932e-01 5.759299999999999836e-02 3.399699999999999944e-02 2.359599999999999892e-02 5.825669999999999460e-01
1.519500000000000073e+00 3.597099999999999742e-01 5.757899999999999824e-02 3.398600000000000232e-02 2.359299999999999939e-02 5.827109999999999790e-01
1.520999999999999908e+00 3.595809999999999840e-01 5.756499999999999811e-02 3.397499999999999826e-02 2.358999999999999986e-02 5.828539999999999832e-01
1.522499999999999964e+00 3.594510000000000205e-01 5.755099999999999799e-02 3.396400000000000113e-02 2.358700000000000033e-02 5.829980000000000162e-01
1.524000000000000021e+00 3.593219999999999748e-01 5.753699999999999787e-02 3.395399999999999807e-02 2.358299999999999980e-02 5.831410000000000204e-01
1.525500000000000078e+00 3.591929999999999845e-01 5.752299999999999774e-02 3.394300000000000095e-02 2.358000000000000027e-02 5.832829999999999959e-01
1.526999999999999913e+00 3.590650000000000230e-01 5.750899999999999762e-02 3.393199999999999689e-02 2.357700000000000073e-02 5.834260000000000002e-01
1.528499999999999970e+00 3.589359999999999773e-01 5.749499999999999750e-02 3.392099999999999976e-02 2.357400000000000120e-02 5.835679999999999756e-01
1.530000000000000027e+00 3.588080000000000158e-01 5.748099999999999737e-02 3.391099999999999670e-02 2.357100000000000167e-02 5.837099999999999511e-01
1.531500000000000083e+00 3.586799999999999988e-01 5.746799999999999825e-02 3.389999999999999958e-02 2.356799999999999867e-02 5.838520000000000376e-01
1.532999999999999918e+00 3.585530000000000106e-01 5.745399999999999813e-02 3.388900000000000245e-02 2.356400000000000161e-02 5.839940000000000131e-01
1.534499999999999975e+00 3.584249999999999936e-01 5.743999999999999800e-02 3.387899999999999939e-02 2.356099999999999861e-02 5.841349999999999598e-01
1.536000000000000032e+00 3.582980000000000054e-01 5.742599999999999788e-02 3.386800000000000227e-02 2.355799999999999908e-02 5.842760000000000176e-01
1.537500000000000089e+00 3.581710000000000171e-01 5.741199999999999776e-02 3.385699999999999821e-02 2.355499999999999955e-02 5.844169999999999643e-01
1.538999999999999924e+00 3.580439999999999734e-01 5.739899999999999863e-02 3.384700000000000208e-02 2.355200000000000002e-02 5.845569999999999933e-01
1.540499999999999980e+00 3.579180000000000139e-01 5.738499999999999851e-02 3.383599999999999802e-02 2.354900000000000049e-02 5.846980000000000510e-01
1.542000000000000037e+00 3.577910000000000257e-01 5.737099999999999839e-02 3.382500000000000090e-02 2.354600000000000096e-02 5.848379999999999690e-01
1.543500000000000094e+00 3.576650000000000107e-01 5.735699999999999826e-02 3.381499999999999784e-02 2.354200000000000043e-02 5.849769999999999692e-01
1.544999999999999929e+00 3.575389999999999957e-01 5.734399999999999914e-02 3.380400000000000071e-02 2.353900000000000090e-02 5.851169999999999982e-01
1.546499999999999986e+00 3.574140000000000095e-01 5.732999999999999902e-02 3.379399999999999765e-02 2.353600000000000136e-02 5.852559999999999985e-01
1.548000000000000043e+00 3.572879999999999945e-01 5.731599999999999889e-02 3.378300000000000053e-02 2.353299999999999836e-02 5.853949999999999987e-01
1.549500000000000099e+00 3.571630000000000082e-01 5.730299999999999977e-02 3.377299999999999747e-02 2.352999999999999883e-02 5.855339999999999989e-01
1.550999999999999934e+00 3.570380000000000220e-01 5.728899999999999965e-02 3.376200000000000034e-02 2.352699999999999930e-02 5.856729999999999992e-01
1.552499999999999991e+00 3.569140000000000090e-01 5.727499999999999952e-02 3.375199999999999728e-02 2.352399999999999977e-02 5.858109999999999706e-01
1.554000000000000048e+00 3.567890000000000228e-01 5.726200000000000040e-02 3.374100000000000016e-02 2.352100000000000024e-02 5.859490000000000531e-01
1.555500000000000105e+00 3.566650000000000098e-01 5.724800000000000028e-02 3.373099999999999710e-02 2.351699999999999971e-02 5.860870000000000246e-01
1.556999999999999940e+00 3.565409999999999968e-01 5.723400000000000015e-02 3.371999999999999997e-02 2.351400000000000018e-02 5.862249999999999961e-01
1.558499999999999996e+00 3.564169999999999838e-01 5.722100000000000103e-02 3.370999999999999691e-02 2.351100000000000065e-02 5.863620000000000498e-01
1.560000000000000053e+00 3.562939999999999996e-01 5.720700000000000091e-02 3.369899999999999979e-02 2.350800000000000112e-02 5.864989999999999926e-01
1.561500000000000110e+00 3.561699999999999866e-01 5.719400000000000178e-02 3.368899999999999673e-02 2.350500000000000159e-02 5.866360000000000463e-01
1.562999999999999945e+00 3.560470000000000024e-01 5.718000000000000166e-02 3.367799999999999960e-02 2.350199999999999859e-02 5.867729999999999890e-01
1.564500000000000002e+00 3.559240000000000181e-01 5.716700000000000254e-02 3.366799999999999654e-02 2.349899999999999906e-02 5.869090000000000140e-01
1.566000000000000059e+00 3.558009999999999784e-01 5.715300000000000241e-02 3.365800000000000042e-02 2.349599999999999952e-02 5.870450000000000390e-01
1.567499999999999893e+00 3.556790000000000229e-01 5.714000000000000329e-02 3.364700000000000329e-02 2.349299999999999999e-02 5.871809999999999530e-01
1.568999999999999950e+00 3.555570000000000119e-01 5.712600000000000317e-02 3.363700000000000023e-02 2.348899999999999946e-02 5.873169999999999780e-01
1.570500000000000007e+00 3.554350000000000009e-01 5.711299999999999710e-02 3.362699999999999717e-02 2.348599999999999993e-02 5.874519999999999742e-01
1.572000000000000064e+00 3.553129999999999900e-01 5.709899999999999698e-02 3.361600000000000005e-02 2.348300000000000040e-02 5.875879999999999992e-01
1.573499999999999899e+00 3.551909999999999790e-01 5.708599999999999786e-02 3.360599999999999699e-02 2.348000000000000087e-02 5.877229999999999954e-01
1.574999999999999956e+00 3.550699999999999967e-01 5.707299999999999873e-02 3.359600000000000086e-02 2.347700000000000134e-02 5.878569999999999629e-01
1.576500000000000012e+00 3.549490000000000145e-01 5.705899999999999861e-02 3.358499999999999680e-02 2.347399999999999834e-02 5.879919999999999591e-01
1.578000000000000069e+00 3.548279999999999768e-01 5.704599999999999949e-02 3.357500000000000068e-02 2.347099999999999881e-02 5.881260000000000376e-01
1.579499999999999904e+00 3.547069999999999945e-01 5.703199999999999936e-02 3.356499999999999762e-02 2.346799999999999928e-02 5.882600000000000051e-01
1.580999999999999961e+00 3.545869999999999855e-01 5.701900000000000024e-02 3.355500000000000149e-02 2.346499999999999975e-02 5.883939999999999726e-01
1.582500000000000018e+00 3.544660000000000033e-01 5.700600000000000112e-02 3.354399999999999743e-02 2.346200000000000022e-02 5.885280000000000511e-01
1.584000000000000075e+00 3.543459999999999943e-01 5.699300000000000199e-02 3.353400000000000131e-02 2.345799999999999969e-02 5.886609999999999898e-01
1.585499999999999909e+00 3.542259999999999853e-01 5.697900000000000187e-02 3.352399999999999824e-02 2.345500000000000015e-02 5.887949999999999573e-01
1.586999999999999966e+00 3.541070000000000051e-01 5.696600000000000275e-02 3.351400000000000212e-02 2.345200000000000062e-02 5.889269999999999783e-01
1.588500000000000023e+00 3.539869999999999961e-01 5.695299999999999668e-02 3.350399999999999906e-02 2.344900000000000109e-02 5.890600000000000280e-01
1.590000000000000080e+00 3.538680000000000159e-01 5.693899999999999656e-02 3.349300000000000194e-02 2.344600000000000156e-02 5.891929999999999668e-01
1.591499999999999915e+00 3.537489999999999801e-01 5.692599999999999744e-02 3.348299999999999887e-02 2.344299999999999856e-02 5.893249999999999877e-01
1.592999999999999972e+00 3.536299999999999999e-01 5.691299999999999831e-02 3.347300000000000275e-02 2.343999999999999903e-02 5.894570000000000087e-01
1.594500000000000028e+00 3.535110000000000197e-01 5.689999999999999919e-02 3.346299999999999969e-02 2.343699999999999950e-02 5.895890000000000297e-01
1.596000000000000085e+00 3.533930000000000127e-01 5.688700000000000007e-02 3.345299999999999663e-02 2.343399999999999997e-02 5.897200000000000220e-01
1.597499999999999920e+00 3.532750000000000057e-01 5.687299999999999994e-02 3.344300000000000050e-02 2.343100000000000044e-02 5.898520000000000429e-01
1.598999999999999977e+00 3.531569999999999987e-01 5.686000000000000082e-02 3.343299999999999744e-02 2.342800000000000091e-02 5.899830000000000352e-01
1.600500000000000034e+00 3.530389999999999917e-01 5.684700000000000170e-02 3.342300000000000132e-02 2.342500000000000138e-02 5.901140000000000274e-01
1.602000000000000091e+00 3.529220000000000135e-01 5.683400000000000257e-02 3.341199999999999726e-02 2.342100000000000085e-02 5.902450000000000196e-01
1.603499999999999925e+00 3.528040000000000065e-01 5.682100000000000345e-02 3.340200000000000113e-02 2.341800000000000131e-02 5.903749999999999831e-01
1.604999999999999982e+00 3.526869999999999727e-01 5.680799999999999739e-02 3.339199999999999807e-02 2.341499999999999831e-02 5.905049999999999466e-01
1.606500000000000039e+00 3.525699999999999945e-01 5.679499999999999826e-02 3.338200000000000195e-02 2.341199999999999878e-02 5.906350000000000211e-01
1.608000000000000096e+00 3.524530000000000163e-01 5.678199999999999914e-02 3.337199999999999889e-02 2.340899999999999925e-02 5.907649999999999846e-01
1.609499999999999931e+00 3.523370000000000113e-01 5.676799999999999902e-02 3.336200000000000276e-02 2.340599999999999972e-02 5.908949999999999481e-01
1.610999999999999988e+00 3.522199999999999775e-01 5.675499999999999989e-02 3.335199999999999970e-02 2.340300000000000019e-02 5.910239999999999938e-01
1.612500000000000044e+00 3.521039999999999726e-01 5.674200000000000077e-02 3.334199999999999664e-02 2.340000000000000066e-02 5.911530000000000395e-01
1.614000000000000101e+00 3.519880000000000231e-01 5.672900000000000165e-02 3.333200000000000052e-02 2.339700000000000113e-02 5.912819999999999743e-01
1.615499999999999936e+00 3.518729999999999913e-01 5.671600000000000252e-02 3.332299999999999846e-02 2.339400000000000160e-02 5.914110000000000200e-01
1.616999999999999993e+00 3.517569999999999864e-01 5.670300000000000340e-02 3.331300000000000233e-02 2.339099999999999860e-02 5.915390000000000370e-01
1.618500000000000050e+00 3.516420000000000101e-01 5.668999999999999734e-02 3.330299999999999927e-02 2.338799999999999907e-02 5.916679999999999717e-01
1.620000000000000107e+00 3.515269999999999784e-01 5.667699999999999821e-02 3.329300000000000315e-02 2.338499999999999954e-02 5.917959999999999887e-01
1.621499999999999941e+00 3.514120000000000021e-01 5.666500000000000009e-02 3.328300000000000008e-02 2.338200000000000001e-02 5.919240000000000057e-01
1.622999999999999998e+00 3.512970000000000259e-01 5.665200000000000097e-02 3.327299999999999702e-02 2.337900000000000048e-02 5.920509999999999939e-01
1.624500000000000055e+00 3.511830000000000229e-01 5.663900000000000184e-02 3.326300000000000090e-02 2.337600000000000094e-02 5.921790000000000109e-01
1.625999999999999890e+00 3.510679999999999912e-01 5.662600000000000272e-02 3.325299999999999784e-02 2.337300000000000141e-02 5.923059999999999992e-01
1.627499999999999947e+00 3.509539999999999882e-01 5.661299999999999666e-02 3.324300000000000171e-02 2.336900000000000088e-02 5.924329999999999874e-01
1.629000000000000004e+00 3.508399999999999852e-01 5.659999999999999754e-02 3.323399999999999965e-02 2.336600000000000135e-02 5.925599999999999756e-01
1.630500000000000060e+00 3.507259999999999822e-01 5.658699999999999841e-02 3.322399999999999659e-02 2.336299999999999835e-02 5.926860000000000461e-01
1.631999999999999895e+00 3.506130000000000080e-01 5.657399999999999929e-02 3.321400000000000047e-02 2.335999999999999882e-02 5.928130000000000344e-01
1.633499999999999952e+00 3.504999999999999782e-01 5.656200000000000117e-02 3.320399999999999741e-02 2.335699999999999929e-02 5.929389999999999938e-01
1.635000000000000009e+00 3.503859999999999753e-01 5.654900000000000204e-02 3.319400000000000128e-02 2.335399999999999976e-02 5.930649999999999533e-01
1.636500000000000066e+00 3.502739999999999743e-01 5.653600000000000292e-02 3.318499999999999922e-02 2.335100000000000023e-02 5.931910000000000238e-01
1.637999999999999901e+00 3.501610000000000000e-01 5.652299999999999686e-02 3.317500000000000310e-02 2.334800000000000070e-02 5.933159999999999545e-01
1.639499999999999957e+00 3.500480000000000258e-01 5.650999999999999773e-02 3.316500000000000004e-02 2.334500000000000117e-02 5.934409999999999963e-01
1.641000000000000014e+00 3.499360000000000248e-01 5.649799999999999961e-02 3.315499999999999697e-02 2.334200000000000164e-02 5.935669999999999558e-01
1.642500000000000071e+00 3.498240000000000238e-01 5.648500000000000049e-02 3.314600000000000185e-02 2.333899999999999864e-02 5.936909999999999688e-01
1.643999999999999906e+00 3.497120000000000228e-01 5.647200000000000136e-02 3.313599999999999879e-02 2.333599999999999910e-02 5.938160000000000105e-01
1.645499999999999963e+00 3.496000000000000218e-01 5.645900000000000224e-02 3.312600000000000267e-02 2.333299999999999957e-02 5.939410000000000522e-01
1.647000000000000020e+00 3.494880000000000209e-01 5.644699999999999718e-02 3.311700000000000060e-02 2.333000000000000004e-02 5.940649999999999542e-01
1.648500000000000076e+00 3.493769999999999931e-01 5.643399999999999805e-02 3.310699999999999754e-02 2.332700000000000051e-02 5.941889999999999672e-01
1.649999999999999911e+00 3.492660000000000209e-01 5.642099999999999893e-02 3.309700000000000142e-02 2.332400000000000098e-02 5.943129999999999802e-01
1.651499999999999968e+00 3.491549999999999931e-01 5.640900000000000081e-02 3.308799999999999936e-02 2.332100000000000145e-02 5.944369999999999932e-01
1.653000000000000025e+00 3.490440000000000209e-01 5.639600000000000168e-02 3.307800000000000323e-02 2.331799999999999845e-02 5.945599999999999774e-01
1.654500000000000082e+00 3.489329999999999932e-01 5.638399999999999662e-02 3.306800000000000017e-02 2.331499999999999892e-02 5.946829999999999616e-01
1.655999999999999917e+00 3.488229999999999942e-01 5.637099999999999750e-02 3.305899999999999811e-02 2.331199999999999939e-02 5.948059999999999459e-01
1.657499999999999973e+00 3.487129999999999952e-01 5.635799999999999838e-02 3.304900000000000199e-02 2.330899999999999986e-02 5.949290000000000411e-01
1.659000000000000030e+00 3.486020000000000230e-01 5.634600000000000025e-02 3.303999999999999992e-02 2.330600000000000033e-02 5.950520000000000254e-01
1.660500000000000087e+00 3.484929999999999972e-01 5.633300000000000113e-02 3.302999999999999686e-02 2.330300000000000080e-02 5.951739999999999808e-01
1.661999999999999922e+00 3.483829999999999982e-01 5.632100000000000301e-02 3.302100000000000174e-02 2.330000000000000127e-02 5.952969999999999651e-01
1.663499999999999979e+00 3.482729999999999992e-01 5.630799999999999694e-02 3.301099999999999868e-02 2.329699999999999827e-02 5.954190000000000316e-01
1.665000000000000036e+00 3.481639999999999735e-01 5.629599999999999882e-02 3.300100000000000255e-02 2.329399999999999873e-02 5.955399999999999583e-01
1.666500000000000092e+00 3.480550000000000033e-01 5.628299999999999970e-02 3.299200000000000049e-02 2.329099999999999920e-02 5.956620000000000248e-01
1.667999999999999927e+00 3.479459999999999775e-01 5.627100000000000157e-02 3.298199999999999743e-02 2.328799999999999967e-02 5.957839999999999803e-01
1.669499999999999984e+00 3.478370000000000073e-01 5.625800000000000245e-02 3.297300000000000231e-02 2.328500000000000014e-02 5.959050000000000180e-01
1.671000000000000041e+00 3.477290000000000103e-01 5.624599999999999739e-02 3.296299999999999925e-02 2.328200000000000061e-02 5.960259999999999447e-01
1.672500000000000098e+00 3.476199999999999846e-01 5.623299999999999826e-02 3.295399999999999718e-02 2.327900000000000108e-02 5.961469999999999825e-01
1.673999999999999932e+00 3.475119999999999876e-01 5.622100000000000014e-02 3.294500000000000206e-02 2.327600000000000155e-02 5.962669999999999915e-01
1.675499999999999989e+00 3.474039999999999906e-01 5.620800000000000102e-02 3.293499999999999900e-02 2.327299999999999855e-02 5.963880000000000292e-01
1.677000000000000046e+00 3.472959999999999936e-01 5.619600000000000289e-02 3.292599999999999694e-02 2.326999999999999902e-02 5.965080000000000382e-01
1.678500000000000103e+00 3.471879999999999966e-01 5.618299999999999683e-02 3.291600000000000081e-02 2.326699999999999949e-02 5.966280000000000472e-01
1.679999999999999938e+00 3.470809999999999729e-01 5.617099999999999871e-02 3.290699999999999875e-02 2.326399999999999996e-02 5.967479999999999452e-01
1.681499999999999995e+00 3.469740000000000046e-01 5.615900000000000059e-02 3.289700000000000263e-02 2.326100000000000043e-02 5.968679999999999541e-01
1.683000000000000052e+00 3.468660000000000077e-01 5.614600000000000146e-02 3.288800000000000057e-02 2.325800000000000090e-02 5.969870000000000454e-01
1.684500000000000108e+00 3.467589999999999839e-01 5.613400000000000334e-02 3.287899999999999850e-02 2.325500000000000136e-02 5.971070000000000544e-01
1.685999999999999943e+00 3.466529999999999889e-01 5.612199999999999828e-02 3.286900000000000238e-02 2.325199999999999836e-02 5.972260000000000346e-01
1.687500000000000000e+00 3.465460000000000207e-01 5.610899999999999915e-02 3.286000000000000032e-02 2.324899999999999883e-02 5.973450000000000149e-01
1.689000000000000057e+00 3.464400000000000257e-01 5.609700000000000103e-02 3.285099999999999826e-02 2.324599999999999930e-02 5.974629999999999663e-01
1.690499999999999892e+00 3.463330000000000020e-01 5.608500000000000291e-02 3.284100000000000213e-02 2.324299999999999977e-02 5.975819999999999466e-01
1.691999999999999948e+00 3.462270000000000070e-01 5.607299999999999784e-02 3.283200000000000007e-02 2.324100000000000124e-02 5.977000000000000091e-01
1.693500000000000005e+00 3.461210000000000120e-01 5.605999999999999872e-02 3.282299999999999801e-02 2.323800000000000171e-02 5.978179999999999605e-01
1.695000000000000062e+00 3.460159999999999902e-01 5.604800000000000060e-02 3.281300000000000189e-02 2.323499999999999871e-02 5.979360000000000230e-01
1.696499999999999897e+00 3.459099999999999953e-01 5.603600000000000247e-02 3.280399999999999983e-02 2.323199999999999918e-02 5.980539999999999745e-01
1.697999999999999954e+00 3.458049999999999735e-01 5.602399999999999741e-02 3.279499999999999776e-02 2.322899999999999965e-02 5.981720000000000370e-01
1.699500000000000011e+00 3.457000000000000073e-01 5.601099999999999829e-02 3.278600000000000264e-02 2.322600000000000012e-02 5.982889999999999597e-01
1.701000000000000068e+00 3.455949999999999855e-01 5.599900000000000017e-02 3.277599999999999958e-02 2.322300000000000059e-02 5.984059999999999935e-01
1.702499999999999902e+00 3.454900000000000193e-01 5.598700000000000204e-02 3.276699999999999752e-02 2.322000000000000106e-02 5.985230000000000272e-01
1.703999999999999959e+00 3.453849999999999976e-01 5.597499999999999698e-02 3.275800000000000239e-02 2.321700000000000153e-02 5.986399999999999499e-01
1.705500000000000016e+00 3.452810000000000046e-01 5.596299999999999886e-02 3.274900000000000033e-02 2.321399999999999852e-02 5.987569999999999837e-01
1.707000000000000073e+00 3.451759999999999828e-01 5.595100000000000073e-02 3.273999999999999827e-02 2.321099999999999899e-02 5.988729999999999887e-01
1.708499999999999908e+00 3.450719999999999898e-01 5.593800000000000161e-02 3.273000000000000215e-02 2.320799999999999946e-02 5.989889999999999937e-01
1.709999999999999964e+00 3.449679999999999969e-01 5.592599999999999655e-02 3.272100000000000009e-02 2.320499999999999993e-02 5.991049999999999986e-01
1.711500000000000021e+00 3.448649999999999771e-01 5.591399999999999842e-02 3.271199999999999802e-02 2.320200000000000040e-02 5.992210000000000036e-01
1.713000000000000078e+00 3.447609999999999841e-01 5.590200000000000030e-02 3.270300000000000290e-02 2.319900000000000087e-02 5.993370000000000086e-01
1.714499999999999913e+00 3.446569999999999911e-01 5.589000000000000218e-02 3.269400000000000084e-02 2.319600000000000134e-02 5.994519999999999849e-01
1.715999999999999970e+00 3.445540000000000269e-01 5.587799999999999712e-02 3.268499999999999878e-02 2.319299999999999834e-02 5.995679999999999898e-01
1.717500000000000027e+00 3.444510000000000072e-01 5.586599999999999899e-02 3.267599999999999671e-02 2.319099999999999981e-02 5.996829999999999661e-01
1.719000000000000083e+00 3.443479999999999874e-01 5.585400000000000087e-02 3.266600000000000059e-02 2.318800000000000028e-02 5.997980000000000533e-01
1.720499999999999918e+00 3.442450000000000232e-01 5.584200000000000275e-02 3.265699999999999853e-02 2.318500000000000075e-02 5.999130000000000296e-01
1.721999999999999975e+00 3.441429999999999767e-01 5.582999999999999768e-02 3.264800000000000341e-02 2.318200000000000122e-02 6.000269999999999770e-01
1.723500000000000032e+00 3.440400000000000125e-01 5.581799999999999956e-02 3.263900000000000134e-02 2.317900000000000169e-02 6.001419999999999533e-01
1.725000000000000089e+00 3.439380000000000215e-01 5.580600000000000144e-02 3.262999999999999928e-02 2.317599999999999869e-02 6.002560000000000118e-01
1.726499999999999924e+00 3.438359999999999750e-01 5.579400000000000331e-02 3.262099999999999722e-02 2.317299999999999915e-02 6.003699999999999593e-01
1.727999999999999980e+00 3.437339999999999840e-01 5.578199999999999825e-02 3.261200000000000210e-02 2.316999999999999962e-02 6.004840000000000177e-01
1.729500000000000037e+00 3.436319999999999930e-01 5.577000000000000013e-02 3.260300000000000004e-02 2.316700000000000009e-02 6.005970000000000475e-01
1.731000000000000094e+00 3.435309999999999753e-01 5.575800000000000201e-02 3.259399999999999797e-02 2.316400000000000056e-02 6.007109999999999950e-01
1.732499999999999929e+00 3.434289999999999843e-01 5.574599999999999694e-02 3.258500000000000285e-02 2.316100000000000103e-02 6.008240000000000247e-01
1.733999999999999986e+00 3.433280000000000221e-01 5.573499999999999982e-02 3.257600000000000079e-02 2.315899999999999903e-02 6.009370000000000545e-01
1.735500000000000043e+00 3.432270000000000043e-01 5.572300000000000170e-02 3.256699999999999873e-02 2.315599999999999950e-02 6.010499999999999732e-01
1.737000000000000099e+00 3.431259999999999866e-01 5.571099999999999663e-02 3.255799999999999667e-02 2.315299999999999997e-02 6.011630000000000029e-01
1.738499999999999934e+00 3.430250000000000243e-01 5.569899999999999851e-02 3.254900000000000154e-02 2.315000000000000044e-02 6.012760000000000327e-01
1.739999999999999991e+00 3.429249999999999798e-01 5.568700000000000039e-02 3.253999999999999948e-02 2.314700000000000091e-02 6.013880000000000337e-01
1.741500000000000048e+00 3.428240000000000176e-01 5.567500000000000226e-02 3.253099999999999742e-02 2.314400000000000138e-02 6.015000000000000346e-01
1.743000000000000105e+00 3.427239999999999731e-01 5.566399999999999820e-02 3.252200000000000230e-02 2.314099999999999838e-02 6.016120000000000356e-01
1.744499999999999940e+00 3.426239999999999841e-01 5.565200000000000008e-02 3.251300000000000023e-02 2.313799999999999885e-02 6.017240000000000366e-01
1.745999999999999996e+00 3.425239999999999951e-01 5.564000000000000196e-02 3.250499999999999917e-02 2.313499999999999931e-02 6.018360000000000376e-01
1.747500000000000053e+00 3.424240000000000061e-01 5.562799999999999689e-02 3.249599999999999711e-02 2.313300000000000078e-02 6.019480000000000386e-01
1.749000000000000110e+00 3.423249999999999904e-01 5.561599999999999877e-02 3.248700000000000199e-02 2.313000000000000125e-02 6.020590000000000108e-01
1.750499999999999945e+00 3.422250000000000014e-01 5.560500000000000165e-02 3.247799999999999992e-02 2.312700000000000172e-02 6.021699999999999831e-01
1.752000000000000002e+00 3.421259999999999857e-01 5.559299999999999659e-02 3.246899999999999786e-02 2.312399999999999872e-02 6.022809999999999553e-01
1.753500000000000059e+00 3.420270000000000254e-01 5.558099999999999846e-02 3.246000000000000274e-02 2.312099999999999919e-02 6.023920000000000385e-01
1.754999999999999893e+00 3.419280000000000097e-01 5.557000000000000134e-02 3.245100000000000068e-02 2.311799999999999966e-02 6.025030000000000108e-01
1.756499999999999950e+00 3.418289999999999940e-01 5.555800000000000322e-02 3.244299999999999962e-02 2.311500000000000013e-02 6.026129999999999542e-01
1.758000000000000007e+00 3.417299999999999782e-01 5.554599999999999815e-02 3.243399999999999755e-02 2.311200000000000060e-02 6.027240000000000375e-01
1.759500000000000064e+00 3.416319999999999912e-01 5.553500000000000103e-02 3.242500000000000243e-02 2.310999999999999860e-02 6.028339999999999810e-01
1.760999999999999899e+00 3.415329999999999755e-01 5.552300000000000291e-02 3.241600000000000037e-02 2.310699999999999907e-02 6.029440000000000355e-01
1.762499999999999956e+00 3.414349999999999885e-01 5.551099999999999784e-02 3.240699999999999831e-02 2.310399999999999954e-02 6.030539999999999790e-01
1.764000000000000012e+00 3.413370000000000015e-01 5.550000000000000072e-02 3.239899999999999725e-02 2.310100000000000001e-02 6.031630000000000047e-01
1.765500000000000069e+00 3.412390000000000145e-01 5.548800000000000260e-02 3.239000000000000212e-02 2.309800000000000048e-02 6.032729999999999482e-01
1.766999999999999904e+00 3.411420000000000008e-01 5.547599999999999754e-02 3.238100000000000006e-02 2.309500000000000094e-02 6.033819999999999739e-01
1.768499999999999961e+00 3.410440000000000138e-01 5.546500000000000041e-02 3.237199999999999800e-02 2.309200000000000141e-02 6.034909999999999997e-01
1.770000000000000018e+00 3.409470000000000001e-01 5.545300000000000229e-02 3.236399999999999694e-02 2.308999999999999941e-02 6.036000000000000254e-01
1.771500000000000075e+00 3.408490000000000131e-01 5.544199999999999823e-02 3.235500000000000181e-02 2.308699999999999988e-02 6.037090000000000511e-01
1.772999999999999909e+00 3.407519999999999993e-01 5.543000000000000010e-02 3.234599999999999975e-02 2.308400000000000035e-02 6.038170000000000481e-01
1.774499999999999966e+00 3.406549999999999856e-01 5.541900000000000298e-02 3.233799999999999869e-02 2.308100000000000082e-02 6.039259999999999629e-01
1.776000000000000023e+00 3.405590000000000006e-01 5.540699999999999792e-02 3.232899999999999663e-02 2.307800000000000129e-02 6.040339999999999598e-01
1.777500000000000080e+00 3.404619999999999869e-01 5.539600000000000080e-02 3.232000000000000151e-02 2.307499999999999829e-02 6.041419999999999568e-01
1.778999999999999915e+00 3.403660000000000019e-01 5.538400000000000267e-02 3.231200000000000044e-02 2.307299999999999976e-02 6.042499999999999538e-01
1.780499999999999972e+00 3.402689999999999881e-01 5.537299999999999861e-02 3.230299999999999838e-02 2.307000000000000023e-02 6.043579999999999508e-01
1.782000000000000028e+00 3.401730000000000032e-01 5.536100000000000049e-02 3.229400000000000326e-02 2.306700000000000070e-02 6.044659999999999478e-01
1.783500000000000085e+00 3.400770000000000182e-01 5.535000000000000336e-02 3.228600000000000220e-02 2.306400000000000117e-02 6.045730000000000270e-01
1.784999999999999920e+00 3.399809999999999777e-01 5.533799999999999830e-02 3.227700000000000014e-02 2.306100000000000164e-02 6.046799999999999953e-01
1.786499999999999977e+00 3.398860000000000214e-01 5.532700000000000118e-02 3.226799999999999807e-02 2.305799999999999864e-02 6.047879999999999923e-01
1.788000000000000034e+00 3.397899999999999809e-01 5.531500000000000306e-02 3.225999999999999701e-02 2.305600000000000011e-02 6.048940000000000428e-01
1.789500000000000091e+00 3.396950000000000247e-01 5.530399999999999899e-02 3.225100000000000189e-02 2.305300000000000057e-02 6.050010000000000110e-01
1.790999999999999925e+00 3.395989999999999842e-01 5.529300000000000187e-02 3.224300000000000083e-02 2.305000000000000104e-02 6.051079999999999792e-01
1.792499999999999982e+00 3.395039999999999725e-01 5.528099999999999681e-02 3.223399999999999876e-02 2.304700000000000151e-02 6.052140000000000297e-01
1.794000000000000039e+00 3.394090000000000162e-01 5.526999999999999968e-02 3.222599999999999770e-02 2.304399999999999851e-02 6.053209999999999980e-01
1.795500000000000096e+00 3.393149999999999777e-01 5.525900000000000256e-02 3.221700000000000258e-02 2.304099999999999898e-02 6.054270000000000485e-01
1.796999999999999931e+00 3.392200000000000215e-01 5.524699999999999750e-02 3.220900000000000152e-02 2.303900000000000045e-02 6.055329999999999879e-01
1.798499999999999988e+00 3.391250000000000098e-01 5.523600000000000038e-02 3.219999999999999946e-02 2.303600000000000092e-02 6.056390000000000384e-01
1.800000000000000044e+00 3.390310000000000268e-01 5.522500000000000325e-02 3.219199999999999839e-02 2.303300000000000139e-02 6.057439999999999491e-01
1.801500000000000101e+00 3.389369999999999883e-01 5.521299999999999819e-02 3.218300000000000327e-02 2.302999999999999839e-02 6.058499999999999996e-01
1.802999999999999936e+00 3.388430000000000053e-01 5.520200000000000107e-02 3.217500000000000221e-02 2.302699999999999886e-02 6.059550000000000214e-01
1.804499999999999993e+00 3.387490000000000223e-01 5.519099999999999701e-02 3.216600000000000015e-02 2.302500000000000033e-02 6.060600000000000431e-01
1.806000000000000050e+00 3.386549999999999838e-01 5.517899999999999888e-02 3.215799999999999909e-02 2.302200000000000080e-02 6.061649999999999539e-01
1.807500000000000107e+00 3.385619999999999741e-01 5.516800000000000176e-02 3.214899999999999702e-02 2.301900000000000127e-02 6.062699999999999756e-01
1.808999999999999941e+00 3.384679999999999911e-01 5.515699999999999770e-02 3.214100000000000290e-02 2.301599999999999827e-02 6.063749999999999973e-01
1.810499999999999998e+00 3.383749999999999813e-01 5.514600000000000057e-02 3.213200000000000084e-02 2.301299999999999873e-02 6.064789999999999903e-01
1.812000000000000055e+00 3.382820000000000271e-01 5.513500000000000345e-02 3.212399999999999978e-02 2.301100000000000020e-02 6.065840000000000121e-01
1.813499999999999890e+00 3.381890000000000174e-01 5.512299999999999839e-02 3.211499999999999772e-02 2.300800000000000067e-02 6.066880000000000051e-01
1.814999999999999947e+00 3.380960000000000076e-01 5.511200000000000127e-02 3.210699999999999665e-02 2.300500000000000114e-02 6.067919999999999980e-01
1.816500000000000004e+00 3.380029999999999979e-01 5.510099999999999720e-02 3.209900000000000253e-02 2.300200000000000161e-02 6.068959999999999910e-01
1.818000000000000060e+00 3.379110000000000169e-01 5.509000000000000008e-02 3.209000000000000047e-02 2.299999999999999961e-02 6.069999999999999840e-01
1.819499999999999895e+00 3.378180000000000072e-01 5.507900000000000296e-02 3.208199999999999941e-02 2.299700000000000008e-02 6.071029999999999482e-01
1.820999999999999952e+00 3.377260000000000262e-01 5.506799999999999889e-02 3.207399999999999834e-02 2.299400000000000055e-02 6.072070000000000523e-01
1.822500000000000009e+00 3.376339999999999897e-01 5.505600000000000077e-02 3.206500000000000322e-02 2.299100000000000102e-02 6.073100000000000165e-01
1.824000000000000066e+00 3.375420000000000087e-01 5.504499999999999671e-02 3.205700000000000216e-02 2.298800000000000149e-02 6.074129999999999807e-01
1.825499999999999901e+00 3.374500000000000277e-01 5.503399999999999959e-02 3.204900000000000110e-02 2.298599999999999949e-02 6.075159999999999449e-01
1.826999999999999957e+00 3.373579999999999912e-01 5.502300000000000246e-02 3.203999999999999904e-02 2.298299999999999996e-02 6.076190000000000202e-01
1.828500000000000014e+00 3.372669999999999835e-01 5.501199999999999840e-02 3.203199999999999797e-02 2.298000000000000043e-02 6.077209999999999557e-01
1.830000000000000071e+00 3.371750000000000025e-01 5.500100000000000128e-02 3.202399999999999691e-02 2.297700000000000090e-02 6.078240000000000309e-01
1.831499999999999906e+00 3.370839999999999947e-01 5.498999999999999722e-02 3.201500000000000179e-02 2.297499999999999890e-02 6.079259999999999664e-01
1.832999999999999963e+00 3.369929999999999870e-01 5.497900000000000009e-02 3.200700000000000073e-02 2.297199999999999936e-02 6.080280000000000129e-01
1.834500000000000020e+00 3.369019999999999793e-01 5.496800000000000297e-02 3.199899999999999967e-02 2.296899999999999983e-02 6.081299999999999484e-01
1.836000000000000076e+00 3.368110000000000270e-01 5.495699999999999891e-02 3.199099999999999860e-02 2.296600000000000030e-02 6.082319999999999949e-01
1.837499999999999911e+00 3.367200000000000193e-01 5.494600000000000178e-02 3.198199999999999654e-02 2.296399999999999830e-02 6.083340000000000414e-01
1.838999999999999968e+00 3.366299999999999848e-01 5.493499999999999772e-02 3.197400000000000242e-02 2.296099999999999877e-02 6.084359999999999769e-01
1.840500000000000025e+00 3.365389999999999771e-01 5.492400000000000060e-02 3.196600000000000136e-02 2.295799999999999924e-02 6.085369999999999946e-01
1.842000000000000082e+00 3.364489999999999981e-01 5.491299999999999654e-02 3.195800000000000030e-02 2.295499999999999971e-02 6.086380000000000123e-01
1.843499999999999917e+00 3.363590000000000191e-01 5.490199999999999941e-02 3.194899999999999823e-02 2.295300000000000118e-02 6.087390000000000301e-01
1.844999999999999973e+00 3.362689999999999846e-01 5.489100000000000229e-02 3.194099999999999717e-02 2.295000000000000165e-02 6.088400000000000478e-01
1.846500000000000030e+00 3.361790000000000056e-01 5.487999999999999823e-02 3.193300000000000305e-02 2.294699999999999865e-02 6.089409999999999545e-01
1.848000000000000087e+00 3.360890000000000266e-01 5.486900000000000110e-02 3.192500000000000199e-02 2.294399999999999912e-02 6.090419999999999723e-01
1.849499999999999922e+00 3.359989999999999921e-01 5.485799999999999704e-02 3.191700000000000093e-02 2.294200000000000059e-02 6.091419999999999613e-01
1.850999999999999979e+00 3.359099999999999864e-01 5.484699999999999992e-02 3.190799999999999886e-02 2.293900000000000106e-02 6.092429999999999790e-01
1.852500000000000036e+00 3.358209999999999806e-01 5.483699999999999686e-02 3.189999999999999780e-02 2.293600000000000153e-02 6.093429999999999680e-01
1.854000000000000092e+00 3.357310000000000016e-01 5.482599999999999973e-02 3.189199999999999674e-02 2.293399999999999953e-02 6.094429999999999570e-01
1.855499999999999927e+00 3.356419999999999959e-01 5.481500000000000261e-02 3.188400000000000262e-02 2.293099999999999999e-02 6.095429999999999460e-01
1.856999999999999984e+00 3.355529999999999902e-01 5.480399999999999855e-02 3.187600000000000156e-02 2.292800000000000046e-02 6.096420000000000172e-01
1.858500000000000041e+00 3.354650000000000132e-01 5.479300000000000143e-02 3.186800000000000049e-02 2.292500000000000093e-02 6.097420000000000062e-01
1.860000000000000098e+00 3.353760000000000074e-01 5.478199999999999736e-02 3.185999999999999943e-02 2.292299999999999893e-02 6.098419999999999952e-01
1.861499999999999932e+00 3.352879999999999749e-01 5.477200000000000124e-02 3.185199999999999837e-02 2.291999999999999940e-02 6.099409999999999554e-01
1.862999999999999989e+00 3.351990000000000247e-01 5.476099999999999718e-02 3.184399999999999731e-02 2.291699999999999987e-02 6.100400000000000267e-01
1.864500000000000046e+00 3.351109999999999922e-01 5.475000000000000006e-02 3.183500000000000218e-02 2.291500000000000134e-02 6.101389999999999869e-01
1.866000000000000103e+00 3.350230000000000152e-01 5.473900000000000293e-02 3.182700000000000112e-02 2.291199999999999834e-02 6.102379999999999471e-01
1.867499999999999938e+00 3.349349999999999827e-01 5.472799999999999887e-02 3.181900000000000006e-02 2.290899999999999881e-02 6.103370000000000184e-01
1.868999999999999995e+00 3.348470000000000057e-01 5.471800000000000275e-02 3.181099999999999900e-02 2.290599999999999928e-02 6.104349999999999499e-01
1.870500000000000052e+00 3.347589999999999733e-01 5.470699999999999869e-02 3.180299999999999794e-02 2.290400000000000075e-02 6.105340000000000211e-01
1.872000000000000108e+00 3.346720000000000250e-01 5.469600000000000156e-02 3.179499999999999688e-02 2.290100000000000122e-02 6.106319999999999526e-01
1.873499999999999943e+00 3.345839999999999925e-01 5.468599999999999850e-02 3.178700000000000275e-02 2.289800000000000169e-02 6.107299999999999951e-01
1.875000000000000000e+00 3.344969999999999888e-01 5.467500000000000138e-02 3.177900000000000169e-02 2.289599999999999969e-02 6.108280000000000376e-01
1.876500000000000057e+00 3.344099999999999850e-01 5.466399999999999731e-02 3.177100000000000063e-02 2.289300000000000015e-02 6.109259999999999691e-01
1.877999999999999892e+00 3.343229999999999813e-01 5.465300000000000019e-02 3.176299999999999957e-02 2.289000000000000062e-02 6.110240000000000116e-01
1.879499999999999948e+00 3.342359999999999776e-01 5.464299999999999713e-02 3.175499999999999851e-02 2.288799999999999862e-02 6.111210000000000253e-01
1.881000000000000005e+00 3.341489999999999738e-01 5.463200000000000001e-02 3.174699999999999744e-02 2.288499999999999909e-02 6.112189999999999568e-01
1.882500000000000062e+00 3.340629999999999988e-01 5.462199999999999694e-02 3.173900000000000332e-02 2.288199999999999956e-02 6.113159999999999705e-01
1.883999999999999897e+00 3.339759999999999951e-01 5.461099999999999982e-02 3.173100000000000226e-02 2.287900000000000003e-02 6.114129999999999843e-01
1.885499999999999954e+00 3.338900000000000201e-01 5.460000000000000270e-02 3.172400000000000220e-02 2.287700000000000150e-02 6.115099999999999980e-01
1.887000000000000011e+00 3.338030000000000164e-01 5.458999999999999964e-02 3.171600000000000114e-02 2.287399999999999850e-02 6.116070000000000118e-01
1.888500000000000068e+00 3.337169999999999859e-01 5.457900000000000251e-02 3.170800000000000007e-02 2.287099999999999897e-02 6.117040000000000255e-01
1.889999999999999902e+00 3.336310000000000109e-01 5.456899999999999945e-02 3.169999999999999901e-02 2.286900000000000044e-02 6.118000000000000105e-01
1.891499999999999959e+00 3.335449999999999804e-01 5.455800000000000233e-02 3.169199999999999795e-02 2.286600000000000091e-02 6.118970000000000242e-01
1.893000000000000016e+00 3.334599999999999786e-01 5.454699999999999827e-02 3.168399999999999689e-02 2.286300000000000138e-02 6.119930000000000092e-01
1.894500000000000073e+00 3.333740000000000037e-01 5.453700000000000214e-02 3.167600000000000277e-02 2.286099999999999938e-02 6.120889999999999942e-01
1.895999999999999908e+00 3.332890000000000019e-01 5.452599999999999808e-02 3.166800000000000170e-02 2.285799999999999985e-02 6.121849999999999792e-01
1.897499999999999964e+00 3.332030000000000269e-01 5.451600000000000196e-02 3.166000000000000064e-02 2.285500000000000032e-02 6.122809999999999642e-01
1.899000000000000021e+00 3.331180000000000252e-01 5.450499999999999790e-02 3.165300000000000058e-02 2.285299999999999832e-02 6.123769999999999492e-01
1.900500000000000078e+00 3.330330000000000235e-01 5.449500000000000177e-02 3.164499999999999952e-02 2.284999999999999878e-02 6.124720000000000164e-01
1.901999999999999913e+00 3.329480000000000217e-01 5.448399999999999771e-02 3.163699999999999846e-02 2.284699999999999925e-02 6.125680000000000014e-01
1.903499999999999970e+00 3.328630000000000200e-01 5.447400000000000159e-02 3.162899999999999739e-02 2.284500000000000072e-02 6.126629999999999576e-01
1.905000000000000027e+00 3.327780000000000182e-01 5.446299999999999752e-02 3.162100000000000327e-02 2.284200000000000119e-02 6.127580000000000249e-01
1.906500000000000083e+00 3.326939999999999897e-01 5.445300000000000140e-02 3.161300000000000221e-02 2.283999999999999919e-02 6.128529999999999811e-01
1.907999999999999918e+00 3.326089999999999880e-01 5.444199999999999734e-02 3.160600000000000215e-02 2.283699999999999966e-02 6.129480000000000484e-01
1.909499999999999975e+00 3.325250000000000150e-01 5.443200000000000122e-02 3.159800000000000109e-02 2.283400000000000013e-02 6.130430000000000046e-01
1.911000000000000032e+00 3.324409999999999865e-01 5.442199999999999815e-02 3.159000000000000002e-02 2.283200000000000160e-02 6.131370000000000431e-01
1.912500000000000089e+00 3.323570000000000135e-01 5.441100000000000103e-02 3.158199999999999896e-02 2.282899999999999860e-02 6.132319999999999993e-01
1.913999999999999924e+00 3.322729999999999850e-01 5.440099999999999797e-02 3.157499999999999890e-02 2.282599999999999907e-02 6.133260000000000378e-01
1.915499999999999980e+00 3.321890000000000120e-01 5.439000000000000085e-02 3.156699999999999784e-02 2.282400000000000054e-02 6.134199999999999653e-01
1.917000000000000037e+00 3.321049999999999836e-01 5.437999999999999778e-02 3.155899999999999678e-02 2.282100000000000101e-02 6.135150000000000325e-01
1.918500000000000094e+00 3.320219999999999838e-01 5.437000000000000166e-02 3.155100000000000265e-02 2.281800000000000148e-02 6.136080000000000423e-01
1.919999999999999929e+00 3.319380000000000108e-01 5.435899999999999760e-02 3.154400000000000259e-02 2.281599999999999948e-02 6.137019999999999698e-01
1.921499999999999986e+00 3.318550000000000111e-01 5.434900000000000148e-02 3.153600000000000153e-02 2.281299999999999994e-02 6.137960000000000083e-01
1.923000000000000043e+00 3.317720000000000113e-01 5.433899999999999841e-02 3.152800000000000047e-02 2.281100000000000141e-02 6.138890000000000180e-01
1.924500000000000099e+00 3.316890000000000116e-01 5.432800000000000129e-02 3.152100000000000041e-02 2.280799999999999841e-02 6.139829999999999455e-01
1.925999999999999934e+00 3.316060000000000119e-01 5.431799999999999823e-02 3.151299999999999935e-02 2.280499999999999888e-02 6.140759999999999552e-01
1.927499999999999991e+00 3.315230000000000121e-01 5.430800000000000211e-02 3.150499999999999828e-02 2.280300000000000035e-02 6.141689999999999650e-01
1.929000000000000048e+00 3.314400000000000124e-01 5.429799999999999904e-02 3.149799999999999822e-02 2.280000000000000082e-02 6.142619999999999747e-01
1.930500000000000105e+00 3.313579999999999859e-01 5.428700000000000192e-02 3.148999999999999716e-02 2.279700000000000129e-02 6.143549999999999844e-01
1.931999999999999940e+00 3.312749999999999861e-01 5.427699999999999886e-02 3.148200000000000304e-02 2.279499999999999929e-02 6.144479999999999942e-01
1.933499999999999996e+00 3.311930000000000152e-01 5.426700000000000274e-02 3.147500000000000298e-02 2.279199999999999976e-02 6.145399999999999752e-01
1.935000000000000053e+00 3.311109999999999887e-01 5.425699999999999967e-02 3.146700000000000191e-02 2.279000000000000123e-02 6.146329999999999849e-01
1.936500000000000110e+00 3.310290000000000177e-01 5.424600000000000255e-02 3.145900000000000085e-02 2.278700000000000170e-02 6.147249999999999659e-01
1.937999999999999945e+00 3.309469999999999912e-01 5.423599999999999949e-02 3.145200000000000079e-02 2.278399999999999870e-02 6.148169999999999469e-01
1.939500000000000002e+00 3.308650000000000202e-01 5.422600000000000336e-02 3.144399999999999973e-02 2.278200000000000017e-02 6.149090000000000389e-01
1.941000000000000059e+00 3.307829999999999937e-01 5.421600000000000030e-02 3.143699999999999967e-02 2.277900000000000064e-02 6.150010000000000199e-01
1.942499999999999893e+00 3.307010000000000227e-01 5.420599999999999724e-02 3.142899999999999860e-02 2.277699999999999864e-02 6.150930000000000009e-01
1.943999999999999950e+00 3.306200000000000250e-01 5.419500000000000012e-02 3.142099999999999754e-02 2.277399999999999911e-02 6.151849999999999818e-01
1.945500000000000007e+00 3.305390000000000272e-01 5.418499999999999706e-02 3.141399999999999748e-02 2.277099999999999957e-02 6.152760000000000451e-01
1.947000000000000064e+00 3.304570000000000007e-01 5.417500000000000093e-02 3.140600000000000336e-02 2.276900000000000104e-02 6.153680000000000261e-01
1.948499999999999899e+00 3.303760000000000030e-01 5.416499999999999787e-02 3.139900000000000330e-02 2.276600000000000151e-02 6.154589999999999783e-01
1.949999999999999956e+00 3.302950000000000053e-01 5.415500000000000175e-02 3.139100000000000223e-02 2.276399999999999951e-02 6.155500000000000416e-01
1.951500000000000012e+00 3.302140000000000075e-01 5.414499999999999869e-02 3.138400000000000217e-02 2.276099999999999998e-02 6.156409999999999938e-01
1.953000000000000069e+00 3.301330000000000098e-01 5.413500000000000256e-02 3.137600000000000111e-02 2.275800000000000045e-02 6.157319999999999460e-01
1.954499999999999904e+00 3.300529999999999853e-01 5.412399999999999850e-02 3.136900000000000105e-02 2.275599999999999845e-02 6.158230000000000093e-01
1.955999999999999961e+00 3.299719999999999875e-01 5.411400000000000238e-02 3.136099999999999999e-02 2.275299999999999892e-02 6.159130000000000438e-01
1.957500000000000018e+00 3.298920000000000186e-01 5.410399999999999932e-02 3.135399999999999993e-02 2.275100000000000039e-02 6.160039999999999960e-01
1.959000000000000075e+00 3.298110000000000208e-01 5.409400000000000319e-02 3.134599999999999886e-02 2.274800000000000086e-02 6.160940000000000305e-01
1.960499999999999909e+00 3.297309999999999963e-01 5.408400000000000013e-02 3.133899999999999880e-02 2.274599999999999886e-02 6.161839999999999540e-01
1.961999999999999966e+00 3.296510000000000273e-01 5.407399999999999707e-02 3.133099999999999774e-02 2.274299999999999933e-02 6.162750000000000172e-01
1.963500000000000023e+00 3.295710000000000028e-01 5.406400000000000095e-02 3.132399999999999768e-02 2.273999999999999980e-02 6.163650000000000517e-01
1.965000000000000080e+00 3.294909999999999783e-01 5.405399999999999788e-02 3.131599999999999662e-02 2.273800000000000127e-02 6.164539999999999464e-01
1.966499999999999915e+00 3.294119999999999826e-01 5.404400000000000176e-02 3.130899999999999656e-02 2.273499999999999827e-02 6.165439999999999809e-01
1.967999999999999972e+00 3.293320000000000136e-01 5.403399999999999870e-02 3.130100000000000243e-02 2.273299999999999974e-02 6.166340000000000154e-01
1.969500000000000028e+00 3.292530000000000179e-01 5.402400000000000257e-02 3.129400000000000237e-02 2.273000000000000020e-02 6.167230000000000212e-01
1.971000000000000085e+00 3.291729999999999934e-01 5.401399999999999951e-02 3.128700000000000231e-02 2.272800000000000167e-02 6.168129999999999447e-01
1.972499999999999920e+00 3.290939999999999976e-01 5.400400000000000339e-02 3.127900000000000125e-02 2.272499999999999867e-02 6.169019999999999504e-01
1.973999999999999977e+00 3.290150000000000019e-01 5.399400000000000033e-02 3.127200000000000119e-02 2.272300000000000014e-02 6.169909999999999561e-01
1.975500000000000034e+00 3.289360000000000062e-01 5.398399999999999727e-02 3.126400000000000012e-02 2.272000000000000061e-02 6.170799999999999619e-01
1.977000000000000091e+00 3.288570000000000104e-01 5.397400000000000114e-02 3.125700000000000006e-02 2.271700000000000108e-02 6.171689999999999676e-01
1.978499999999999925e+00 3.287780000000000147e-01 5.396499999999999908e-02 3.125000000000000000e-02 2.271499999999999908e-02 6.172569999999999446e-01
1.979999999999999982e+00 3.286990000000000189e-01 5.395500000000000296e-02 3.124199999999999894e-02 2.271199999999999955e-02 6.173459999999999503e-01
1.981500000000000039e+00 3.286209999999999964e-01 5.394499999999999990e-02 3.123499999999999888e-02 2.271000000000000102e-02 6.174349999999999561e-01
1.983000000000000096e+00 3.285420000000000007e-01 5.393499999999999683e-02 3.122799999999999881e-02 2.270700000000000149e-02 6.175230000000000441e-01
1.984499999999999931e+00 3.284639999999999782e-01 5.392500000000000071e-02 3.122000000000000122e-02 2.270499999999999949e-02 6.176110000000000211e-01
1.985999999999999988e+00 3.283860000000000112e-01 5.391499999999999765e-02 3.121300000000000116e-02 2.270199999999999996e-02 6.176989999999999981e-01
1.987500000000000044e+00 3.283079999999999887e-01 5.390500000000000153e-02 3.120600000000000110e-02 2.270000000000000143e-02 6.177869999999999751e-01
1.989000000000000101e+00 3.282300000000000217e-01 5.389499999999999846e-02 3.119800000000000004e-02 2.269699999999999843e-02 6.178749999999999520e-01
1.990499999999999936e+00 3.281519999999999992e-01 5.388600000000000334e-02 3.119099999999999998e-02 2.269499999999999990e-02 6.179630000000000400e-01
1.991999999999999993e+00 3.280739999999999768e-01 5.387600000000000028e-02 3.118399999999999991e-02 2.269200000000000036e-02 6.180499999999999883e-01
1.993500000000000050e+00 3.279960000000000098e-01 5.386599999999999722e-02 3.117599999999999885e-02 2.268999999999999836e-02 6.181379999999999653e-01
1.995000000000000107e+00 3.279190000000000160e-01 5.385600000000000109e-02 3.116899999999999879e-02 2.268699999999999883e-02 6.182250000000000245e-01
1.996499999999999941e+00 3.278409999999999935e-01 5.384599999999999803e-02 3.116199999999999873e-02 2.268500000000000030e-02 6.183119999999999727e-01
1.997999999999999998e+00 3.277639999999999998e-01 5.383700000000000291e-02 3.115499999999999867e-02 2.268200000000000077e-02 6.183999999999999497e-01
1.999500000000000055e+00 3.276870000000000061e-01 5.382699999999999985e-02 3.114700000000000107e-02 2.267999999999999877e-02 6.184870000000000090e-01
2.000999999999999890e+00 3.276089999999999836e-01 5.381699999999999678e-02 3.114000000000000101e-02 2.267699999999999924e-02 6.185730000000000395e-01
2.002499999999999947e+00 3.275319999999999898e-01 5.380700000000000066e-02 3.113300000000000095e-02 2.267500000000000071e-02 6.186599999999999877e-01
2.004000000000000004e+00 3.274549999999999961e-01 5.379799999999999860e-02 3.112600000000000089e-02 2.267200000000000118e-02 6.187470000000000470e-01
2.005500000000000060e+00 3.273789999999999756e-01 5.378800000000000248e-02 3.111799999999999983e-02 2.266900000000000165e-02 6.188329999999999664e-01
2.007000000000000117e+00 3.273019999999999818e-01 5.377799999999999941e-02 3.111099999999999977e-02 2.266699999999999965e-02 6.189200000000000257e-01
2.008500000000000174e+00 3.272249999999999881e-01 5.376800000000000329e-02 3.110399999999999970e-02 2.266400000000000012e-02 6.190059999999999452e-01
2.009999999999999787e+00 3.271490000000000231e-01 5.375900000000000123e-02 3.109699999999999964e-02 2.266200000000000159e-02 6.190919999999999757e-01
2.011499999999999844e+00 3.270730000000000026e-01 5.374899999999999817e-02 3.108999999999999958e-02 2.265899999999999859e-02 6.191780000000000062e-01
2.012999999999999901e+00 3.269960000000000089e-01 5.373900000000000204e-02 3.108199999999999852e-02 2.265700000000000006e-02 6.192640000000000366e-01
2.014499999999999957e+00 3.269199999999999884e-01 5.372999999999999998e-02 3.107499999999999846e-02 2.265500000000000153e-02 6.193499999999999561e-01
2.016000000000000014e+00 3.268440000000000234e-01 5.371999999999999692e-02 3.106799999999999840e-02 2.265199999999999853e-02 6.194359999999999866e-01
2.017500000000000071e+00 3.267680000000000029e-01 5.371000000000000080e-02 3.106099999999999833e-02 2.264999999999999999e-02 6.195209999999999884e-01
2.019000000000000128e+00 3.266919999999999824e-01 5.370099999999999874e-02 3.105399999999999827e-02 2.264700000000000046e-02 6.196070000000000189e-01
2.020500000000000185e+00 3.266169999999999907e-01 5.369100000000000261e-02 3.104700000000000168e-02 2.264499999999999846e-02 6.196920000000000206e-01
2.021999999999999797e+00 3.265410000000000257e-01 5.368200000000000055e-02 3.104000000000000162e-02 2.264199999999999893e-02 6.197770000000000223e-01
2.023499999999999854e+00 3.264659999999999784e-01 5.367199999999999749e-02 3.103200000000000056e-02 2.264000000000000040e-02 6.198620000000000241e-01
2.024999999999999911e+00 3.263900000000000134e-01 5.366200000000000137e-02 3.102500000000000049e-02 2.263700000000000087e-02 6.199470000000000258e-01
2.026499999999999968e+00 3.263150000000000217e-01 5.365299999999999930e-02 3.101800000000000043e-02 2.263499999999999887e-02 6.200320000000000276e-01
2.028000000000000025e+00 3.262399999999999745e-01 5.364300000000000318e-02 3.101100000000000037e-02 2.263199999999999934e-02 6.201170000000000293e-01
2.029500000000000082e+00 3.261649999999999827e-01 5.363400000000000112e-02 3.100400000000000031e-02 2.263000000000000081e-02 6.202020000000000310e-01
2.031000000000000139e+00 3.260899999999999910e-01 5.362399999999999806e-02 3.099700000000000025e-02 2.262700000000000128e-02 6.202860000000000040e-01
2.032500000000000195e+00 3.260149999999999992e-01 5.361500000000000293e-02 3.099000000000000019e-02 2.262499999999999928e-02 6.203699999999999770e-01
2.033999999999999808e+00 3.259400000000000075e-01 5.360499999999999987e-02 3.098300000000000012e-02 2.262199999999999975e-02 6.204549999999999788e-01
2.035499999999999865e+00 3.258650000000000158e-01 5.359599999999999781e-02 3.097600000000000006e-02 2.262000000000000122e-02 6.205389999999999517e-01
2.036999999999999922e+00 3.257909999999999973e-01 5.358600000000000169e-02 3.096900000000000000e-02 2.261700000000000169e-02 6.206230000000000357e-01
2.038499999999999979e+00 3.257160000000000055e-01 5.357699999999999962e-02 3.096199999999999994e-02 2.261499999999999969e-02 6.207070000000000087e-01
2.040000000000000036e+00 3.256419999999999870e-01 5.356699999999999656e-02 3.095499999999999988e-02 2.261200000000000015e-02 6.207909999999999817e-01
2.041500000000000092e+00 3.255680000000000240e-01 5.355800000000000144e-02 3.094799999999999982e-02 2.261000000000000162e-02 6.208740000000000370e-01
2.043000000000000149e+00 3.254940000000000055e-01 5.354799999999999838e-02 3.094099999999999975e-02 2.260799999999999962e-02 6.209580000000000100e-01
2.044500000000000206e+00 3.254199999999999871e-01 5.353900000000000325e-02 3.093399999999999969e-02 2.260500000000000009e-02 6.210409999999999542e-01
2.045999999999999819e+00 3.253460000000000241e-01 5.352900000000000019e-02 3.092699999999999963e-02 2.260300000000000156e-02 6.211250000000000382e-01
2.047499999999999876e+00 3.252720000000000056e-01 5.351999999999999813e-02 3.091999999999999957e-02 2.259999999999999856e-02 6.212079999999999824e-01
2.048999999999999932e+00 3.251979999999999871e-01 5.351000000000000201e-02 3.091299999999999951e-02 2.259800000000000003e-02 6.212910000000000377e-01
2.050499999999999989e+00 3.251249999999999973e-01 5.350099999999999995e-02 3.090599999999999944e-02 2.259500000000000050e-02 6.213739999999999819e-01
2.052000000000000046e+00 3.250509999999999788e-01 5.349199999999999788e-02 3.089899999999999938e-02 2.259299999999999850e-02 6.214570000000000372e-01
2.053500000000000103e+00 3.249779999999999891e-01 5.348200000000000176e-02 3.089199999999999932e-02 2.258999999999999897e-02 6.215399999999999814e-01
2.055000000000000160e+00 3.249049999999999994e-01 5.347299999999999970e-02 3.088499999999999926e-02 2.258800000000000044e-02 6.216230000000000366e-01
2.056500000000000217e+00 3.248309999999999809e-01 5.346299999999999664e-02 3.087799999999999920e-02 2.258599999999999844e-02 6.217049999999999521e-01
2.057999999999999829e+00 3.247579999999999911e-01 5.345400000000000151e-02 3.087099999999999914e-02 2.258299999999999891e-02 6.217880000000000074e-01
2.059499999999999886e+00 3.246850000000000014e-01 5.344499999999999945e-02 3.086399999999999907e-02 2.258100000000000038e-02 6.218700000000000339e-01
2.060999999999999943e+00 3.246120000000000116e-01 5.343500000000000333e-02 3.085699999999999901e-02 2.257800000000000085e-02 6.219519999999999493e-01
2.062500000000000000e+00 3.245399999999999952e-01 5.342600000000000127e-02 3.084999999999999895e-02 2.257599999999999885e-02 6.220339999999999758e-01
2.064000000000000057e+00 3.244670000000000054e-01 5.341699999999999920e-02 3.084299999999999889e-02 2.257299999999999932e-02 6.221160000000000023e-01
2.065500000000000114e+00 3.243940000000000157e-01 5.340700000000000308e-02 3.083599999999999883e-02 2.257100000000000078e-02 6.221980000000000288e-01
2.067000000000000171e+00 3.243219999999999992e-01 5.339800000000000102e-02 3.082999999999999977e-02 2.256899999999999878e-02 6.222800000000000553e-01
2.068499999999999783e+00 3.242490000000000094e-01 5.338899999999999896e-02 3.082299999999999970e-02 2.256599999999999925e-02 6.223619999999999708e-01
2.069999999999999840e+00 3.241769999999999929e-01 5.337999999999999690e-02 3.081599999999999964e-02 2.256400000000000072e-02 6.224429999999999685e-01
2.071499999999999897e+00 3.241049999999999764e-01 5.337000000000000077e-02 3.080899999999999958e-02 2.256100000000000119e-02 6.225249999999999950e-01
2.072999999999999954e+00 3.240330000000000155e-01 5.336099999999999871e-02 3.080199999999999952e-02 2.255899999999999919e-02 6.226059999999999928e-01
2.074500000000000011e+00 3.239609999999999990e-01 5.335199999999999665e-02 3.079499999999999946e-02 2.255700000000000066e-02 6.226869999999999905e-01
2.076000000000000068e+00 3.238889999999999825e-01 5.334300000000000153e-02 3.078799999999999940e-02 2.255400000000000113e-02 6.227679999999999882e-01
2.077500000000000124e+00 3.238170000000000215e-01 5.333299999999999846e-02 3.078200000000000033e-02 2.255199999999999913e-02 6.228500000000000147e-01
2.079000000000000181e+00 3.237450000000000050e-01 5.332400000000000334e-02 3.077500000000000027e-02 2.254899999999999960e-02 6.229299999999999837e-01
2.080499999999999794e+00 3.236740000000000173e-01 5.331500000000000128e-02 3.076800000000000021e-02 2.254700000000000107e-02 6.230109999999999815e-01
2.081999999999999851e+00 3.236020000000000008e-01 5.330599999999999922e-02 3.076100000000000015e-02 2.254499999999999907e-02 6.230919999999999792e-01
2.083499999999999908e+00 3.235310000000000130e-01 5.329600000000000309e-02 3.075400000000000009e-02 2.254199999999999954e-02 6.231729999999999769e-01
2.084999999999999964e+00 3.234600000000000253e-01 5.328700000000000103e-02 3.074700000000000003e-02 2.254000000000000101e-02 6.232529999999999459e-01
2.086500000000000021e+00 3.233889999999999820e-01 5.327799999999999897e-02 3.074100000000000096e-02 2.253700000000000148e-02 6.233330000000000259e-01
2.088000000000000078e+00 3.233170000000000210e-01 5.326899999999999691e-02 3.073400000000000090e-02 2.253499999999999948e-02 6.234140000000000237e-01
2.089500000000000135e+00 3.232459999999999778e-01 5.326000000000000179e-02 3.072700000000000084e-02 2.253300000000000095e-02 6.234939999999999927e-01
2.091000000000000192e+00 3.231749999999999901e-01 5.325099999999999972e-02 3.072000000000000078e-02 2.253000000000000141e-02 6.235739999999999617e-01
2.092499999999999805e+00 3.231049999999999756e-01 5.324199999999999766e-02 3.071400000000000172e-02 2.252799999999999941e-02 6.236540000000000417e-01
2.093999999999999861e+00 3.230339999999999878e-01 5.323200000000000154e-02 3.070700000000000165e-02 2.252499999999999988e-02 6.237340000000000106e-01
2.095499999999999918e+00 3.229630000000000001e-01 5.322299999999999948e-02 3.070000000000000159e-02 2.252300000000000135e-02 6.238129999999999509e-01
2.096999999999999975e+00 3.228929999999999856e-01 5.321399999999999741e-02 3.069300000000000153e-02 2.252099999999999935e-02 6.238930000000000309e-01
2.098500000000000032e+00 3.228219999999999978e-01 5.320500000000000229e-02 3.068699999999999900e-02 2.251799999999999982e-02 6.239729999999999999e-01
2.100000000000000089e+00 3.227519999999999833e-01 5.319600000000000023e-02 3.067999999999999894e-02 2.251600000000000129e-02 6.240520000000000511e-01
2.101500000000000146e+00 3.226820000000000244e-01 5.318699999999999817e-02 3.067299999999999888e-02 2.251399999999999929e-02 6.241309999999999913e-01
2.103000000000000203e+00 3.226120000000000099e-01 5.317800000000000304e-02 3.066699999999999982e-02 2.251099999999999976e-02 6.242100000000000426e-01
2.104499999999999815e+00 3.225419999999999954e-01 5.316900000000000098e-02 3.065999999999999975e-02 2.250900000000000123e-02 6.242900000000000116e-01
2.105999999999999872e+00 3.224719999999999809e-01 5.315999999999999892e-02 3.065299999999999969e-02 2.250699999999999923e-02 6.243689999999999518e-01
2.107499999999999929e+00 3.224020000000000219e-01 5.315099999999999686e-02 3.064700000000000063e-02 2.250399999999999970e-02 6.244469999999999743e-01
2.108999999999999986e+00 3.223320000000000074e-01 5.314200000000000174e-02 3.064000000000000057e-02 2.250200000000000117e-02 6.245260000000000256e-01
2.110500000000000043e+00 3.222619999999999929e-01 5.313299999999999967e-02 3.063300000000000051e-02 2.249900000000000164e-02 6.246049999999999658e-01
2.112000000000000099e+00 3.221930000000000072e-01 5.312399999999999761e-02 3.062700000000000145e-02 2.249699999999999964e-02 6.246829999999999883e-01
2.113500000000000156e+00 3.221229999999999927e-01 5.311500000000000249e-02 3.062000000000000138e-02 2.249500000000000111e-02 6.247620000000000395e-01
2.115000000000000213e+00 3.220540000000000069e-01 5.310600000000000043e-02 3.061300000000000132e-02 2.249200000000000157e-02 6.248399999999999510e-01
2.116499999999999826e+00 3.219850000000000212e-01 5.309699999999999837e-02 3.060699999999999879e-02 2.248999999999999957e-02 6.249190000000000023e-01
2.117999999999999883e+00 3.219159999999999799e-01 5.308800000000000324e-02 3.059999999999999873e-02 2.248800000000000104e-02 6.249970000000000248e-01
2.119499999999999940e+00 3.218469999999999942e-01 5.307900000000000118e-02 3.059299999999999867e-02 2.248500000000000151e-02 6.250750000000000473e-01
2.120999999999999996e+00 3.217780000000000085e-01 5.306999999999999912e-02 3.058699999999999961e-02 2.248299999999999951e-02 6.251529999999999587e-01
2.122500000000000053e+00 3.217090000000000227e-01 5.306099999999999706e-02 3.057999999999999954e-02 2.248100000000000098e-02 6.252309999999999812e-01
2.124000000000000110e+00 3.216399999999999815e-01 5.305200000000000193e-02 3.057400000000000048e-02 2.247800000000000145e-02 6.253079999999999750e-01
2.125500000000000167e+00 3.215709999999999957e-01 5.304299999999999987e-02 3.056700000000000042e-02 2.247599999999999945e-02 6.253859999999999975e-01
2.126999999999999780e+00 3.215020000000000100e-01 5.303399999999999781e-02 3.056000000000000036e-02 2.247400000000000092e-02 6.254629999999999912e-01
2.128499999999999837e+00 3.214339999999999975e-01 5.302500000000000269e-02 3.055400000000000130e-02 2.247100000000000139e-02 6.255410000000000137e-01
2.129999999999999893e+00 3.213650000000000118e-01 5.301600000000000062e-02 3.054700000000000124e-02 2.246899999999999939e-02 6.256180000000000074e-01
2.131499999999999950e+00 3.212969999999999993e-01 5.300699999999999856e-02 3.054099999999999870e-02 2.246700000000000086e-02 6.256950000000000012e-01
2.133000000000000007e+00 3.212289999999999868e-01 5.299800000000000344e-02 3.053399999999999864e-02 2.246400000000000133e-02 6.257730000000000237e-01
2.134500000000000064e+00 3.211609999999999743e-01 5.299000000000000238e-02 3.052799999999999958e-02 2.246199999999999933e-02 6.258500000000000174e-01
2.136000000000000121e+00 3.210930000000000173e-01 5.298100000000000032e-02 3.052099999999999952e-02 2.246000000000000080e-02 6.259270000000000111e-01
2.137500000000000178e+00 3.210250000000000048e-01 5.297199999999999825e-02 3.051500000000000046e-02 2.245700000000000127e-02 6.260029999999999761e-01
2.138999999999999790e+00 3.209569999999999923e-01 5.296300000000000313e-02 3.050800000000000040e-02 2.245499999999999927e-02 6.260799999999999699e-01
2.140499999999999847e+00 3.208889999999999798e-01 5.295400000000000107e-02 3.050100000000000033e-02 2.245300000000000074e-02 6.261569999999999636e-01
2.141999999999999904e+00 3.208210000000000228e-01 5.294499999999999901e-02 3.049500000000000127e-02 2.245000000000000120e-02 6.262330000000000396e-01
2.143499999999999961e+00 3.207539999999999836e-01 5.293699999999999795e-02 3.048800000000000121e-02 2.244799999999999920e-02 6.263100000000000334e-01
2.145000000000000018e+00 3.206860000000000266e-01 5.292800000000000282e-02 3.048199999999999868e-02 2.244600000000000067e-02 6.263859999999999983e-01
2.146500000000000075e+00 3.206189999999999873e-01 5.291900000000000076e-02 3.047499999999999862e-02 2.244300000000000114e-02 6.264619999999999633e-01
2.148000000000000131e+00 3.205509999999999748e-01 5.290999999999999870e-02 3.046899999999999956e-02 2.244099999999999914e-02 6.265380000000000393e-01
2.149500000000000188e+00 3.204839999999999911e-01 5.290099999999999664e-02 3.046300000000000049e-02 2.243900000000000061e-02 6.266140000000000043e-01
2.150999999999999801e+00 3.204170000000000074e-01 5.289300000000000251e-02 3.045600000000000043e-02 2.243699999999999861e-02 6.266899999999999693e-01
2.152499999999999858e+00 3.203500000000000236e-01 5.288400000000000045e-02 3.045000000000000137e-02 2.243399999999999908e-02 6.267660000000000453e-01
2.153999999999999915e+00 3.202829999999999844e-01 5.287499999999999839e-02 3.044300000000000131e-02 2.243200000000000055e-02 6.268420000000000103e-01
2.155499999999999972e+00 3.202160000000000006e-01 5.286600000000000327e-02 3.043699999999999878e-02 2.242999999999999855e-02 6.269179999999999753e-01
2.157000000000000028e+00 3.201490000000000169e-01 5.285800000000000221e-02 3.042999999999999872e-02 2.242699999999999902e-02 6.269930000000000225e-01
2.158500000000000085e+00 3.200819999999999776e-01 5.284900000000000014e-02 3.042399999999999965e-02 2.242500000000000049e-02 6.270689999999999875e-01
2.160000000000000142e+00 3.200160000000000227e-01 5.283999999999999808e-02 3.041699999999999959e-02 2.242299999999999849e-02 6.271440000000000348e-01
2.161500000000000199e+00 3.199489999999999834e-01 5.283199999999999702e-02 3.041100000000000053e-02 2.242099999999999996e-02 6.272189999999999710e-01
2.162999999999999812e+00 3.198829999999999729e-01 5.282300000000000190e-02 3.040500000000000147e-02 2.241800000000000043e-02 6.272940000000000182e-01
2.164499999999999869e+00 3.198159999999999892e-01 5.281399999999999983e-02 3.039800000000000141e-02 2.241599999999999843e-02 6.273689999999999545e-01
2.165999999999999925e+00 3.197499999999999787e-01 5.280599999999999877e-02 3.039199999999999888e-02 2.241399999999999990e-02 6.274440000000000017e-01
2.167499999999999982e+00 3.196840000000000237e-01 5.279699999999999671e-02 3.038499999999999882e-02 2.241100000000000037e-02 6.275190000000000490e-01
2.169000000000000039e+00 3.196180000000000132e-01 5.278800000000000159e-02 3.037899999999999975e-02 2.240899999999999836e-02 6.275939999999999852e-01
2.170500000000000096e+00 3.195520000000000027e-01 5.278000000000000053e-02 3.037300000000000069e-02 2.240699999999999983e-02 6.276690000000000325e-01
2.172000000000000153e+00 3.194859999999999922e-01 5.277099999999999846e-02 3.036600000000000063e-02 2.240500000000000130e-02 6.277430000000000510e-01
2.173500000000000210e+00 3.194199999999999817e-01 5.276200000000000334e-02 3.036000000000000157e-02 2.240199999999999830e-02 6.278179999999999872e-01
2.174999999999999822e+00 3.193540000000000267e-01 5.275400000000000228e-02 3.035399999999999904e-02 2.239999999999999977e-02 6.278920000000000057e-01
2.176499999999999879e+00 3.192889999999999895e-01 5.274500000000000022e-02 3.034699999999999898e-02 2.239800000000000124e-02 6.279660000000000242e-01
2.177999999999999936e+00 3.192229999999999790e-01 5.273599999999999816e-02 3.034099999999999991e-02 2.239599999999999924e-02 6.280409999999999604e-01
2.179499999999999993e+00 3.191579999999999973e-01 5.272799999999999709e-02 3.033500000000000085e-02 2.239299999999999971e-02 6.281149999999999789e-01
2.181000000000000050e+00 3.190919999999999868e-01 5.271900000000000197e-02 3.032800000000000079e-02 2.239100000000000118e-02 6.281889999999999974e-01
2.182500000000000107e+00 3.190270000000000050e-01 5.271100000000000091e-02 3.032200000000000173e-02 2.238899999999999918e-02 6.282619999999999871e-01
2.184000000000000163e+00 3.189620000000000233e-01 5.270199999999999885e-02 3.031599999999999920e-02 2.238599999999999965e-02 6.283360000000000056e-01
2.185500000000000220e+00 3.188960000000000128e-01 5.269399999999999779e-02 3.030899999999999914e-02 2.238400000000000112e-02 6.284100000000000241e-01
2.186999999999999833e+00 3.188309999999999755e-01 5.268500000000000266e-02 3.030300000000000007e-02 2.238199999999999912e-02 6.284840000000000426e-01
2.188499999999999890e+00 3.187659999999999938e-01 5.267600000000000060e-02 3.029700000000000101e-02 2.238000000000000059e-02 6.285570000000000324e-01
2.189999999999999947e+00 3.187019999999999853e-01 5.266799999999999954e-02 3.029000000000000095e-02 2.237700000000000106e-02 6.286310000000000509e-01
2.191500000000000004e+00 3.186370000000000036e-01 5.265899999999999748e-02 3.028399999999999842e-02 2.237499999999999906e-02 6.287040000000000406e-01
2.193000000000000060e+00 3.185720000000000218e-01 5.265100000000000335e-02 3.027799999999999936e-02 2.237300000000000053e-02 6.287770000000000303e-01
2.194500000000000117e+00 3.185069999999999846e-01 5.264200000000000129e-02 3.027200000000000030e-02 2.237099999999999853e-02 6.288500000000000201e-01
2.196000000000000174e+00 3.184429999999999761e-01 5.263400000000000023e-02 3.026500000000000024e-02 2.236799999999999899e-02 6.289230000000000098e-01
2.197499999999999787e+00 3.183779999999999943e-01 5.262499999999999817e-02 3.025900000000000117e-02 2.236600000000000046e-02 6.289959999999999996e-01
2.198999999999999844e+00 3.183139999999999858e-01 5.261699999999999711e-02 3.025299999999999864e-02 2.236399999999999846e-02 6.290689999999999893e-01
2.200499999999999901e+00 3.182499999999999774e-01 5.260800000000000198e-02 3.024699999999999958e-02 2.236199999999999993e-02 6.291419999999999790e-01
2.201999999999999957e+00 3.181849999999999956e-01 5.260000000000000092e-02 3.023999999999999952e-02 2.236000000000000140e-02 6.292149999999999688e-01
2.203500000000000014e+00 3.181209999999999871e-01 5.259199999999999986e-02 3.023400000000000046e-02 2.235699999999999840e-02 6.292870000000000408e-01
2.205000000000000071e+00 3.180569999999999786e-01 5.258299999999999780e-02 3.022800000000000140e-02 2.235499999999999987e-02 6.293600000000000305e-01
2.206500000000000128e+00 3.179930000000000256e-01 5.257499999999999674e-02 3.022199999999999886e-02 2.235300000000000134e-02 6.294319999999999915e-01
2.208000000000000185e+00 3.179290000000000171e-01 5.256600000000000161e-02 3.021599999999999980e-02 2.235099999999999934e-02 6.295039999999999525e-01
2.209499999999999797e+00 3.178659999999999819e-01 5.255800000000000055e-02 3.020899999999999974e-02 2.234799999999999981e-02 6.295770000000000532e-01
2.210999999999999854e+00 3.178019999999999734e-01 5.254899999999999849e-02 3.020300000000000068e-02 2.234600000000000128e-02 6.296490000000000142e-01
2.212499999999999911e+00 3.177380000000000204e-01 5.254099999999999743e-02 3.019700000000000162e-02 2.234399999999999928e-02 6.297209999999999752e-01
2.213999999999999968e+00 3.176749999999999852e-01 5.253300000000000330e-02 3.019099999999999909e-02 2.234200000000000075e-02 6.297930000000000472e-01
2.215500000000000025e+00 3.176109999999999767e-01 5.252400000000000124e-02 3.018500000000000003e-02 2.233999999999999875e-02 6.298650000000000082e-01
2.217000000000000082e+00 3.175479999999999969e-01 5.251600000000000018e-02 3.017900000000000096e-02 2.233699999999999922e-02 6.299360000000000515e-01
2.218500000000000139e+00 3.174850000000000172e-01 5.250799999999999912e-02 3.017200000000000090e-02 2.233500000000000069e-02 6.300080000000000124e-01
2.220000000000000195e+00 3.174210000000000087e-01 5.249899999999999706e-02 3.016599999999999837e-02 2.233299999999999869e-02 6.300799999999999734e-01
2.221499999999999808e+00 3.173579999999999735e-01 5.249100000000000293e-02 3.015999999999999931e-02 2.233100000000000016e-02 6.301510000000000167e-01
2.222999999999999865e+00 3.172949999999999937e-01 5.248200000000000087e-02 3.015400000000000025e-02 2.232800000000000062e-02 6.302219999999999489e-01
2.224499999999999922e+00 3.172320000000000140e-01 5.247399999999999981e-02 3.014800000000000119e-02 2.232599999999999862e-02 6.302940000000000209e-01
2.225999999999999979e+00 3.171689999999999787e-01 5.246599999999999875e-02 3.014199999999999866e-02 2.232400000000000009e-02 6.303649999999999531e-01
2.227500000000000036e+00 3.171059999999999990e-01 5.245699999999999669e-02 3.013599999999999959e-02 2.232200000000000156e-02 6.304359999999999964e-01
2.229000000000000092e+00 3.170439999999999925e-01 5.244900000000000256e-02 3.013000000000000053e-02 2.231999999999999956e-02 6.305070000000000396e-01
2.230500000000000149e+00 3.169810000000000128e-01 5.244100000000000150e-02 3.012300000000000047e-02 2.231700000000000003e-02 6.305779999999999719e-01
2.232000000000000206e+00 3.169179999999999775e-01 5.243300000000000044e-02 3.011700000000000141e-02 2.231500000000000150e-02 6.306490000000000151e-01
2.233499999999999819e+00 3.168560000000000265e-01 5.242399999999999838e-02 3.011099999999999888e-02 2.231299999999999950e-02 6.307199999999999473e-01
2.234999999999999876e+00 3.167940000000000200e-01 5.241599999999999732e-02 3.010499999999999982e-02 2.231100000000000097e-02 6.307899999999999618e-01
2.236499999999999932e+00 3.167309999999999848e-01 5.240800000000000319e-02 3.009900000000000075e-02 2.230899999999999897e-02 6.308610000000000051e-01
2.237999999999999989e+00 3.166689999999999783e-01 5.240000000000000213e-02 3.009300000000000169e-02 2.230700000000000044e-02 6.309310000000000196e-01
2.239500000000000046e+00 3.166070000000000273e-01 5.239100000000000007e-02 3.008699999999999916e-02 2.230400000000000091e-02 6.310019999999999518e-01
2.241000000000000103e+00 3.165450000000000208e-01 5.238299999999999901e-02 3.008100000000000010e-02 2.230199999999999891e-02 6.310719999999999663e-01
2.242500000000000160e+00 3.164830000000000143e-01 5.237499999999999795e-02 3.007500000000000104e-02 2.230000000000000038e-02 6.311419999999999808e-01
2.244000000000000217e+00 3.164210000000000078e-01 5.236699999999999688e-02 3.006899999999999851e-02 2.229799999999999838e-02 6.312130000000000241e-01
2.245499999999999829e+00 3.163590000000000013e-01 5.235800000000000176e-02 3.006299999999999945e-02 2.229599999999999985e-02 6.312830000000000386e-01
2.246999999999999886e+00 3.162969999999999948e-01 5.235000000000000070e-02 3.005700000000000038e-02 2.229300000000000032e-02 6.313530000000000530e-01
2.248499999999999943e+00 3.162349999999999883e-01 5.234199999999999964e-02 3.005100000000000132e-02 2.229099999999999832e-02 6.314229999999999565e-01
2.250000000000000000e+00 3.161740000000000106e-01 5.233399999999999858e-02 3.004499999999999879e-02 2.228899999999999978e-02 6.314920000000000533e-01
2.251500000000000057e+00 3.161120000000000041e-01 5.232599999999999751e-02 3.003899999999999973e-02 2.228700000000000125e-02 6.315619999999999568e-01
2.253000000000000114e+00 3.160510000000000264e-01 5.231700000000000239e-02 3.003300000000000067e-02 2.228499999999999925e-02 6.316319999999999713e-01
2.254500000000000171e+00 3.159890000000000199e-01 5.230900000000000133e-02 3.002700000000000161e-02 2.228300000000000072e-02 6.317009999999999570e-01
2.255999999999999783e+00 3.159279999999999866e-01 5.230100000000000027e-02 3.002099999999999907e-02 2.228000000000000119e-02 6.317709999999999715e-01
2.257499999999999840e+00 3.158670000000000089e-01 5.229299999999999921e-02 3.001500000000000001e-02 2.227799999999999919e-02 6.318399999999999572e-01
2.258999999999999897e+00 3.158059999999999756e-01 5.228499999999999814e-02 3.000900000000000095e-02 2.227600000000000066e-02 6.319090000000000540e-01
2.260499999999999954e+00 3.157449999999999979e-01 5.227699999999999708e-02 3.000299999999999842e-02 2.227399999999999866e-02 6.319780000000000397e-01
2.262000000000000011e+00 3.156840000000000201e-01 5.226900000000000296e-02 2.999699999999999936e-02 2.227200000000000013e-02 6.320480000000000542e-01
2.263500000000000068e+00 3.156229999999999869e-01 5.226100000000000190e-02 2.999100000000000030e-02 2.227000000000000160e-02 6.321170000000000400e-01
2.265000000000000124e+00 3.155620000000000092e-01 5.225199999999999984e-02 2.998500000000000124e-02 2.226799999999999960e-02 6.321860000000000257e-01
2.266500000000000181e+00 3.155009999999999759e-01 5.224399999999999877e-02 2.997899999999999870e-02 2.226500000000000007e-02 6.322539999999999827e-01
2.267999999999999794e+00 3.154410000000000269e-01 5.223599999999999771e-02 2.997299999999999964e-02 2.226300000000000154e-02 6.323229999999999684e-01
2.269499999999999851e+00 3.153799999999999937e-01 5.222799999999999665e-02 2.996700000000000058e-02 2.226099999999999954e-02 6.323919999999999542e-01
2.270999999999999908e+00 3.153190000000000159e-01 5.222000000000000253e-02 2.996100000000000152e-02 2.225900000000000101e-02 6.324600000000000222e-01
2.272499999999999964e+00 3.152590000000000114e-01 5.221200000000000147e-02 2.995499999999999899e-02 2.225699999999999901e-02 6.325290000000000079e-01
2.274000000000000021e+00 3.151990000000000069e-01 5.220400000000000040e-02 2.994899999999999993e-02 2.225500000000000048e-02 6.325969999999999649e-01
2.275500000000000078e+00 3.151379999999999737e-01 5.219599999999999934e-02 2.994300000000000087e-02 2.225299999999999848e-02 6.326659999999999506e-01
2.277000000000000135e+00 3.150780000000000247e-01 5.218799999999999828e-02 2.993799999999999933e-02 2.224999999999999895e-02 6.327340000000000186e-01
2.278500000000000192e+00 3.150180000000000202e-01 5.217999999999999722e-02 2.993200000000000027e-02 2.224800000000000041e-02 6.328019999999999756e-01
2.279999999999999805e+00 3.149580000000000157e-01 5.217200000000000309e-02 2.992600000000000121e-02 2.224599999999999841e-02 6.328700000000000436e-01
2.281499999999999861e+00 3.148980000000000112e-01 5.216400000000000203e-02 2.991999999999999868e-02 2.224399999999999988e-02 6.329380000000000006e-01
2.282999999999999918e+00 3.148380000000000067e-01 5.215600000000000097e-02 2.991399999999999962e-02 2.224200000000000135e-02 6.330059999999999576e-01
2.284499999999999975e+00 3.147780000000000022e-01 5.214799999999999991e-02 2.990800000000000056e-02 2.223999999999999935e-02 6.330740000000000256e-01
2.286000000000000032e+00 3.147179999999999978e-01 5.213999999999999885e-02 2.990200000000000150e-02 2.223800000000000082e-02 6.331419999999999826e-01
2.287500000000000089e+00 3.146590000000000220e-01 5.213199999999999779e-02 2.989599999999999896e-02 2.223500000000000129e-02 6.332090000000000218e-01
2.289000000000000146e+00 3.145990000000000175e-01 5.212399999999999672e-02 2.989100000000000090e-02 2.223299999999999929e-02 6.332769999999999788e-01
2.290500000000000203e+00 3.145399999999999863e-01 5.211600000000000260e-02 2.988499999999999837e-02 2.223100000000000076e-02 6.333440000000000181e-01
2.291999999999999815e+00 3.144799999999999818e-01 5.210800000000000154e-02 2.987899999999999931e-02 2.222899999999999876e-02 6.334119999999999751e-01
2.293499999999999872e+00 3.144210000000000060e-01 5.210000000000000048e-02 2.987300000000000025e-02 2.222700000000000023e-02 6.334790000000000143e-01
2.294999999999999929e+00 3.143610000000000015e-01 5.209199999999999942e-02 2.986700000000000119e-02 2.222500000000000170e-02 6.335460000000000536e-01
2.296499999999999986e+00 3.143020000000000258e-01 5.208399999999999835e-02 2.986099999999999866e-02 2.222299999999999970e-02 6.336140000000000105e-01
2.298000000000000043e+00 3.142429999999999946e-01 5.207599999999999729e-02 2.985600000000000059e-02 2.222100000000000117e-02 6.336810000000000498e-01
2.299500000000000099e+00 3.141840000000000188e-01 5.206800000000000317e-02 2.985000000000000153e-02 2.221899999999999917e-02 6.337479999999999780e-01
2.301000000000000156e+00 3.141249999999999876e-01 5.206000000000000211e-02 2.984399999999999900e-02 2.221599999999999964e-02 6.338150000000000173e-01
2.302500000000000213e+00 3.140660000000000118e-01 5.205300000000000205e-02 2.983799999999999994e-02 2.221400000000000111e-02 6.338819999999999455e-01
2.303999999999999826e+00 3.140069999999999806e-01 5.204500000000000098e-02 2.983200000000000088e-02 2.221199999999999911e-02 6.339479999999999560e-01
2.305499999999999883e+00 3.139480000000000048e-01 5.203699999999999992e-02 2.982699999999999935e-02 2.221000000000000058e-02 6.340149999999999952e-01
2.306999999999999940e+00 3.138900000000000023e-01 5.202899999999999886e-02 2.982100000000000029e-02 2.220799999999999857e-02 6.340820000000000345e-01
2.308499999999999996e+00 3.138310000000000266e-01 5.202099999999999780e-02 2.981500000000000122e-02 2.220600000000000004e-02 6.341480000000000450e-01
2.310000000000000053e+00 3.137719999999999954e-01 5.201299999999999674e-02 2.980899999999999869e-02 2.220400000000000151e-02 6.342149999999999732e-01
2.311500000000000110e+00 3.137139999999999929e-01 5.200500000000000261e-02 2.980400000000000063e-02 2.220199999999999951e-02 6.342809999999999837e-01
2.313000000000000167e+00 3.136550000000000171e-01 5.199700000000000155e-02 2.979800000000000157e-02 2.220000000000000098e-02 6.343469999999999942e-01
2.314499999999999780e+00 3.135970000000000146e-01 5.199000000000000149e-02 2.979199999999999904e-02 2.219799999999999898e-02 6.344130000000000047e-01
2.315999999999999837e+00 3.135390000000000121e-01 5.198200000000000043e-02 2.978599999999999998e-02 2.219499999999999945e-02 6.344790000000000152e-01
2.317499999999999893e+00 3.134810000000000096e-01 5.197399999999999937e-02 2.978099999999999845e-02 2.219300000000000092e-02 6.345450000000000257e-01
2.318999999999999950e+00 3.134219999999999784e-01 5.196599999999999830e-02 2.977499999999999938e-02 2.219099999999999892e-02 6.346110000000000362e-01
2.320500000000000007e+00 3.133639999999999759e-01 5.195799999999999724e-02 2.976900000000000032e-02 2.218900000000000039e-02 6.346770000000000467e-01
2.322000000000000064e+00 3.133059999999999734e-01 5.195099999999999718e-02 2.976300000000000126e-02 2.218699999999999839e-02 6.347429999999999461e-01
2.323500000000000121e+00 3.132480000000000264e-01 5.194300000000000306e-02 2.975799999999999973e-02 2.218499999999999986e-02 6.348089999999999566e-01
2.325000000000000178e+00 3.131909999999999972e-01 5.193500000000000200e-02 2.975200000000000067e-02 2.218300000000000133e-02 6.348740000000000494e-01
2.326499999999999790e+00 3.131329999999999947e-01 5.192700000000000093e-02 2.974600000000000161e-02 2.218099999999999933e-02 6.349399999999999489e-01
2.327999999999999847e+00 3.130749999999999922e-01 5.191899999999999987e-02 2.974100000000000008e-02 2.217900000000000080e-02 6.350050000000000416e-01
2.329499999999999904e+00 3.130169999999999897e-01 5.191199999999999981e-02 2.973500000000000101e-02 2.217699999999999880e-02 6.350710000000000521e-01
2.330999999999999961e+00 3.129600000000000160e-01 5.190399999999999875e-02 2.972899999999999848e-02 2.217500000000000027e-02 6.351360000000000339e-01
2.332500000000000018e+00 3.129020000000000135e-01 5.189599999999999769e-02 2.972400000000000042e-02 2.217299999999999827e-02 6.352010000000000156e-01
2.334000000000000075e+00 3.128449999999999842e-01 5.188799999999999663e-02 2.971800000000000136e-02 2.217099999999999974e-02 6.352670000000000261e-01
2.335500000000000131e+00 3.127880000000000105e-01 5.188099999999999656e-02 2.971199999999999883e-02 2.216900000000000120e-02 6.353320000000000078e-01
2.337000000000000188e+00 3.127300000000000080e-01 5.187300000000000244e-02 2.970700000000000077e-02 2.216600000000000167e-02 6.353969999999999896e-01
2.338499999999999801e+00 3.126729999999999787e-01 5.186500000000000138e-02 2.970100000000000171e-02 2.216399999999999967e-02 6.354619999999999713e-01
2.339999999999999858e+00 3.126160000000000050e-01 5.185800000000000132e-02 2.969499999999999917e-02 2.216200000000000114e-02 6.355260000000000353e-01
2.341499999999999915e+00 3.125589999999999757e-01 5.185000000000000026e-02 2.969000000000000111e-02 2.215999999999999914e-02 6.355910000000000171e-01
2.342999999999999972e+00 3.125020000000000020e-01 5.184199999999999919e-02 2.968399999999999858e-02 2.215800000000000061e-02 6.356559999999999988e-01
2.344500000000000028e+00 3.124449999999999728e-01 5.183499999999999913e-02 2.967799999999999952e-02 2.215599999999999861e-02 6.357199999999999518e-01
2.346000000000000085e+00 3.123879999999999990e-01 5.182699999999999807e-02 2.967300000000000146e-02 2.215400000000000008e-02 6.357850000000000446e-01
2.347500000000000142e+00 3.123310000000000253e-01 5.181899999999999701e-02 2.966699999999999893e-02 2.215200000000000155e-02 6.358489999999999975e-01
2.349000000000000199e+00 3.122750000000000248e-01 5.181199999999999695e-02 2.966200000000000087e-02 2.214999999999999955e-02 6.359139999999999793e-01
2.350499999999999812e+00 3.122179999999999955e-01 5.180400000000000282e-02 2.965599999999999833e-02 2.214800000000000102e-02 6.359780000000000433e-01
2.351999999999999869e+00 3.121610000000000218e-01 5.179600000000000176e-02 2.964999999999999927e-02 2.214599999999999902e-02 6.360419999999999963e-01
2.353499999999999925e+00 3.121050000000000213e-01 5.178900000000000170e-02 2.964500000000000121e-02 2.214400000000000049e-02 6.361069999999999780e-01
2.354999999999999982e+00 3.120479999999999920e-01 5.178100000000000064e-02 2.963899999999999868e-02 2.214199999999999849e-02 6.361710000000000420e-01
2.356500000000000039e+00 3.119919999999999916e-01 5.177299999999999958e-02 2.963400000000000062e-02 2.213999999999999996e-02 6.362349999999999950e-01
2.358000000000000096e+00 3.119359999999999911e-01 5.176599999999999951e-02 2.962800000000000156e-02 2.213800000000000143e-02 6.362980000000000302e-01
2.359500000000000153e+00 3.118799999999999906e-01 5.175799999999999845e-02 2.962199999999999903e-02 2.213599999999999943e-02 6.363619999999999832e-01
2.361000000000000210e+00 3.118230000000000168e-01 5.175099999999999839e-02 2.961700000000000096e-02 2.213400000000000090e-02 6.364260000000000472e-01
2.362499999999999822e+00 3.117670000000000163e-01 5.174299999999999733e-02 2.961099999999999843e-02 2.213199999999999890e-02 6.364900000000000002e-01
2.363999999999999879e+00 3.117110000000000158e-01 5.173500000000000321e-02 2.960600000000000037e-02 2.213000000000000037e-02 6.365530000000000355e-01
2.365499999999999936e+00 3.116550000000000153e-01 5.172800000000000314e-02 2.960000000000000131e-02 2.212799999999999837e-02 6.366169999999999884e-01
2.366999999999999993e+00 3.115990000000000149e-01 5.172000000000000208e-02 2.959499999999999978e-02 2.212599999999999983e-02 6.366800000000000237e-01
2.368500000000000050e+00 3.115439999999999876e-01 5.171300000000000202e-02 2.958900000000000072e-02 2.212400000000000130e-02 6.367439999999999767e-01
2.370000000000000107e+00 3.114879999999999871e-01 5.170500000000000096e-02 2.958399999999999919e-02 2.212199999999999930e-02 6.368070000000000119e-01
2.371500000000000163e+00 3.114319999999999866e-01 5.169800000000000090e-02 2.957800000000000012e-02 2.212000000000000077e-02 6.368700000000000472e-01
2.373000000000000220e+00 3.113759999999999861e-01 5.168999999999999984e-02 2.957299999999999859e-02 2.211799999999999877e-02 6.369329999999999714e-01
2.374499999999999833e+00 3.113210000000000144e-01 5.168299999999999977e-02 2.956699999999999953e-02 2.211600000000000024e-02 6.369970000000000354e-01
2.375999999999999890e+00 3.112650000000000139e-01 5.167499999999999871e-02 2.956200000000000147e-02 2.211300000000000071e-02 6.370599999999999596e-01
2.377499999999999947e+00 3.112099999999999866e-01 5.166799999999999865e-02 2.955599999999999894e-02 2.211099999999999871e-02 6.371219999999999661e-01
2.379000000000000004e+00 3.111550000000000149e-01 5.165999999999999759e-02 2.955100000000000088e-02 2.210900000000000018e-02 6.371850000000000014e-01
2.380500000000000060e+00 3.110990000000000144e-01 5.165299999999999753e-02 2.954499999999999835e-02 2.210700000000000165e-02 6.372480000000000366e-01
2.382000000000000117e+00 3.110439999999999872e-01 5.164500000000000340e-02 2.954000000000000029e-02 2.210499999999999965e-02 6.373109999999999609e-01
2.383500000000000174e+00 3.109890000000000154e-01 5.163800000000000334e-02 2.953400000000000122e-02 2.210300000000000112e-02 6.373729999999999674e-01
2.384999999999999787e+00 3.109339999999999882e-01 5.163000000000000228e-02 2.952899999999999969e-02 2.210099999999999912e-02 6.374360000000000026e-01
2.386499999999999844e+00 3.108790000000000164e-01 5.162300000000000222e-02 2.952300000000000063e-02 2.209900000000000059e-02 6.374990000000000379e-01
2.387999999999999901e+00 3.108239999999999892e-01 5.161500000000000116e-02 2.951799999999999910e-02 2.209699999999999859e-02 6.375610000000000444e-01
2.389499999999999957e+00 3.107690000000000174e-01 5.160800000000000110e-02 2.951200000000000004e-02 2.209500000000000006e-02 6.376230000000000508e-01
2.391000000000000014e+00 3.107139999999999902e-01 5.160000000000000003e-02 2.950699999999999851e-02 2.209300000000000153e-02 6.376859999999999751e-01
2.392500000000000071e+00 3.106590000000000185e-01 5.159299999999999997e-02 2.950099999999999945e-02 2.209099999999999953e-02 6.377479999999999816e-01
2.394000000000000128e+00 3.106050000000000200e-01 5.158499999999999891e-02 2.949600000000000138e-02 2.208900000000000099e-02 6.378099999999999881e-01
2.395500000000000185e+00 3.105499999999999927e-01 5.157799999999999885e-02 2.949099999999999985e-02 2.208699999999999899e-02 6.378719999999999946e-01
2.396999999999999797e+00 3.104959999999999942e-01 5.157099999999999879e-02 2.948500000000000079e-02 2.208500000000000046e-02 6.379340000000000011e-01
2.398499999999999854e+00 3.104410000000000225e-01 5.156299999999999772e-02 2.947999999999999926e-02 2.208299999999999846e-02 6.379960000000000075e-01
2.399999999999999911e+00 3.103870000000000240e-01 5.155599999999999766e-02 2.947400000000000020e-02 2.208099999999999993e-02 6.380580000000000140e-01
2.401499999999999968e+00 3.103319999999999967e-01 5.154799999999999660e-02 2.946899999999999867e-02 2.207999999999999893e-02 6.381189999999999918e-01
2.403000000000000025e+00 3.102779999999999982e-01 5.154099999999999654e-02 2.946299999999999961e-02 2.207800000000000040e-02 6.381809999999999983e-01
2.404500000000000082e+00 3.102239999999999998e-01 5.153400000000000342e-02 2.945800000000000154e-02 2.207599999999999840e-02 6.382430000000000048e-01
2.406000000000000139e+00 3.101700000000000013e-01 5.152600000000000235e-02 2.945300000000000001e-02 2.207399999999999987e-02 6.383039999999999825e-01
2.407500000000000195e+00 3.101160000000000028e-01 5.151900000000000229e-02 2.944700000000000095e-02 2.207200000000000134e-02 6.383659999999999890e-01
2.408999999999999808e+00 3.100620000000000043e-01 5.151100000000000123e-02 2.944199999999999942e-02 2.206999999999999934e-02 6.384269999999999667e-01
2.410499999999999865e+00 3.100080000000000058e-01 5.150400000000000117e-02 2.943600000000000036e-02 2.206800000000000081e-02 6.384880000000000555e-01
2.411999999999999922e+00 3.099540000000000073e-01 5.149700000000000111e-02 2.943099999999999883e-02 2.206599999999999881e-02 6.385499999999999510e-01
2.413499999999999979e+00 3.099000000000000088e-01 5.148900000000000005e-02 2.942600000000000077e-02 2.206400000000000028e-02 6.386110000000000397e-01
2.415000000000000036e+00 3.098460000000000103e-01 5.148199999999999998e-02 2.942000000000000171e-02 2.206199999999999828e-02 6.386720000000000175e-01
2.416500000000000092e+00 3.097920000000000118e-01 5.147499999999999992e-02 2.941500000000000017e-02 2.205999999999999975e-02 6.387329999999999952e-01
2.418000000000000149e+00 3.097389999999999866e-01 5.146699999999999886e-02 2.940999999999999864e-02 2.205800000000000122e-02 6.387939999999999729e-01
2.419500000000000206e+00 3.096849999999999881e-01 5.145999999999999880e-02 2.940399999999999958e-02 2.205599999999999922e-02 6.388549999999999507e-01
2.420999999999999819e+00 3.096320000000000183e-01 5.145299999999999874e-02 2.939900000000000152e-02 2.205400000000000069e-02 6.389160000000000394e-01
2.422499999999999876e+00 3.095780000000000198e-01 5.144599999999999868e-02 2.939399999999999999e-02 2.205199999999999869e-02 6.389759999999999884e-01
2.423999999999999932e+00 3.095249999999999946e-01 5.143799999999999761e-02 2.938800000000000093e-02 2.205000000000000016e-02 6.390369999999999662e-01
2.425499999999999989e+00 3.094709999999999961e-01 5.143099999999999755e-02 2.938299999999999940e-02 2.204800000000000162e-02 6.390980000000000549e-01
2.427000000000000046e+00 3.094180000000000264e-01 5.142399999999999749e-02 2.937800000000000133e-02 2.204599999999999962e-02 6.391580000000000039e-01
2.428500000000000103e+00 3.093650000000000011e-01 5.141600000000000337e-02 2.937199999999999880e-02 2.204400000000000109e-02 6.392189999999999817e-01
2.430000000000000160e+00 3.093119999999999759e-01 5.140900000000000331e-02 2.936700000000000074e-02 2.204199999999999909e-02 6.392790000000000417e-01
2.431500000000000217e+00 3.092590000000000061e-01 5.140200000000000324e-02 2.936199999999999921e-02 2.204000000000000056e-02 6.393389999999999906e-01
2.432999999999999829e+00 3.092059999999999809e-01 5.139500000000000318e-02 2.935700000000000115e-02 2.203799999999999856e-02 6.393999999999999684e-01
2.434499999999999886e+00 3.091530000000000111e-01 5.138700000000000212e-02 2.935099999999999862e-02 2.203600000000000003e-02 6.394600000000000284e-01
2.435999999999999943e+00 3.090999999999999859e-01 5.138000000000000206e-02 2.934600000000000056e-02 2.203400000000000150e-02 6.395199999999999774e-01
2.437500000000000000e+00 3.090470000000000161e-01 5.137300000000000200e-02 2.934099999999999903e-02 2.203199999999999950e-02 6.395800000000000374e-01
2.439000000000000057e+00 3.089939999999999909e-01 5.136600000000000193e-02 2.933499999999999996e-02 2.203000000000000097e-02 6.396399999999999864e-01
2.440500000000000114e+00 3.089419999999999944e-01 5.135900000000000187e-02 2.932999999999999843e-02 2.202899999999999997e-02 6.397000000000000464e-01
2.442000000000000171e+00 3.088890000000000247e-01 5.135100000000000081e-02 2.932500000000000037e-02 2.202700000000000144e-02 6.397599999999999953e-01
2.443499999999999783e+00 3.088359999999999994e-01 5.134400000000000075e-02 2.931999999999999884e-02 2.202499999999999944e-02 6.398190000000000266e-01
2.444999999999999840e+00 3.087840000000000029e-01 5.133700000000000069e-02 2.931399999999999978e-02 2.202300000000000091e-02 6.398789999999999756e-01
2.446499999999999897e+00 3.087309999999999777e-01 5.133000000000000063e-02 2.930900000000000172e-02 2.202099999999999891e-02 6.399390000000000356e-01
2.447999999999999954e+00 3.086789999999999812e-01 5.132300000000000056e-02 2.930400000000000019e-02 2.201900000000000038e-02 6.399979999999999558e-01
2.449500000000000011e+00 3.086269999999999847e-01 5.131600000000000050e-02 2.929899999999999866e-02 2.201699999999999838e-02 6.400580000000000158e-01
2.451000000000000068e+00 3.085740000000000149e-01 5.130799999999999944e-02 2.929299999999999959e-02 2.201499999999999985e-02 6.401170000000000471e-01
2.452500000000000124e+00 3.085220000000000184e-01 5.130099999999999938e-02 2.928800000000000153e-02 2.201300000000000132e-02 6.401769999999999960e-01
2.454000000000000181e+00 3.084700000000000220e-01 5.129399999999999932e-02 2.928300000000000000e-02 2.201099999999999932e-02 6.402360000000000273e-01
2.455499999999999794e+00 3.084180000000000255e-01 5.128699999999999926e-02 2.927799999999999847e-02 2.200900000000000079e-02 6.402949999999999475e-01
2.456999999999999851e+00 3.083659999999999735e-01 5.127999999999999919e-02 2.927300000000000041e-02 2.200699999999999878e-02 6.403539999999999788e-01
2.458499999999999908e+00 3.083139999999999770e-01 5.127299999999999913e-02 2.926700000000000135e-02 2.200500000000000025e-02 6.404130000000000100e-01
2.459999999999999964e+00 3.082619999999999805e-01 5.126599999999999907e-02 2.926199999999999982e-02 2.200300000000000172e-02 6.404720000000000413e-01
2.461500000000000021e+00 3.082099999999999840e-01 5.125799999999999801e-02 2.925699999999999829e-02 2.200200000000000072e-02 6.405309999999999615e-01
2.463000000000000078e+00 3.081590000000000162e-01 5.125099999999999795e-02 2.925200000000000022e-02 2.199999999999999872e-02 6.405899999999999928e-01
2.464500000000000135e+00 3.081070000000000197e-01 5.124399999999999789e-02 2.924699999999999869e-02 2.199800000000000019e-02 6.406490000000000240e-01
2.466000000000000192e+00 3.080550000000000233e-01 5.123699999999999782e-02 2.924099999999999963e-02 2.199600000000000166e-02 6.407080000000000553e-01
2.467499999999999805e+00 3.080040000000000000e-01 5.122999999999999776e-02 2.923600000000000157e-02 2.199399999999999966e-02 6.407659999999999467e-01
2.468999999999999861e+00 3.079520000000000035e-01 5.122299999999999770e-02 2.923100000000000004e-02 2.199200000000000113e-02 6.408249999999999780e-01
2.470499999999999918e+00 3.079009999999999803e-01 5.121599999999999764e-02 2.922599999999999851e-02 2.198999999999999913e-02 6.408840000000000092e-01
2.471999999999999975e+00 3.078489999999999838e-01 5.120899999999999758e-02 2.922100000000000045e-02 2.198800000000000060e-02 6.409420000000000117e-01
2.473500000000000032e+00 3.077980000000000160e-01 5.120199999999999751e-02 2.921599999999999892e-02 2.198599999999999860e-02 6.410000000000000142e-01
2.475000000000000089e+00 3.077460000000000195e-01 5.119499999999999745e-02 2.920999999999999985e-02 2.198400000000000007e-02 6.410590000000000455e-01
2.476500000000000146e+00 3.076949999999999963e-01 5.118799999999999739e-02 2.920499999999999832e-02 2.198200000000000154e-02 6.411170000000000480e-01
2.478000000000000203e+00 3.076439999999999730e-01 5.118099999999999733e-02 2.920000000000000026e-02 2.198100000000000054e-02 6.411750000000000504e-01
2.479499999999999815e+00 3.075930000000000053e-01 5.117399999999999727e-02 2.919499999999999873e-02 2.197899999999999854e-02 6.412330000000000529e-01
2.480999999999999872e+00 3.075419999999999821e-01 5.116699999999999721e-02 2.919000000000000067e-02 2.197700000000000001e-02 6.412910000000000554e-01
2.482499999999999929e+00 3.074910000000000143e-01 5.115999999999999714e-02 2.918499999999999914e-02 2.197500000000000148e-02 6.413489999999999469e-01
2.483999999999999986e+00 3.074399999999999911e-01 5.115299999999999708e-02 2.918000000000000108e-02 2.197299999999999948e-02 6.414069999999999494e-01
2.485500000000000043e+00 3.073890000000000233e-01 5.114599999999999702e-02 2.917499999999999954e-02 2.197100000000000095e-02 6.414649999999999519e-01
2.487000000000000099e+00 3.073380000000000001e-01 5.113899999999999696e-02 2.916900000000000048e-02 2.196899999999999895e-02 6.415229999999999544e-01
2.488500000000000156e+00 3.072880000000000056e-01 5.113199999999999690e-02 2.916399999999999895e-02 2.196700000000000041e-02 6.415809999999999569e-01
2.490000000000000213e+00 3.072369999999999823e-01 5.112499999999999684e-02 2.915900000000000089e-02 2.196499999999999841e-02 6.416380000000000416e-01
2.491499999999999826e+00 3.071860000000000146e-01 5.111799999999999677e-02 2.915399999999999936e-02 2.196400000000000088e-02 6.416960000000000441e-01
2.492999999999999883e+00 3.071360000000000201e-01 5.111099999999999671e-02 2.914900000000000130e-02 2.196199999999999888e-02 6.417540000000000466e-01
2.494499999999999940e+00 3.070849999999999969e-01 5.110399999999999665e-02 2.914399999999999977e-02 2.196000000000000035e-02 6.418110000000000204e-01
2.495999999999999996e+00 3.070350000000000024e-01 5.109699999999999659e-02 2.913900000000000171e-02 2.195799999999999835e-02 6.418690000000000229e-01
2.497500000000000053e+00 3.069839999999999791e-01 5.109000000000000347e-02 2.913400000000000017e-02 2.195599999999999982e-02 6.419259999999999966e-01
2.499000000000000110e+00 3.069339999999999846e-01 5.108300000000000340e-02 2.912899999999999864e-02 2.195400000000000129e-02 6.419829999999999703e-01
2.500500000000000167e+00 3.068839999999999901e-01 5.107600000000000334e-02 2.912400000000000058e-02 2.195199999999999929e-02 6.420400000000000551e-01
2.501999999999999780e+00 3.068330000000000224e-01 5.106900000000000328e-02 2.911899999999999905e-02 2.195000000000000076e-02 6.420979999999999466e-01
2.503499999999999837e+00 3.067829999999999724e-01 5.106200000000000322e-02 2.911400000000000099e-02 2.194899999999999976e-02 6.421550000000000313e-01
2.504999999999999893e+00 3.067329999999999779e-01 5.105500000000000316e-02 2.910899999999999946e-02 2.194700000000000123e-02 6.422120000000000051e-01
2.506499999999999950e+00 3.066829999999999834e-01 5.104800000000000310e-02 2.910400000000000140e-02 2.194499999999999923e-02 6.422689999999999788e-01
2.508000000000000007e+00 3.066329999999999889e-01 5.104100000000000303e-02 2.909799999999999887e-02 2.194300000000000070e-02 6.423259999999999525e-01
2.509500000000000064e+00 3.065829999999999944e-01 5.103499999999999703e-02 2.909300000000000080e-02 2.194099999999999870e-02 6.423820000000000086e-01
2.511000000000000121e+00 3.065329999999999999e-01 5.102799999999999697e-02 2.908799999999999927e-02 2.193900000000000017e-02 6.424389999999999823e-01
2.512500000000000178e+00 3.064830000000000054e-01 5.102099999999999691e-02 2.908300000000000121e-02 2.193700000000000164e-02 6.424959999999999560e-01
2.513999999999999790e+00 3.064339999999999842e-01 5.101399999999999685e-02 2.907799999999999968e-02 2.193600000000000064e-02 6.425520000000000120e-01
2.515499999999999847e+00 3.063839999999999897e-01 5.100699999999999679e-02 2.907300000000000162e-02 2.193399999999999864e-02 6.426089999999999858e-01
2.516999999999999904e+00 3.063339999999999952e-01 5.099999999999999672e-02 2.906800000000000009e-02 2.193200000000000011e-02 6.426659999999999595e-01
2.518499999999999961e+00 3.062849999999999739e-01 5.099299999999999666e-02 2.906299999999999856e-02 2.193000000000000158e-02 6.427220000000000155e-01
2.520000000000000018e+00 3.062349999999999794e-01 5.098599999999999660e-02 2.905800000000000050e-02 2.192799999999999958e-02 6.427779999999999605e-01
2.521500000000000075e+00 3.061860000000000137e-01 5.097999999999999754e-02 2.905299999999999896e-02 2.192600000000000104e-02 6.428350000000000453e-01
2.523000000000000131e+00 3.061360000000000192e-01 5.097299999999999748e-02 2.904800000000000090e-02 2.192399999999999904e-02 6.428909999999999902e-01
2.524500000000000188e+00 3.060869999999999980e-01 5.096599999999999742e-02 2.904299999999999937e-02 2.192300000000000151e-02 6.429470000000000462e-01
2.525999999999999801e+00 3.060370000000000035e-01 5.095899999999999735e-02 2.903800000000000131e-02 2.192099999999999951e-02 6.430029999999999912e-01
2.527499999999999858e+00 3.059879999999999822e-01 5.095199999999999729e-02 2.903299999999999978e-02 2.191900000000000098e-02 6.430590000000000472e-01
2.528999999999999915e+00 3.059390000000000165e-01 5.094599999999999823e-02 2.902899999999999925e-02 2.191699999999999898e-02 6.431149999999999922e-01
2.530499999999999972e+00 3.058899999999999952e-01 5.093899999999999817e-02 2.902400000000000119e-02 2.191500000000000045e-02 6.431710000000000482e-01
2.532000000000000028e+00 3.058409999999999740e-01 5.093199999999999811e-02 2.901899999999999966e-02 2.191299999999999845e-02 6.432269999999999932e-01
2.533500000000000085e+00 3.057920000000000083e-01 5.092499999999999805e-02 2.901400000000000159e-02 2.191200000000000092e-02 6.432830000000000492e-01
2.535000000000000142e+00 3.057429999999999870e-01 5.091799999999999798e-02 2.900900000000000006e-02 2.190999999999999892e-02 6.433389999999999942e-01
2.536500000000000199e+00 3.056940000000000213e-01 5.091199999999999892e-02 2.900399999999999853e-02 2.190800000000000039e-02 6.433950000000000502e-01
2.537999999999999812e+00 3.056450000000000000e-01 5.090499999999999886e-02 2.899900000000000047e-02 2.190599999999999839e-02 6.434499999999999664e-01
2.539499999999999869e+00 3.055959999999999788e-01 5.089799999999999880e-02 2.899399999999999894e-02 2.190399999999999986e-02 6.435060000000000224e-01
2.540999999999999925e+00 3.055470000000000130e-01 5.089099999999999874e-02 2.898900000000000088e-02 2.190200000000000133e-02 6.435610000000000497e-01
2.542499999999999982e+00 3.054990000000000205e-01 5.088499999999999968e-02 2.898399999999999935e-02 2.190100000000000033e-02 6.436169999999999947e-01
2.544000000000000039e+00 3.054499999999999993e-01 5.087799999999999961e-02 2.897900000000000129e-02 2.189899999999999833e-02 6.436720000000000219e-01
2.545500000000000096e+00 3.054009999999999780e-01 5.087099999999999955e-02 2.897399999999999975e-02 2.189699999999999980e-02 6.437270000000000492e-01
2.547000000000000153e+00 3.053529999999999855e-01 5.086399999999999949e-02 2.896900000000000169e-02 2.189500000000000127e-02 6.437829999999999941e-01
2.548500000000000210e+00 3.053040000000000198e-01 5.085800000000000043e-02 2.896400000000000016e-02 2.189299999999999927e-02 6.438380000000000214e-01
2.549999999999999822e+00 3.052560000000000273e-01 5.085100000000000037e-02 2.895999999999999963e-02 2.189100000000000074e-02 6.438930000000000486e-01
2.551499999999999879e+00 3.052079999999999793e-01 5.084400000000000031e-02 2.895500000000000157e-02 2.188999999999999974e-02 6.439479999999999649e-01
2.552999999999999936e+00 3.051590000000000136e-01 5.083800000000000124e-02 2.895000000000000004e-02 2.188800000000000121e-02 6.440029999999999921e-01
2.554499999999999993e+00 3.051110000000000211e-01 5.083100000000000118e-02 2.894499999999999851e-02 2.188599999999999920e-02 6.440580000000000194e-01
2.556000000000000050e+00 3.050629999999999731e-01 5.082400000000000112e-02 2.894000000000000045e-02 2.188400000000000067e-02 6.441130000000000466e-01
2.557500000000000107e+00 3.050149999999999806e-01 5.081700000000000106e-02 2.893499999999999892e-02 2.188199999999999867e-02 6.441679999999999628e-01
2.559000000000000163e+00 3.049669999999999881e-01 5.081100000000000200e-02 2.893000000000000085e-02 2.188100000000000114e-02 6.442229999999999901e-01
2.560500000000000220e+00 3.049189999999999956e-01 5.080400000000000194e-02 2.892499999999999932e-02 2.187899999999999914e-02 6.442769999999999886e-01
2.561999999999999833e+00 3.048710000000000031e-01 5.079700000000000187e-02 2.892000000000000126e-02 2.187700000000000061e-02 6.443320000000000158e-01
2.563499999999999890e+00 3.048230000000000106e-01 5.079100000000000281e-02 2.891600000000000073e-02 2.187499999999999861e-02 6.443870000000000431e-01
2.564999999999999947e+00 3.047750000000000181e-01 5.078400000000000275e-02 2.891099999999999920e-02 2.187300000000000008e-02 6.444410000000000416e-01
2.566500000000000004e+00 3.047270000000000256e-01 5.077700000000000269e-02 2.890600000000000114e-02 2.187199999999999908e-02 6.444959999999999578e-01
2.568000000000000060e+00 3.046789999999999776e-01 5.077099999999999669e-02 2.890099999999999961e-02 2.187000000000000055e-02 6.445499999999999563e-01
2.569500000000000117e+00 3.046320000000000139e-01 5.076399999999999663e-02 2.889600000000000155e-02 2.186799999999999855e-02 6.446039999999999548e-01
2.571000000000000174e+00 3.045840000000000214e-01 5.075799999999999756e-02 2.889100000000000001e-02 2.186600000000000002e-02 6.446589999999999820e-01
2.572499999999999787e+00 3.045359999999999734e-01 5.075099999999999750e-02 2.888699999999999948e-02 2.186400000000000149e-02 6.447129999999999805e-01
2.573999999999999844e+00 3.044890000000000096e-01 5.074399999999999744e-02 2.888200000000000142e-02 2.186300000000000049e-02 6.447669999999999790e-01
2.575499999999999901e+00 3.044410000000000172e-01 5.073799999999999838e-02 2.887699999999999989e-02 2.186099999999999849e-02 6.448209999999999775e-01
2.576999999999999957e+00 3.043939999999999979e-01 5.073099999999999832e-02 2.887199999999999836e-02 2.185899999999999996e-02 6.448749999999999760e-01
2.578500000000000014e+00 3.043460000000000054e-01 5.072499999999999926e-02 2.886700000000000030e-02 2.185700000000000143e-02 6.449289999999999745e-01
2.580000000000000071e+00 3.042989999999999862e-01 5.071799999999999919e-02 2.886299999999999977e-02 2.185499999999999943e-02 6.449829999999999730e-01
2.581500000000000128e+00 3.042520000000000224e-01 5.071099999999999913e-02 2.885800000000000171e-02 2.185399999999999843e-02 6.450369999999999715e-01
2.583000000000000185e+00 3.042039999999999744e-01 5.070500000000000007e-02 2.885300000000000017e-02 2.185199999999999990e-02 6.450909999999999700e-01
2.584499999999999797e+00 3.041570000000000107e-01 5.069800000000000001e-02 2.884799999999999864e-02 2.185000000000000137e-02 6.451449999999999685e-01
2.585999999999999854e+00 3.041099999999999914e-01 5.069200000000000095e-02 2.884300000000000058e-02 2.184799999999999937e-02 6.451980000000000492e-01
2.587499999999999911e+00 3.040630000000000277e-01 5.068500000000000089e-02 2.883900000000000005e-02 2.184600000000000083e-02 6.452520000000000477e-01
2.588999999999999968e+00 3.040160000000000085e-01 5.067900000000000182e-02 2.883399999999999852e-02 2.184499999999999983e-02 6.453050000000000175e-01
2.590500000000000025e+00 3.039689999999999892e-01 5.067200000000000176e-02 2.882900000000000046e-02 2.184300000000000130e-02 6.453590000000000160e-01
2.592000000000000082e+00 3.039220000000000255e-01 5.066500000000000170e-02 2.882399999999999893e-02 2.184099999999999930e-02 6.454119999999999857e-01
2.593500000000000139e+00 3.038750000000000062e-01 5.065900000000000264e-02 2.881999999999999840e-02 2.183900000000000077e-02 6.454659999999999842e-01
2.595000000000000195e+00 3.038279999999999870e-01 5.065200000000000258e-02 2.881500000000000034e-02 2.183799999999999977e-02 6.455189999999999539e-01
2.596499999999999808e+00 3.037819999999999965e-01 5.064599999999999658e-02 2.880999999999999880e-02 2.183600000000000124e-02 6.455720000000000347e-01
2.597999999999999865e+00 3.037349999999999772e-01 5.063900000000000345e-02 2.880500000000000074e-02 2.183399999999999924e-02 6.456260000000000332e-01
2.599499999999999922e+00 3.036880000000000135e-01 5.063299999999999745e-02 2.880100000000000021e-02 2.183200000000000071e-02 6.456790000000000029e-01
2.600999999999999979e+00 3.036420000000000230e-01 5.062599999999999739e-02 2.879599999999999868e-02 2.183099999999999971e-02 6.457319999999999727e-01
2.602500000000000036e+00 3.035950000000000037e-01 5.061999999999999833e-02 2.879100000000000062e-02 2.182900000000000118e-02 6.457850000000000534e-01
2.604000000000000092e+00 3.035490000000000133e-01 5.061299999999999827e-02 2.878599999999999909e-02 2.182699999999999918e-02 6.458380000000000232e-01
2.605500000000000149e+00 3.035019999999999940e-01 5.060699999999999921e-02 2.878199999999999856e-02 2.182500000000000065e-02 6.458909999999999929e-01
2.607000000000000206e+00 3.034560000000000035e-01 5.059999999999999915e-02 2.877700000000000050e-02 2.182299999999999865e-02 6.459439999999999626e-01
2.608499999999999819e+00 3.034089999999999843e-01 5.059400000000000008e-02 2.877199999999999896e-02 2.182200000000000112e-02 6.459970000000000434e-01
2.609999999999999876e+00 3.033629999999999938e-01 5.058700000000000002e-02 2.876700000000000090e-02 2.181999999999999912e-02 6.460489999999999844e-01
2.611499999999999932e+00 3.033170000000000033e-01 5.058100000000000096e-02 2.876300000000000037e-02 2.181800000000000059e-02 6.461019999999999541e-01
2.612999999999999989e+00 3.032710000000000128e-01 5.057400000000000090e-02 2.875799999999999884e-02 2.181599999999999859e-02 6.461550000000000349e-01
2.614500000000000046e+00 3.032250000000000223e-01 5.056800000000000184e-02 2.875300000000000078e-02 2.181500000000000106e-02 6.462069999999999759e-01
2.616000000000000103e+00 3.031780000000000030e-01 5.056200000000000278e-02 2.874900000000000025e-02 2.181299999999999906e-02 6.462599999999999456e-01
2.617500000000000160e+00 3.031320000000000126e-01 5.055500000000000271e-02 2.874399999999999872e-02 2.181100000000000053e-02 6.463119999999999976e-01
2.619000000000000217e+00 3.030860000000000221e-01 5.054899999999999671e-02 2.873900000000000066e-02 2.180899999999999853e-02 6.463649999999999674e-01
2.620499999999999829e+00 3.030399999999999761e-01 5.054199999999999665e-02 2.873500000000000013e-02 2.180800000000000100e-02 6.464170000000000194e-01
2.621999999999999886e+00 3.029950000000000143e-01 5.053599999999999759e-02 2.872999999999999859e-02 2.180599999999999900e-02 6.464699999999999891e-01
2.623499999999999943e+00 3.029490000000000238e-01 5.052899999999999753e-02 2.872500000000000053e-02 2.180400000000000046e-02 6.465220000000000411e-01
2.625000000000000000e+00 3.029029999999999778e-01 5.052299999999999847e-02 2.872100000000000000e-02 2.180199999999999846e-02 6.465739999999999821e-01
2.626500000000000057e+00 3.028569999999999873e-01 5.051699999999999940e-02 2.871599999999999847e-02 2.180100000000000093e-02 6.466260000000000341e-01
2.628000000000000114e+00 3.028120000000000256e-01 5.050999999999999934e-02 2.871100000000000041e-02 2.179899999999999893e-02 6.466779999999999751e-01
2.629500000000000171e+00 3.027659999999999796e-01 5.050400000000000028e-02 2.870699999999999988e-02 2.179700000000000040e-02 6.467300000000000271e-01
2.630999999999999783e+00 3.027199999999999891e-01 5.049700000000000022e-02 2.870199999999999835e-02 2.179499999999999840e-02 6.467819999999999681e-01
2.632499999999999840e+00 3.026750000000000274e-01 5.049100000000000116e-02 2.869700000000000029e-02 2.179400000000000087e-02 6.468340000000000201e-01
2.633999999999999897e+00 3.026289999999999814e-01 5.048500000000000210e-02 2.869299999999999976e-02 2.179199999999999887e-02 6.468859999999999610e-01
2.635499999999999954e+00 3.025840000000000196e-01 5.047800000000000203e-02 2.868800000000000169e-02 2.179000000000000034e-02 6.469380000000000130e-01
2.637000000000000011e+00 3.025379999999999736e-01 5.047200000000000297e-02 2.868300000000000016e-02 2.178899999999999934e-02 6.469899999999999540e-01
2.638500000000000068e+00 3.024930000000000119e-01 5.046599999999999697e-02 2.867899999999999963e-02 2.178700000000000081e-02 6.470409999999999773e-01
2.640000000000000124e+00 3.024479999999999946e-01 5.045899999999999691e-02 2.867400000000000157e-02 2.178499999999999881e-02 6.470930000000000293e-01
2.641500000000000181e+00 3.024029999999999774e-01 5.045299999999999785e-02 2.867000000000000104e-02 2.178300000000000028e-02 6.471440000000000525e-01
2.642999999999999794e+00 3.023569999999999869e-01 5.044699999999999879e-02 2.866499999999999951e-02 2.178199999999999928e-02 6.471959999999999935e-01
2.644499999999999851e+00 3.023120000000000251e-01 5.043999999999999873e-02 2.866000000000000145e-02 2.178000000000000075e-02 6.472470000000000168e-01
2.645999999999999908e+00 3.022670000000000079e-01 5.043399999999999966e-02 2.865600000000000092e-02 2.177799999999999875e-02 6.472989999999999577e-01
2.647499999999999964e+00 3.022219999999999906e-01 5.042800000000000060e-02 2.865099999999999938e-02 2.177700000000000122e-02 6.473499999999999810e-01
2.649000000000000021e+00 3.021769999999999734e-01 5.042100000000000054e-02 2.864699999999999885e-02 2.177499999999999922e-02 6.474010000000000042e-01
2.650500000000000078e+00 3.021320000000000117e-01 5.041500000000000148e-02 2.864200000000000079e-02 2.177300000000000069e-02 6.474529999999999452e-01
2.652000000000000135e+00 3.020869999999999944e-01 5.040900000000000242e-02 2.863699999999999926e-02 2.177099999999999869e-02 6.475039999999999685e-01
2.653500000000000192e+00 3.020419999999999772e-01 5.040200000000000236e-02 2.863299999999999873e-02 2.177000000000000116e-02 6.475549999999999917e-01
2.654999999999999805e+00 3.019979999999999887e-01 5.039600000000000329e-02 2.862800000000000067e-02 2.176799999999999916e-02 6.476060000000000150e-01
2.656499999999999861e+00 3.019530000000000269e-01 5.038999999999999729e-02 2.862400000000000014e-02 2.176600000000000062e-02 6.476570000000000382e-01
2.657999999999999918e+00 3.019080000000000097e-01 5.038399999999999823e-02 2.861899999999999861e-02 2.176499999999999962e-02 6.477079999999999504e-01
2.659499999999999975e+00 3.018640000000000212e-01 5.037699999999999817e-02 2.861500000000000155e-02 2.176300000000000109e-02 6.477589999999999737e-01
2.661000000000000032e+00 3.018190000000000039e-01 5.037099999999999911e-02 2.861000000000000001e-02 2.176099999999999909e-02 6.478099999999999969e-01
2.662500000000000089e+00 3.017739999999999867e-01 5.036500000000000005e-02 2.860499999999999848e-02 2.175900000000000056e-02 6.478610000000000202e-01
2.664000000000000146e+00 3.017299999999999982e-01 5.035900000000000098e-02 2.860100000000000142e-02 2.175799999999999956e-02 6.479120000000000434e-01
2.665500000000000203e+00 3.016849999999999810e-01 5.035200000000000092e-02 2.859599999999999989e-02 2.175600000000000103e-02 6.479620000000000379e-01
2.666999999999999815e+00 3.016409999999999925e-01 5.034600000000000186e-02 2.859199999999999936e-02 2.175399999999999903e-02 6.480129999999999502e-01
2.668499999999999872e+00 3.015970000000000040e-01 5.034000000000000280e-02 2.858700000000000130e-02 2.175300000000000150e-02 6.480629999999999447e-01
2.669999999999999929e+00 3.015519999999999867e-01 5.033399999999999680e-02 2.858300000000000077e-02 2.175099999999999950e-02 6.481139999999999679e-01
2.671499999999999986e+00 3.015079999999999982e-01 5.032699999999999674e-02 2.857799999999999924e-02 2.174900000000000097e-02 6.481639999999999624e-01
2.673000000000000043e+00 3.014640000000000097e-01 5.032099999999999768e-02 2.857399999999999871e-02 2.174699999999999897e-02 6.482149999999999856e-01
2.674500000000000099e+00 3.014200000000000212e-01 5.031499999999999861e-02 2.856900000000000064e-02 2.174600000000000144e-02 6.482649999999999801e-01
2.676000000000000156e+00 3.013759999999999772e-01 5.030899999999999955e-02 2.856500000000000011e-02 2.174399999999999944e-02 6.483160000000000034e-01
2.677500000000000213e+00 3.013319999999999887e-01 5.030300000000000049e-02 2.855999999999999858e-02 2.174200000000000091e-02 6.483659999999999979e-01
2.678999999999999826e+00 3.012880000000000003e-01 5.029600000000000043e-02 2.855600000000000152e-02 2.174099999999999991e-02 6.484159999999999924e-01
2.680499999999999883e+00 3.012440000000000118e-01 5.029000000000000137e-02 2.855099999999999999e-02 2.173900000000000138e-02 6.484659999999999869e-01
2.681999999999999940e+00 3.012000000000000233e-01 5.028400000000000231e-02 2.854699999999999946e-02 2.173699999999999938e-02 6.485159999999999814e-01
2.683499999999999996e+00 3.011559999999999793e-01 5.027800000000000324e-02 2.854200000000000140e-02 2.173599999999999838e-02 6.485659999999999759e-01
2.685000000000000053e+00 3.011119999999999908e-01 5.027199999999999724e-02 2.853800000000000087e-02 2.173399999999999985e-02 6.486159999999999703e-01
2.686500000000000110e+00 3.010680000000000023e-01 5.026499999999999718e-02 2.853299999999999934e-02 2.173200000000000132e-02 6.486659999999999648e-01
2.688000000000000167e+00 3.010240000000000138e-01 5.025899999999999812e-02 2.852899999999999880e-02 2.173100000000000032e-02 6.487159999999999593e-01
2.689499999999999780e+00 3.009809999999999985e-01 5.025299999999999906e-02 2.852400000000000074e-02 2.172899999999999832e-02 6.487659999999999538e-01
2.690999999999999837e+00 3.009370000000000100e-01 5.024700000000000000e-02 2.852000000000000021e-02 2.172699999999999979e-02 6.488159999999999483e-01
2.692499999999999893e+00 3.008930000000000216e-01 5.024100000000000094e-02 2.851499999999999868e-02 2.172599999999999879e-02 6.488660000000000538e-01
2.693999999999999950e+00 3.008500000000000063e-01 5.023500000000000187e-02 2.851100000000000162e-02 2.172400000000000025e-02 6.489150000000000196e-01
2.695500000000000007e+00 3.008060000000000178e-01 5.022900000000000281e-02 2.850600000000000009e-02 2.172200000000000172e-02 6.489650000000000141e-01
2.697000000000000064e+00 3.007630000000000026e-01 5.022200000000000275e-02 2.850199999999999956e-02 2.172100000000000072e-02 6.490150000000000086e-01
2.698500000000000121e+00 3.007199999999999873e-01 5.021599999999999675e-02 2.849700000000000150e-02 2.171899999999999872e-02 6.490639999999999743e-01
2.700000000000000178e+00 3.006759999999999988e-01 5.020999999999999769e-02 2.849300000000000097e-02 2.171700000000000019e-02 6.491139999999999688e-01
2.701499999999999790e+00 3.006329999999999836e-01 5.020399999999999863e-02 2.848799999999999943e-02 2.171599999999999919e-02 6.491630000000000456e-01
2.702999999999999847e+00 3.005900000000000238e-01 5.019799999999999957e-02 2.848399999999999890e-02 2.171400000000000066e-02 6.492120000000000113e-01
2.704499999999999904e+00 3.005459999999999798e-01 5.019200000000000050e-02 2.847999999999999837e-02 2.171199999999999866e-02 6.492620000000000058e-01
2.705999999999999961e+00 3.005030000000000201e-01 5.018600000000000144e-02 2.847500000000000031e-02 2.171100000000000113e-02 6.493109999999999715e-01
2.707500000000000018e+00 3.004600000000000048e-01 5.018000000000000238e-02 2.847099999999999978e-02 2.170899999999999913e-02 6.493600000000000483e-01
2.709000000000000075e+00 3.004169999999999896e-01 5.017400000000000332e-02 2.846600000000000172e-02 2.170700000000000060e-02 6.494090000000000140e-01
2.710500000000000131e+00 3.003739999999999744e-01 5.016700000000000326e-02 2.846200000000000119e-02 2.170599999999999960e-02 6.494590000000000085e-01
2.712000000000000188e+00 3.003310000000000146e-01 5.016099999999999726e-02 2.845699999999999966e-02 2.170400000000000107e-02 6.495079999999999742e-01
2.713499999999999801e+00 3.002879999999999994e-01 5.015499999999999819e-02 2.845299999999999913e-02 2.170199999999999907e-02 6.495570000000000510e-01
2.714999999999999858e+00 3.002449999999999841e-01 5.014899999999999913e-02 2.844899999999999859e-02 2.170100000000000154e-02 6.496060000000000167e-01
2.716499999999999915e+00 3.002020000000000244e-01 5.014300000000000007e-02 2.844400000000000053e-02 2.169899999999999954e-02 6.496549999999999825e-01
2.717999999999999972e+00 3.001590000000000091e-01 5.013700000000000101e-02 2.844000000000000000e-02 2.169700000000000101e-02 6.497030000000000305e-01
2.719500000000000028e+00 3.001170000000000226e-01 5.013100000000000195e-02 2.843499999999999847e-02 2.169600000000000001e-02 6.497519999999999962e-01
2.721000000000000085e+00 3.000740000000000074e-01 5.012500000000000289e-02 2.843100000000000141e-02 2.169400000000000148e-02 6.498009999999999620e-01
2.722500000000000142e+00 3.000309999999999921e-01 5.011899999999999689e-02 2.842700000000000088e-02 2.169199999999999948e-02 6.498500000000000387e-01
2.724000000000000199e+00 2.999890000000000057e-01 5.011299999999999782e-02 2.842199999999999935e-02 2.169099999999999848e-02 6.498979999999999757e-01
2.725499999999999812e+00 2.999459999999999904e-01 5.010699999999999876e-02 2.841799999999999882e-02 2.168899999999999995e-02 6.499470000000000525e-01
2.726999999999999869e+00 2.999040000000000039e-01 5.010099999999999970e-02 2.841399999999999829e-02 2.168700000000000142e-02 6.499949999999999894e-01
2.728499999999999925e+00 2.998609999999999887e-01 5.009500000000000064e-02 2.840900000000000022e-02 2.168600000000000042e-02 6.500439999999999552e-01
2.729999999999999982e+00 2.998190000000000022e-01 5.008900000000000158e-02 2.840499999999999969e-02 2.168399999999999841e-02 6.500920000000000032e-01
2.731500000000000039e+00 2.997759999999999869e-01 5.008300000000000252e-02 2.840000000000000163e-02 2.168300000000000088e-02 6.501409999999999689e-01
2.733000000000000096e+00 2.997340000000000004e-01 5.007700000000000345e-02 2.839600000000000110e-02 2.168099999999999888e-02 6.501890000000000169e-01
2.734500000000000153e+00 2.996920000000000139e-01 5.007099999999999745e-02 2.839200000000000057e-02 2.167900000000000035e-02 6.502369999999999539e-01
2.736000000000000210e+00 2.996489999999999987e-01 5.006499999999999839e-02 2.838699999999999904e-02 2.167799999999999935e-02 6.502860000000000307e-01
2.737499999999999822e+00 2.996070000000000122e-01 5.005899999999999933e-02 2.838299999999999851e-02 2.167600000000000082e-02 6.503339999999999677e-01
2.738999999999999879e+00 2.995650000000000257e-01 5.005300000000000027e-02 2.837900000000000145e-02 2.167399999999999882e-02 6.503820000000000157e-01
2.740499999999999936e+00 2.995229999999999837e-01 5.004700000000000121e-02 2.837399999999999992e-02 2.167300000000000129e-02 6.504299999999999526e-01
2.741999999999999993e+00 2.994809999999999972e-01 5.004100000000000215e-02 2.836999999999999938e-02 2.167099999999999929e-02 6.504780000000000006e-01
2.743500000000000050e+00 2.994390000000000107e-01 5.003500000000000308e-02 2.836599999999999885e-02 2.166900000000000076e-02 6.505260000000000487e-01
2.745000000000000107e+00 2.993970000000000242e-01 5.002899999999999708e-02 2.836100000000000079e-02 2.166799999999999976e-02 6.505739999999999856e-01
2.746500000000000163e+00 2.993549999999999822e-01 5.002299999999999802e-02 2.835700000000000026e-02 2.166600000000000123e-02 6.506220000000000336e-01
2.748000000000000220e+00 2.993129999999999957e-01 5.001699999999999896e-02 2.835299999999999973e-02 2.166500000000000023e-02 6.506699999999999706e-01
2.749499999999999833e+00 2.992710000000000092e-01 5.001099999999999990e-02 2.834800000000000167e-02 2.166300000000000170e-02 6.507180000000000186e-01
2.750999999999999890e+00 2.992290000000000227e-01 5.000500000000000084e-02 2.834400000000000114e-02 2.166099999999999970e-02 6.507659999999999556e-01
2.752499999999999947e+00 2.991869999999999807e-01 5.000000000000000278e-02 2.834000000000000061e-02 2.165999999999999870e-02 6.508129999999999749e-01
2.754000000000000004e+00 2.991460000000000230e-01 4.999399999999999678e-02 2.833499999999999908e-02 2.165800000000000017e-02 6.508610000000000229e-01
2.755500000000000060e+00 2.991039999999999810e-01 4.998799999999999771e-02 2.833099999999999855e-02 2.165699999999999917e-02 6.509080000000000421e-01
2.757000000000000117e+00 2.990619999999999945e-01 4.998199999999999865e-02 2.832700000000000148e-02 2.165500000000000064e-02 6.509559999999999791e-01
2.758500000000000174e+00 2.990209999999999813e-01 4.997599999999999959e-02 2.832300000000000095e-02 2.165299999999999864e-02 6.510040000000000271e-01
2.759999999999999787e+00 2.989789999999999948e-01 4.997000000000000053e-02 2.831799999999999942e-02 2.165200000000000111e-02 6.510510000000000463e-01
2.761499999999999844e+00 2.989370000000000083e-01 4.996400000000000147e-02 2.831399999999999889e-02 2.164999999999999911e-02 6.510979999999999546e-01
2.762999999999999901e+00 2.988959999999999950e-01 4.995800000000000241e-02 2.830999999999999836e-02 2.164800000000000058e-02 6.511460000000000026e-01
2.764499999999999957e+00 2.988549999999999818e-01 4.995200000000000334e-02 2.830500000000000030e-02 2.164699999999999958e-02 6.511930000000000218e-01
2.766000000000000014e+00 2.988129999999999953e-01 4.994599999999999734e-02 2.830099999999999977e-02 2.164500000000000104e-02 6.512400000000000411e-01
2.767500000000000071e+00 2.987719999999999820e-01 4.994099999999999928e-02 2.829699999999999924e-02 2.164400000000000004e-02 6.512879999999999781e-01
2.769000000000000128e+00 2.987310000000000243e-01 4.993500000000000022e-02 2.829299999999999871e-02 2.164200000000000151e-02 6.513349999999999973e-01
2.770500000000000185e+00 2.986889999999999823e-01 4.992900000000000116e-02 2.828800000000000064e-02 2.163999999999999951e-02 6.513820000000000165e-01
2.771999999999999797e+00 2.986480000000000246e-01 4.992300000000000210e-02 2.828400000000000011e-02 2.163899999999999851e-02 6.514290000000000358e-01
2.773499999999999854e+00 2.986070000000000113e-01 4.991700000000000303e-02 2.827999999999999958e-02 2.163699999999999998e-02 6.514760000000000550e-01
2.774999999999999911e+00 2.985659999999999981e-01 4.991099999999999703e-02 2.827599999999999905e-02 2.163599999999999898e-02 6.515229999999999633e-01
2.776499999999999968e+00 2.985249999999999848e-01 4.990499999999999797e-02 2.827100000000000099e-02 2.163400000000000045e-02 6.515699999999999825e-01
2.778000000000000025e+00 2.984840000000000271e-01 4.989999999999999991e-02 2.826700000000000046e-02 2.163199999999999845e-02 6.516170000000000018e-01
2.779500000000000082e+00 2.984430000000000138e-01 4.989400000000000085e-02 2.826299999999999993e-02 2.163100000000000092e-02 6.516640000000000210e-01
2.781000000000000139e+00 2.984020000000000006e-01 4.988800000000000179e-02 2.825899999999999940e-02 2.162899999999999892e-02 6.517100000000000115e-01
2.782500000000000195e+00 2.983609999999999873e-01 4.988200000000000273e-02 2.825499999999999887e-02 2.162800000000000139e-02 6.517570000000000308e-01
2.783999999999999808e+00 2.983199999999999741e-01 4.987599999999999673e-02 2.825000000000000080e-02 2.162599999999999939e-02 6.518040000000000500e-01
2.785499999999999865e+00 2.982790000000000163e-01 4.987099999999999866e-02 2.824600000000000027e-02 2.162400000000000086e-02 6.518500000000000405e-01
2.786999999999999922e+00 2.982380000000000031e-01 4.986499999999999960e-02 2.824199999999999974e-02 2.162299999999999986e-02 6.518969999999999487e-01
2.788499999999999979e+00 2.981980000000000186e-01 4.985900000000000054e-02 2.823799999999999921e-02 2.162100000000000133e-02 6.519439999999999680e-01
2.790000000000000036e+00 2.981570000000000054e-01 4.985300000000000148e-02 2.823300000000000115e-02 2.162000000000000033e-02 6.519899999999999585e-01
2.791500000000000092e+00 2.981159999999999921e-01 4.984700000000000242e-02 2.822900000000000062e-02 2.161799999999999833e-02 6.520359999999999490e-01
2.793000000000000149e+00 2.980760000000000076e-01 4.984199999999999742e-02 2.822500000000000009e-02 2.161700000000000080e-02 6.520829999999999682e-01
2.794500000000000206e+00 2.980349999999999944e-01 4.983599999999999836e-02 2.822099999999999956e-02 2.161499999999999880e-02 6.521289999999999587e-01
2.795999999999999819e+00 2.979950000000000099e-01 4.982999999999999929e-02 2.821699999999999903e-02 2.161300000000000027e-02 6.521749999999999492e-01
2.797499999999999876e+00 2.979539999999999966e-01 4.982400000000000023e-02 2.821200000000000097e-02 2.161199999999999927e-02 6.522219999999999684e-01
2.798999999999999932e+00 2.979140000000000121e-01 4.981800000000000117e-02 2.820800000000000043e-02 2.161000000000000074e-02 6.522679999999999589e-01
2.800499999999999989e+00 2.978729999999999989e-01 4.981300000000000311e-02 2.820399999999999990e-02 2.160899999999999974e-02 6.523139999999999494e-01
2.802000000000000046e+00 2.978330000000000144e-01 4.980699999999999711e-02 2.819999999999999937e-02 2.160700000000000121e-02 6.523600000000000509e-01
2.803500000000000103e+00 2.977920000000000011e-01 4.980099999999999805e-02 2.819599999999999884e-02 2.160499999999999921e-02 6.524060000000000414e-01
2.805000000000000160e+00 2.977520000000000167e-01 4.979499999999999899e-02 2.819199999999999831e-02 2.160400000000000167e-02 6.524520000000000319e-01
2.806500000000000217e+00 2.977119999999999767e-01 4.979000000000000092e-02 2.818700000000000025e-02 2.160199999999999967e-02 6.524980000000000224e-01
2.807999999999999829e+00 2.976719999999999922e-01 4.978400000000000186e-02 2.818299999999999972e-02 2.160099999999999867e-02 6.525440000000000129e-01
2.809499999999999886e+00 2.976320000000000077e-01 4.977800000000000280e-02 2.817899999999999919e-02 2.159900000000000014e-02 6.525900000000000034e-01
2.810999999999999943e+00 2.975909999999999944e-01 4.977299999999999780e-02 2.817499999999999866e-02 2.159799999999999914e-02 6.526359999999999939e-01
2.812500000000000000e+00 2.975510000000000099e-01 4.976699999999999874e-02 2.817100000000000160e-02 2.159600000000000061e-02 6.526819999999999844e-01
2.814000000000000057e+00 2.975110000000000254e-01 4.976099999999999968e-02 2.816700000000000106e-02 2.159499999999999961e-02 6.527269999999999461e-01
2.815500000000000114e+00 2.974709999999999854e-01 4.975500000000000062e-02 2.816199999999999953e-02 2.159300000000000108e-02 6.527730000000000476e-01
2.817000000000000171e+00 2.974310000000000009e-01 4.975000000000000255e-02 2.815799999999999900e-02 2.159099999999999908e-02 6.528190000000000381e-01
2.818499999999999783e+00 2.973919999999999897e-01 4.974399999999999655e-02 2.815399999999999847e-02 2.159000000000000155e-02 6.528639999999999999e-01
2.819999999999999840e+00 2.973520000000000052e-01 4.973799999999999749e-02 2.815000000000000141e-02 2.158799999999999955e-02 6.529099999999999904e-01
2.821499999999999897e+00 2.973120000000000207e-01 4.973299999999999943e-02 2.814600000000000088e-02 2.158699999999999855e-02 6.529549999999999521e-01
2.822999999999999954e+00 2.972719999999999807e-01 4.972700000000000037e-02 2.814200000000000035e-02 2.158500000000000002e-02 6.530010000000000536e-01
2.824500000000000011e+00 2.972319999999999962e-01 4.972100000000000131e-02 2.813799999999999982e-02 2.158399999999999902e-02 6.530460000000000154e-01
2.826000000000000068e+00 2.971929999999999850e-01 4.971600000000000324e-02 2.813399999999999929e-02 2.158200000000000049e-02 6.530920000000000059e-01
2.827500000000000124e+00 2.971530000000000005e-01 4.970999999999999724e-02 2.812900000000000122e-02 2.157999999999999849e-02 6.531369999999999676e-01
2.829000000000000181e+00 2.971130000000000160e-01 4.970399999999999818e-02 2.812500000000000069e-02 2.157900000000000096e-02 6.531820000000000404e-01
2.830499999999999794e+00 2.970740000000000047e-01 4.969900000000000012e-02 2.812100000000000016e-02 2.157699999999999896e-02 6.532280000000000308e-01
2.831999999999999851e+00 2.970340000000000202e-01 4.969300000000000106e-02 2.811699999999999963e-02 2.157600000000000143e-02 6.532729999999999926e-01
2.833499999999999908e+00 2.969950000000000090e-01 4.968700000000000200e-02 2.811299999999999910e-02 2.157399999999999943e-02 6.533179999999999543e-01
2.834999999999999964e+00 2.969550000000000245e-01 4.968199999999999700e-02 2.810899999999999857e-02 2.157299999999999843e-02 6.533630000000000271e-01
2.836500000000000021e+00 2.969160000000000132e-01 4.967599999999999794e-02 2.810500000000000151e-02 2.157099999999999990e-02 6.534079999999999888e-01
2.838000000000000078e+00 2.968759999999999732e-01 4.966999999999999887e-02 2.810100000000000098e-02 2.156999999999999890e-02 6.534529999999999506e-01
2.839500000000000135e+00 2.968370000000000175e-01 4.966500000000000081e-02 2.809700000000000045e-02 2.156800000000000037e-02 6.534980000000000233e-01
2.841000000000000192e+00 2.967980000000000063e-01 4.965900000000000175e-02 2.809299999999999992e-02 2.156699999999999937e-02 6.535429999999999851e-01
2.842499999999999805e+00 2.967589999999999950e-01 4.965399999999999675e-02 2.808899999999999939e-02 2.156500000000000083e-02 6.535879999999999468e-01
2.843999999999999861e+00 2.967190000000000105e-01 4.964799999999999769e-02 2.808400000000000132e-02 2.156399999999999983e-02 6.536330000000000195e-01
2.845499999999999918e+00 2.966799999999999993e-01 4.964199999999999863e-02 2.808000000000000079e-02 2.156200000000000130e-02 6.536769999999999525e-01
2.846999999999999975e+00 2.966409999999999880e-01 4.963700000000000057e-02 2.807600000000000026e-02 2.155999999999999930e-02 6.537220000000000253e-01
2.848500000000000032e+00 2.966019999999999768e-01 4.963100000000000150e-02 2.807199999999999973e-02 2.155899999999999830e-02 6.537669999999999870e-01
2.850000000000000089e+00 2.965630000000000210e-01 4.962600000000000344e-02 2.806799999999999920e-02 2.155699999999999977e-02 6.538119999999999488e-01
2.851500000000000146e+00 2.965240000000000098e-01 4.961999999999999744e-02 2.806399999999999867e-02 2.155599999999999877e-02 6.538559999999999928e-01
2.853000000000000203e+00 2.964849999999999985e-01 4.961399999999999838e-02 2.806000000000000161e-02 2.155400000000000024e-02 6.539009999999999545e-01
2.854499999999999815e+00 2.964459999999999873e-01 4.960900000000000032e-02 2.805600000000000108e-02 2.155299999999999924e-02 6.539449999999999985e-01
2.855999999999999872e+00 2.964069999999999760e-01 4.960300000000000126e-02 2.805200000000000055e-02 2.155100000000000071e-02 6.539899999999999602e-01
2.857499999999999929e+00 2.963680000000000203e-01 4.959800000000000320e-02 2.804800000000000001e-02 2.154999999999999971e-02 6.540340000000000042e-01
2.858999999999999986e+00 2.963290000000000091e-01 4.959199999999999720e-02 2.804399999999999948e-02 2.154800000000000118e-02 6.540789999999999660e-01
2.860500000000000043e+00 2.962910000000000266e-01 4.958699999999999913e-02 2.803999999999999895e-02 2.154700000000000018e-02 6.541230000000000100e-01
2.862000000000000099e+00 2.962520000000000153e-01 4.958100000000000007e-02 2.803599999999999842e-02 2.154500000000000165e-02 6.541670000000000540e-01
2.863500000000000156e+00 2.962130000000000041e-01 4.957500000000000101e-02 2.803200000000000136e-02 2.154400000000000065e-02 6.542109999999999870e-01
2.865000000000000213e+00 2.961739999999999928e-01 4.957000000000000295e-02 2.802800000000000083e-02 2.154199999999999865e-02 6.542559999999999487e-01
2.866499999999999826e+00 2.961360000000000103e-01 4.956399999999999695e-02 2.802400000000000030e-02 2.154100000000000112e-02 6.542999999999999927e-01
2.867999999999999883e+00 2.960969999999999991e-01 4.955899999999999889e-02 2.801999999999999977e-02 2.153899999999999912e-02 6.543440000000000367e-01
2.869499999999999940e+00 2.960590000000000166e-01 4.955299999999999983e-02 2.801599999999999924e-02 2.153800000000000159e-02 6.543879999999999697e-01
2.870999999999999996e+00 2.960200000000000053e-01 4.954800000000000176e-02 2.801199999999999871e-02 2.153599999999999959e-02 6.544320000000000137e-01
2.872500000000000053e+00 2.959820000000000229e-01 4.954200000000000270e-02 2.800800000000000164e-02 2.153499999999999859e-02 6.544759999999999467e-01
2.874000000000000110e+00 2.959430000000000116e-01 4.953699999999999770e-02 2.800400000000000111e-02 2.153300000000000006e-02 6.545199999999999907e-01
2.875500000000000167e+00 2.959049999999999736e-01 4.953099999999999864e-02 2.800000000000000058e-02 2.153199999999999906e-02 6.545640000000000347e-01
2.876999999999999780e+00 2.958669999999999911e-01 4.952600000000000058e-02 2.799600000000000005e-02 2.153000000000000053e-02 6.546079999999999677e-01
2.878499999999999837e+00 2.958279999999999799e-01 4.952000000000000152e-02 2.799199999999999952e-02 2.152799999999999853e-02 6.546509999999999829e-01
2.879999999999999893e+00 2.957899999999999974e-01 4.951500000000000346e-02 2.798799999999999899e-02 2.152700000000000100e-02 6.546950000000000269e-01
2.881499999999999950e+00 2.957520000000000149e-01 4.950899999999999745e-02 2.798399999999999846e-02 2.152499999999999900e-02 6.547389999999999599e-01
2.883000000000000007e+00 2.957139999999999769e-01 4.950399999999999939e-02 2.798000000000000140e-02 2.152400000000000146e-02 6.547830000000000039e-01
2.884500000000000064e+00 2.956750000000000211e-01 4.949800000000000033e-02 2.797600000000000087e-02 2.152199999999999946e-02 6.548260000000000192e-01
2.886000000000000121e+00 2.956369999999999831e-01 4.949300000000000227e-02 2.797200000000000034e-02 2.152099999999999846e-02 6.548699999999999521e-01
2.887500000000000178e+00 2.955990000000000006e-01 4.948700000000000321e-02 2.796799999999999981e-02 2.151899999999999993e-02 6.549129999999999674e-01
2.888999999999999790e+00 2.955610000000000182e-01 4.948199999999999821e-02 2.796399999999999927e-02 2.151799999999999893e-02 6.549570000000000114e-01
2.890499999999999847e+00 2.955229999999999801e-01 4.947599999999999915e-02 2.795999999999999874e-02 2.151600000000000040e-02 6.550000000000000266e-01
2.891999999999999904e+00 2.954849999999999977e-01 4.947100000000000108e-02 2.795600000000000168e-02 2.151499999999999940e-02 6.550439999999999596e-01
2.893499999999999961e+00 2.954470000000000152e-01 4.946600000000000302e-02 2.795200000000000115e-02 2.151300000000000087e-02 6.550869999999999749e-01
2.895000000000000018e+00 2.954089999999999772e-01 4.945999999999999702e-02 2.794800000000000062e-02 2.151199999999999987e-02 6.551310000000000189e-01
2.896500000000000075e+00 2.953720000000000234e-01 4.945499999999999896e-02 2.794400000000000009e-02 2.151000000000000134e-02 6.551740000000000341e-01
2.898000000000000131e+00 2.953339999999999854e-01 4.944899999999999990e-02 2.793999999999999956e-02 2.150900000000000034e-02 6.552170000000000494e-01
2.899500000000000188e+00 2.952960000000000029e-01 4.944400000000000184e-02 2.793599999999999903e-02 2.150799999999999934e-02 6.552599999999999536e-01
2.900999999999999801e+00 2.952580000000000204e-01 4.943800000000000278e-02 2.793199999999999850e-02 2.150600000000000081e-02 6.553029999999999688e-01
2.902499999999999858e+00 2.952199999999999824e-01 4.943299999999999778e-02 2.792800000000000143e-02 2.150499999999999981e-02 6.553470000000000129e-01
2.903999999999999915e+00 2.951829999999999732e-01 4.942799999999999971e-02 2.792400000000000090e-02 2.150300000000000128e-02 6.553900000000000281e-01
2.905499999999999972e+00 2.951449999999999907e-01 4.942200000000000065e-02 2.792100000000000137e-02 2.150200000000000028e-02 6.554330000000000434e-01
2.907000000000000028e+00 2.951079999999999814e-01 4.941700000000000259e-02 2.791700000000000084e-02 2.149999999999999828e-02 6.554759999999999476e-01
2.908500000000000085e+00 2.950699999999999990e-01 4.941099999999999659e-02 2.791300000000000031e-02 2.149900000000000075e-02 6.555189999999999628e-01
2.910000000000000142e+00 2.950329999999999897e-01 4.940599999999999853e-02 2.790899999999999978e-02 2.149699999999999875e-02 6.555619999999999781e-01
2.911500000000000199e+00 2.949950000000000072e-01 4.940100000000000047e-02 2.790499999999999925e-02 2.149600000000000122e-02 6.556039999999999646e-01
2.912999999999999812e+00 2.949579999999999980e-01 4.939500000000000141e-02 2.790099999999999872e-02 2.149399999999999922e-02 6.556469999999999798e-01
2.914499999999999869e+00 2.949200000000000155e-01 4.939000000000000334e-02 2.789700000000000166e-02 2.149300000000000169e-02 6.556899999999999951e-01
2.915999999999999925e+00 2.948830000000000062e-01 4.938399999999999734e-02 2.789300000000000113e-02 2.149099999999999969e-02 6.557330000000000103e-01
2.917499999999999982e+00 2.948459999999999970e-01 4.937899999999999928e-02 2.788900000000000060e-02 2.148999999999999869e-02 6.557749999999999968e-01
2.919000000000000039e+00 2.948080000000000145e-01 4.937400000000000122e-02 2.788500000000000006e-02 2.148800000000000016e-02 6.558180000000000121e-01
2.920500000000000096e+00 2.947710000000000052e-01 4.936800000000000216e-02 2.788099999999999953e-02 2.148699999999999916e-02 6.558610000000000273e-01
2.922000000000000153e+00 2.947339999999999960e-01 4.936299999999999716e-02 2.787800000000000000e-02 2.148500000000000063e-02 6.559030000000000138e-01
2.923500000000000210e+00 2.946969999999999867e-01 4.935799999999999910e-02 2.787399999999999947e-02 2.148399999999999962e-02 6.559460000000000290e-01
2.924999999999999822e+00 2.946590000000000042e-01 4.935200000000000004e-02 2.786999999999999894e-02 2.148200000000000109e-02 6.559880000000000155e-01
2.926499999999999879e+00 2.946219999999999950e-01 4.934700000000000197e-02 2.786599999999999841e-02 2.148100000000000009e-02 6.560310000000000308e-01
2.927999999999999936e+00 2.945849999999999858e-01 4.934100000000000291e-02 2.786200000000000135e-02 2.147900000000000156e-02 6.560730000000000173e-01
2.929499999999999993e+00 2.945479999999999765e-01 4.933599999999999791e-02 2.785800000000000082e-02 2.147800000000000056e-02 6.561160000000000325e-01
2.931000000000000050e+00 2.945110000000000228e-01 4.933099999999999985e-02 2.785400000000000029e-02 2.147599999999999856e-02 6.561580000000000190e-01
2.932500000000000107e+00 2.944740000000000135e-01 4.932500000000000079e-02 2.784999999999999976e-02 2.147500000000000103e-02 6.562000000000000055e-01
2.934000000000000163e+00 2.944370000000000043e-01 4.932000000000000273e-02 2.784700000000000022e-02 2.147400000000000003e-02 6.562419999999999920e-01
2.935500000000000220e+00 2.943999999999999950e-01 4.931499999999999773e-02 2.784299999999999969e-02 2.147200000000000150e-02 6.562850000000000072e-01
2.936999999999999833e+00 2.943640000000000145e-01 4.930999999999999966e-02 2.783899999999999916e-02 2.147100000000000050e-02 6.563269999999999937e-01
2.938499999999999890e+00 2.943270000000000053e-01 4.930400000000000060e-02 2.783499999999999863e-02 2.146899999999999850e-02 6.563689999999999802e-01
2.939999999999999947e+00 2.942899999999999960e-01 4.929900000000000254e-02 2.783100000000000157e-02 2.146800000000000097e-02 6.564109999999999667e-01
2.941500000000000004e+00 2.942529999999999868e-01 4.929399999999999754e-02 2.782700000000000104e-02 2.146599999999999897e-02 6.564529999999999532e-01
2.943000000000000060e+00 2.942170000000000063e-01 4.928799999999999848e-02 2.782400000000000151e-02 2.146500000000000144e-02 6.564950000000000507e-01
2.944500000000000117e+00 2.941799999999999971e-01 4.928300000000000042e-02 2.782000000000000098e-02 2.146299999999999944e-02 6.565370000000000372e-01
2.946000000000000174e+00 2.941429999999999878e-01 4.927800000000000236e-02 2.781600000000000045e-02 2.146199999999999844e-02 6.565790000000000237e-01
2.947499999999999787e+00 2.941070000000000073e-01 4.927200000000000329e-02 2.781199999999999992e-02 2.145999999999999991e-02 6.566210000000000102e-01
2.948999999999999844e+00 2.940699999999999981e-01 4.926699999999999829e-02 2.780799999999999939e-02 2.145899999999999891e-02 6.566629999999999967e-01
2.950499999999999901e+00 2.940340000000000176e-01 4.926200000000000023e-02 2.780399999999999885e-02 2.145800000000000138e-02 6.567039999999999544e-01
2.951999999999999957e+00 2.939970000000000083e-01 4.925700000000000217e-02 2.780099999999999932e-02 2.145599999999999938e-02 6.567460000000000520e-01
2.953500000000000014e+00 2.939609999999999723e-01 4.925100000000000311e-02 2.779699999999999879e-02 2.145499999999999838e-02 6.567880000000000384e-01
2.955000000000000071e+00 2.939240000000000186e-01 4.924599999999999811e-02 2.779300000000000173e-02 2.145299999999999985e-02 6.568300000000000249e-01
2.956500000000000128e+00 2.938879999999999826e-01 4.924100000000000005e-02 2.778900000000000120e-02 2.145199999999999885e-02 6.568709999999999827e-01
2.958000000000000185e+00 2.938520000000000021e-01 4.923600000000000199e-02 2.778500000000000067e-02 2.145000000000000032e-02 6.569129999999999692e-01
2.959499999999999797e+00 2.938149999999999928e-01 4.923000000000000292e-02 2.778100000000000014e-02 2.144899999999999932e-02 6.569540000000000379e-01
2.960999999999999854e+00 2.937790000000000123e-01 4.922499999999999792e-02 2.777800000000000061e-02 2.144700000000000079e-02 6.569960000000000244e-01
2.962499999999999911e+00 2.937429999999999763e-01 4.921999999999999986e-02 2.777400000000000008e-02 2.144599999999999979e-02 6.570369999999999822e-01
2.963999999999999968e+00 2.937069999999999959e-01 4.921500000000000180e-02 2.776999999999999955e-02 2.144499999999999879e-02 6.570789999999999687e-01
2.965500000000000025e+00 2.936699999999999866e-01 4.920900000000000274e-02 2.776599999999999902e-02 2.144300000000000025e-02 6.571200000000000374e-01
2.967000000000000082e+00 2.936340000000000061e-01 4.920399999999999774e-02 2.776299999999999948e-02 2.144199999999999925e-02 6.571620000000000239e-01
2.968500000000000139e+00 2.935980000000000256e-01 4.919899999999999968e-02 2.775899999999999895e-02 2.144000000000000072e-02 6.572029999999999816e-01
2.970000000000000195e+00 2.935619999999999896e-01 4.919400000000000162e-02 2.775499999999999842e-02 2.143899999999999972e-02 6.572440000000000504e-01
2.971499999999999808e+00 2.935260000000000091e-01 4.918899999999999662e-02 2.775100000000000136e-02 2.143700000000000119e-02 6.572850000000000081e-01
2.972999999999999865e+00 2.934899999999999731e-01 4.918299999999999755e-02 2.774700000000000083e-02 2.143600000000000019e-02 6.573269999999999946e-01
2.974499999999999922e+00 2.934539999999999926e-01 4.917799999999999949e-02 2.774400000000000130e-02 2.143499999999999919e-02 6.573679999999999524e-01
2.975999999999999979e+00 2.934180000000000121e-01 4.917300000000000143e-02 2.774000000000000077e-02 2.143300000000000066e-02 6.574090000000000211e-01
2.977500000000000036e+00 2.933819999999999761e-01 4.916800000000000337e-02 2.773600000000000024e-02 2.143199999999999966e-02 6.574499999999999789e-01
2.979000000000000092e+00 2.933459999999999956e-01 4.916299999999999837e-02 2.773199999999999971e-02 2.143000000000000113e-02 6.574910000000000476e-01
2.980500000000000149e+00 2.933109999999999884e-01 4.915699999999999931e-02 2.772900000000000018e-02 2.142900000000000013e-02 6.575320000000000054e-01
2.982000000000000206e+00 2.932750000000000079e-01 4.915200000000000125e-02 2.772499999999999964e-02 2.142700000000000160e-02 6.575729999999999631e-01
2.983499999999999819e+00 2.932390000000000274e-01 4.914700000000000318e-02 2.772099999999999911e-02 2.142600000000000060e-02 6.576140000000000319e-01
2.984999999999999876e+00 2.932029999999999914e-01 4.914199999999999818e-02 2.771699999999999858e-02 2.142499999999999960e-02 6.576549999999999896e-01
2.986499999999999932e+00 2.931679999999999842e-01 4.913700000000000012e-02 2.771399999999999905e-02 2.142300000000000107e-02 6.576959999999999473e-01
2.987999999999999989e+00 2.931320000000000037e-01 4.913200000000000206e-02 2.770999999999999852e-02 2.142200000000000007e-02 6.577359999999999873e-01
2.989500000000000046e+00 2.930960000000000232e-01 4.912600000000000300e-02 2.770600000000000146e-02 2.142000000000000154e-02 6.577769999999999451e-01
2.991000000000000103e+00 2.930610000000000159e-01 4.912099999999999800e-02 2.770200000000000093e-02 2.141900000000000054e-02 6.578180000000000138e-01
2.992500000000000160e+00 2.930249999999999799e-01 4.911599999999999994e-02 2.769900000000000140e-02 2.141699999999999854e-02 6.578589999999999716e-01
2.994000000000000217e+00 2.929899999999999727e-01 4.911100000000000187e-02 2.769500000000000087e-02 2.141600000000000101e-02 6.578990000000000116e-01
2.995499999999999829e+00 2.929539999999999922e-01 4.910599999999999687e-02 2.769100000000000034e-02 2.141500000000000001e-02 6.579399999999999693e-01
2.996999999999999886e+00 2.929189999999999849e-01 4.910099999999999881e-02 2.768699999999999981e-02 2.141300000000000148e-02 6.579800000000000093e-01
2.998499999999999943e+00 2.928839999999999777e-01 4.909600000000000075e-02 2.768400000000000027e-02 2.141200000000000048e-02 6.580209999999999670e-01
3.000000000000000000e+00 2.928479999999999972e-01 4.909000000000000169e-02 2.767999999999999974e-02 2.140999999999999848e-02 6.580610000000000070e-01
3.001500000000000057e+00 2.928129999999999900e-01 4.908499999999999669e-02 2.767599999999999921e-02 2.140900000000000095e-02 6.581019999999999648e-01
3.003000000000000114e+00 2.927779999999999827e-01 4.907999999999999863e-02 2.767299999999999968e-02 2.140799999999999995e-02 6.581420000000000048e-01
3.004500000000000171e+00 2.927420000000000022e-01 4.907500000000000057e-02 2.766899999999999915e-02 2.140600000000000142e-02 6.581829999999999625e-01
3.005999999999999783e+00 2.927069999999999950e-01 4.907000000000000250e-02 2.766499999999999862e-02 2.140500000000000042e-02 6.582230000000000025e-01
3.007499999999999840e+00 2.926719999999999877e-01 4.906499999999999750e-02 2.766199999999999909e-02 2.140299999999999842e-02 6.582630000000000425e-01
3.008999999999999897e+00 2.926369999999999805e-01 4.905999999999999944e-02 2.765799999999999856e-02 2.140200000000000088e-02 6.583040000000000003e-01
3.010499999999999954e+00 2.926019999999999732e-01 4.905500000000000138e-02 2.765400000000000150e-02 2.140099999999999988e-02 6.583440000000000403e-01
3.012000000000000011e+00 2.925670000000000215e-01 4.905000000000000332e-02 2.765000000000000097e-02 2.139900000000000135e-02 6.583839999999999693e-01
3.013500000000000068e+00 2.925309999999999855e-01 4.904399999999999732e-02 2.764700000000000144e-02 2.139800000000000035e-02 6.584240000000000093e-01
3.015000000000000124e+00 2.924959999999999782e-01 4.903899999999999926e-02 2.764300000000000090e-02 2.139599999999999835e-02 6.584640000000000493e-01
3.016500000000000181e+00 2.924610000000000265e-01 4.903400000000000120e-02 2.763900000000000037e-02 2.139500000000000082e-02 6.585039999999999782e-01
3.017999999999999794e+00 2.924260000000000193e-01 4.902900000000000313e-02 2.763600000000000084e-02 2.139399999999999982e-02 6.585440000000000182e-01
3.019499999999999851e+00 2.923919999999999852e-01 4.902399999999999813e-02 2.763200000000000031e-02 2.139200000000000129e-02 6.585839999999999472e-01
3.020999999999999908e+00 2.923569999999999780e-01 4.901900000000000007e-02 2.762799999999999978e-02 2.139100000000000029e-02 6.586239999999999872e-01
3.022499999999999964e+00 2.923220000000000263e-01 4.901400000000000201e-02 2.762500000000000025e-02 2.138899999999999829e-02 6.586640000000000272e-01
3.024000000000000021e+00 2.922870000000000190e-01 4.900899999999999701e-02 2.762099999999999972e-02 2.138800000000000076e-02 6.587039999999999562e-01
3.025500000000000078e+00 2.922520000000000118e-01 4.900399999999999895e-02 2.761699999999999919e-02 2.138699999999999976e-02 6.587439999999999962e-01
3.027000000000000135e+00 2.922170000000000045e-01 4.899900000000000089e-02 2.761399999999999966e-02 2.138500000000000123e-02 6.587840000000000362e-01
3.028500000000000192e+00 2.921830000000000260e-01 4.899400000000000283e-02 2.760999999999999913e-02 2.138400000000000023e-02 6.588230000000000475e-01
3.029999999999999805e+00 2.921480000000000188e-01 4.898899999999999783e-02 2.760599999999999860e-02 2.138200000000000170e-02 6.588629999999999765e-01
3.031499999999999861e+00 2.921130000000000115e-01 4.898399999999999976e-02 2.760299999999999906e-02 2.138100000000000070e-02 6.589030000000000165e-01
3.032999999999999918e+00 2.920789999999999775e-01 4.897900000000000170e-02 2.759899999999999853e-02 2.137999999999999970e-02 6.589429999999999454e-01
3.034499999999999975e+00 2.920440000000000258e-01 4.897399999999999670e-02 2.759500000000000147e-02 2.137800000000000117e-02 6.589819999999999567e-01
3.036000000000000032e+00 2.920099999999999918e-01 4.896899999999999864e-02 2.759199999999999847e-02 2.137700000000000017e-02 6.590219999999999967e-01
3.037500000000000089e+00 2.919749999999999845e-01 4.896400000000000058e-02 2.758800000000000141e-02 2.137500000000000164e-02 6.590610000000000079e-01
3.039000000000000146e+00 2.919410000000000061e-01 4.895900000000000252e-02 2.758499999999999841e-02 2.137400000000000064e-02 6.591010000000000479e-01
3.040500000000000203e+00 2.919059999999999988e-01 4.895399999999999752e-02 2.758100000000000135e-02 2.137299999999999964e-02 6.591399999999999482e-01
3.041999999999999815e+00 2.918720000000000203e-01 4.894899999999999946e-02 2.757700000000000082e-02 2.137100000000000111e-02 6.591799999999999882e-01
3.043499999999999872e+00 2.918370000000000131e-01 4.894400000000000139e-02 2.757400000000000129e-02 2.137000000000000011e-02 6.592189999999999994e-01
3.044999999999999929e+00 2.918029999999999791e-01 4.893900000000000333e-02 2.757000000000000076e-02 2.136899999999999911e-02 6.592580000000000107e-01
3.046499999999999986e+00 2.917690000000000006e-01 4.893399999999999833e-02 2.756600000000000023e-02 2.136700000000000058e-02 6.592980000000000507e-01
3.048000000000000043e+00 2.917339999999999933e-01 4.892900000000000027e-02 2.756300000000000069e-02 2.136599999999999958e-02 6.593369999999999509e-01
3.049500000000000099e+00 2.917000000000000148e-01 4.892400000000000221e-02 2.755900000000000016e-02 2.136400000000000104e-02 6.593759999999999621e-01
3.051000000000000156e+00 2.916659999999999808e-01 4.891899999999999721e-02 2.755600000000000063e-02 2.136300000000000004e-02 6.594149999999999734e-01
3.052500000000000213e+00 2.916320000000000023e-01 4.891399999999999915e-02 2.755200000000000010e-02 2.136199999999999904e-02 6.594550000000000134e-01
3.053999999999999826e+00 2.915980000000000238e-01 4.890900000000000108e-02 2.754799999999999957e-02 2.136000000000000051e-02 6.594940000000000246e-01
3.055499999999999883e+00 2.915630000000000166e-01 4.890400000000000302e-02 2.754500000000000004e-02 2.135899999999999951e-02 6.595330000000000359e-01
3.056999999999999940e+00 2.915289999999999826e-01 4.889899999999999802e-02 2.754099999999999951e-02 2.135799999999999851e-02 6.595720000000000471e-01
3.058499999999999996e+00 2.914950000000000041e-01 4.889399999999999996e-02 2.753799999999999998e-02 2.135599999999999998e-02 6.596109999999999474e-01
3.060000000000000053e+00 2.914610000000000256e-01 4.888900000000000190e-02 2.753399999999999945e-02 2.135499999999999898e-02 6.596499999999999586e-01
3.061500000000000110e+00 2.914269999999999916e-01 4.888399999999999690e-02 2.752999999999999892e-02 2.135400000000000145e-02 6.596889999999999699e-01
3.063000000000000167e+00 2.913930000000000131e-01 4.887899999999999884e-02 2.752699999999999939e-02 2.135199999999999945e-02 6.597279999999999811e-01
3.064499999999999780e+00 2.913589999999999791e-01 4.887400000000000078e-02 2.752299999999999885e-02 2.135099999999999845e-02 6.597669999999999924e-01
3.065999999999999837e+00 2.913250000000000006e-01 4.886900000000000271e-02 2.751999999999999932e-02 2.134899999999999992e-02 6.598060000000000036e-01
3.067499999999999893e+00 2.912919999999999954e-01 4.886399999999999771e-02 2.751599999999999879e-02 2.134799999999999892e-02 6.598439999999999861e-01
3.068999999999999950e+00 2.912580000000000169e-01 4.885899999999999965e-02 2.751299999999999926e-02 2.134700000000000139e-02 6.598829999999999973e-01
3.070500000000000007e+00 2.912239999999999829e-01 4.885400000000000159e-02 2.750899999999999873e-02 2.134499999999999939e-02 6.599220000000000086e-01
3.072000000000000064e+00 2.911900000000000044e-01 4.884899999999999659e-02 2.750500000000000167e-02 2.134399999999999839e-02 6.599610000000000198e-01
3.073500000000000121e+00 2.911560000000000259e-01 4.884399999999999853e-02 2.750199999999999867e-02 2.134300000000000086e-02 6.599990000000000023e-01
3.075000000000000178e+00 2.911230000000000206e-01 4.884000000000000147e-02 2.749800000000000161e-02 2.134099999999999886e-02 6.600380000000000136e-01
3.076499999999999790e+00 2.910889999999999866e-01 4.883500000000000341e-02 2.749499999999999861e-02 2.134000000000000133e-02 6.600759999999999961e-01
3.077999999999999847e+00 2.910550000000000082e-01 4.882999999999999841e-02 2.749100000000000155e-02 2.133900000000000033e-02 6.601150000000000073e-01
3.079499999999999904e+00 2.910220000000000029e-01 4.882500000000000034e-02 2.748799999999999855e-02 2.133699999999999833e-02 6.601540000000000186e-01
3.080999999999999961e+00 2.909880000000000244e-01 4.882000000000000228e-02 2.748400000000000148e-02 2.133600000000000080e-02 6.601920000000000011e-01
3.082500000000000018e+00 2.909550000000000192e-01 4.881499999999999728e-02 2.748000000000000095e-02 2.133499999999999980e-02 6.602299999999999836e-01
3.084000000000000075e+00 2.909209999999999852e-01 4.880999999999999922e-02 2.747700000000000142e-02 2.133300000000000127e-02 6.602689999999999948e-01
3.085500000000000131e+00 2.908879999999999799e-01 4.880500000000000116e-02 2.747300000000000089e-02 2.133200000000000027e-02 6.603069999999999773e-01
3.087000000000000188e+00 2.908540000000000014e-01 4.880000000000000310e-02 2.747000000000000136e-02 2.132999999999999827e-02 6.603459999999999885e-01
3.088499999999999801e+00 2.908209999999999962e-01 4.879499999999999810e-02 2.746600000000000083e-02 2.132900000000000074e-02 6.603839999999999710e-01
3.089999999999999858e+00 2.907870000000000177e-01 4.879100000000000104e-02 2.746300000000000130e-02 2.132799999999999974e-02 6.604219999999999535e-01
3.091499999999999915e+00 2.907540000000000124e-01 4.878600000000000297e-02 2.745900000000000077e-02 2.132600000000000121e-02 6.604600000000000470e-01
3.092999999999999972e+00 2.907210000000000072e-01 4.878099999999999797e-02 2.745600000000000124e-02 2.132500000000000021e-02 6.604989999999999473e-01
3.094500000000000028e+00 2.906869999999999732e-01 4.877599999999999991e-02 2.745200000000000071e-02 2.132399999999999921e-02 6.605370000000000408e-01
3.096000000000000085e+00 2.906540000000000235e-01 4.877100000000000185e-02 2.744900000000000118e-02 2.132200000000000067e-02 6.605750000000000233e-01
3.097500000000000142e+00 2.906210000000000182e-01 4.876599999999999685e-02 2.744500000000000065e-02 2.132099999999999967e-02 6.606130000000000058e-01
3.099000000000000199e+00 2.905880000000000130e-01 4.876099999999999879e-02 2.744200000000000111e-02 2.131999999999999867e-02 6.606509999999999883e-01
3.100499999999999812e+00 2.905539999999999790e-01 4.875700000000000173e-02 2.743800000000000058e-02 2.131800000000000014e-02 6.606889999999999707e-01
3.101999999999999869e+00 2.905209999999999737e-01 4.875199999999999673e-02 2.743500000000000105e-02 2.131699999999999914e-02 6.607269999999999532e-01
3.103499999999999925e+00 2.904880000000000240e-01 4.874699999999999867e-02 2.743100000000000052e-02 2.131600000000000161e-02 6.607650000000000468e-01
3.104999999999999982e+00 2.904550000000000187e-01 4.874200000000000060e-02 2.742800000000000099e-02 2.131399999999999961e-02 6.608030000000000292e-01
3.106500000000000039e+00 2.904220000000000135e-01 4.873700000000000254e-02 2.742400000000000046e-02 2.131299999999999861e-02 6.608410000000000117e-01
3.108000000000000096e+00 2.903890000000000082e-01 4.873199999999999754e-02 2.742100000000000093e-02 2.131200000000000108e-02 6.608789999999999942e-01
3.109500000000000153e+00 2.903560000000000030e-01 4.872800000000000048e-02 2.741700000000000040e-02 2.130999999999999908e-02 6.609159999999999480e-01
3.111000000000000210e+00 2.903229999999999977e-01 4.872300000000000242e-02 2.741400000000000087e-02 2.130900000000000155e-02 6.609540000000000415e-01
3.112499999999999822e+00 2.902899999999999925e-01 4.871799999999999742e-02 2.741000000000000034e-02 2.130800000000000055e-02 6.609920000000000240e-01
3.113999999999999879e+00 2.902569999999999872e-01 4.871299999999999936e-02 2.740700000000000081e-02 2.130599999999999855e-02 6.610300000000000065e-01
3.115499999999999936e+00 2.902239999999999820e-01 4.870800000000000129e-02 2.740300000000000027e-02 2.130500000000000102e-02 6.610669999999999602e-01
3.116999999999999993e+00 2.901909999999999767e-01 4.870399999999999729e-02 2.740000000000000074e-02 2.130400000000000002e-02 6.611050000000000537e-01
3.118500000000000050e+00 2.901590000000000003e-01 4.869899999999999923e-02 2.739600000000000021e-02 2.130200000000000149e-02 6.611430000000000362e-01
3.120000000000000107e+00 2.901259999999999950e-01 4.869400000000000117e-02 2.739300000000000068e-02 2.130100000000000049e-02 6.611799999999999899e-01
3.121500000000000163e+00 2.900929999999999898e-01 4.868900000000000311e-02 2.738900000000000015e-02 2.129999999999999949e-02 6.612179999999999724e-01
3.123000000000000220e+00 2.900599999999999845e-01 4.868399999999999811e-02 2.738600000000000062e-02 2.129899999999999849e-02 6.612550000000000372e-01
3.124499999999999833e+00 2.900280000000000080e-01 4.868000000000000105e-02 2.738200000000000009e-02 2.129699999999999996e-02 6.612930000000000197e-01
3.125999999999999890e+00 2.899950000000000028e-01 4.867500000000000299e-02 2.737900000000000056e-02 2.129599999999999896e-02 6.613299999999999734e-01
3.127499999999999947e+00 2.899619999999999975e-01 4.866999999999999799e-02 2.737600000000000103e-02 2.129500000000000143e-02 6.613670000000000382e-01
3.129000000000000004e+00 2.899300000000000210e-01 4.866499999999999992e-02 2.737200000000000050e-02 2.129299999999999943e-02 6.614050000000000207e-01
3.130500000000000060e+00 2.898970000000000158e-01 4.866100000000000286e-02 2.736900000000000097e-02 2.129199999999999843e-02 6.614419999999999744e-01
3.132000000000000117e+00 2.898649999999999838e-01 4.865599999999999786e-02 2.736500000000000044e-02 2.129100000000000090e-02 6.614790000000000392e-01
3.133500000000000174e+00 2.898319999999999785e-01 4.865099999999999980e-02 2.736200000000000090e-02 2.128899999999999890e-02 6.615170000000000217e-01
3.134999999999999787e+00 2.898000000000000020e-01 4.864600000000000174e-02 2.735800000000000037e-02 2.128800000000000137e-02 6.615539999999999754e-01
3.136499999999999844e+00 2.897669999999999968e-01 4.864099999999999674e-02 2.735500000000000084e-02 2.128700000000000037e-02 6.615910000000000402e-01
3.137999999999999901e+00 2.897350000000000203e-01 4.863699999999999968e-02 2.735100000000000031e-02 2.128499999999999837e-02 6.616279999999999939e-01
3.139499999999999957e+00 2.897029999999999883e-01 4.863200000000000162e-02 2.734800000000000078e-02 2.128400000000000084e-02 6.616649999999999476e-01
3.141000000000000014e+00 2.896699999999999831e-01 4.862699999999999662e-02 2.734500000000000125e-02 2.128299999999999984e-02 6.617020000000000124e-01
3.142500000000000071e+00 2.896380000000000066e-01 4.862299999999999955e-02 2.734100000000000072e-02 2.128100000000000130e-02 6.617399999999999949e-01
3.144000000000000128e+00 2.896059999999999746e-01 4.861800000000000149e-02 2.733800000000000119e-02 2.128000000000000030e-02 6.617769999999999486e-01
3.145500000000000185e+00 2.895730000000000248e-01 4.861300000000000343e-02 2.733400000000000066e-02 2.127899999999999930e-02 6.618140000000000134e-01
3.146999999999999797e+00 2.895409999999999928e-01 4.860799999999999843e-02 2.733100000000000113e-02 2.127799999999999830e-02 6.618509999999999671e-01
3.148499999999999854e+00 2.895090000000000163e-01 4.860400000000000137e-02 2.732700000000000060e-02 2.127599999999999977e-02 6.618870000000000031e-01
3.149999999999999911e+00 2.894769999999999843e-01 4.859900000000000331e-02 2.732400000000000106e-02 2.127499999999999877e-02 6.619239999999999569e-01
3.151499999999999968e+00 2.894450000000000078e-01 4.859399999999999831e-02 2.732100000000000153e-02 2.127400000000000124e-02 6.619610000000000216e-01
3.153000000000000025e+00 2.894129999999999758e-01 4.858900000000000025e-02 2.731700000000000100e-02 2.127199999999999924e-02 6.619979999999999754e-01
3.154500000000000082e+00 2.893800000000000261e-01 4.858500000000000318e-02 2.731400000000000147e-02 2.127100000000000171e-02 6.620350000000000401e-01
3.156000000000000139e+00 2.893479999999999941e-01 4.857999999999999818e-02 2.731000000000000094e-02 2.127000000000000071e-02 6.620719999999999938e-01
3.157500000000000195e+00 2.893160000000000176e-01 4.857500000000000012e-02 2.730700000000000141e-02 2.126799999999999871e-02 6.621080000000000298e-01
3.158999999999999808e+00 2.892839999999999856e-01 4.857100000000000306e-02 2.730399999999999841e-02 2.126700000000000118e-02 6.621449999999999836e-01
3.160499999999999865e+00 2.892520000000000091e-01 4.856599999999999806e-02 2.730000000000000135e-02 2.126600000000000018e-02 6.621820000000000483e-01
3.161999999999999922e+00 2.892199999999999771e-01 4.856100000000000000e-02 2.729699999999999835e-02 2.126499999999999918e-02 6.622179999999999733e-01
3.163499999999999979e+00 2.891889999999999739e-01 4.855700000000000294e-02 2.729300000000000129e-02 2.126300000000000065e-02 6.622550000000000381e-01
3.165000000000000036e+00 2.891569999999999974e-01 4.855199999999999794e-02 2.728999999999999829e-02 2.126199999999999965e-02 6.622909999999999631e-01
3.166500000000000092e+00 2.891250000000000209e-01 4.854699999999999988e-02 2.728699999999999876e-02 2.126099999999999865e-02 6.623280000000000278e-01
3.168000000000000149e+00 2.890929999999999889e-01 4.854300000000000281e-02 2.728300000000000169e-02 2.125900000000000012e-02 6.623639999999999528e-01
3.169500000000000206e+00 2.890610000000000124e-01 4.853799999999999781e-02 2.727999999999999869e-02 2.125799999999999912e-02 6.624010000000000176e-01
3.170999999999999819e+00 2.890289999999999804e-01 4.853299999999999975e-02 2.727600000000000163e-02 2.125700000000000159e-02 6.624370000000000536e-01
3.172499999999999876e+00 2.889979999999999771e-01 4.852900000000000269e-02 2.727299999999999863e-02 2.125600000000000059e-02 6.624740000000000073e-01
3.173999999999999932e+00 2.889660000000000006e-01 4.852399999999999769e-02 2.726999999999999910e-02 2.125399999999999859e-02 6.625100000000000433e-01
3.175499999999999989e+00 2.889340000000000241e-01 4.851899999999999963e-02 2.726599999999999857e-02 2.125300000000000106e-02 6.625459999999999683e-01
3.177000000000000046e+00 2.889030000000000209e-01 4.851500000000000257e-02 2.726299999999999904e-02 2.125200000000000006e-02 6.625830000000000330e-01
3.178500000000000103e+00 2.888709999999999889e-01 4.850999999999999757e-02 2.725999999999999951e-02 2.125000000000000153e-02 6.626189999999999580e-01
3.180000000000000160e+00 2.888399999999999856e-01 4.850499999999999950e-02 2.725599999999999898e-02 2.124900000000000053e-02 6.626549999999999940e-01
3.181500000000000217e+00 2.888080000000000092e-01 4.850100000000000244e-02 2.725299999999999945e-02 2.124799999999999953e-02 6.626910000000000300e-01
3.182999999999999829e+00 2.887759999999999772e-01 4.849599999999999744e-02 2.724999999999999992e-02 2.124699999999999853e-02 6.627269999999999550e-01
3.184499999999999886e+00 2.887449999999999739e-01 4.849200000000000038e-02 2.724599999999999939e-02 2.124500000000000000e-02 6.627640000000000198e-01
3.185999999999999943e+00 2.887129999999999974e-01 4.848700000000000232e-02 2.724299999999999986e-02 2.124399999999999900e-02 6.627999999999999448e-01
3.187500000000000000e+00 2.886819999999999942e-01 4.848199999999999732e-02 2.724000000000000032e-02 2.124300000000000146e-02 6.628359999999999808e-01
3.189000000000000057e+00 2.886509999999999909e-01 4.847800000000000026e-02 2.723599999999999979e-02 2.124099999999999946e-02 6.628720000000000168e-01
3.190500000000000114e+00 2.886190000000000144e-01 4.847300000000000220e-02 2.723300000000000026e-02 2.123999999999999846e-02 6.629080000000000528e-01
3.192000000000000171e+00 2.885880000000000112e-01 4.846799999999999720e-02 2.723000000000000073e-02 2.123900000000000093e-02 6.629439999999999777e-01
3.193499999999999783e+00 2.885570000000000079e-01 4.846400000000000013e-02 2.722600000000000020e-02 2.123799999999999993e-02 6.629800000000000137e-01
3.194999999999999840e+00 2.885249999999999759e-01 4.845900000000000207e-02 2.722300000000000067e-02 2.123600000000000140e-02 6.630160000000000498e-01
3.196499999999999897e+00 2.884939999999999727e-01 4.845499999999999807e-02 2.722000000000000114e-02 2.123500000000000040e-02 6.630509999999999460e-01
3.197999999999999954e+00 2.884630000000000249e-01 4.845000000000000001e-02 2.721600000000000061e-02 2.123399999999999940e-02 6.630869999999999820e-01
3.199500000000000011e+00 2.884320000000000217e-01 4.844500000000000195e-02 2.721300000000000108e-02 2.123299999999999840e-02 6.631230000000000180e-01
3.201000000000000068e+00 2.883999999999999897e-01 4.844099999999999795e-02 2.721000000000000155e-02 2.123099999999999987e-02 6.631590000000000540e-01
3.202500000000000124e+00 2.883689999999999864e-01 4.843599999999999989e-02 2.720600000000000102e-02 2.122999999999999887e-02 6.631949999999999790e-01
3.204000000000000181e+00 2.883379999999999832e-01 4.843200000000000283e-02 2.720300000000000148e-02 2.122900000000000134e-02 6.632299999999999862e-01
3.205499999999999794e+00 2.883069999999999800e-01 4.842699999999999783e-02 2.719999999999999848e-02 2.122800000000000034e-02 6.632660000000000222e-01
3.206999999999999851e+00 2.882759999999999767e-01 4.842300000000000076e-02 2.719600000000000142e-02 2.122599999999999834e-02 6.633019999999999472e-01
3.208499999999999908e+00 2.882449999999999735e-01 4.841800000000000270e-02 2.719299999999999842e-02 2.122500000000000081e-02 6.633369999999999544e-01
3.209999999999999964e+00 2.882140000000000257e-01 4.841299999999999770e-02 2.718999999999999889e-02 2.122399999999999981e-02 6.633729999999999905e-01
3.211500000000000021e+00 2.881830000000000225e-01 4.840900000000000064e-02 2.718599999999999836e-02 2.122200000000000128e-02 6.634079999999999977e-01
3.213000000000000078e+00 2.881520000000000192e-01 4.840400000000000258e-02 2.718299999999999883e-02 2.122100000000000028e-02 6.634440000000000337e-01
3.214500000000000135e+00 2.881210000000000160e-01 4.839999999999999858e-02 2.717999999999999930e-02 2.121999999999999928e-02 6.634790000000000409e-01
3.216000000000000192e+00 2.880900000000000127e-01 4.839500000000000052e-02 2.717699999999999977e-02 2.121899999999999828e-02 6.635149999999999659e-01
3.217499999999999805e+00 2.880590000000000095e-01 4.839100000000000346e-02 2.717299999999999924e-02 2.121699999999999975e-02 6.635499999999999732e-01
3.218999999999999861e+00 2.880280000000000062e-01 4.838599999999999846e-02 2.716999999999999971e-02 2.121599999999999875e-02 6.635860000000000092e-01
3.220499999999999918e+00 2.879979999999999762e-01 4.838200000000000139e-02 2.716700000000000018e-02 2.121500000000000122e-02 6.636210000000000164e-01
3.221999999999999975e+00 2.879669999999999730e-01 4.837700000000000333e-02 2.716299999999999965e-02 2.121400000000000022e-02 6.636560000000000237e-01
3.223500000000000032e+00 2.879360000000000253e-01 4.837299999999999933e-02 2.716000000000000011e-02 2.121200000000000169e-02 6.636919999999999487e-01
3.225000000000000089e+00 2.879050000000000220e-01 4.836800000000000127e-02 2.715700000000000058e-02 2.121100000000000069e-02 6.637269999999999559e-01
3.226500000000000146e+00 2.878749999999999920e-01 4.836300000000000321e-02 2.715400000000000105e-02 2.120999999999999969e-02 6.637619999999999632e-01
3.228000000000000203e+00 2.878439999999999888e-01 4.835899999999999921e-02 2.715000000000000052e-02 2.120899999999999869e-02 6.637969999999999704e-01
3.229499999999999815e+00 2.878129999999999855e-01 4.835400000000000115e-02 2.714700000000000099e-02 2.120700000000000016e-02 6.638319999999999776e-01
3.230999999999999872e+00 2.877830000000000110e-01 4.834999999999999715e-02 2.714400000000000146e-02 2.120599999999999916e-02 6.638680000000000136e-01
3.232499999999999929e+00 2.877520000000000078e-01 4.834499999999999909e-02 2.714000000000000093e-02 2.120500000000000163e-02 6.639030000000000209e-01
3.233999999999999986e+00 2.877210000000000045e-01 4.834100000000000202e-02 2.713700000000000140e-02 2.120400000000000063e-02 6.639380000000000281e-01
3.235500000000000043e+00 2.876909999999999745e-01 4.833599999999999702e-02 2.713399999999999840e-02 2.120199999999999863e-02 6.639730000000000354e-01
3.237000000000000099e+00 2.876600000000000268e-01 4.833199999999999996e-02 2.713099999999999887e-02 2.120100000000000109e-02 6.640080000000000426e-01
3.238500000000000156e+00 2.876299999999999968e-01 4.832700000000000190e-02 2.712699999999999834e-02 2.120000000000000009e-02 6.640430000000000499e-01
3.240000000000000213e+00 2.875989999999999935e-01 4.832299999999999790e-02 2.712399999999999881e-02 2.119899999999999909e-02 6.640779999999999461e-01
3.241499999999999826e+00 2.875690000000000190e-01 4.831799999999999984e-02 2.712099999999999927e-02 2.119700000000000056e-02 6.641129999999999534e-01
3.242999999999999883e+00 2.875389999999999890e-01 4.831400000000000278e-02 2.711799999999999974e-02 2.119599999999999956e-02 6.641479999999999606e-01
3.244499999999999940e+00 2.875079999999999858e-01 4.830899999999999778e-02 2.711399999999999921e-02 2.119499999999999856e-02 6.641820000000000501e-01
3.245999999999999996e+00 2.874780000000000113e-01 4.830500000000000071e-02 2.711099999999999968e-02 2.119400000000000103e-02 6.642169999999999463e-01
3.247500000000000053e+00 2.874470000000000081e-01 4.830099999999999671e-02 2.710800000000000015e-02 2.119300000000000003e-02 6.642519999999999536e-01
3.249000000000000110e+00 2.874169999999999781e-01 4.829599999999999865e-02 2.710500000000000062e-02 2.119100000000000150e-02 6.642869999999999608e-01
3.250500000000000167e+00 2.873870000000000036e-01 4.829200000000000159e-02 2.710200000000000109e-02 2.119000000000000050e-02 6.643219999999999681e-01
3.251999999999999780e+00 2.873569999999999736e-01 4.828699999999999659e-02 2.709800000000000056e-02 2.118899999999999950e-02 6.643559999999999466e-01
3.253499999999999837e+00 2.873260000000000258e-01 4.828299999999999953e-02 2.709500000000000103e-02 2.118799999999999850e-02 6.643909999999999538e-01
3.254999999999999893e+00 2.872959999999999958e-01 4.827800000000000147e-02 2.709200000000000150e-02 2.118599999999999997e-02 6.644259999999999611e-01
3.256499999999999950e+00 2.872660000000000213e-01 4.827399999999999747e-02 2.708899999999999850e-02 2.118499999999999897e-02 6.644600000000000506e-01
3.258000000000000007e+00 2.872359999999999913e-01 4.826899999999999941e-02 2.708500000000000144e-02 2.118400000000000144e-02 6.644949999999999468e-01
3.259500000000000064e+00 2.872060000000000168e-01 4.826500000000000234e-02 2.708199999999999844e-02 2.118300000000000044e-02 6.645290000000000363e-01
3.261000000000000121e+00 2.871759999999999868e-01 4.825999999999999734e-02 2.707899999999999890e-02 2.118099999999999844e-02 6.645640000000000436e-01
3.262500000000000178e+00 2.871460000000000123e-01 4.825600000000000028e-02 2.707599999999999937e-02 2.118000000000000091e-02 6.645980000000000221e-01
3.263999999999999790e+00 2.871159999999999823e-01 4.825200000000000322e-02 2.707299999999999984e-02 2.117899999999999991e-02 6.646330000000000293e-01
3.265499999999999847e+00 2.870860000000000078e-01 4.824699999999999822e-02 2.706899999999999931e-02 2.117799999999999891e-02 6.646670000000000078e-01
3.266999999999999904e+00 2.870559999999999778e-01 4.824300000000000116e-02 2.706599999999999978e-02 2.117700000000000138e-02 6.647020000000000151e-01
3.268499999999999961e+00 2.870260000000000034e-01 4.823800000000000310e-02 2.706300000000000025e-02 2.117499999999999938e-02 6.647359999999999935e-01
3.270000000000000018e+00 2.869959999999999734e-01 4.823399999999999910e-02 2.706000000000000072e-02 2.117399999999999838e-02 6.647699999999999720e-01
3.271500000000000075e+00 2.869659999999999989e-01 4.822900000000000104e-02 2.705700000000000119e-02 2.117300000000000085e-02 6.648049999999999793e-01
3.273000000000000131e+00 2.869360000000000244e-01 4.822499999999999704e-02 2.705300000000000066e-02 2.117199999999999985e-02 6.648389999999999578e-01
3.274500000000000188e+00 2.869059999999999944e-01 4.822099999999999997e-02 2.705000000000000113e-02 2.117000000000000132e-02 6.648730000000000473e-01
3.275999999999999801e+00 2.868760000000000199e-01 4.821600000000000191e-02 2.704700000000000160e-02 2.116900000000000032e-02 6.649070000000000258e-01
3.277499999999999858e+00 2.868470000000000186e-01 4.821199999999999791e-02 2.704399999999999860e-02 2.116799999999999932e-02 6.649420000000000330e-01
3.278999999999999915e+00 2.868169999999999886e-01 4.820699999999999985e-02 2.704099999999999906e-02 2.116699999999999832e-02 6.649760000000000115e-01
3.280499999999999972e+00 2.867870000000000141e-01 4.820300000000000279e-02 2.703699999999999853e-02 2.116600000000000079e-02 6.650099999999999900e-01
3.282000000000000028e+00 2.867569999999999841e-01 4.819899999999999879e-02 2.703399999999999900e-02 2.116399999999999879e-02 6.650439999999999685e-01
3.283500000000000085e+00 2.867279999999999829e-01 4.819400000000000073e-02 2.703099999999999947e-02 2.116300000000000125e-02 6.650779999999999470e-01
3.285000000000000142e+00 2.866980000000000084e-01 4.818999999999999673e-02 2.702799999999999994e-02 2.116200000000000025e-02 6.651120000000000365e-01
3.286500000000000199e+00 2.866690000000000071e-01 4.818499999999999867e-02 2.702500000000000041e-02 2.116099999999999925e-02 6.651460000000000150e-01
3.287999999999999812e+00 2.866389999999999771e-01 4.818100000000000160e-02 2.702200000000000088e-02 2.116000000000000172e-02 6.651799999999999935e-01
3.289499999999999869e+00 2.866090000000000027e-01 4.817699999999999760e-02 2.701800000000000035e-02 2.115799999999999972e-02 6.652139999999999720e-01
3.290999999999999925e+00 2.865800000000000014e-01 4.817199999999999954e-02 2.701500000000000082e-02 2.115699999999999872e-02 6.652479999999999505e-01
3.292499999999999982e+00 2.865500000000000269e-01 4.816800000000000248e-02 2.701200000000000129e-02 2.115600000000000119e-02 6.652820000000000400e-01
3.294000000000000039e+00 2.865210000000000257e-01 4.816399999999999848e-02 2.700899999999999829e-02 2.115500000000000019e-02 6.653160000000000185e-01
3.295500000000000096e+00 2.864909999999999957e-01 4.815900000000000042e-02 2.700599999999999876e-02 2.115300000000000166e-02 6.653489999999999682e-01
3.297000000000000153e+00 2.864619999999999944e-01 4.815500000000000336e-02 2.700299999999999923e-02 2.115200000000000066e-02 6.653829999999999467e-01
3.298500000000000210e+00 2.864320000000000199e-01 4.815099999999999936e-02 2.699899999999999869e-02 2.115099999999999966e-02 6.654170000000000362e-01
3.299999999999999822e+00 2.864030000000000187e-01 4.814600000000000130e-02 2.699599999999999916e-02 2.114999999999999866e-02 6.654510000000000147e-01
3.301499999999999879e+00 2.863740000000000174e-01 4.814199999999999730e-02 2.699299999999999963e-02 2.114900000000000113e-02 6.654849999999999932e-01
3.302999999999999936e+00 2.863439999999999874e-01 4.813699999999999923e-02 2.699000000000000010e-02 2.114699999999999913e-02 6.655180000000000540e-01
3.304499999999999993e+00 2.863149999999999862e-01 4.813300000000000217e-02 2.698700000000000057e-02 2.114600000000000160e-02 6.655520000000000325e-01
3.306000000000000050e+00 2.862859999999999849e-01 4.812899999999999817e-02 2.698400000000000104e-02 2.114500000000000060e-02 6.655849999999999822e-01
3.307500000000000107e+00 2.862560000000000104e-01 4.812400000000000011e-02 2.698100000000000151e-02 2.114399999999999960e-02 6.656189999999999607e-01
3.309000000000000163e+00 2.862270000000000092e-01 4.812000000000000305e-02 2.697700000000000098e-02 2.114299999999999860e-02 6.656530000000000502e-01
3.310500000000000220e+00 2.861980000000000079e-01 4.811599999999999905e-02 2.697400000000000145e-02 2.114100000000000007e-02 6.656859999999999999e-01
3.311999999999999833e+00 2.861690000000000067e-01 4.811100000000000099e-02 2.697099999999999845e-02 2.113999999999999907e-02 6.657199999999999784e-01
3.313499999999999890e+00 2.861400000000000055e-01 4.810699999999999699e-02 2.696799999999999892e-02 2.113900000000000154e-02 6.657530000000000392e-01
3.314999999999999947e+00 2.861110000000000042e-01 4.810299999999999992e-02 2.696499999999999939e-02 2.113800000000000054e-02 6.657870000000000177e-01
3.316500000000000004e+00 2.860809999999999742e-01 4.809900000000000286e-02 2.696199999999999986e-02 2.113699999999999954e-02 6.658199999999999674e-01
3.318000000000000060e+00 2.860519999999999730e-01 4.809399999999999786e-02 2.695900000000000032e-02 2.113599999999999854e-02 6.658530000000000282e-01
3.319500000000000117e+00 2.860230000000000272e-01 4.809000000000000080e-02 2.695600000000000079e-02 2.113400000000000001e-02 6.658870000000000067e-01
3.321000000000000174e+00 2.859940000000000260e-01 4.808599999999999680e-02 2.695200000000000026e-02 2.113299999999999901e-02 6.659199999999999564e-01
3.322499999999999787e+00 2.859650000000000247e-01 4.808099999999999874e-02 2.694900000000000073e-02 2.113200000000000148e-02 6.659530000000000172e-01
3.323999999999999844e+00 2.859360000000000235e-01 4.807700000000000168e-02 2.694600000000000120e-02 2.113100000000000048e-02 6.659869999999999957e-01
3.325499999999999901e+00 2.859070000000000222e-01 4.807299999999999768e-02 2.694300000000000167e-02 2.112999999999999948e-02 6.660199999999999454e-01
3.326999999999999957e+00 2.858780000000000210e-01 4.806799999999999962e-02 2.693999999999999867e-02 2.112800000000000095e-02 6.660530000000000062e-01
3.328500000000000014e+00 2.858490000000000197e-01 4.806400000000000255e-02 2.693699999999999914e-02 2.112699999999999995e-02 6.660859999999999559e-01
3.330000000000000071e+00 2.858209999999999917e-01 4.805999999999999855e-02 2.693399999999999961e-02 2.112599999999999895e-02 6.661200000000000454e-01
3.331500000000000128e+00 2.857919999999999905e-01 4.805600000000000149e-02 2.693100000000000008e-02 2.112500000000000142e-02 6.661529999999999951e-01
3.333000000000000185e+00 2.857629999999999892e-01 4.805100000000000343e-02 2.692800000000000055e-02 2.112400000000000042e-02 6.661859999999999449e-01
3.334499999999999797e+00 2.857339999999999880e-01 4.804699999999999943e-02 2.692500000000000102e-02 2.112199999999999842e-02 6.662190000000000056e-01
3.335999999999999854e+00 2.857049999999999867e-01 4.804300000000000237e-02 2.692100000000000048e-02 2.112100000000000088e-02 6.662519999999999554e-01
3.337499999999999911e+00 2.856770000000000143e-01 4.803899999999999837e-02 2.691800000000000095e-02 2.111999999999999988e-02 6.662850000000000161e-01
3.338999999999999968e+00 2.856480000000000130e-01 4.803400000000000031e-02 2.691500000000000142e-02 2.111899999999999888e-02 6.663179999999999659e-01
3.340500000000000025e+00 2.856190000000000118e-01 4.803000000000000325e-02 2.691199999999999842e-02 2.111800000000000135e-02 6.663510000000000266e-01
3.342000000000000082e+00 2.855900000000000105e-01 4.802599999999999925e-02 2.690899999999999889e-02 2.111700000000000035e-02 6.663839999999999764e-01
3.343500000000000139e+00 2.855619999999999825e-01 4.802100000000000118e-02 2.690599999999999936e-02 2.111499999999999835e-02 6.664170000000000371e-01
3.345000000000000195e+00 2.855329999999999813e-01 4.801699999999999718e-02 2.690299999999999983e-02 2.111400000000000082e-02 6.664499999999999869e-01
3.346499999999999808e+00 2.855050000000000088e-01 4.801300000000000012e-02 2.690000000000000030e-02 2.111299999999999982e-02 6.664820000000000189e-01
3.347999999999999865e+00 2.854760000000000075e-01 4.800900000000000306e-02 2.689700000000000077e-02 2.111199999999999882e-02 6.665149999999999686e-01
3.349499999999999922e+00 2.854470000000000063e-01 4.800499999999999906e-02 2.689400000000000124e-02 2.111100000000000129e-02 6.665480000000000294e-01
3.350999999999999979e+00 2.854189999999999783e-01 4.800000000000000100e-02 2.689100000000000171e-02 2.111000000000000029e-02 6.665809999999999791e-01
3.352500000000000036e+00 2.853899999999999770e-01 4.799599999999999700e-02 2.688799999999999871e-02 2.110799999999999829e-02 6.666140000000000398e-01
3.354000000000000092e+00 2.853620000000000045e-01 4.799199999999999994e-02 2.688499999999999918e-02 2.110700000000000076e-02 6.666459999999999608e-01
3.355500000000000149e+00 2.853330000000000033e-01 4.798800000000000288e-02 2.688199999999999965e-02 2.110599999999999976e-02 6.666790000000000216e-01
3.357000000000000206e+00 2.853049999999999753e-01 4.798299999999999788e-02 2.687900000000000011e-02 2.110499999999999876e-02 6.667119999999999713e-01
3.358499999999999819e+00 2.852770000000000028e-01 4.797900000000000081e-02 2.687499999999999958e-02 2.110400000000000123e-02 6.667440000000000033e-01
3.359999999999999876e+00 2.852480000000000016e-01 4.797499999999999681e-02 2.687200000000000005e-02 2.110300000000000023e-02 6.667769999999999531e-01
3.361499999999999932e+00 2.852199999999999736e-01 4.797099999999999975e-02 2.686900000000000052e-02 2.110100000000000170e-02 6.668089999999999851e-01
3.362999999999999989e+00 2.851909999999999723e-01 4.796700000000000269e-02 2.686600000000000099e-02 2.110000000000000070e-02 6.668420000000000458e-01
3.364500000000000046e+00 2.851629999999999998e-01 4.796199999999999769e-02 2.686300000000000146e-02 2.109899999999999970e-02 6.668749999999999956e-01
3.366000000000000103e+00 2.851350000000000273e-01 4.795800000000000063e-02 2.685999999999999846e-02 2.109799999999999870e-02 6.669070000000000276e-01
3.367500000000000160e+00 2.851069999999999993e-01 4.795399999999999663e-02 2.685699999999999893e-02 2.109700000000000117e-02 6.669389999999999485e-01
3.369000000000000217e+00 2.850779999999999981e-01 4.794999999999999957e-02 2.685399999999999940e-02 2.109600000000000017e-02 6.669720000000000093e-01
3.370499999999999829e+00 2.850500000000000256e-01 4.794600000000000251e-02 2.685099999999999987e-02 2.109400000000000164e-02 6.670040000000000413e-01
3.371999999999999886e+00 2.850219999999999976e-01 4.794099999999999751e-02 2.684800000000000034e-02 2.109300000000000064e-02 6.670369999999999910e-01
3.373499999999999943e+00 2.849940000000000251e-01 4.793700000000000044e-02 2.684500000000000081e-02 2.109199999999999964e-02 6.670690000000000230e-01
3.375000000000000000e+00 2.849659999999999971e-01 4.793300000000000338e-02 2.684200000000000128e-02 2.109099999999999864e-02 6.671010000000000550e-01
3.376500000000000057e+00 2.849380000000000246e-01 4.792899999999999938e-02 2.683899999999999827e-02 2.109000000000000111e-02 6.671340000000000048e-01
3.378000000000000114e+00 2.849090000000000233e-01 4.792500000000000232e-02 2.683599999999999874e-02 2.108900000000000011e-02 6.671660000000000368e-01
3.379500000000000171e+00 2.848809999999999953e-01 4.791999999999999732e-02 2.683299999999999921e-02 2.108700000000000158e-02 6.671979999999999578e-01
3.380999999999999783e+00 2.848530000000000229e-01 4.791600000000000026e-02 2.682999999999999968e-02 2.108600000000000058e-02 6.672299999999999898e-01
3.382499999999999840e+00 2.848249999999999948e-01 4.791200000000000320e-02 2.682700000000000015e-02 2.108499999999999958e-02 6.672630000000000505e-01
3.383999999999999897e+00 2.847970000000000224e-01 4.790799999999999920e-02 2.682400000000000062e-02 2.108399999999999858e-02 6.672949999999999715e-01
3.385499999999999954e+00 2.847689999999999944e-01 4.790400000000000214e-02 2.682100000000000109e-02 2.108300000000000105e-02 6.673270000000000035e-01
3.387000000000000011e+00 2.847410000000000219e-01 4.789999999999999813e-02 2.681800000000000156e-02 2.108200000000000005e-02 6.673590000000000355e-01
3.388500000000000068e+00 2.847140000000000226e-01 4.789500000000000007e-02 2.681499999999999856e-02 2.108099999999999904e-02 6.673909999999999565e-01
3.390000000000000124e+00 2.846859999999999946e-01 4.789100000000000301e-02 2.681199999999999903e-02 2.107900000000000051e-02 6.674229999999999885e-01
3.391500000000000181e+00 2.846580000000000221e-01 4.788699999999999901e-02 2.680899999999999950e-02 2.107799999999999951e-02 6.674550000000000205e-01
3.392999999999999794e+00 2.846299999999999941e-01 4.788300000000000195e-02 2.680599999999999997e-02 2.107699999999999851e-02 6.674870000000000525e-01
3.394499999999999851e+00 2.846020000000000216e-01 4.787899999999999795e-02 2.680300000000000044e-02 2.107600000000000098e-02 6.675189999999999735e-01
3.395999999999999908e+00 2.845739999999999936e-01 4.787500000000000089e-02 2.680000000000000090e-02 2.107499999999999998e-02 6.675510000000000055e-01
3.397499999999999964e+00 2.845469999999999944e-01 4.787099999999999689e-02 2.679700000000000137e-02 2.107399999999999898e-02 6.675830000000000375e-01
3.399000000000000021e+00 2.845190000000000219e-01 4.786599999999999883e-02 2.679399999999999837e-02 2.107300000000000145e-02 6.676149999999999585e-01
3.400500000000000078e+00 2.844909999999999939e-01 4.786200000000000176e-02 2.679099999999999884e-02 2.107099999999999945e-02 6.676469999999999905e-01
3.402000000000000135e+00 2.844630000000000214e-01 4.785799999999999776e-02 2.678799999999999931e-02 2.106999999999999845e-02 6.676779999999999937e-01
3.403500000000000192e+00 2.844360000000000221e-01 4.785400000000000070e-02 2.678499999999999978e-02 2.106900000000000092e-02 6.677100000000000257e-01
3.404999999999999805e+00 2.844079999999999941e-01 4.784999999999999670e-02 2.678200000000000025e-02 2.106799999999999992e-02 6.677419999999999467e-01
3.406499999999999861e+00 2.843800000000000217e-01 4.784599999999999964e-02 2.677900000000000072e-02 2.106699999999999892e-02 6.677739999999999787e-01
3.407999999999999918e+00 2.843530000000000224e-01 4.784200000000000258e-02 2.677600000000000119e-02 2.106600000000000139e-02 6.678049999999999820e-01
3.409499999999999975e+00 2.843249999999999944e-01 4.783799999999999858e-02 2.677300000000000166e-02 2.106500000000000039e-02 6.678370000000000140e-01
3.411000000000000032e+00 2.842979999999999952e-01 4.783400000000000152e-02 2.676999999999999866e-02 2.106299999999999839e-02 6.678690000000000460e-01
3.412500000000000089e+00 2.842700000000000227e-01 4.782900000000000346e-02 2.676699999999999913e-02 2.106200000000000086e-02 6.679000000000000492e-01
3.414000000000000146e+00 2.842430000000000234e-01 4.782499999999999946e-02 2.676399999999999960e-02 2.106099999999999986e-02 6.679319999999999702e-01
3.415500000000000203e+00 2.842149999999999954e-01 4.782100000000000239e-02 2.676100000000000007e-02 2.105999999999999886e-02 6.679640000000000022e-01
3.416999999999999815e+00 2.841879999999999962e-01 4.781699999999999839e-02 2.675800000000000053e-02 2.105900000000000133e-02 6.679950000000000054e-01
3.418499999999999872e+00 2.841600000000000237e-01 4.781300000000000133e-02 2.675500000000000100e-02 2.105800000000000033e-02 6.680270000000000374e-01
3.419999999999999929e+00 2.841330000000000244e-01 4.780899999999999733e-02 2.675200000000000147e-02 2.105699999999999933e-02 6.680580000000000407e-01
3.421499999999999986e+00 2.841049999999999964e-01 4.780500000000000027e-02 2.674899999999999847e-02 2.105599999999999833e-02 6.680899999999999617e-01
3.423000000000000043e+00 2.840779999999999972e-01 4.780100000000000321e-02 2.674599999999999894e-02 2.105399999999999980e-02 6.681209999999999649e-01
3.424500000000000099e+00 2.840509999999999979e-01 4.779699999999999921e-02 2.674299999999999941e-02 2.105299999999999880e-02 6.681529999999999969e-01
3.426000000000000156e+00 2.840230000000000254e-01 4.779300000000000215e-02 2.674100000000000088e-02 2.105200000000000127e-02 6.681840000000000002e-01
3.427500000000000213e+00 2.839960000000000262e-01 4.778899999999999815e-02 2.673800000000000135e-02 2.105100000000000027e-02 6.682150000000000034e-01
3.428999999999999826e+00 2.839690000000000270e-01 4.778500000000000109e-02 2.673499999999999835e-02 2.104999999999999927e-02 6.682470000000000354e-01
3.430499999999999883e+00 2.839409999999999989e-01 4.778000000000000302e-02 2.673199999999999882e-02 2.104899999999999827e-02 6.682780000000000387e-01
3.431999999999999940e+00 2.839139999999999997e-01 4.777599999999999902e-02 2.672899999999999929e-02 2.104800000000000074e-02 6.683090000000000419e-01
3.433499999999999996e+00 2.838870000000000005e-01 4.777200000000000196e-02 2.672599999999999976e-02 2.104699999999999974e-02 6.683409999999999629e-01
3.435000000000000053e+00 2.838600000000000012e-01 4.776799999999999796e-02 2.672300000000000023e-02 2.104500000000000121e-02 6.683719999999999661e-01
3.436500000000000110e+00 2.838330000000000020e-01 4.776400000000000090e-02 2.672000000000000069e-02 2.104400000000000021e-02 6.684029999999999694e-01
3.438000000000000167e+00 2.838049999999999740e-01 4.775999999999999690e-02 2.671700000000000116e-02 2.104299999999999921e-02 6.684339999999999726e-01
3.439499999999999780e+00 2.837779999999999747e-01 4.775599999999999984e-02 2.671400000000000163e-02 2.104200000000000167e-02 6.684660000000000046e-01
3.440999999999999837e+00 2.837509999999999755e-01 4.775200000000000278e-02 2.671099999999999863e-02 2.104100000000000067e-02 6.684970000000000079e-01
3.442499999999999893e+00 2.837239999999999762e-01 4.774799999999999878e-02 2.670799999999999910e-02 2.103999999999999967e-02 6.685280000000000111e-01
3.443999999999999950e+00 2.836969999999999770e-01 4.774400000000000172e-02 2.670499999999999957e-02 2.103899999999999867e-02 6.685590000000000144e-01
3.445500000000000007e+00 2.836699999999999777e-01 4.773999999999999772e-02 2.670200000000000004e-02 2.103800000000000114e-02 6.685900000000000176e-01
3.447000000000000064e+00 2.836429999999999785e-01 4.773600000000000065e-02 2.670000000000000151e-02 2.103599999999999914e-02 6.686210000000000209e-01
3.448500000000000121e+00 2.836159999999999792e-01 4.773199999999999665e-02 2.669699999999999851e-02 2.103500000000000161e-02 6.686520000000000241e-01
3.450000000000000178e+00 2.835889999999999800e-01 4.772799999999999959e-02 2.669399999999999898e-02 2.103400000000000061e-02 6.686830000000000274e-01
3.451499999999999790e+00 2.835619999999999807e-01 4.772400000000000253e-02 2.669099999999999945e-02 2.103299999999999961e-02 6.687140000000000306e-01
3.452999999999999847e+00 2.835349999999999815e-01 4.771999999999999853e-02 2.668799999999999992e-02 2.103199999999999861e-02 6.687450000000000339e-01
3.454499999999999904e+00 2.835079999999999822e-01 4.771600000000000147e-02 2.668500000000000039e-02 2.103100000000000108e-02 6.687760000000000371e-01
3.455999999999999961e+00 2.834809999999999830e-01 4.771199999999999747e-02 2.668200000000000086e-02 2.103000000000000008e-02 6.688070000000000404e-01
3.457500000000000018e+00 2.834550000000000125e-01 4.770800000000000041e-02 2.667900000000000132e-02 2.102899999999999908e-02 6.688380000000000436e-01
3.459000000000000075e+00 2.834280000000000133e-01 4.770400000000000335e-02 2.667599999999999832e-02 2.102800000000000155e-02 6.688680000000000181e-01
3.460500000000000131e+00 2.834010000000000140e-01 4.769999999999999934e-02 2.667299999999999879e-02 2.102599999999999955e-02 6.688990000000000213e-01
3.462000000000000188e+00 2.833740000000000148e-01 4.769600000000000228e-02 2.667100000000000026e-02 2.102499999999999855e-02 6.689300000000000246e-01
3.463499999999999801e+00 2.833470000000000155e-01 4.769199999999999828e-02 2.666800000000000073e-02 2.102400000000000102e-02 6.689610000000000278e-01
3.464999999999999858e+00 2.833209999999999895e-01 4.768800000000000122e-02 2.666500000000000120e-02 2.102300000000000002e-02 6.689910000000000023e-01
3.466499999999999915e+00 2.832939999999999903e-01 4.768399999999999722e-02 2.666200000000000167e-02 2.102199999999999902e-02 6.690220000000000056e-01
3.467999999999999972e+00 2.832669999999999910e-01 4.768000000000000016e-02 2.665899999999999867e-02 2.102100000000000149e-02 6.690530000000000088e-01
3.469500000000000028e+00 2.832410000000000205e-01 4.767600000000000310e-02 2.665599999999999914e-02 2.102000000000000049e-02 6.690829999999999833e-01
3.471000000000000085e+00 2.832140000000000213e-01 4.767199999999999910e-02 2.665299999999999961e-02 2.101899999999999949e-02 6.691139999999999866e-01
3.472500000000000142e+00 2.831870000000000220e-01 4.766800000000000204e-02 2.665000000000000008e-02 2.101799999999999849e-02 6.691449999999999898e-01
3.474000000000000199e+00 2.831609999999999960e-01 4.766399999999999804e-02 2.664700000000000055e-02 2.101700000000000096e-02 6.691749999999999643e-01
3.475499999999999812e+00 2.831339999999999968e-01 4.766000000000000097e-02 2.664499999999999855e-02 2.101499999999999896e-02 6.692059999999999675e-01
3.476999999999999869e+00 2.831080000000000263e-01 4.765599999999999697e-02 2.664199999999999902e-02 2.101400000000000143e-02 6.692360000000000531e-01
3.478499999999999925e+00 2.830810000000000271e-01 4.765199999999999991e-02 2.663899999999999949e-02 2.101300000000000043e-02 6.692669999999999453e-01
3.479999999999999982e+00 2.830550000000000010e-01 4.764800000000000285e-02 2.663599999999999995e-02 2.101199999999999943e-02 6.692970000000000308e-01
3.481500000000000039e+00 2.830280000000000018e-01 4.764399999999999885e-02 2.663300000000000042e-02 2.101099999999999843e-02 6.693280000000000340e-01
3.483000000000000096e+00 2.830019999999999758e-01 4.764000000000000179e-02 2.663000000000000089e-02 2.101000000000000090e-02 6.693580000000000085e-01
3.484500000000000153e+00 2.829749999999999766e-01 4.763599999999999779e-02 2.662700000000000136e-02 2.100899999999999990e-02 6.693890000000000118e-01
3.486000000000000210e+00 2.829490000000000061e-01 4.763200000000000073e-02 2.662499999999999936e-02 2.100799999999999890e-02 6.694189999999999863e-01
3.487499999999999822e+00 2.829220000000000068e-01 4.762799999999999673e-02 2.662199999999999983e-02 2.100700000000000137e-02 6.694489999999999608e-01
3.488999999999999879e+00 2.828959999999999808e-01 4.762399999999999967e-02 2.661900000000000030e-02 2.100600000000000037e-02 6.694799999999999640e-01
3.490499999999999936e+00 2.828700000000000103e-01 4.762000000000000260e-02 2.661600000000000077e-02 2.100399999999999837e-02 6.695100000000000495e-01
3.491999999999999993e+00 2.828430000000000111e-01 4.761599999999999860e-02 2.661300000000000124e-02 2.100300000000000084e-02 6.695400000000000240e-01
3.493500000000000050e+00 2.828169999999999851e-01 4.761300000000000254e-02 2.661000000000000171e-02 2.100199999999999984e-02 6.695699999999999985e-01
3.495000000000000107e+00 2.827910000000000146e-01 4.760899999999999854e-02 2.660699999999999871e-02 2.100099999999999884e-02 6.696010000000000018e-01
3.496500000000000163e+00 2.827640000000000153e-01 4.760500000000000148e-02 2.660500000000000018e-02 2.100000000000000130e-02 6.696309999999999762e-01
3.498000000000000220e+00 2.827379999999999893e-01 4.760099999999999748e-02 2.660200000000000065e-02 2.099900000000000030e-02 6.696609999999999507e-01
3.499499999999999833e+00 2.827120000000000188e-01 4.759700000000000042e-02 2.659900000000000111e-02 2.099799999999999930e-02 6.696910000000000363e-01
3.500999999999999890e+00 2.826859999999999928e-01 4.759300000000000336e-02 2.659600000000000158e-02 2.099699999999999830e-02 6.697210000000000107e-01
3.502499999999999947e+00 2.826600000000000223e-01 4.758899999999999936e-02 2.659299999999999858e-02 2.099600000000000077e-02 6.697509999999999852e-01
3.504000000000000004e+00 2.826330000000000231e-01 4.758500000000000230e-02 2.658999999999999905e-02 2.099499999999999977e-02 6.697819999999999885e-01
3.505500000000000060e+00 2.826069999999999971e-01 4.758099999999999830e-02 2.658800000000000052e-02 2.099399999999999877e-02 6.698119999999999630e-01
3.507000000000000117e+00 2.825810000000000266e-01 4.757700000000000123e-02 2.658500000000000099e-02 2.099300000000000124e-02 6.698420000000000485e-01
3.508500000000000174e+00 2.825550000000000006e-01 4.757299999999999723e-02 2.658200000000000146e-02 2.099099999999999924e-02 6.698720000000000230e-01
3.509999999999999787e+00 2.825289999999999746e-01 4.756900000000000017e-02 2.657899999999999846e-02 2.099000000000000171e-02 6.699019999999999975e-01
3.511499999999999844e+00 2.825030000000000041e-01 4.756599999999999717e-02 2.657599999999999893e-02 2.098900000000000071e-02 6.699319999999999720e-01
3.512999999999999901e+00 2.824769999999999781e-01 4.756200000000000011e-02 2.657299999999999940e-02 2.098799999999999971e-02 6.699610000000000287e-01
3.514499999999999957e+00 2.824510000000000076e-01 4.755800000000000305e-02 2.657100000000000087e-02 2.098699999999999871e-02 6.699910000000000032e-01
3.516000000000000014e+00 2.824249999999999816e-01 4.755399999999999905e-02 2.656800000000000134e-02 2.098600000000000118e-02 6.700209999999999777e-01
3.517500000000000071e+00 2.823990000000000111e-01 4.755000000000000199e-02 2.656499999999999834e-02 2.098500000000000018e-02 6.700509999999999522e-01
3.519000000000000128e+00 2.823729999999999851e-01 4.754599999999999799e-02 2.656199999999999881e-02 2.098399999999999918e-02 6.700810000000000377e-01
3.520500000000000185e+00 2.823470000000000146e-01 4.754200000000000093e-02 2.655899999999999928e-02 2.098300000000000165e-02 6.701110000000000122e-01
3.521999999999999797e+00 2.823209999999999886e-01 4.753799999999999693e-02 2.655700000000000074e-02 2.098200000000000065e-02 6.701399999999999579e-01
3.523499999999999854e+00 2.822950000000000181e-01 4.753399999999999986e-02 2.655400000000000121e-02 2.098099999999999965e-02 6.701700000000000434e-01
3.524999999999999911e+00 2.822689999999999921e-01 4.753099999999999686e-02 2.655100000000000168e-02 2.097999999999999865e-02 6.702000000000000179e-01
3.526499999999999968e+00 2.822439999999999949e-01 4.752699999999999980e-02 2.654799999999999868e-02 2.097900000000000112e-02 6.702299999999999924e-01
3.528000000000000025e+00 2.822180000000000244e-01 4.752300000000000274e-02 2.654499999999999915e-02 2.097699999999999912e-02 6.702590000000000492e-01
3.529500000000000082e+00 2.821919999999999984e-01 4.751899999999999874e-02 2.654300000000000062e-02 2.097600000000000159e-02 6.702890000000000237e-01
3.531000000000000139e+00 2.821659999999999724e-01 4.751500000000000168e-02 2.654000000000000109e-02 2.097500000000000059e-02 6.703189999999999982e-01
3.532500000000000195e+00 2.821400000000000019e-01 4.751099999999999768e-02 2.653700000000000156e-02 2.097399999999999959e-02 6.703480000000000549e-01
3.533999999999999808e+00 2.821150000000000047e-01 4.750700000000000062e-02 2.653399999999999856e-02 2.097299999999999859e-02 6.703780000000000294e-01
3.535499999999999865e+00 2.820889999999999787e-01 4.750399999999999762e-02 2.653099999999999903e-02 2.097200000000000106e-02 6.704069999999999752e-01
3.536999999999999922e+00 2.820630000000000082e-01 4.750000000000000056e-02 2.652900000000000050e-02 2.097100000000000006e-02 6.704369999999999497e-01
3.538499999999999979e+00 2.820380000000000109e-01 4.749599999999999655e-02 2.652600000000000097e-02 2.096999999999999906e-02 6.704660000000000064e-01
3.540000000000000036e+00 2.820119999999999849e-01 4.749199999999999949e-02 2.652300000000000144e-02 2.096900000000000153e-02 6.704959999999999809e-01
3.541500000000000092e+00 2.819860000000000144e-01 4.748800000000000243e-02 2.651999999999999844e-02 2.096800000000000053e-02 6.705250000000000377e-01
3.543000000000000149e+00 2.819610000000000172e-01 4.748399999999999843e-02 2.651699999999999890e-02 2.096699999999999953e-02 6.705550000000000122e-01
3.544500000000000206e+00 2.819349999999999912e-01 4.748000000000000137e-02 2.651500000000000037e-02 2.096599999999999853e-02 6.705839999999999579e-01
3.545999999999999819e+00 2.819099999999999939e-01 4.747699999999999837e-02 2.651200000000000084e-02 2.096500000000000100e-02 6.706140000000000434e-01
3.547499999999999876e+00 2.818840000000000234e-01 4.747300000000000131e-02 2.650900000000000131e-02 2.096400000000000000e-02 6.706429999999999891e-01
3.548999999999999932e+00 2.818590000000000262e-01 4.746899999999999731e-02 2.650599999999999831e-02 2.096299999999999900e-02 6.706720000000000459e-01
3.550499999999999989e+00 2.818330000000000002e-01 4.746500000000000025e-02 2.650399999999999978e-02 2.096100000000000046e-02 6.707020000000000204e-01
3.552000000000000046e+00 2.818080000000000029e-01 4.746100000000000319e-02 2.650100000000000025e-02 2.095999999999999946e-02 6.707309999999999661e-01
3.553500000000000103e+00 2.817819999999999769e-01 4.745699999999999918e-02 2.649800000000000072e-02 2.095899999999999846e-02 6.707600000000000229e-01
3.555000000000000160e+00 2.817569999999999797e-01 4.745400000000000312e-02 2.649500000000000119e-02 2.095800000000000093e-02 6.707899999999999974e-01
3.556500000000000217e+00 2.817310000000000092e-01 4.744999999999999912e-02 2.649299999999999919e-02 2.095699999999999993e-02 6.708190000000000541e-01
3.557999999999999829e+00 2.817060000000000120e-01 4.744600000000000206e-02 2.648999999999999966e-02 2.095599999999999893e-02 6.708479999999999999e-01
3.559499999999999886e+00 2.816810000000000147e-01 4.744199999999999806e-02 2.648700000000000013e-02 2.095500000000000140e-02 6.708769999999999456e-01
3.560999999999999943e+00 2.816549999999999887e-01 4.743800000000000100e-02 2.648400000000000060e-02 2.095400000000000040e-02 6.709060000000000024e-01
3.562500000000000000e+00 2.816299999999999915e-01 4.743499999999999800e-02 2.648199999999999860e-02 2.095299999999999940e-02 6.709349999999999481e-01
3.564000000000000057e+00 2.816049999999999942e-01 4.743100000000000094e-02 2.647899999999999907e-02 2.095199999999999840e-02 6.709650000000000336e-01
3.565500000000000114e+00 2.815790000000000237e-01 4.742699999999999694e-02 2.647599999999999953e-02 2.095100000000000087e-02 6.709939999999999793e-01
3.567000000000000171e+00 2.815540000000000265e-01 4.742299999999999988e-02 2.647300000000000000e-02 2.094999999999999987e-02 6.710230000000000361e-01
3.568499999999999783e+00 2.815289999999999737e-01 4.741900000000000281e-02 2.647100000000000147e-02 2.094899999999999887e-02 6.710519999999999818e-01
3.569999999999999840e+00 2.815039999999999765e-01 4.741599999999999981e-02 2.646799999999999847e-02 2.094800000000000134e-02 6.710810000000000386e-01
3.571499999999999897e+00 2.814780000000000060e-01 4.741200000000000275e-02 2.646499999999999894e-02 2.094700000000000034e-02 6.711099999999999843e-01
3.572999999999999954e+00 2.814530000000000087e-01 4.740799999999999875e-02 2.646199999999999941e-02 2.094599999999999934e-02 6.711390000000000411e-01
3.574500000000000011e+00 2.814280000000000115e-01 4.740400000000000169e-02 2.646000000000000088e-02 2.094499999999999834e-02 6.711679999999999868e-01
3.576000000000000068e+00 2.814030000000000142e-01 4.740099999999999869e-02 2.645700000000000135e-02 2.094400000000000081e-02 6.711970000000000436e-01
3.577500000000000124e+00 2.813780000000000170e-01 4.739700000000000163e-02 2.645399999999999835e-02 2.094299999999999981e-02 6.712259999999999893e-01
3.579000000000000181e+00 2.813530000000000197e-01 4.739299999999999763e-02 2.645099999999999882e-02 2.094199999999999881e-02 6.712540000000000173e-01
3.580499999999999794e+00 2.813280000000000225e-01 4.738900000000000057e-02 2.644900000000000029e-02 2.094000000000000028e-02 6.712829999999999631e-01
3.581999999999999851e+00 2.813019999999999965e-01 4.738499999999999657e-02 2.644600000000000076e-02 2.093899999999999928e-02 6.713120000000000198e-01
3.583499999999999908e+00 2.812769999999999992e-01 4.738200000000000051e-02 2.644300000000000123e-02 2.093799999999999828e-02 6.713409999999999656e-01
3.584999999999999964e+00 2.812520000000000020e-01 4.737800000000000344e-02 2.644099999999999923e-02 2.093700000000000075e-02 6.713700000000000223e-01
3.586500000000000021e+00 2.812270000000000048e-01 4.737399999999999944e-02 2.643799999999999970e-02 2.093599999999999975e-02 6.713980000000000503e-01
3.588000000000000078e+00 2.812020000000000075e-01 4.737000000000000238e-02 2.643500000000000016e-02 2.093499999999999875e-02 6.714269999999999960e-01
3.589500000000000135e+00 2.811770000000000103e-01 4.736699999999999938e-02 2.643200000000000063e-02 2.093400000000000122e-02 6.714560000000000528e-01
3.591000000000000192e+00 2.811529999999999863e-01 4.736300000000000232e-02 2.642999999999999863e-02 2.093300000000000022e-02 6.714849999999999985e-01
3.592499999999999805e+00 2.811279999999999890e-01 4.735899999999999832e-02 2.642699999999999910e-02 2.093199999999999922e-02 6.715130000000000265e-01
3.593999999999999861e+00 2.811029999999999918e-01 4.735500000000000126e-02 2.642399999999999957e-02 2.093100000000000169e-02 6.715419999999999723e-01
3.595499999999999918e+00 2.810779999999999945e-01 4.735199999999999826e-02 2.642200000000000104e-02 2.093000000000000069e-02 6.715700000000000003e-01
3.596999999999999975e+00 2.810529999999999973e-01 4.734800000000000120e-02 2.641900000000000151e-02 2.092899999999999969e-02 6.715989999999999460e-01
3.598500000000000032e+00 2.810280000000000000e-01 4.734399999999999720e-02 2.641599999999999851e-02 2.092799999999999869e-02 6.716280000000000028e-01
3.600000000000000089e+00 2.810030000000000028e-01 4.734000000000000014e-02 2.641299999999999898e-02 2.092700000000000116e-02 6.716560000000000308e-01
3.601500000000000146e+00 2.809780000000000055e-01 4.733699999999999714e-02 2.641100000000000045e-02 2.092600000000000016e-02 6.716849999999999765e-01
3.603000000000000203e+00 2.809539999999999815e-01 4.733300000000000007e-02 2.640800000000000092e-02 2.092499999999999916e-02 6.717130000000000045e-01
3.604499999999999815e+00 2.809289999999999843e-01 4.732900000000000301e-02 2.640500000000000139e-02 2.092400000000000163e-02 6.717419999999999503e-01
3.605999999999999872e+00 2.809039999999999870e-01 4.732600000000000001e-02 2.640299999999999939e-02 2.092300000000000063e-02 6.717699999999999783e-01
3.607499999999999929e+00 2.808789999999999898e-01 4.732200000000000295e-02 2.639999999999999986e-02 2.092199999999999963e-02 6.717990000000000350e-01
3.608999999999999986e+00 2.808550000000000213e-01 4.731799999999999895e-02 2.639700000000000032e-02 2.092099999999999863e-02 6.718269999999999520e-01
3.610500000000000043e+00 2.808300000000000241e-01 4.731400000000000189e-02 2.639499999999999832e-02 2.092000000000000109e-02 6.718549999999999800e-01
3.612000000000000099e+00 2.808050000000000268e-01 4.731099999999999889e-02 2.639199999999999879e-02 2.091900000000000009e-02 6.718840000000000368e-01
3.613500000000000156e+00 2.807810000000000028e-01 4.730700000000000183e-02 2.638899999999999926e-02 2.091799999999999909e-02 6.719119999999999537e-01
3.615000000000000213e+00 2.807560000000000056e-01 4.730299999999999783e-02 2.638700000000000073e-02 2.091700000000000156e-02 6.719410000000000105e-01
3.616499999999999826e+00 2.807319999999999816e-01 4.730000000000000177e-02 2.638400000000000120e-02 2.091600000000000056e-02 6.719690000000000385e-01
3.617999999999999883e+00 2.807069999999999843e-01 4.729599999999999776e-02 2.638100000000000167e-02 2.091499999999999956e-02 6.719969999999999555e-01
3.619499999999999940e+00 2.806819999999999871e-01 4.729200000000000070e-02 2.637899999999999967e-02 2.091399999999999856e-02 6.720249999999999835e-01
3.620999999999999996e+00 2.806580000000000186e-01 4.728899999999999770e-02 2.637600000000000014e-02 2.091300000000000103e-02 6.720540000000000402e-01
3.622500000000000053e+00 2.806330000000000213e-01 4.728500000000000064e-02 2.637300000000000061e-02 2.091200000000000003e-02 6.720819999999999572e-01
3.624000000000000110e+00 2.806089999999999973e-01 4.728099999999999664e-02 2.637099999999999861e-02 2.091099999999999903e-02 6.721099999999999852e-01
3.625500000000000167e+00 2.805840000000000001e-01 4.727699999999999958e-02 2.636799999999999908e-02 2.091000000000000150e-02 6.721380000000000132e-01
3.626999999999999780e+00 2.805599999999999761e-01 4.727399999999999658e-02 2.636499999999999955e-02 2.090900000000000050e-02 6.721660000000000412e-01
3.628499999999999837e+00 2.805349999999999788e-01 4.726999999999999952e-02 2.636300000000000102e-02 2.090799999999999950e-02 6.721939999999999582e-01
3.629999999999999893e+00 2.805110000000000103e-01 4.726600000000000246e-02 2.636000000000000149e-02 2.090600000000000097e-02 6.722230000000000150e-01
3.631499999999999950e+00 2.804869999999999863e-01 4.726299999999999946e-02 2.635699999999999849e-02 2.090499999999999997e-02 6.722510000000000430e-01
3.633000000000000007e+00 2.804619999999999891e-01 4.725900000000000239e-02 2.635499999999999995e-02 2.090399999999999897e-02 6.722789999999999599e-01
3.634500000000000064e+00 2.804380000000000206e-01 4.725499999999999839e-02 2.635200000000000042e-02 2.090300000000000144e-02 6.723069999999999879e-01
3.636000000000000121e+00 2.804139999999999966e-01 4.725200000000000233e-02 2.634900000000000089e-02 2.090200000000000044e-02 6.723350000000000160e-01
3.637500000000000178e+00 2.803889999999999993e-01 4.724799999999999833e-02 2.634699999999999889e-02 2.090099999999999944e-02 6.723630000000000440e-01
3.638999999999999790e+00 2.803649999999999753e-01 4.724400000000000127e-02 2.634399999999999936e-02 2.089999999999999844e-02 6.723909999999999609e-01
3.640499999999999847e+00 2.803410000000000069e-01 4.724099999999999827e-02 2.634099999999999983e-02 2.089900000000000091e-02 6.724189999999999889e-01
3.641999999999999904e+00 2.803160000000000096e-01 4.723700000000000121e-02 2.633900000000000130e-02 2.089799999999999991e-02 6.724470000000000169e-01
3.643499999999999961e+00 2.802919999999999856e-01 4.723299999999999721e-02 2.633599999999999830e-02 2.089699999999999891e-02 6.724740000000000162e-01
3.645000000000000018e+00 2.802680000000000171e-01 4.723000000000000115e-02 2.633299999999999877e-02 2.089600000000000138e-02 6.725020000000000442e-01
3.646500000000000075e+00 2.802439999999999931e-01 4.722599999999999715e-02 2.633100000000000024e-02 2.089500000000000038e-02 6.725299999999999612e-01
3.648000000000000131e+00 2.802200000000000246e-01 4.722200000000000009e-02 2.632800000000000071e-02 2.089399999999999938e-02 6.725579999999999892e-01
3.649500000000000188e+00 2.801950000000000274e-01 4.721899999999999709e-02 2.632599999999999871e-02 2.089299999999999838e-02 6.725860000000000172e-01
3.650999999999999801e+00 2.801710000000000034e-01 4.721500000000000002e-02 2.632299999999999918e-02 2.089200000000000085e-02 6.726140000000000452e-01
3.652499999999999858e+00 2.801469999999999794e-01 4.721199999999999702e-02 2.631999999999999965e-02 2.089099999999999985e-02 6.726410000000000444e-01
3.653999999999999915e+00 2.801230000000000109e-01 4.720799999999999996e-02 2.631800000000000112e-02 2.088999999999999885e-02 6.726689999999999614e-01
3.655499999999999972e+00 2.800989999999999869e-01 4.720400000000000290e-02 2.631500000000000158e-02 2.088900000000000132e-02 6.726969999999999894e-01
3.657000000000000028e+00 2.800750000000000184e-01 4.720099999999999990e-02 2.631199999999999858e-02 2.088800000000000032e-02 6.727250000000000174e-01
3.658500000000000085e+00 2.800509999999999944e-01 4.719700000000000284e-02 2.631000000000000005e-02 2.088699999999999932e-02 6.727520000000000167e-01
3.660000000000000142e+00 2.800270000000000259e-01 4.719299999999999884e-02 2.630700000000000052e-02 2.088599999999999832e-02 6.727800000000000447e-01
3.661500000000000199e+00 2.800030000000000019e-01 4.719000000000000278e-02 2.630499999999999852e-02 2.088500000000000079e-02 6.728079999999999616e-01
3.662999999999999812e+00 2.799789999999999779e-01 4.718599999999999878e-02 2.630199999999999899e-02 2.088399999999999979e-02 6.728349999999999609e-01
3.664499999999999869e+00 2.799550000000000094e-01 4.718300000000000272e-02 2.629899999999999946e-02 2.088299999999999879e-02 6.728629999999999889e-01
3.665999999999999925e+00 2.799309999999999854e-01 4.717899999999999872e-02 2.629700000000000093e-02 2.088200000000000126e-02 6.728899999999999881e-01
3.667499999999999982e+00 2.799070000000000169e-01 4.717500000000000165e-02 2.629400000000000140e-02 2.088100000000000026e-02 6.729180000000000161e-01
3.669000000000000039e+00 2.798829999999999929e-01 4.717199999999999865e-02 2.629099999999999840e-02 2.087999999999999926e-02 6.729450000000000154e-01
3.670500000000000096e+00 2.798590000000000244e-01 4.716800000000000159e-02 2.628899999999999987e-02 2.087900000000000172e-02 6.729730000000000434e-01
3.672000000000000153e+00 2.798350000000000004e-01 4.716499999999999859e-02 2.628600000000000034e-02 2.087800000000000072e-02 6.730000000000000426e-01
3.673500000000000210e+00 2.798109999999999764e-01 4.716100000000000153e-02 2.628399999999999834e-02 2.087699999999999972e-02 6.730279999999999596e-01
3.674999999999999822e+00 2.797870000000000079e-01 4.715699999999999753e-02 2.628099999999999881e-02 2.087599999999999872e-02 6.730549999999999589e-01
3.676499999999999879e+00 2.797640000000000127e-01 4.715400000000000147e-02 2.627799999999999928e-02 2.087500000000000119e-02 6.730829999999999869e-01
3.677999999999999936e+00 2.797399999999999887e-01 4.714999999999999747e-02 2.627600000000000074e-02 2.087400000000000019e-02 6.731099999999999861e-01
3.679499999999999993e+00 2.797160000000000202e-01 4.714700000000000141e-02 2.627300000000000121e-02 2.087299999999999919e-02 6.731369999999999854e-01
3.681000000000000050e+00 2.796919999999999962e-01 4.714299999999999741e-02 2.627099999999999921e-02 2.087200000000000166e-02 6.731650000000000134e-01
3.682500000000000107e+00 2.796680000000000277e-01 4.713900000000000035e-02 2.626799999999999968e-02 2.087100000000000066e-02 6.731920000000000126e-01
3.684000000000000163e+00 2.796449999999999769e-01 4.713599999999999735e-02 2.626500000000000015e-02 2.086999999999999966e-02 6.732190000000000119e-01
3.685500000000000220e+00 2.796210000000000084e-01 4.713200000000000028e-02 2.626300000000000162e-02 2.086899999999999866e-02 6.732470000000000399e-01
3.686999999999999833e+00 2.795969999999999844e-01 4.712899999999999728e-02 2.625999999999999862e-02 2.086800000000000113e-02 6.732740000000000391e-01
3.688499999999999890e+00 2.795739999999999892e-01 4.712500000000000022e-02 2.625800000000000009e-02 2.086700000000000013e-02 6.733010000000000383e-01
3.689999999999999947e+00 2.795500000000000207e-01 4.712100000000000316e-02 2.625500000000000056e-02 2.086599999999999913e-02 6.733289999999999553e-01
3.691500000000000004e+00 2.795259999999999967e-01 4.711800000000000016e-02 2.625299999999999856e-02 2.086500000000000160e-02 6.733559999999999546e-01
3.693000000000000060e+00 2.795030000000000014e-01 4.711400000000000310e-02 2.624999999999999903e-02 2.086400000000000060e-02 6.733829999999999538e-01
3.694500000000000117e+00 2.794789999999999774e-01 4.711100000000000010e-02 2.624699999999999950e-02 2.086299999999999960e-02 6.734099999999999531e-01
3.696000000000000174e+00 2.794559999999999822e-01 4.710700000000000304e-02 2.624500000000000097e-02 2.086199999999999860e-02 6.734369999999999523e-01
3.697499999999999787e+00 2.794320000000000137e-01 4.710400000000000004e-02 2.624200000000000144e-02 2.086100000000000107e-02 6.734639999999999516e-01
3.698999999999999844e+00 2.794079999999999897e-01 4.710000000000000298e-02 2.623999999999999944e-02 2.086000000000000007e-02 6.734909999999999508e-01
3.700499999999999901e+00 2.793849999999999945e-01 4.709699999999999998e-02 2.623699999999999991e-02 2.085899999999999907e-02 6.735189999999999788e-01
3.701999999999999957e+00 2.793610000000000260e-01 4.709300000000000291e-02 2.623500000000000137e-02 2.085800000000000154e-02 6.735459999999999781e-01
3.703500000000000014e+00 2.793379999999999752e-01 4.708899999999999891e-02 2.623199999999999837e-02 2.085800000000000154e-02 6.735729999999999773e-01
3.705000000000000071e+00 2.793140000000000067e-01 4.708600000000000285e-02 2.622899999999999884e-02 2.085700000000000054e-02 6.735999999999999766e-01
3.706500000000000128e+00 2.792910000000000115e-01 4.708199999999999885e-02 2.622700000000000031e-02 2.085599999999999954e-02 6.736269999999999758e-01
3.708000000000000185e+00 2.792680000000000162e-01 4.707900000000000279e-02 2.622400000000000078e-02 2.085499999999999854e-02 6.736539999999999750e-01
3.709499999999999797e+00 2.792439999999999922e-01 4.707499999999999879e-02 2.622199999999999878e-02 2.085400000000000101e-02 6.736809999999999743e-01
3.710999999999999854e+00 2.792209999999999970e-01 4.707200000000000273e-02 2.621899999999999925e-02 2.085300000000000001e-02 6.737079999999999735e-01
3.712499999999999911e+00 2.791969999999999730e-01 4.706799999999999873e-02 2.621700000000000072e-02 2.085199999999999901e-02 6.737340000000000551e-01
3.713999999999999968e+00 2.791739999999999777e-01 4.706500000000000267e-02 2.621400000000000119e-02 2.085100000000000148e-02 6.737610000000000543e-01
3.715500000000000025e+00 2.791509999999999825e-01 4.706099999999999867e-02 2.621100000000000166e-02 2.085000000000000048e-02 6.737880000000000535e-01
3.717000000000000082e+00 2.791270000000000140e-01 4.705800000000000261e-02 2.620899999999999966e-02 2.084899999999999948e-02 6.738150000000000528e-01
3.718500000000000139e+00 2.791040000000000187e-01 4.705399999999999860e-02 2.620600000000000013e-02 2.084799999999999848e-02 6.738420000000000520e-01
3.720000000000000195e+00 2.790810000000000235e-01 4.705100000000000254e-02 2.620400000000000160e-02 2.084700000000000095e-02 6.738690000000000513e-01
3.721499999999999808e+00 2.790579999999999727e-01 4.704699999999999854e-02 2.620099999999999860e-02 2.084599999999999995e-02 6.738950000000000218e-01
3.722999999999999865e+00 2.790340000000000042e-01 4.704400000000000248e-02 2.619900000000000007e-02 2.084499999999999895e-02 6.739220000000000210e-01
3.724499999999999922e+00 2.790110000000000090e-01 4.703999999999999848e-02 2.619600000000000053e-02 2.084400000000000142e-02 6.739490000000000203e-01
3.725999999999999979e+00 2.789880000000000138e-01 4.703700000000000242e-02 2.619399999999999853e-02 2.084300000000000042e-02 6.739760000000000195e-01
3.727500000000000036e+00 2.789650000000000185e-01 4.703299999999999842e-02 2.619099999999999900e-02 2.084199999999999942e-02 6.740019999999999900e-01
3.729000000000000092e+00 2.789409999999999945e-01 4.702900000000000136e-02 2.618900000000000047e-02 2.084099999999999842e-02 6.740289999999999893e-01
3.730500000000000149e+00 2.789179999999999993e-01 4.702599999999999836e-02 2.618600000000000094e-02 2.084000000000000088e-02 6.740559999999999885e-01
3.732000000000000206e+00 2.788950000000000040e-01 4.702200000000000130e-02 2.618399999999999894e-02 2.083899999999999988e-02 6.740819999999999590e-01
3.733499999999999819e+00 2.788720000000000088e-01 4.701899999999999830e-02 2.618099999999999941e-02 2.083799999999999888e-02 6.741089999999999582e-01
3.734999999999999876e+00 2.788490000000000135e-01 4.701500000000000123e-02 2.617799999999999988e-02 2.083700000000000135e-02 6.741359999999999575e-01
3.736499999999999932e+00 2.788260000000000183e-01 4.701199999999999823e-02 2.617600000000000135e-02 2.083600000000000035e-02 6.741620000000000390e-01
3.737999999999999989e+00 2.788030000000000230e-01 4.700900000000000217e-02 2.617299999999999835e-02 2.083499999999999935e-02 6.741890000000000382e-01
3.739500000000000046e+00 2.787799999999999723e-01 4.700499999999999817e-02 2.617099999999999982e-02 2.083399999999999835e-02 6.742150000000000087e-01
3.741000000000000103e+00 2.787569999999999770e-01 4.700200000000000211e-02 2.616800000000000029e-02 2.083300000000000082e-02 6.742420000000000080e-01
3.742500000000000160e+00 2.787339999999999818e-01 4.699799999999999811e-02 2.616599999999999829e-02 2.083199999999999982e-02 6.742679999999999785e-01
3.744000000000000217e+00 2.787109999999999865e-01 4.699500000000000205e-02 2.616299999999999876e-02 2.083099999999999882e-02 6.742949999999999777e-01
3.745499999999999829e+00 2.786879999999999913e-01 4.699099999999999805e-02 2.616100000000000023e-02 2.083000000000000129e-02 6.743209999999999482e-01
3.746999999999999886e+00 2.786649999999999960e-01 4.698800000000000199e-02 2.615800000000000070e-02 2.082900000000000029e-02 6.743479999999999475e-01
3.748499999999999943e+00 2.786420000000000008e-01 4.698399999999999799e-02 2.615599999999999870e-02 2.082799999999999929e-02 6.743740000000000290e-01
3.750000000000000000e+00 2.786190000000000055e-01 4.698100000000000193e-02 2.615299999999999916e-02 2.082699999999999829e-02 6.743999999999999995e-01
3.751500000000000057e+00 2.785960000000000103e-01 4.697699999999999793e-02 2.615100000000000063e-02 2.082600000000000076e-02 6.744269999999999987e-01
3.753000000000000114e+00 2.785730000000000151e-01 4.697400000000000186e-02 2.614800000000000110e-02 2.082499999999999976e-02 6.744529999999999692e-01
3.754500000000000171e+00 2.785500000000000198e-01 4.696999999999999786e-02 2.614599999999999910e-02 2.082499999999999976e-02 6.744799999999999685e-01
3.755999999999999783e+00 2.785270000000000246e-01 4.696700000000000180e-02 2.614299999999999957e-02 2.082399999999999876e-02 6.745060000000000500e-01
3.757499999999999840e+00 2.785039999999999738e-01 4.696299999999999780e-02 2.614100000000000104e-02 2.082300000000000123e-02 6.745320000000000205e-01
3.758999999999999897e+00 2.784820000000000073e-01 4.696000000000000174e-02 2.613800000000000151e-02 2.082200000000000023e-02 6.745579999999999909e-01
3.760499999999999954e+00 2.784590000000000121e-01 4.695599999999999774e-02 2.613599999999999951e-02 2.082099999999999923e-02 6.745849999999999902e-01
3.762000000000000011e+00 2.784360000000000168e-01 4.695300000000000168e-02 2.613299999999999998e-02 2.082000000000000170e-02 6.746109999999999607e-01
3.763500000000000068e+00 2.784130000000000216e-01 4.694999999999999868e-02 2.613100000000000145e-02 2.081900000000000070e-02 6.746370000000000422e-01
3.765000000000000124e+00 2.783909999999999996e-01 4.694600000000000162e-02 2.612799999999999845e-02 2.081799999999999970e-02 6.746630000000000127e-01
3.766500000000000181e+00 2.783680000000000043e-01 4.694299999999999862e-02 2.612599999999999992e-02 2.081699999999999870e-02 6.746889999999999832e-01
3.767999999999999794e+00 2.783450000000000091e-01 4.693900000000000156e-02 2.612300000000000039e-02 2.081600000000000117e-02 6.747159999999999824e-01
3.769499999999999851e+00 2.783220000000000138e-01 4.693599999999999856e-02 2.612099999999999839e-02 2.081500000000000017e-02 6.747419999999999529e-01
3.770999999999999908e+00 2.782999999999999918e-01 4.693200000000000149e-02 2.611799999999999886e-02 2.081399999999999917e-02 6.747680000000000344e-01
3.772499999999999964e+00 2.782769999999999966e-01 4.692899999999999849e-02 2.611600000000000033e-02 2.081300000000000164e-02 6.747940000000000049e-01
3.774000000000000021e+00 2.782540000000000013e-01 4.692500000000000143e-02 2.611300000000000079e-02 2.081200000000000064e-02 6.748199999999999754e-01
3.775500000000000078e+00 2.782319999999999793e-01 4.692199999999999843e-02 2.611099999999999879e-02 2.081099999999999964e-02 6.748459999999999459e-01
3.777000000000000135e+00 2.782089999999999841e-01 4.691900000000000237e-02 2.610799999999999926e-02 2.080999999999999864e-02 6.748720000000000274e-01
3.778500000000000192e+00 2.781870000000000176e-01 4.691499999999999837e-02 2.610600000000000073e-02 2.080900000000000111e-02 6.748979999999999979e-01
3.779999999999999805e+00 2.781640000000000224e-01 4.691200000000000231e-02 2.610300000000000120e-02 2.080800000000000011e-02 6.749239999999999684e-01
3.781499999999999861e+00 2.781420000000000003e-01 4.690799999999999831e-02 2.610099999999999920e-02 2.080699999999999911e-02 6.749500000000000499e-01
3.782999999999999918e+00 2.781190000000000051e-01 4.690500000000000225e-02 2.609900000000000067e-02 2.080600000000000158e-02 6.749760000000000204e-01
3.784499999999999975e+00 2.780960000000000099e-01 4.690199999999999925e-02 2.609600000000000114e-02 2.080500000000000058e-02 6.750019999999999909e-01
3.786000000000000032e+00 2.780739999999999879e-01 4.689800000000000219e-02 2.609399999999999914e-02 2.080500000000000058e-02 6.750279999999999614e-01
3.787500000000000089e+00 2.780509999999999926e-01 4.689499999999999919e-02 2.609099999999999961e-02 2.080399999999999958e-02 6.750540000000000429e-01
3.789000000000000146e+00 2.780290000000000261e-01 4.689100000000000212e-02 2.608900000000000108e-02 2.080299999999999858e-02 6.750800000000000134e-01
3.790500000000000203e+00 2.780070000000000041e-01 4.688799999999999912e-02 2.608600000000000155e-02 2.080200000000000105e-02 6.751059999999999839e-01
3.791999999999999815e+00 2.779840000000000089e-01 4.688400000000000206e-02 2.608399999999999955e-02 2.080100000000000005e-02 6.751310000000000366e-01
3.793499999999999872e+00 2.779619999999999869e-01 4.688099999999999906e-02 2.608100000000000002e-02 2.079999999999999905e-02 6.751570000000000071e-01
3.794999999999999929e+00 2.779389999999999916e-01 4.687800000000000300e-02 2.607900000000000149e-02 2.079900000000000151e-02 6.751829999999999776e-01
3.796499999999999986e+00 2.779170000000000251e-01 4.687399999999999900e-02 2.607599999999999849e-02 2.079800000000000051e-02 6.752089999999999481e-01
3.798000000000000043e+00 2.778950000000000031e-01 4.687100000000000294e-02 2.607399999999999995e-02 2.079699999999999951e-02 6.752350000000000296e-01
3.799500000000000099e+00 2.778720000000000079e-01 4.686799999999999994e-02 2.607100000000000042e-02 2.079599999999999851e-02 6.752599999999999714e-01
3.801000000000000156e+00 2.778499999999999859e-01 4.686400000000000288e-02 2.606899999999999842e-02 2.079500000000000098e-02 6.752860000000000529e-01
3.802500000000000213e+00 2.778280000000000194e-01 4.686099999999999988e-02 2.606699999999999989e-02 2.079399999999999998e-02 6.753120000000000234e-01
3.803999999999999826e+00 2.778050000000000241e-01 4.685700000000000282e-02 2.606400000000000036e-02 2.079299999999999898e-02 6.753369999999999651e-01
3.805499999999999883e+00 2.777830000000000021e-01 4.685399999999999981e-02 2.606199999999999836e-02 2.079200000000000145e-02 6.753630000000000466e-01
3.806999999999999940e+00 2.777609999999999801e-01 4.685099999999999681e-02 2.605899999999999883e-02 2.079100000000000045e-02 6.753890000000000171e-01
3.808499999999999996e+00 2.777379999999999849e-01 4.684699999999999975e-02 2.605700000000000030e-02 2.078999999999999945e-02 6.754139999999999588e-01
3.810000000000000053e+00 2.777160000000000184e-01 4.684399999999999675e-02 2.605400000000000077e-02 2.078999999999999945e-02 6.754400000000000404e-01
3.811500000000000110e+00 2.776939999999999964e-01 4.683999999999999969e-02 2.605199999999999877e-02 2.078899999999999845e-02 6.754649999999999821e-01
3.813000000000000167e+00 2.776719999999999744e-01 4.683699999999999669e-02 2.604899999999999924e-02 2.078800000000000092e-02 6.754909999999999526e-01
3.814499999999999780e+00 2.776500000000000079e-01 4.683400000000000063e-02 2.604700000000000071e-02 2.078699999999999992e-02 6.755170000000000341e-01
3.815999999999999837e+00 2.776279999999999859e-01 4.682999999999999663e-02 2.604499999999999871e-02 2.078599999999999892e-02 6.755419999999999758e-01
3.817499999999999893e+00 2.776049999999999907e-01 4.682700000000000057e-02 2.604199999999999918e-02 2.078500000000000139e-02 6.755679999999999463e-01
3.818999999999999950e+00 2.775830000000000242e-01 4.682399999999999757e-02 2.604000000000000065e-02 2.078400000000000039e-02 6.755929999999999991e-01
3.820500000000000007e+00 2.775610000000000022e-01 4.682000000000000051e-02 2.603700000000000112e-02 2.078299999999999939e-02 6.756189999999999696e-01
3.822000000000000064e+00 2.775389999999999802e-01 4.681699999999999751e-02 2.603499999999999912e-02 2.078199999999999839e-02 6.756440000000000223e-01
3.823500000000000121e+00 2.775170000000000137e-01 4.681400000000000144e-02 2.603199999999999958e-02 2.078100000000000086e-02 6.756689999999999641e-01
3.825000000000000178e+00 2.774949999999999917e-01 4.680999999999999744e-02 2.603000000000000105e-02 2.077999999999999986e-02 6.756950000000000456e-01
3.826499999999999790e+00 2.774730000000000252e-01 4.680700000000000138e-02 2.602799999999999905e-02 2.077899999999999886e-02 6.757199999999999873e-01
3.827999999999999847e+00 2.774510000000000032e-01 4.680399999999999838e-02 2.602499999999999952e-02 2.077800000000000133e-02 6.757459999999999578e-01
3.829499999999999904e+00 2.774289999999999812e-01 4.680000000000000132e-02 2.602300000000000099e-02 2.077700000000000033e-02 6.757710000000000106e-01
3.830999999999999961e+00 2.774070000000000147e-01 4.679699999999999832e-02 2.602000000000000146e-02 2.077700000000000033e-02 6.757959999999999523e-01
3.832500000000000018e+00 2.773849999999999927e-01 4.679400000000000226e-02 2.601799999999999946e-02 2.077599999999999933e-02 6.758220000000000338e-01
3.834000000000000075e+00 2.773630000000000262e-01 4.678999999999999826e-02 2.601600000000000093e-02 2.077499999999999833e-02 6.758469999999999756e-01
3.835500000000000131e+00 2.773410000000000042e-01 4.678700000000000220e-02 2.601300000000000140e-02 2.077400000000000080e-02 6.758720000000000283e-01
3.837000000000000188e+00 2.773189999999999822e-01 4.678399999999999920e-02 2.601099999999999940e-02 2.077299999999999980e-02 6.758969999999999700e-01
3.838499999999999801e+00 2.772970000000000157e-01 4.678000000000000214e-02 2.600799999999999987e-02 2.077199999999999880e-02 6.759230000000000516e-01
3.839999999999999858e+00 2.772749999999999937e-01 4.677699999999999914e-02 2.600600000000000134e-02 2.077100000000000127e-02 6.759479999999999933e-01
3.841499999999999915e+00 2.772530000000000272e-01 4.677400000000000307e-02 2.600299999999999834e-02 2.077000000000000027e-02 6.759730000000000461e-01
3.842999999999999972e+00 2.772319999999999784e-01 4.676999999999999907e-02 2.600099999999999981e-02 2.076899999999999927e-02 6.759979999999999878e-01
3.844500000000000028e+00 2.772100000000000120e-01 4.676700000000000301e-02 2.599900000000000128e-02 2.076799999999999827e-02 6.760230000000000405e-01
3.846000000000000085e+00 2.771879999999999900e-01 4.676400000000000001e-02 2.599599999999999828e-02 2.076700000000000074e-02 6.760490000000000110e-01
3.847500000000000142e+00 2.771660000000000235e-01 4.676000000000000295e-02 2.599399999999999974e-02 2.076599999999999974e-02 6.760739999999999528e-01
3.849000000000000199e+00 2.771440000000000015e-01 4.675699999999999995e-02 2.599100000000000021e-02 2.076599999999999974e-02 6.760990000000000055e-01
3.850499999999999812e+00 2.771219999999999795e-01 4.675399999999999695e-02 2.598900000000000168e-02 2.076499999999999874e-02 6.761239999999999473e-01
3.851999999999999869e+00 2.771009999999999862e-01 4.674999999999999989e-02 2.598699999999999968e-02 2.076400000000000121e-02 6.761490000000000000e-01
3.853499999999999925e+00 2.770790000000000197e-01 4.674699999999999689e-02 2.598400000000000015e-02 2.076300000000000021e-02 6.761740000000000528e-01
3.854999999999999982e+00 2.770569999999999977e-01 4.674400000000000083e-02 2.598200000000000162e-02 2.076199999999999921e-02 6.761989999999999945e-01
3.856500000000000039e+00 2.770360000000000045e-01 4.673999999999999683e-02 2.597999999999999962e-02 2.076100000000000168e-02 6.762240000000000473e-01
3.858000000000000096e+00 2.770139999999999825e-01 4.673700000000000077e-02 2.597700000000000009e-02 2.076000000000000068e-02 6.762489999999999890e-01
3.859500000000000153e+00 2.769920000000000160e-01 4.673399999999999777e-02 2.597500000000000156e-02 2.075899999999999967e-02 6.762740000000000418e-01
3.861000000000000210e+00 2.769710000000000227e-01 4.673100000000000170e-02 2.597199999999999856e-02 2.075799999999999867e-02 6.762989999999999835e-01
3.862499999999999822e+00 2.769490000000000007e-01 4.672699999999999770e-02 2.597000000000000003e-02 2.075700000000000114e-02 6.763240000000000363e-01
3.863999999999999879e+00 2.769269999999999787e-01 4.672400000000000164e-02 2.596800000000000150e-02 2.075600000000000014e-02 6.763489999999999780e-01
3.865499999999999936e+00 2.769059999999999855e-01 4.672099999999999864e-02 2.596499999999999850e-02 2.075499999999999914e-02 6.763740000000000308e-01
3.866999999999999993e+00 2.768840000000000190e-01 4.671700000000000158e-02 2.596299999999999997e-02 2.075499999999999914e-02 6.763989999999999725e-01
3.868500000000000050e+00 2.768619999999999970e-01 4.671399999999999858e-02 2.596000000000000044e-02 2.075400000000000161e-02 6.764229999999999965e-01
3.870000000000000107e+00 2.768410000000000037e-01 4.671100000000000252e-02 2.595799999999999844e-02 2.075300000000000061e-02 6.764480000000000492e-01
3.871500000000000163e+00 2.768189999999999817e-01 4.670799999999999952e-02 2.595599999999999991e-02 2.075199999999999961e-02 6.764729999999999910e-01
3.873000000000000220e+00 2.767979999999999885e-01 4.670400000000000246e-02 2.595300000000000037e-02 2.075099999999999861e-02 6.764980000000000437e-01
3.874499999999999833e+00 2.767760000000000220e-01 4.670099999999999946e-02 2.595099999999999837e-02 2.075000000000000108e-02 6.765229999999999855e-01
3.875999999999999890e+00 2.767549999999999732e-01 4.669800000000000340e-02 2.594899999999999984e-02 2.074900000000000008e-02 6.765470000000000095e-01
3.877499999999999947e+00 2.767330000000000068e-01 4.669399999999999940e-02 2.594600000000000031e-02 2.074799999999999908e-02 6.765719999999999512e-01
3.879000000000000004e+00 2.767120000000000135e-01 4.669100000000000333e-02 2.594399999999999831e-02 2.074700000000000155e-02 6.765970000000000040e-01
3.880500000000000060e+00 2.766899999999999915e-01 4.668800000000000033e-02 2.594199999999999978e-02 2.074600000000000055e-02 6.766219999999999457e-01
3.882000000000000117e+00 2.766689999999999983e-01 4.668499999999999733e-02 2.593900000000000025e-02 2.074600000000000055e-02 6.766459999999999697e-01
3.883500000000000174e+00 2.766480000000000050e-01 4.668100000000000027e-02 2.593700000000000172e-02 2.074499999999999955e-02 6.766710000000000225e-01
3.884999999999999787e+00 2.766259999999999830e-01 4.667799999999999727e-02 2.593399999999999872e-02 2.074399999999999855e-02 6.766959999999999642e-01
3.886499999999999844e+00 2.766049999999999898e-01 4.667500000000000121e-02 2.593200000000000019e-02 2.074300000000000102e-02 6.767199999999999882e-01
3.887999999999999901e+00 2.765830000000000233e-01 4.667199999999999821e-02 2.593000000000000166e-02 2.074200000000000002e-02 6.767450000000000410e-01
3.889499999999999957e+00 2.765619999999999745e-01 4.666800000000000115e-02 2.592699999999999866e-02 2.074099999999999902e-02 6.767699999999999827e-01
3.891000000000000014e+00 2.765409999999999813e-01 4.666499999999999815e-02 2.592500000000000013e-02 2.074000000000000149e-02 6.767940000000000067e-01
3.892500000000000071e+00 2.765190000000000148e-01 4.666200000000000209e-02 2.592300000000000160e-02 2.073900000000000049e-02 6.768189999999999484e-01
3.894000000000000128e+00 2.764980000000000215e-01 4.665899999999999909e-02 2.591999999999999860e-02 2.073799999999999949e-02 6.768429999999999724e-01
3.895500000000000185e+00 2.764769999999999728e-01 4.665500000000000203e-02 2.591800000000000007e-02 2.073699999999999849e-02 6.768680000000000252e-01
3.896999999999999797e+00 2.764559999999999795e-01 4.665199999999999902e-02 2.591600000000000154e-02 2.073699999999999849e-02 6.768920000000000492e-01
3.898499999999999854e+00 2.764340000000000130e-01 4.664900000000000296e-02 2.591299999999999853e-02 2.073600000000000096e-02 6.769169999999999909e-01
3.899999999999999911e+00 2.764130000000000198e-01 4.664599999999999996e-02 2.591100000000000000e-02 2.073499999999999996e-02 6.769410000000000149e-01
3.901499999999999968e+00 2.763920000000000265e-01 4.664299999999999696e-02 2.590900000000000147e-02 2.073399999999999896e-02 6.769659999999999567e-01
3.903000000000000025e+00 2.763709999999999778e-01 4.663899999999999990e-02 2.590599999999999847e-02 2.073300000000000143e-02 6.769899999999999807e-01
3.904500000000000082e+00 2.763490000000000113e-01 4.663599999999999690e-02 2.590399999999999994e-02 2.073200000000000043e-02 6.770150000000000334e-01
3.906000000000000139e+00 2.763280000000000181e-01 4.663300000000000084e-02 2.590200000000000141e-02 2.073099999999999943e-02 6.770389999999999464e-01
3.907500000000000195e+00 2.763070000000000248e-01 4.662999999999999784e-02 2.589899999999999841e-02 2.072999999999999843e-02 6.770629999999999704e-01
3.908999999999999808e+00 2.762859999999999761e-01 4.662600000000000078e-02 2.589699999999999988e-02 2.072900000000000090e-02 6.770880000000000232e-01
3.910499999999999865e+00 2.762649999999999828e-01 4.662299999999999778e-02 2.589500000000000135e-02 2.072799999999999990e-02 6.771120000000000472e-01
3.911999999999999922e+00 2.762439999999999896e-01 4.662000000000000172e-02 2.589199999999999835e-02 2.072799999999999990e-02 6.771359999999999602e-01
3.913499999999999979e+00 2.762229999999999963e-01 4.661699999999999872e-02 2.588999999999999982e-02 2.072699999999999890e-02 6.771610000000000129e-01
3.915000000000000036e+00 2.762020000000000031e-01 4.661400000000000265e-02 2.588800000000000129e-02 2.072600000000000137e-02 6.771850000000000369e-01
3.916500000000000092e+00 2.761799999999999811e-01 4.660999999999999865e-02 2.588499999999999829e-02 2.072500000000000037e-02 6.772089999999999499e-01
3.918000000000000149e+00 2.761589999999999878e-01 4.660700000000000259e-02 2.588299999999999976e-02 2.072399999999999937e-02 6.772329999999999739e-01
3.919500000000000206e+00 2.761379999999999946e-01 4.660399999999999959e-02 2.588100000000000123e-02 2.072299999999999837e-02 6.772580000000000267e-01
3.920999999999999819e+00 2.761170000000000013e-01 4.660099999999999659e-02 2.587800000000000170e-02 2.072200000000000084e-02 6.772820000000000507e-01
3.922499999999999876e+00 2.760960000000000081e-01 4.659699999999999953e-02 2.587599999999999970e-02 2.072099999999999984e-02 6.773059999999999636e-01
3.923999999999999932e+00 2.760750000000000148e-01 4.659399999999999653e-02 2.587400000000000116e-02 2.071999999999999884e-02 6.773299999999999876e-01
3.925499999999999989e+00 2.760540000000000216e-01 4.659100000000000047e-02 2.587100000000000163e-02 2.071999999999999884e-02 6.773550000000000404e-01
3.927000000000000046e+00 2.760329999999999728e-01 4.658799999999999747e-02 2.586899999999999963e-02 2.071900000000000130e-02 6.773789999999999534e-01
3.928500000000000103e+00 2.760119999999999796e-01 4.658500000000000141e-02 2.586700000000000110e-02 2.071800000000000030e-02 6.774029999999999774e-01
3.930000000000000160e+00 2.759920000000000151e-01 4.658199999999999841e-02 2.586499999999999910e-02 2.071699999999999930e-02 6.774270000000000014e-01
3.931500000000000217e+00 2.759710000000000218e-01 4.657800000000000135e-02 2.586199999999999957e-02 2.071599999999999830e-02 6.774510000000000254e-01
3.932999999999999829e+00 2.759499999999999731e-01 4.657499999999999835e-02 2.586000000000000104e-02 2.071500000000000077e-02 6.774750000000000494e-01
3.934499999999999886e+00 2.759289999999999798e-01 4.657200000000000228e-02 2.585799999999999904e-02 2.071399999999999977e-02 6.774989999999999624e-01
3.935999999999999943e+00 2.759079999999999866e-01 4.656899999999999928e-02 2.585499999999999951e-02 2.071299999999999877e-02 6.775229999999999864e-01
3.937500000000000000e+00 2.758869999999999933e-01 4.656600000000000322e-02 2.585300000000000098e-02 2.071299999999999877e-02 6.775470000000000104e-01
3.939000000000000057e+00 2.758660000000000001e-01 4.656199999999999922e-02 2.585099999999999898e-02 2.071200000000000124e-02 6.775710000000000344e-01
3.940500000000000114e+00 2.758459999999999801e-01 4.655900000000000316e-02 2.584799999999999945e-02 2.071100000000000024e-02 6.775949999999999473e-01
3.942000000000000171e+00 2.758249999999999869e-01 4.655600000000000016e-02 2.584600000000000092e-02 2.070999999999999924e-02 6.776189999999999714e-01
3.943499999999999783e+00 2.758039999999999936e-01 4.655299999999999716e-02 2.584399999999999892e-02 2.070900000000000171e-02 6.776429999999999954e-01
3.944999999999999840e+00 2.757830000000000004e-01 4.655000000000000110e-02 2.584200000000000039e-02 2.070800000000000071e-02 6.776670000000000194e-01
3.946499999999999897e+00 2.757620000000000071e-01 4.654699999999999810e-02 2.583900000000000086e-02 2.070699999999999971e-02 6.776910000000000434e-01
3.947999999999999954e+00 2.757419999999999871e-01 4.654300000000000104e-02 2.583699999999999886e-02 2.070599999999999871e-02 6.777149999999999563e-01
3.949500000000000011e+00 2.757209999999999939e-01 4.653999999999999804e-02 2.583500000000000033e-02 2.070599999999999871e-02 6.777389999999999803e-01
3.951000000000000068e+00 2.757000000000000006e-01 4.653700000000000198e-02 2.583200000000000079e-02 2.070500000000000118e-02 6.777630000000000043e-01
3.952500000000000124e+00 2.756799999999999806e-01 4.653399999999999898e-02 2.582999999999999879e-02 2.070400000000000018e-02 6.777870000000000283e-01
3.954000000000000181e+00 2.756589999999999874e-01 4.653100000000000291e-02 2.582800000000000026e-02 2.070299999999999918e-02 6.778100000000000236e-01
3.955499999999999794e+00 2.756379999999999941e-01 4.652799999999999991e-02 2.582600000000000173e-02 2.070200000000000165e-02 6.778340000000000476e-01
3.956999999999999851e+00 2.756179999999999741e-01 4.652400000000000285e-02 2.582299999999999873e-02 2.070100000000000065e-02 6.778579999999999606e-01
3.958499999999999908e+00 2.755969999999999809e-01 4.652099999999999985e-02 2.582100000000000020e-02 2.069999999999999965e-02 6.778819999999999846e-01
3.959999999999999964e+00 2.755759999999999876e-01 4.651799999999999685e-02 2.581900000000000167e-02 2.069899999999999865e-02 6.779060000000000086e-01
3.961500000000000021e+00 2.755560000000000231e-01 4.651500000000000079e-02 2.581599999999999867e-02 2.069899999999999865e-02 6.779290000000000038e-01
3.963000000000000078e+00 2.755349999999999744e-01 4.651199999999999779e-02 2.581400000000000014e-02 2.069800000000000112e-02 6.779530000000000278e-01
3.964500000000000135e+00 2.755150000000000099e-01 4.650900000000000173e-02 2.581200000000000161e-02 2.069700000000000012e-02 6.779770000000000518e-01
3.966000000000000192e+00 2.754940000000000166e-01 4.650599999999999873e-02 2.580999999999999961e-02 2.069599999999999912e-02 6.780000000000000471e-01
3.967499999999999805e+00 2.754730000000000234e-01 4.650200000000000167e-02 2.580700000000000008e-02 2.069500000000000159e-02 6.780239999999999601e-01
3.968999999999999861e+00 2.754530000000000034e-01 4.649899999999999867e-02 2.580500000000000155e-02 2.069400000000000059e-02 6.780479999999999841e-01
3.970499999999999918e+00 2.754320000000000102e-01 4.649600000000000261e-02 2.580299999999999955e-02 2.069299999999999959e-02 6.780709999999999793e-01
3.971999999999999975e+00 2.754119999999999902e-01 4.649299999999999961e-02 2.580100000000000102e-02 2.069299999999999959e-02 6.780950000000000033e-01
3.973500000000000032e+00 2.753909999999999969e-01 4.648999999999999660e-02 2.579800000000000149e-02 2.069199999999999859e-02 6.781190000000000273e-01
3.975000000000000089e+00 2.753709999999999769e-01 4.648700000000000054e-02 2.579599999999999949e-02 2.069100000000000106e-02 6.781420000000000226e-01
3.976500000000000146e+00 2.753510000000000124e-01 4.648399999999999754e-02 2.579400000000000096e-02 2.069000000000000006e-02 6.781660000000000466e-01
3.978000000000000203e+00 2.753300000000000192e-01 4.648100000000000148e-02 2.579199999999999895e-02 2.068899999999999906e-02 6.781890000000000418e-01
3.979499999999999815e+00 2.753099999999999992e-01 4.647699999999999748e-02 2.578899999999999942e-02 2.068800000000000153e-02 6.782129999999999548e-01
3.980999999999999872e+00 2.752890000000000059e-01 4.647400000000000142e-02 2.578700000000000089e-02 2.068700000000000053e-02 6.782359999999999500e-01
3.982499999999999929e+00 2.752689999999999859e-01 4.647099999999999842e-02 2.578499999999999889e-02 2.068599999999999953e-02 6.782599999999999740e-01
3.983999999999999986e+00 2.752479999999999927e-01 4.646800000000000236e-02 2.578199999999999936e-02 2.068599999999999953e-02 6.782829999999999693e-01
3.985500000000000043e+00 2.752279999999999727e-01 4.646499999999999936e-02 2.578000000000000083e-02 2.068499999999999853e-02 6.783069999999999933e-01
3.987000000000000099e+00 2.752080000000000082e-01 4.646200000000000330e-02 2.577799999999999883e-02 2.068400000000000100e-02 6.783299999999999885e-01
3.988500000000000156e+00 2.751870000000000149e-01 4.645900000000000030e-02 2.577600000000000030e-02 2.068300000000000000e-02 6.783540000000000125e-01
3.990000000000000213e+00 2.751669999999999949e-01 4.645599999999999730e-02 2.577300000000000077e-02 2.068199999999999900e-02 6.783770000000000078e-01
3.991499999999999826e+00 2.751469999999999749e-01 4.645300000000000124e-02 2.577099999999999877e-02 2.068100000000000147e-02 6.784010000000000318e-01
3.992999999999999883e+00 2.751270000000000104e-01 4.644899999999999723e-02 2.576900000000000024e-02 2.068000000000000047e-02 6.784240000000000270e-01
3.994499999999999940e+00 2.751060000000000172e-01 4.644600000000000117e-02 2.576700000000000171e-02 2.068000000000000047e-02 6.784470000000000223e-01
3.995999999999999996e+00 2.750859999999999972e-01 4.644299999999999817e-02 2.576499999999999971e-02 2.067899999999999947e-02 6.784710000000000463e-01
3.997500000000000053e+00 2.750659999999999772e-01 4.644000000000000211e-02 2.576200000000000018e-02 2.067799999999999847e-02 6.784940000000000415e-01
3.999000000000000110e+00 2.750460000000000127e-01 4.643699999999999911e-02 2.576000000000000165e-02 2.067700000000000093e-02 6.785170000000000368e-01
4.000499999999999723e+00 2.750250000000000195e-01 4.643400000000000305e-02 2.575799999999999965e-02 2.067599999999999993e-02 6.785409999999999497e-01
4.001999999999999780e+00 2.750049999999999994e-01 4.643100000000000005e-02 2.575600000000000112e-02 2.067499999999999893e-02 6.785639999999999450e-01
4.003499999999999837e+00 2.749849999999999794e-01 4.642799999999999705e-02 2.575300000000000158e-02 2.067400000000000140e-02 6.785870000000000513e-01
4.004999999999999893e+00 2.749650000000000150e-01 4.642500000000000099e-02 2.575099999999999958e-02 2.067400000000000140e-02 6.786100000000000465e-01
4.006499999999999950e+00 2.749449999999999950e-01 4.642199999999999799e-02 2.574900000000000105e-02 2.067300000000000040e-02 6.786339999999999595e-01
4.008000000000000007e+00 2.749240000000000017e-01 4.641900000000000193e-02 2.574699999999999905e-02 2.067199999999999940e-02 6.786569999999999547e-01
4.009500000000000064e+00 2.749039999999999817e-01 4.641599999999999893e-02 2.574399999999999952e-02 2.067099999999999840e-02 6.786799999999999500e-01
4.011000000000000121e+00 2.748840000000000172e-01 4.641200000000000186e-02 2.574200000000000099e-02 2.067000000000000087e-02 6.787029999999999452e-01
4.012500000000000178e+00 2.748639999999999972e-01 4.640899999999999886e-02 2.573999999999999899e-02 2.066899999999999987e-02 6.787260000000000515e-01
4.014000000000000234e+00 2.748439999999999772e-01 4.640600000000000280e-02 2.573800000000000046e-02 2.066899999999999987e-02 6.787499999999999645e-01
4.015500000000000291e+00 2.748240000000000127e-01 4.640299999999999980e-02 2.573599999999999846e-02 2.066799999999999887e-02 6.787729999999999597e-01
4.017000000000000348e+00 2.748039999999999927e-01 4.639999999999999680e-02 2.573299999999999893e-02 2.066700000000000134e-02 6.787959999999999550e-01
4.018500000000000405e+00 2.747839999999999727e-01 4.639700000000000074e-02 2.573100000000000040e-02 2.066600000000000034e-02 6.788189999999999502e-01
4.019999999999999574e+00 2.747640000000000082e-01 4.639399999999999774e-02 2.572899999999999840e-02 2.066499999999999934e-02 6.788419999999999455e-01
4.021499999999999631e+00 2.747439999999999882e-01 4.639100000000000168e-02 2.572699999999999987e-02 2.066399999999999834e-02 6.788650000000000517e-01
4.022999999999999687e+00 2.747240000000000237e-01 4.638799999999999868e-02 2.572400000000000034e-02 2.066300000000000081e-02 6.788880000000000470e-01
4.024499999999999744e+00 2.747040000000000037e-01 4.638500000000000262e-02 2.572199999999999834e-02 2.066300000000000081e-02 6.789110000000000422e-01
4.025999999999999801e+00 2.746839999999999837e-01 4.638199999999999962e-02 2.571999999999999981e-02 2.066199999999999981e-02 6.789340000000000375e-01
4.027499999999999858e+00 2.746640000000000192e-01 4.637899999999999662e-02 2.571800000000000128e-02 2.066099999999999881e-02 6.789570000000000327e-01
4.028999999999999915e+00 2.746439999999999992e-01 4.637600000000000056e-02 2.571599999999999928e-02 2.066000000000000128e-02 6.789800000000000280e-01
4.030499999999999972e+00 2.746239999999999792e-01 4.637299999999999756e-02 2.571299999999999975e-02 2.065900000000000028e-02 6.790030000000000232e-01
4.032000000000000028e+00 2.746040000000000147e-01 4.637000000000000149e-02 2.571100000000000121e-02 2.065799999999999928e-02 6.790260000000000185e-01
4.033500000000000085e+00 2.745839999999999947e-01 4.636699999999999849e-02 2.570899999999999921e-02 2.065799999999999928e-02 6.790490000000000137e-01
4.035000000000000142e+00 2.745639999999999747e-01 4.636400000000000243e-02 2.570700000000000068e-02 2.065699999999999828e-02 6.790720000000000089e-01
4.036500000000000199e+00 2.745449999999999835e-01 4.635999999999999843e-02 2.570499999999999868e-02 2.065600000000000075e-02 6.790950000000000042e-01
4.038000000000000256e+00 2.745250000000000190e-01 4.635700000000000237e-02 2.570199999999999915e-02 2.065499999999999975e-02 6.791179999999999994e-01
4.039500000000000313e+00 2.745049999999999990e-01 4.635399999999999937e-02 2.570000000000000062e-02 2.065399999999999875e-02 6.791409999999999947e-01
4.041000000000000369e+00 2.744849999999999790e-01 4.635100000000000331e-02 2.569799999999999862e-02 2.065300000000000122e-02 6.791639999999999899e-01
4.042500000000000426e+00 2.744650000000000145e-01 4.634800000000000031e-02 2.569600000000000009e-02 2.065300000000000122e-02 6.791859999999999564e-01
4.043999999999999595e+00 2.744449999999999945e-01 4.634499999999999731e-02 2.569400000000000156e-02 2.065200000000000022e-02 6.792089999999999517e-01
4.045499999999999652e+00 2.744260000000000033e-01 4.634200000000000125e-02 2.569099999999999856e-02 2.065099999999999922e-02 6.792319999999999469e-01
4.046999999999999709e+00 2.744059999999999833e-01 4.633899999999999825e-02 2.568900000000000003e-02 2.065000000000000169e-02 6.792550000000000532e-01
4.048499999999999766e+00 2.743860000000000188e-01 4.633600000000000219e-02 2.568700000000000150e-02 2.064900000000000069e-02 6.792780000000000484e-01
4.049999999999999822e+00 2.743659999999999988e-01 4.633299999999999919e-02 2.568499999999999950e-02 2.064799999999999969e-02 6.793000000000000149e-01
4.051499999999999879e+00 2.743470000000000075e-01 4.633000000000000312e-02 2.568300000000000097e-02 2.064699999999999869e-02 6.793230000000000102e-01
4.052999999999999936e+00 2.743269999999999875e-01 4.632700000000000012e-02 2.568099999999999897e-02 2.064699999999999869e-02 6.793460000000000054e-01
4.054499999999999993e+00 2.743070000000000230e-01 4.632399999999999712e-02 2.567799999999999944e-02 2.064600000000000116e-02 6.793679999999999719e-01
4.056000000000000050e+00 2.742879999999999763e-01 4.632100000000000106e-02 2.567600000000000091e-02 2.064500000000000016e-02 6.793909999999999672e-01
4.057500000000000107e+00 2.742680000000000118e-01 4.631799999999999806e-02 2.567399999999999891e-02 2.064399999999999916e-02 6.794139999999999624e-01
4.059000000000000163e+00 2.742479999999999918e-01 4.631500000000000200e-02 2.567200000000000037e-02 2.064300000000000163e-02 6.794369999999999576e-01
4.060500000000000220e+00 2.742290000000000005e-01 4.631199999999999900e-02 2.566999999999999837e-02 2.064300000000000163e-02 6.794590000000000352e-01
4.062000000000000277e+00 2.742089999999999805e-01 4.630900000000000294e-02 2.566699999999999884e-02 2.064200000000000063e-02 6.794820000000000304e-01
4.063500000000000334e+00 2.741890000000000160e-01 4.630599999999999994e-02 2.566500000000000031e-02 2.064099999999999963e-02 6.795039999999999969e-01
4.065000000000000391e+00 2.741700000000000248e-01 4.630299999999999694e-02 2.566299999999999831e-02 2.063999999999999863e-02 6.795269999999999921e-01
4.066499999999999559e+00 2.741500000000000048e-01 4.630000000000000088e-02 2.566099999999999978e-02 2.063900000000000109e-02 6.795499999999999874e-01
4.067999999999999616e+00 2.741310000000000136e-01 4.629699999999999788e-02 2.565900000000000125e-02 2.063800000000000009e-02 6.795719999999999539e-01
4.069499999999999673e+00 2.741109999999999935e-01 4.629400000000000182e-02 2.565699999999999925e-02 2.063800000000000009e-02 6.795949999999999491e-01
4.070999999999999730e+00 2.740920000000000023e-01 4.629099999999999882e-02 2.565399999999999972e-02 2.063699999999999909e-02 6.796170000000000266e-01
4.072499999999999787e+00 2.740719999999999823e-01 4.628800000000000275e-02 2.565200000000000119e-02 2.063600000000000156e-02 6.796400000000000219e-01
4.073999999999999844e+00 2.740529999999999911e-01 4.628499999999999975e-02 2.564999999999999919e-02 2.063500000000000056e-02 6.796619999999999884e-01
4.075499999999999901e+00 2.740330000000000266e-01 4.628199999999999675e-02 2.564800000000000066e-02 2.063399999999999956e-02 6.796849999999999836e-01
4.076999999999999957e+00 2.740139999999999798e-01 4.627900000000000069e-02 2.564599999999999866e-02 2.063299999999999856e-02 6.797069999999999501e-01
4.078500000000000014e+00 2.739940000000000153e-01 4.627599999999999769e-02 2.564400000000000013e-02 2.063299999999999856e-02 6.797299999999999454e-01
4.080000000000000071e+00 2.739750000000000241e-01 4.627300000000000163e-02 2.564100000000000060e-02 2.063200000000000103e-02 6.797520000000000229e-01
4.081500000000000128e+00 2.739550000000000041e-01 4.626999999999999863e-02 2.563899999999999860e-02 2.063100000000000003e-02 6.797739999999999894e-01
4.083000000000000185e+00 2.739360000000000128e-01 4.626700000000000257e-02 2.563700000000000007e-02 2.062999999999999903e-02 6.797969999999999846e-01
4.084500000000000242e+00 2.739159999999999928e-01 4.626399999999999957e-02 2.563500000000000154e-02 2.062900000000000150e-02 6.798189999999999511e-01
4.086000000000000298e+00 2.738970000000000016e-01 4.626099999999999657e-02 2.563299999999999954e-02 2.062800000000000050e-02 6.798419999999999463e-01
4.087500000000000355e+00 2.738780000000000103e-01 4.625800000000000051e-02 2.563100000000000100e-02 2.062800000000000050e-02 6.798640000000000239e-01
4.089000000000000412e+00 2.738579999999999903e-01 4.625499999999999751e-02 2.562899999999999900e-02 2.062699999999999950e-02 6.798859999999999904e-01
4.090499999999999581e+00 2.738389999999999991e-01 4.625200000000000145e-02 2.562599999999999947e-02 2.062599999999999850e-02 6.799089999999999856e-01
4.091999999999999638e+00 2.738200000000000078e-01 4.624899999999999844e-02 2.562400000000000094e-02 2.062500000000000097e-02 6.799309999999999521e-01
4.093499999999999694e+00 2.737999999999999878e-01 4.624600000000000238e-02 2.562199999999999894e-02 2.062399999999999997e-02 6.799530000000000296e-01
4.094999999999999751e+00 2.737809999999999966e-01 4.624400000000000038e-02 2.562000000000000041e-02 2.062399999999999997e-02 6.799760000000000248e-01
4.096499999999999808e+00 2.737620000000000053e-01 4.624099999999999738e-02 2.561799999999999841e-02 2.062299999999999897e-02 6.799979999999999913e-01
4.097999999999999865e+00 2.737419999999999853e-01 4.623800000000000132e-02 2.561599999999999988e-02 2.062200000000000144e-02 6.800199999999999578e-01
4.099499999999999922e+00 2.737229999999999941e-01 4.623499999999999832e-02 2.561400000000000135e-02 2.062100000000000044e-02 6.800420000000000353e-01
4.100999999999999979e+00 2.737040000000000028e-01 4.623200000000000226e-02 2.561099999999999835e-02 2.061999999999999944e-02 6.800640000000000018e-01
4.102500000000000036e+00 2.736850000000000116e-01 4.622899999999999926e-02 2.560899999999999982e-02 2.061899999999999844e-02 6.800869999999999971e-01
4.104000000000000092e+00 2.736649999999999916e-01 4.622600000000000320e-02 2.560700000000000129e-02 2.061899999999999844e-02 6.801089999999999636e-01
4.105500000000000149e+00 2.736460000000000004e-01 4.622300000000000020e-02 2.560499999999999929e-02 2.061800000000000091e-02 6.801310000000000411e-01
4.107000000000000206e+00 2.736270000000000091e-01 4.621999999999999720e-02 2.560300000000000076e-02 2.061699999999999991e-02 6.801530000000000076e-01
4.108500000000000263e+00 2.736080000000000179e-01 4.621700000000000114e-02 2.560099999999999876e-02 2.061599999999999891e-02 6.801749999999999741e-01
4.110000000000000320e+00 2.735890000000000266e-01 4.621399999999999814e-02 2.559900000000000023e-02 2.061500000000000138e-02 6.801970000000000516e-01
4.111500000000000377e+00 2.735690000000000066e-01 4.621100000000000207e-02 2.559600000000000070e-02 2.061500000000000138e-02 6.802200000000000468e-01
4.113000000000000433e+00 2.735500000000000154e-01 4.620799999999999907e-02 2.559399999999999870e-02 2.061400000000000038e-02 6.802420000000000133e-01
4.114499999999999602e+00 2.735310000000000241e-01 4.620500000000000301e-02 2.559200000000000016e-02 2.061299999999999938e-02 6.802639999999999798e-01
4.115999999999999659e+00 2.735119999999999774e-01 4.620200000000000001e-02 2.559000000000000163e-02 2.061199999999999838e-02 6.802859999999999463e-01
4.117499999999999716e+00 2.734929999999999861e-01 4.619899999999999701e-02 2.558799999999999963e-02 2.061100000000000085e-02 6.803080000000000238e-01
4.118999999999999773e+00 2.734739999999999949e-01 4.619600000000000095e-02 2.558600000000000110e-02 2.061100000000000085e-02 6.803299999999999903e-01
4.120499999999999829e+00 2.734550000000000036e-01 4.619299999999999795e-02 2.558399999999999910e-02 2.060999999999999985e-02 6.803519999999999568e-01
4.121999999999999886e+00 2.734360000000000124e-01 4.619100000000000289e-02 2.558200000000000057e-02 2.060899999999999885e-02 6.803740000000000343e-01
4.123499999999999943e+00 2.734170000000000211e-01 4.618799999999999989e-02 2.557999999999999857e-02 2.060800000000000132e-02 6.803960000000000008e-01
4.125000000000000000e+00 2.733979999999999744e-01 4.618499999999999689e-02 2.557699999999999904e-02 2.060700000000000032e-02 6.804179999999999673e-01
4.126500000000000057e+00 2.733789999999999831e-01 4.618200000000000083e-02 2.557500000000000051e-02 2.060700000000000032e-02 6.804400000000000448e-01
4.128000000000000114e+00 2.733599999999999919e-01 4.617899999999999783e-02 2.557299999999999851e-02 2.060599999999999932e-02 6.804620000000000113e-01
4.129500000000000171e+00 2.733410000000000006e-01 4.617600000000000177e-02 2.557099999999999998e-02 2.060499999999999832e-02 6.804839999999999778e-01
4.131000000000000227e+00 2.733220000000000094e-01 4.617299999999999877e-02 2.556900000000000145e-02 2.060400000000000079e-02 6.805050000000000265e-01
4.132500000000000284e+00 2.733030000000000181e-01 4.617000000000000270e-02 2.556699999999999945e-02 2.060299999999999979e-02 6.805269999999999930e-01
4.134000000000000341e+00 2.732840000000000269e-01 4.616699999999999970e-02 2.556500000000000092e-02 2.060199999999999879e-02 6.805489999999999595e-01
4.135500000000000398e+00 2.732649999999999801e-01 4.616399999999999670e-02 2.556299999999999892e-02 2.060199999999999879e-02 6.805710000000000370e-01
4.136999999999999567e+00 2.732459999999999889e-01 4.616100000000000064e-02 2.556100000000000039e-02 2.060100000000000126e-02 6.805930000000000035e-01
4.138499999999999623e+00 2.732269999999999976e-01 4.615799999999999764e-02 2.555800000000000086e-02 2.060000000000000026e-02 6.806149999999999700e-01
4.139999999999999680e+00 2.732080000000000064e-01 4.615600000000000258e-02 2.555599999999999886e-02 2.059899999999999926e-02 6.806370000000000475e-01
4.141499999999999737e+00 2.731890000000000152e-01 4.615299999999999958e-02 2.555400000000000033e-02 2.059800000000000172e-02 6.806579999999999853e-01
4.142999999999999794e+00 2.731700000000000239e-01 4.614999999999999658e-02 2.555199999999999833e-02 2.059800000000000172e-02 6.806799999999999518e-01
4.144499999999999851e+00 2.731509999999999772e-01 4.614700000000000052e-02 2.554999999999999979e-02 2.059700000000000072e-02 6.807020000000000293e-01
4.145999999999999908e+00 2.731319999999999859e-01 4.614399999999999752e-02 2.554800000000000126e-02 2.059599999999999972e-02 6.807239999999999958e-01
4.147499999999999964e+00 2.731140000000000234e-01 4.614100000000000146e-02 2.554599999999999926e-02 2.059499999999999872e-02 6.807450000000000445e-01
4.149000000000000021e+00 2.730949999999999767e-01 4.613799999999999846e-02 2.554400000000000073e-02 2.059400000000000119e-02 6.807670000000000110e-01
4.150500000000000078e+00 2.730759999999999854e-01 4.613500000000000240e-02 2.554199999999999873e-02 2.059400000000000119e-02 6.807889999999999775e-01
4.152000000000000135e+00 2.730569999999999942e-01 4.613199999999999940e-02 2.554000000000000020e-02 2.059300000000000019e-02 6.808100000000000263e-01
4.153500000000000192e+00 2.730380000000000029e-01 4.612999999999999740e-02 2.553700000000000067e-02 2.059199999999999919e-02 6.808319999999999927e-01
4.155000000000000249e+00 2.730199999999999849e-01 4.612700000000000133e-02 2.553499999999999867e-02 2.059100000000000166e-02 6.808539999999999592e-01
4.156500000000000306e+00 2.730009999999999937e-01 4.612399999999999833e-02 2.553300000000000014e-02 2.059000000000000066e-02 6.808750000000000080e-01
4.158000000000000362e+00 2.729820000000000024e-01 4.612100000000000227e-02 2.553100000000000161e-02 2.059000000000000066e-02 6.808969999999999745e-01
4.159500000000000419e+00 2.729630000000000112e-01 4.611799999999999927e-02 2.552899999999999961e-02 2.058899999999999966e-02 6.809190000000000520e-01
4.160999999999999588e+00 2.729449999999999932e-01 4.611500000000000321e-02 2.552700000000000108e-02 2.058799999999999866e-02 6.809399999999999897e-01
4.162499999999999645e+00 2.729260000000000019e-01 4.611200000000000021e-02 2.552499999999999908e-02 2.058700000000000113e-02 6.809619999999999562e-01
4.163999999999999702e+00 2.729070000000000107e-01 4.610899999999999721e-02 2.552300000000000055e-02 2.058700000000000113e-02 6.809830000000000050e-01
4.165499999999999758e+00 2.728880000000000194e-01 4.610700000000000215e-02 2.552099999999999855e-02 2.058600000000000013e-02 6.810049999999999715e-01
4.166999999999999815e+00 2.728700000000000014e-01 4.610399999999999915e-02 2.551900000000000002e-02 2.058499999999999913e-02 6.810270000000000490e-01
4.168499999999999872e+00 2.728510000000000102e-01 4.610100000000000309e-02 2.551700000000000149e-02 2.058400000000000160e-02 6.810479999999999867e-01
4.169999999999999929e+00 2.728329999999999922e-01 4.609800000000000009e-02 2.551499999999999949e-02 2.058300000000000060e-02 6.810699999999999532e-01
4.171499999999999986e+00 2.728140000000000009e-01 4.609499999999999709e-02 2.551199999999999996e-02 2.058300000000000060e-02 6.810910000000000020e-01
4.173000000000000043e+00 2.727950000000000097e-01 4.609200000000000103e-02 2.551000000000000142e-02 2.058199999999999960e-02 6.811129999999999685e-01
4.174500000000000099e+00 2.727769999999999917e-01 4.608899999999999803e-02 2.550799999999999942e-02 2.058099999999999860e-02 6.811340000000000172e-01
4.176000000000000156e+00 2.727580000000000005e-01 4.608600000000000196e-02 2.550600000000000089e-02 2.058000000000000107e-02 6.811549999999999550e-01
4.177500000000000213e+00 2.727399999999999824e-01 4.608399999999999996e-02 2.550399999999999889e-02 2.057900000000000007e-02 6.811770000000000325e-01
4.179000000000000270e+00 2.727209999999999912e-01 4.608099999999999696e-02 2.550200000000000036e-02 2.057900000000000007e-02 6.811979999999999702e-01
4.180500000000000327e+00 2.727020000000000000e-01 4.607800000000000090e-02 2.549999999999999836e-02 2.057799999999999907e-02 6.812200000000000477e-01
4.182000000000000384e+00 2.726839999999999820e-01 4.607499999999999790e-02 2.549799999999999983e-02 2.057700000000000154e-02 6.812409999999999854e-01
4.183500000000000441e+00 2.726649999999999907e-01 4.607200000000000184e-02 2.549600000000000130e-02 2.057600000000000054e-02 6.812620000000000342e-01
4.184999999999999609e+00 2.726469999999999727e-01 4.606899999999999884e-02 2.549399999999999930e-02 2.057499999999999954e-02 6.812840000000000007e-01
4.186499999999999666e+00 2.726279999999999815e-01 4.606699999999999684e-02 2.549200000000000077e-02 2.057499999999999954e-02 6.813050000000000495e-01
4.187999999999999723e+00 2.726100000000000190e-01 4.606400000000000078e-02 2.548999999999999877e-02 2.057399999999999854e-02 6.813259999999999872e-01
4.189499999999999780e+00 2.725910000000000277e-01 4.606099999999999778e-02 2.548800000000000024e-02 2.057300000000000101e-02 6.813479999999999537e-01
4.190999999999999837e+00 2.725730000000000097e-01 4.605800000000000172e-02 2.548600000000000171e-02 2.057200000000000001e-02 6.813690000000000024e-01
4.192499999999999893e+00 2.725540000000000185e-01 4.605499999999999872e-02 2.548399999999999971e-02 2.057200000000000001e-02 6.813900000000000512e-01
4.193999999999999950e+00 2.725360000000000005e-01 4.605200000000000266e-02 2.548200000000000118e-02 2.057099999999999901e-02 6.814120000000000177e-01
4.195500000000000007e+00 2.725179999999999825e-01 4.605000000000000066e-02 2.547999999999999918e-02 2.057000000000000148e-02 6.814329999999999554e-01
4.197000000000000064e+00 2.724989999999999912e-01 4.604699999999999765e-02 2.547699999999999965e-02 2.056900000000000048e-02 6.814540000000000042e-01
4.198500000000000121e+00 2.724809999999999732e-01 4.604400000000000159e-02 2.547500000000000112e-02 2.056799999999999948e-02 6.814750000000000529e-01
4.200000000000000178e+00 2.724619999999999820e-01 4.604099999999999859e-02 2.547299999999999912e-02 2.056799999999999948e-02 6.814970000000000194e-01
4.201500000000000234e+00 2.724440000000000195e-01 4.603800000000000253e-02 2.547100000000000058e-02 2.056699999999999848e-02 6.815179999999999572e-01
4.203000000000000291e+00 2.724260000000000015e-01 4.603499999999999953e-02 2.546899999999999858e-02 2.056600000000000095e-02 6.815390000000000059e-01
4.204500000000000348e+00 2.724070000000000102e-01 4.603299999999999753e-02 2.546700000000000005e-02 2.056499999999999995e-02 6.815600000000000547e-01
4.206000000000000405e+00 2.723889999999999922e-01 4.603000000000000147e-02 2.546500000000000152e-02 2.056499999999999995e-02 6.815809999999999924e-01
4.207499999999999574e+00 2.723709999999999742e-01 4.602699999999999847e-02 2.546299999999999952e-02 2.056399999999999895e-02 6.816020000000000412e-01
4.208999999999999631e+00 2.723519999999999830e-01 4.602400000000000241e-02 2.546100000000000099e-02 2.056300000000000142e-02 6.816240000000000077e-01
4.210499999999999687e+00 2.723340000000000205e-01 4.602099999999999941e-02 2.545899999999999899e-02 2.056200000000000042e-02 6.816449999999999454e-01
4.211999999999999744e+00 2.723160000000000025e-01 4.601800000000000335e-02 2.545700000000000046e-02 2.056099999999999942e-02 6.816659999999999942e-01
4.213499999999999801e+00 2.722979999999999845e-01 4.601600000000000135e-02 2.545499999999999846e-02 2.056099999999999942e-02 6.816870000000000429e-01
4.214999999999999858e+00 2.722789999999999933e-01 4.601299999999999835e-02 2.545299999999999993e-02 2.055999999999999842e-02 6.817079999999999806e-01
4.216499999999999915e+00 2.722609999999999753e-01 4.601000000000000228e-02 2.545100000000000140e-02 2.055900000000000089e-02 6.817290000000000294e-01
4.217999999999999972e+00 2.722430000000000128e-01 4.600699999999999928e-02 2.544899999999999940e-02 2.055799999999999988e-02 6.817499999999999671e-01
4.219500000000000028e+00 2.722249999999999948e-01 4.600400000000000322e-02 2.544700000000000087e-02 2.055799999999999988e-02 6.817710000000000159e-01
4.221000000000000085e+00 2.722060000000000035e-01 4.600200000000000122e-02 2.544499999999999887e-02 2.055699999999999888e-02 6.817919999999999536e-01
4.222500000000000142e+00 2.721879999999999855e-01 4.599899999999999822e-02 2.544300000000000034e-02 2.055600000000000135e-02 6.818130000000000024e-01
4.224000000000000199e+00 2.721700000000000230e-01 4.599600000000000216e-02 2.544099999999999834e-02 2.055500000000000035e-02 6.818340000000000511e-01
4.225500000000000256e+00 2.721520000000000050e-01 4.599299999999999916e-02 2.543899999999999981e-02 2.055399999999999935e-02 6.818549999999999889e-01
4.227000000000000313e+00 2.721339999999999870e-01 4.599000000000000310e-02 2.543700000000000128e-02 2.055399999999999935e-02 6.818760000000000376e-01
4.228500000000000369e+00 2.721149999999999958e-01 4.598800000000000110e-02 2.543499999999999928e-02 2.055299999999999835e-02 6.818969999999999754e-01
4.230000000000000426e+00 2.720969999999999778e-01 4.598499999999999810e-02 2.543300000000000075e-02 2.055200000000000082e-02 6.819180000000000241e-01
4.231499999999999595e+00 2.720790000000000153e-01 4.598200000000000204e-02 2.543099999999999875e-02 2.055099999999999982e-02 6.819389999999999619e-01
4.232999999999999652e+00 2.720609999999999973e-01 4.597899999999999904e-02 2.542900000000000021e-02 2.055099999999999982e-02 6.819600000000000106e-01
4.234499999999999709e+00 2.720429999999999793e-01 4.597600000000000298e-02 2.542700000000000168e-02 2.054999999999999882e-02 6.819800000000000306e-01
4.235999999999999766e+00 2.720250000000000168e-01 4.597400000000000098e-02 2.542499999999999968e-02 2.054900000000000129e-02 6.820009999999999684e-01
4.237499999999999822e+00 2.720069999999999988e-01 4.597099999999999798e-02 2.542300000000000115e-02 2.054800000000000029e-02 6.820220000000000171e-01
4.238999999999999879e+00 2.719889999999999808e-01 4.596800000000000191e-02 2.542099999999999915e-02 2.054800000000000029e-02 6.820429999999999549e-01
4.240499999999999936e+00 2.719710000000000183e-01 4.596499999999999891e-02 2.541900000000000062e-02 2.054699999999999929e-02 6.820640000000000036e-01
4.241999999999999993e+00 2.719530000000000003e-01 4.596299999999999691e-02 2.541699999999999862e-02 2.054599999999999829e-02 6.820850000000000524e-01
4.243500000000000050e+00 2.719349999999999823e-01 4.596000000000000085e-02 2.541500000000000009e-02 2.054500000000000076e-02 6.821049999999999613e-01
4.245000000000000107e+00 2.719170000000000198e-01 4.595699999999999785e-02 2.541300000000000156e-02 2.054399999999999976e-02 6.821260000000000101e-01
4.246500000000000163e+00 2.718990000000000018e-01 4.595400000000000179e-02 2.541099999999999956e-02 2.054399999999999976e-02 6.821469999999999478e-01
4.248000000000000220e+00 2.718809999999999838e-01 4.595099999999999879e-02 2.540900000000000103e-02 2.054299999999999876e-02 6.821679999999999966e-01
4.249500000000000277e+00 2.718630000000000213e-01 4.594899999999999679e-02 2.540699999999999903e-02 2.054200000000000123e-02 6.821880000000000166e-01
4.251000000000000334e+00 2.718450000000000033e-01 4.594600000000000073e-02 2.540500000000000050e-02 2.054100000000000023e-02 6.822089999999999543e-01
4.252500000000000391e+00 2.718269999999999853e-01 4.594299999999999773e-02 2.540299999999999850e-02 2.054100000000000023e-02 6.822300000000000031e-01
4.253999999999999559e+00 2.718090000000000228e-01 4.594000000000000167e-02 2.540099999999999997e-02 2.053999999999999923e-02 6.822510000000000518e-01
4.255499999999999616e+00 2.717910000000000048e-01 4.593799999999999967e-02 2.539900000000000144e-02 2.053900000000000170e-02 6.822709999999999608e-01
4.256999999999999673e+00 2.717729999999999868e-01 4.593499999999999667e-02 2.539699999999999944e-02 2.053800000000000070e-02 6.822920000000000096e-01
4.258499999999999730e+00 2.717550000000000243e-01 4.593200000000000061e-02 2.539500000000000091e-02 2.053800000000000070e-02 6.823129999999999473e-01
4.259999999999999787e+00 2.717370000000000063e-01 4.592899999999999761e-02 2.539299999999999891e-02 2.053699999999999970e-02 6.823329999999999673e-01
4.261499999999999844e+00 2.717189999999999883e-01 4.592700000000000254e-02 2.539100000000000038e-02 2.053599999999999870e-02 6.823540000000000161e-01
4.262999999999999901e+00 2.717019999999999991e-01 4.592399999999999954e-02 2.538899999999999837e-02 2.053500000000000117e-02 6.823740000000000361e-01
4.264499999999999957e+00 2.716839999999999811e-01 4.592099999999999654e-02 2.538699999999999984e-02 2.053500000000000117e-02 6.823949999999999738e-01
4.266000000000000014e+00 2.716660000000000186e-01 4.591800000000000048e-02 2.538500000000000131e-02 2.053400000000000017e-02 6.824160000000000226e-01
4.267500000000000071e+00 2.716480000000000006e-01 4.591599999999999848e-02 2.538299999999999931e-02 2.053299999999999917e-02 6.824360000000000426e-01
4.269000000000000128e+00 2.716299999999999826e-01 4.591300000000000242e-02 2.538100000000000078e-02 2.053200000000000164e-02 6.824569999999999803e-01
4.270500000000000185e+00 2.716129999999999933e-01 4.590999999999999942e-02 2.537899999999999878e-02 2.053200000000000164e-02 6.824770000000000003e-01
4.272000000000000242e+00 2.715949999999999753e-01 4.590700000000000336e-02 2.537700000000000025e-02 2.053100000000000064e-02 6.824980000000000491e-01
4.273500000000000298e+00 2.715770000000000128e-01 4.590500000000000136e-02 2.537500000000000172e-02 2.052999999999999964e-02 6.825179999999999580e-01
4.275000000000000355e+00 2.715589999999999948e-01 4.590199999999999836e-02 2.537299999999999972e-02 2.052899999999999864e-02 6.825390000000000068e-01
4.276500000000000412e+00 2.715409999999999768e-01 4.589900000000000230e-02 2.537100000000000119e-02 2.052899999999999864e-02 6.825590000000000268e-01
4.277999999999999581e+00 2.715239999999999876e-01 4.589599999999999930e-02 2.536899999999999919e-02 2.052800000000000111e-02 6.825799999999999645e-01
4.279499999999999638e+00 2.715060000000000251e-01 4.589399999999999730e-02 2.536700000000000066e-02 2.052700000000000011e-02 6.825999999999999845e-01
4.280999999999999694e+00 2.714880000000000071e-01 4.589100000000000124e-02 2.536499999999999866e-02 2.052599999999999911e-02 6.826210000000000333e-01
4.282499999999999751e+00 2.714710000000000178e-01 4.588799999999999824e-02 2.536300000000000013e-02 2.052599999999999911e-02 6.826410000000000533e-01
4.283999999999999808e+00 2.714529999999999998e-01 4.588600000000000317e-02 2.536100000000000160e-02 2.052500000000000158e-02 6.826619999999999910e-01
4.285499999999999865e+00 2.714349999999999818e-01 4.588300000000000017e-02 2.535899999999999960e-02 2.052400000000000058e-02 6.826820000000000110e-01
4.286999999999999922e+00 2.714179999999999926e-01 4.587999999999999717e-02 2.535700000000000107e-02 2.052299999999999958e-02 6.827020000000000310e-01
4.288499999999999979e+00 2.713999999999999746e-01 4.587700000000000111e-02 2.535499999999999907e-02 2.052299999999999958e-02 6.827229999999999688e-01
4.290000000000000036e+00 2.713820000000000121e-01 4.587499999999999911e-02 2.535300000000000054e-02 2.052199999999999858e-02 6.827429999999999888e-01
4.291500000000000092e+00 2.713650000000000229e-01 4.587200000000000305e-02 2.535099999999999854e-02 2.052100000000000105e-02 6.827630000000000088e-01
4.293000000000000149e+00 2.713470000000000049e-01 4.586900000000000005e-02 2.534900000000000000e-02 2.052000000000000005e-02 6.827839999999999465e-01
4.294500000000000206e+00 2.713289999999999869e-01 4.586599999999999705e-02 2.534700000000000147e-02 2.052000000000000005e-02 6.828039999999999665e-01
4.296000000000000263e+00 2.713119999999999976e-01 4.586400000000000199e-02 2.534499999999999947e-02 2.051899999999999905e-02 6.828239999999999865e-01
4.297500000000000320e+00 2.712939999999999796e-01 4.586099999999999899e-02 2.534300000000000094e-02 2.051800000000000151e-02 6.828450000000000353e-01
4.299000000000000377e+00 2.712769999999999904e-01 4.585800000000000293e-02 2.534099999999999894e-02 2.051700000000000051e-02 6.828650000000000553e-01
4.300500000000000433e+00 2.712589999999999724e-01 4.585600000000000093e-02 2.533900000000000041e-02 2.051700000000000051e-02 6.828849999999999643e-01
4.301999999999999602e+00 2.712419999999999831e-01 4.585299999999999793e-02 2.533699999999999841e-02 2.051599999999999951e-02 6.829049999999999843e-01
4.303499999999999659e+00 2.712240000000000206e-01 4.585000000000000187e-02 2.533499999999999988e-02 2.051499999999999851e-02 6.829260000000000330e-01
4.304999999999999716e+00 2.712069999999999759e-01 4.584799999999999986e-02 2.533300000000000135e-02 2.051400000000000098e-02 6.829460000000000530e-01
4.306499999999999773e+00 2.711890000000000134e-01 4.584499999999999686e-02 2.533099999999999935e-02 2.051400000000000098e-02 6.829659999999999620e-01
4.307999999999999829e+00 2.711709999999999954e-01 4.584200000000000080e-02 2.532900000000000082e-02 2.051299999999999998e-02 6.829859999999999820e-01
4.309499999999999886e+00 2.711540000000000061e-01 4.583899999999999780e-02 2.532699999999999882e-02 2.051199999999999898e-02 6.830070000000000308e-01
4.310999999999999943e+00 2.711370000000000169e-01 4.583700000000000274e-02 2.532500000000000029e-02 2.051100000000000145e-02 6.830270000000000508e-01
4.312500000000000000e+00 2.711189999999999989e-01 4.583399999999999974e-02 2.532299999999999829e-02 2.051100000000000145e-02 6.830469999999999597e-01
4.314000000000000057e+00 2.711020000000000096e-01 4.583099999999999674e-02 2.532200000000000076e-02 2.051000000000000045e-02 6.830669999999999797e-01
4.315500000000000114e+00 2.710839999999999916e-01 4.582900000000000168e-02 2.531999999999999876e-02 2.050899999999999945e-02 6.830869999999999997e-01
4.317000000000000171e+00 2.710670000000000024e-01 4.582599999999999868e-02 2.531800000000000023e-02 2.050799999999999845e-02 6.831070000000000197e-01
4.318500000000000227e+00 2.710489999999999844e-01 4.582300000000000262e-02 2.531600000000000170e-02 2.050799999999999845e-02 6.831270000000000397e-01
4.320000000000000284e+00 2.710319999999999951e-01 4.582100000000000062e-02 2.531399999999999970e-02 2.050700000000000092e-02 6.831469999999999487e-01
4.321500000000000341e+00 2.710150000000000059e-01 4.581799999999999762e-02 2.531200000000000117e-02 2.050599999999999992e-02 6.831679999999999975e-01
4.323000000000000398e+00 2.709969999999999879e-01 4.581500000000000156e-02 2.530999999999999917e-02 2.050499999999999892e-02 6.831880000000000175e-01
4.324499999999999567e+00 2.709799999999999986e-01 4.581299999999999956e-02 2.530800000000000063e-02 2.050499999999999892e-02 6.832080000000000375e-01
4.325999999999999623e+00 2.709619999999999806e-01 4.580999999999999656e-02 2.530599999999999863e-02 2.050400000000000139e-02 6.832279999999999465e-01
4.327499999999999680e+00 2.709449999999999914e-01 4.580700000000000049e-02 2.530400000000000010e-02 2.050300000000000039e-02 6.832479999999999665e-01
4.328999999999999737e+00 2.709280000000000022e-01 4.580499999999999849e-02 2.530200000000000157e-02 2.050199999999999939e-02 6.832679999999999865e-01
4.330499999999999794e+00 2.709099999999999842e-01 4.580200000000000243e-02 2.529999999999999957e-02 2.050199999999999939e-02 6.832880000000000065e-01
4.331999999999999851e+00 2.708929999999999949e-01 4.579899999999999943e-02 2.529800000000000104e-02 2.050099999999999839e-02 6.833080000000000265e-01
4.333499999999999908e+00 2.708760000000000057e-01 4.579699999999999743e-02 2.529599999999999904e-02 2.050000000000000086e-02 6.833280000000000465e-01
4.334999999999999964e+00 2.708590000000000164e-01 4.579400000000000137e-02 2.529400000000000051e-02 2.049899999999999986e-02 6.833479999999999555e-01
4.336500000000000021e+00 2.708409999999999984e-01 4.579099999999999837e-02 2.529199999999999851e-02 2.049899999999999986e-02 6.833679999999999755e-01
4.338000000000000078e+00 2.708240000000000092e-01 4.578900000000000331e-02 2.528999999999999998e-02 2.049799999999999886e-02 6.833869999999999667e-01
4.339500000000000135e+00 2.708070000000000199e-01 4.578600000000000031e-02 2.528899999999999898e-02 2.049700000000000133e-02 6.834069999999999867e-01
4.341000000000000192e+00 2.707899999999999752e-01 4.578299999999999731e-02 2.528700000000000045e-02 2.049700000000000133e-02 6.834270000000000067e-01
4.342500000000000249e+00 2.707720000000000127e-01 4.578100000000000225e-02 2.528499999999999845e-02 2.049600000000000033e-02 6.834470000000000267e-01
4.344000000000000306e+00 2.707550000000000234e-01 4.577799999999999925e-02 2.528299999999999992e-02 2.049499999999999933e-02 6.834670000000000467e-01
4.345500000000000362e+00 2.707379999999999787e-01 4.577500000000000319e-02 2.528100000000000139e-02 2.049399999999999833e-02 6.834869999999999557e-01
4.347000000000000419e+00 2.707209999999999894e-01 4.577300000000000119e-02 2.527899999999999939e-02 2.049399999999999833e-02 6.835069999999999757e-01
4.348499999999999588e+00 2.707040000000000002e-01 4.576999999999999819e-02 2.527700000000000086e-02 2.049300000000000080e-02 6.835269999999999957e-01
4.349999999999999645e+00 2.706859999999999822e-01 4.576700000000000212e-02 2.527499999999999886e-02 2.049199999999999980e-02 6.835459999999999869e-01
4.351499999999999702e+00 2.706689999999999929e-01 4.576500000000000012e-02 2.527300000000000033e-02 2.049099999999999880e-02 6.835660000000000069e-01
4.352999999999999758e+00 2.706520000000000037e-01 4.576199999999999712e-02 2.527099999999999833e-02 2.049099999999999880e-02 6.835860000000000269e-01
4.354499999999999815e+00 2.706350000000000144e-01 4.575900000000000106e-02 2.526899999999999979e-02 2.049000000000000127e-02 6.836060000000000469e-01
4.355999999999999872e+00 2.706180000000000252e-01 4.575699999999999906e-02 2.526700000000000126e-02 2.048900000000000027e-02 6.836259999999999559e-01
4.357499999999999929e+00 2.706009999999999804e-01 4.575400000000000300e-02 2.526499999999999926e-02 2.048900000000000027e-02 6.836449999999999472e-01
4.358999999999999986e+00 2.705839999999999912e-01 4.575100000000000000e-02 2.526400000000000173e-02 2.048799999999999927e-02 6.836649999999999672e-01
4.360500000000000043e+00 2.705670000000000019e-01 4.574899999999999800e-02 2.526199999999999973e-02 2.048699999999999827e-02 6.836849999999999872e-01
4.362000000000000099e+00 2.705489999999999839e-01 4.574600000000000194e-02 2.526000000000000120e-02 2.048600000000000074e-02 6.837039999999999784e-01
4.363500000000000156e+00 2.705319999999999947e-01 4.574299999999999894e-02 2.525799999999999920e-02 2.048600000000000074e-02 6.837239999999999984e-01
4.365000000000000213e+00 2.705150000000000055e-01 4.574099999999999694e-02 2.525600000000000067e-02 2.048499999999999974e-02 6.837440000000000184e-01
4.366500000000000270e+00 2.704980000000000162e-01 4.573800000000000088e-02 2.525399999999999867e-02 2.048399999999999874e-02 6.837640000000000384e-01
4.368000000000000327e+00 2.704810000000000270e-01 4.573599999999999888e-02 2.525200000000000014e-02 2.048300000000000121e-02 6.837830000000000297e-01
4.369500000000000384e+00 2.704639999999999822e-01 4.573300000000000282e-02 2.525000000000000161e-02 2.048300000000000121e-02 6.838030000000000497e-01
4.371000000000000441e+00 2.704469999999999930e-01 4.572999999999999982e-02 2.524799999999999961e-02 2.048200000000000021e-02 6.838229999999999587e-01
4.372499999999999609e+00 2.704300000000000037e-01 4.572799999999999782e-02 2.524600000000000108e-02 2.048099999999999921e-02 6.838419999999999499e-01
4.373999999999999666e+00 2.704130000000000145e-01 4.572500000000000175e-02 2.524500000000000008e-02 2.048099999999999921e-02 6.838619999999999699e-01
4.375499999999999723e+00 2.703960000000000252e-01 4.572199999999999875e-02 2.524300000000000155e-02 2.048000000000000168e-02 6.838809999999999611e-01
4.376999999999999780e+00 2.703789999999999805e-01 4.571999999999999675e-02 2.524099999999999955e-02 2.047900000000000068e-02 6.839009999999999811e-01
4.378499999999999837e+00 2.703619999999999912e-01 4.571700000000000069e-02 2.523900000000000102e-02 2.047799999999999968e-02 6.839210000000000012e-01
4.379999999999999893e+00 2.703450000000000020e-01 4.571499999999999869e-02 2.523699999999999902e-02 2.047799999999999968e-02 6.839399999999999924e-01
4.381499999999999950e+00 2.703280000000000127e-01 4.571200000000000263e-02 2.523500000000000049e-02 2.047699999999999868e-02 6.839600000000000124e-01
4.383000000000000007e+00 2.703119999999999967e-01 4.570899999999999963e-02 2.523299999999999849e-02 2.047600000000000114e-02 6.839790000000000036e-01
4.384500000000000064e+00 2.702950000000000075e-01 4.570699999999999763e-02 2.523099999999999996e-02 2.047500000000000014e-02 6.839990000000000236e-01
4.386000000000000121e+00 2.702780000000000182e-01 4.570400000000000157e-02 2.522900000000000142e-02 2.047500000000000014e-02 6.840180000000000149e-01
4.387500000000000178e+00 2.702609999999999735e-01 4.570099999999999857e-02 2.522699999999999942e-02 2.047399999999999914e-02 6.840380000000000349e-01
4.389000000000000234e+00 2.702439999999999842e-01 4.569899999999999657e-02 2.522599999999999842e-02 2.047300000000000161e-02 6.840570000000000261e-01
4.390500000000000291e+00 2.702269999999999950e-01 4.569600000000000051e-02 2.522399999999999989e-02 2.047300000000000161e-02 6.840770000000000461e-01
4.392000000000000348e+00 2.702100000000000057e-01 4.569399999999999851e-02 2.522200000000000136e-02 2.047200000000000061e-02 6.840960000000000374e-01
4.393500000000000405e+00 2.701930000000000165e-01 4.569100000000000245e-02 2.521999999999999936e-02 2.047099999999999961e-02 6.841159999999999464e-01
4.394999999999999574e+00 2.701770000000000005e-01 4.568799999999999945e-02 2.521800000000000083e-02 2.046999999999999861e-02 6.841350000000000486e-01
4.396499999999999631e+00 2.701600000000000112e-01 4.568599999999999745e-02 2.521599999999999883e-02 2.046999999999999861e-02 6.841540000000000399e-01
4.397999999999999687e+00 2.701430000000000220e-01 4.568300000000000138e-02 2.521400000000000030e-02 2.046900000000000108e-02 6.841739999999999489e-01
4.399499999999999744e+00 2.701259999999999772e-01 4.568099999999999938e-02 2.521199999999999830e-02 2.046800000000000008e-02 6.841930000000000511e-01
4.400999999999999801e+00 2.701089999999999880e-01 4.567800000000000332e-02 2.520999999999999977e-02 2.046800000000000008e-02 6.842129999999999601e-01
4.402499999999999858e+00 2.700930000000000275e-01 4.567500000000000032e-02 2.520899999999999877e-02 2.046699999999999908e-02 6.842319999999999514e-01
4.403999999999999915e+00 2.700759999999999827e-01 4.567299999999999832e-02 2.520700000000000024e-02 2.046600000000000155e-02 6.842510000000000536e-01
4.405499999999999972e+00 2.700589999999999935e-01 4.567000000000000226e-02 2.520500000000000171e-02 2.046500000000000055e-02 6.842709999999999626e-01
4.407000000000000028e+00 2.700420000000000043e-01 4.566800000000000026e-02 2.520299999999999971e-02 2.046500000000000055e-02 6.842899999999999539e-01
4.408500000000000085e+00 2.700259999999999883e-01 4.566499999999999726e-02 2.520100000000000118e-02 2.046399999999999955e-02 6.843089999999999451e-01
4.410000000000000142e+00 2.700089999999999990e-01 4.566300000000000220e-02 2.519899999999999918e-02 2.046299999999999855e-02 6.843289999999999651e-01
4.411500000000000199e+00 2.699920000000000098e-01 4.565999999999999920e-02 2.519700000000000065e-02 2.046299999999999855e-02 6.843479999999999563e-01
4.413000000000000256e+00 2.699759999999999938e-01 4.565700000000000314e-02 2.519499999999999865e-02 2.046200000000000102e-02 6.843669999999999476e-01
4.414500000000000313e+00 2.699590000000000045e-01 4.565500000000000114e-02 2.519400000000000112e-02 2.046100000000000002e-02 6.843860000000000499e-01
4.416000000000000369e+00 2.699420000000000153e-01 4.565199999999999814e-02 2.519199999999999912e-02 2.045999999999999902e-02 6.844059999999999588e-01
4.417500000000000426e+00 2.699259999999999993e-01 4.565000000000000308e-02 2.519000000000000059e-02 2.045999999999999902e-02 6.844249999999999501e-01
4.418999999999999595e+00 2.699090000000000100e-01 4.564700000000000008e-02 2.518799999999999858e-02 2.045900000000000149e-02 6.844440000000000524e-01
4.420499999999999652e+00 2.698920000000000208e-01 4.564399999999999707e-02 2.518600000000000005e-02 2.045800000000000049e-02 6.844630000000000436e-01
4.421999999999999709e+00 2.698760000000000048e-01 4.564200000000000201e-02 2.518400000000000152e-02 2.045800000000000049e-02 6.844829999999999526e-01
4.423499999999999766e+00 2.698590000000000155e-01 4.563899999999999901e-02 2.518199999999999952e-02 2.045699999999999949e-02 6.845020000000000548e-01
4.424999999999999822e+00 2.698420000000000263e-01 4.563699999999999701e-02 2.518099999999999852e-02 2.045599999999999849e-02 6.845210000000000461e-01
4.426499999999999879e+00 2.698260000000000103e-01 4.563400000000000095e-02 2.517899999999999999e-02 2.045599999999999849e-02 6.845400000000000373e-01
4.427999999999999936e+00 2.698090000000000210e-01 4.563199999999999895e-02 2.517700000000000146e-02 2.045500000000000096e-02 6.845590000000000286e-01
4.429499999999999993e+00 2.697930000000000050e-01 4.562900000000000289e-02 2.517499999999999946e-02 2.045399999999999996e-02 6.845780000000000198e-01
4.431000000000000050e+00 2.697760000000000158e-01 4.562599999999999989e-02 2.517300000000000093e-02 2.045299999999999896e-02 6.845970000000000111e-01
4.432500000000000107e+00 2.697599999999999998e-01 4.562399999999999789e-02 2.517099999999999893e-02 2.045299999999999896e-02 6.846170000000000311e-01
4.434000000000000163e+00 2.697430000000000105e-01 4.562100000000000183e-02 2.516900000000000040e-02 2.045200000000000143e-02 6.846360000000000223e-01
4.435500000000000220e+00 2.697260000000000213e-01 4.561899999999999983e-02 2.516799999999999940e-02 2.045100000000000043e-02 6.846550000000000136e-01
4.437000000000000277e+00 2.697100000000000053e-01 4.561599999999999683e-02 2.516600000000000087e-02 2.045100000000000043e-02 6.846740000000000048e-01
4.438500000000000334e+00 2.696930000000000160e-01 4.561400000000000177e-02 2.516399999999999887e-02 2.044999999999999943e-02 6.846929999999999961e-01
4.440000000000000391e+00 2.696770000000000000e-01 4.561099999999999877e-02 2.516200000000000034e-02 2.044899999999999843e-02 6.847119999999999873e-01
4.441499999999999559e+00 2.696600000000000108e-01 4.560899999999999677e-02 2.515999999999999834e-02 2.044800000000000090e-02 6.847309999999999786e-01
4.442999999999999616e+00 2.696439999999999948e-01 4.560600000000000070e-02 2.515799999999999981e-02 2.044800000000000090e-02 6.847499999999999698e-01
4.444499999999999673e+00 2.696270000000000056e-01 4.560299999999999770e-02 2.515600000000000128e-02 2.044699999999999990e-02 6.847689999999999610e-01
4.445999999999999730e+00 2.696109999999999896e-01 4.560100000000000264e-02 2.515500000000000028e-02 2.044599999999999890e-02 6.847879999999999523e-01
4.447499999999999787e+00 2.695949999999999736e-01 4.559799999999999964e-02 2.515299999999999828e-02 2.044599999999999890e-02 6.848070000000000546e-01
4.448999999999999844e+00 2.695779999999999843e-01 4.559599999999999764e-02 2.515099999999999975e-02 2.044500000000000137e-02 6.848260000000000458e-01
4.450499999999999901e+00 2.695620000000000238e-01 4.559300000000000158e-02 2.514900000000000121e-02 2.044400000000000037e-02 6.848450000000000371e-01
4.451999999999999957e+00 2.695449999999999791e-01 4.559099999999999958e-02 2.514699999999999921e-02 2.044400000000000037e-02 6.848640000000000283e-01
4.453500000000000014e+00 2.695290000000000186e-01 4.558799999999999658e-02 2.514500000000000068e-02 2.044299999999999937e-02 6.848830000000000195e-01
4.455000000000000071e+00 2.695130000000000026e-01 4.558600000000000152e-02 2.514399999999999968e-02 2.044199999999999837e-02 6.849020000000000108e-01
4.456500000000000128e+00 2.694960000000000133e-01 4.558299999999999852e-02 2.514200000000000115e-02 2.044100000000000084e-02 6.849210000000000020e-01
4.458000000000000185e+00 2.694799999999999973e-01 4.558100000000000346e-02 2.513999999999999915e-02 2.044100000000000084e-02 6.849399999999999933e-01
4.459500000000000242e+00 2.694630000000000081e-01 4.557800000000000046e-02 2.513800000000000062e-02 2.043999999999999984e-02 6.849579999999999558e-01
4.461000000000000298e+00 2.694469999999999921e-01 4.557599999999999846e-02 2.513599999999999862e-02 2.043899999999999884e-02 6.849769999999999470e-01
4.462500000000000355e+00 2.694309999999999761e-01 4.557300000000000240e-02 2.513400000000000009e-02 2.043899999999999884e-02 6.849960000000000493e-01
4.464000000000000412e+00 2.694139999999999868e-01 4.556999999999999940e-02 2.513200000000000156e-02 2.043800000000000130e-02 6.850150000000000405e-01
4.465499999999999581e+00 2.693980000000000263e-01 4.556799999999999740e-02 2.513100000000000056e-02 2.043700000000000030e-02 6.850340000000000318e-01
4.466999999999999638e+00 2.693820000000000103e-01 4.556500000000000133e-02 2.512899999999999856e-02 2.043700000000000030e-02 6.850530000000000230e-01
4.468499999999999694e+00 2.693659999999999943e-01 4.556299999999999933e-02 2.512700000000000003e-02 2.043599999999999930e-02 6.850720000000000143e-01
4.469999999999999751e+00 2.693490000000000051e-01 4.556000000000000327e-02 2.512500000000000150e-02 2.043499999999999830e-02 6.850899999999999768e-01
4.471499999999999808e+00 2.693329999999999891e-01 4.555800000000000127e-02 2.512299999999999950e-02 2.043499999999999830e-02 6.851089999999999680e-01
4.472999999999999865e+00 2.693169999999999731e-01 4.555499999999999827e-02 2.512199999999999850e-02 2.043400000000000077e-02 6.851279999999999593e-01
4.474499999999999922e+00 2.692999999999999838e-01 4.555300000000000321e-02 2.511999999999999997e-02 2.043299999999999977e-02 6.851469999999999505e-01
4.475999999999999979e+00 2.692840000000000233e-01 4.555000000000000021e-02 2.511800000000000144e-02 2.043199999999999877e-02 6.851650000000000240e-01
4.477500000000000036e+00 2.692680000000000073e-01 4.554799999999999821e-02 2.511599999999999944e-02 2.043199999999999877e-02 6.851840000000000153e-01
4.479000000000000092e+00 2.692519999999999913e-01 4.554500000000000215e-02 2.511400000000000091e-02 2.043100000000000124e-02 6.852030000000000065e-01
4.480500000000000149e+00 2.692359999999999753e-01 4.554300000000000015e-02 2.511199999999999891e-02 2.043000000000000024e-02 6.852219999999999978e-01
4.482000000000000206e+00 2.692189999999999861e-01 4.553999999999999715e-02 2.511100000000000138e-02 2.043000000000000024e-02 6.852399999999999602e-01
4.483500000000000263e+00 2.692030000000000256e-01 4.553800000000000209e-02 2.510899999999999938e-02 2.042899999999999924e-02 6.852589999999999515e-01
4.485000000000000320e+00 2.691870000000000096e-01 4.553499999999999909e-02 2.510700000000000084e-02 2.042800000000000171e-02 6.852780000000000538e-01
4.486500000000000377e+00 2.691709999999999936e-01 4.553299999999999709e-02 2.510499999999999884e-02 2.042800000000000171e-02 6.852960000000000163e-01
4.488000000000000433e+00 2.691549999999999776e-01 4.553000000000000103e-02 2.510300000000000031e-02 2.042700000000000071e-02 6.853150000000000075e-01
4.489499999999999602e+00 2.691390000000000171e-01 4.552799999999999903e-02 2.510099999999999831e-02 2.042599999999999971e-02 6.853339999999999987e-01
4.490999999999999659e+00 2.691219999999999724e-01 4.552500000000000296e-02 2.510000000000000078e-02 2.042599999999999971e-02 6.853519999999999612e-01
4.492499999999999716e+00 2.691060000000000119e-01 4.552300000000000096e-02 2.509799999999999878e-02 2.042499999999999871e-02 6.853709999999999525e-01
4.493999999999999773e+00 2.690899999999999959e-01 4.551999999999999796e-02 2.509600000000000025e-02 2.042400000000000118e-02 6.853900000000000547e-01
4.495499999999999829e+00 2.690739999999999799e-01 4.551800000000000290e-02 2.509400000000000172e-02 2.042300000000000018e-02 6.854080000000000172e-01
4.496999999999999886e+00 2.690580000000000194e-01 4.551499999999999990e-02 2.509199999999999972e-02 2.042300000000000018e-02 6.854270000000000085e-01
4.498499999999999943e+00 2.690420000000000034e-01 4.551299999999999790e-02 2.509099999999999872e-02 2.042199999999999918e-02 6.854449999999999710e-01
4.500000000000000000e+00 2.690259999999999874e-01 4.551000000000000184e-02 2.508900000000000019e-02 2.042100000000000165e-02 6.854639999999999622e-01


==> anc/Fig2/Fig2_nodm.out <==
# Density(/fm^3) Neutron_Fraction Proton_Fraction Electron_Fraction Muon_Fraction DM_Fraction
4.050000000000000128e-02 9.843210000000000015e-01 1.567899999999999849e-02 1.567899999999999849e-02 0.000000000000000000e+00 0.000000000000000000e+00
4.200000000000000261e-02 9.835730000000000306e-01 1.642700000000000063e-02 1.642700000000000063e-02 0.000000000000000000e+00 0.000000000000000000e+00
4.349999999999999700e-02 9.828270000000000062e-01 1.717300000000000076e-02 1.717300000000000076e-02 0.000000000000000000e+00 0.000000000000000000e+00
4.499999999999999833e-02 9.820839999999999570e-01 1.791600000000000137e-02 1.791600000000000137e-02 0.000000000000000000e+00 0.000000000000000000e+00
4.649999999999999967e-02 9.813439999999999941e-01 1.865599999999999897e-02 1.865599999999999897e-02 0.000000000000000000e+00 0.000000000000000000e+00
4.800000000000000100e-02 9.806070000000000064e-01 1.939300000000000052e-02 1.939300000000000052e-02 0.000000000000000000e+00 0.000000000000000000e+00
4.950000000000000233e-02 9.798759999999999692e-01 2.012399999999999953e-02 2.012399999999999953e-02 0.000000000000000000e+00 0.000000000000000000e+00
5.099999999999999672e-02 9.791490000000000471e-01 2.085100000000000148e-02 2.085100000000000148e-02 0.000000000000000000e+00 0.000000000000000000e+00
5.249999999999999806e-02 9.784289999999999932e-01 2.157099999999999990e-02 2.157099999999999990e-02 0.000000000000000000e+00 0.000000000000000000e+00
5.399999999999999939e-02 9.777139999999999720e-01 2.228600000000000025e-02 2.228600000000000025e-02 0.000000000000000000e+00 0.000000000000000000e+00
5.550000000000000072e-02 9.770069999999999588e-01 2.299299999999999955e-02 2.299299999999999955e-02 0.000000000000000000e+00 0.000000000000000000e+00
5.700000000000000205e-02 9.763070000000000359e-01 2.369299999999999878e-02 2.369299999999999878e-02 0.000000000000000000e+00 0.000000000000000000e+00
5.850000000000000339e-02 9.756150000000000100e-01 2.438500000000000043e-02 2.438500000000000043e-02 0.000000000000000000e+00 0.000000000000000000e+00
5.999999999999999778e-02 9.749309999999999921e-01 2.506900000000000100e-02 2.506900000000000100e-02 0.000000000000000000e+00 0.000000000000000000e+00
6.149999999999999911e-02 9.742549999999999821e-01 2.574500000000000052e-02 2.574500000000000052e-02 0.000000000000000000e+00 0.000000000000000000e+00
6.300000000000000044e-02 9.735880000000000090e-01 2.641200000000000145e-02 2.641200000000000145e-02 0.000000000000000000e+00 0.000000000000000000e+00
6.450000000000000178e-02 9.729299999999999615e-01 2.707000000000000031e-02 2.707000000000000031e-02 0.000000000000000000e+00 0.000000000000000000e+00
6.600000000000000311e-02 9.722809999999999508e-01 2.771900000000000058e-02 2.771900000000000058e-02 0.000000000000000000e+00 0.000000000000000000e+00
6.750000000000000444e-02 9.716420000000000057e-01 2.835800000000000126e-02 2.835800000000000126e-02 0.000000000000000000e+00 0.000000000000000000e+00
6.900000000000000577e-02 9.710119999999999862e-01 2.898799999999999988e-02 2.898799999999999988e-02 0.000000000000000000e+00 0.000000000000000000e+00
7.049999999999999323e-02 9.703920000000000323e-01 2.960799999999999890e-02 2.960799999999999890e-02 0.000000000000000000e+00 0.000000000000000000e+00
7.199999999999999456e-02 9.697810000000000041e-01 3.021899999999999933e-02 3.021899999999999933e-02 0.000000000000000000e+00 0.000000000000000000e+00
7.349999999999999589e-02 9.691800000000000415e-01 3.082000000000000017e-02 3.082000000000000017e-02 0.000000000000000000e+00 0.000000000000000000e+00
7.499999999999999722e-02 9.685890000000000333e-01 3.141100000000000142e-02 3.141100000000000142e-02 0.000000000000000000e+00 0.000000000000000000e+00
7.649999999999999856e-02 9.680079999999999796e-01 3.199199999999999960e-02 3.199199999999999960e-02 0.000000000000000000e+00 0.000000000000000000e+00
7.799999999999999989e-02 9.674369999999999914e-01 3.256300000000000167e-02 3.256300000000000167e-02 0.000000000000000000e+00 0.000000000000000000e+00
7.950000000000000122e-02 9.668759999999999577e-01 3.312400000000000067e-02 3.312400000000000067e-02 0.000000000000000000e+00 0.000000000000000000e+00
8.100000000000000255e-02 9.663249999999999895e-01 3.367499999999999660e-02 3.367499999999999660e-02 0.000000000000000000e+00 0.000000000000000000e+00
8.250000000000000389e-02 9.657829999999999471e-01 3.421699999999999742e-02 3.421699999999999742e-02 0.000000000000000000e+00 0.000000000000000000e+00
8.400000000000000522e-02 9.652509999999999701e-01 3.474900000000000211e-02 3.474900000000000211e-02 0.000000000000000000e+00 0.000000000000000000e+00
8.550000000000000655e-02 9.647289999999999477e-01 3.527099999999999680e-02 3.527099999999999680e-02 0.000000000000000000e+00 0.000000000000000000e+00
8.699999999999999400e-02 9.642169999999999908e-01 3.578300000000000231e-02 3.578300000000000231e-02 0.000000000000000000e+00 0.000000000000000000e+00
8.849999999999999534e-02 9.637139999999999596e-01 3.628599999999999881e-02 3.628599999999999881e-02 0.000000000000000000e+00 0.000000000000000000e+00
8.999999999999999667e-02 9.632199999999999651e-01 3.678000000000000019e-02 3.678000000000000019e-02 0.000000000000000000e+00 0.000000000000000000e+00
9.149999999999999800e-02 9.627360000000000362e-01 3.726399999999999851e-02 3.726399999999999851e-02 0.000000000000000000e+00 0.000000000000000000e+00
9.299999999999999933e-02 9.622610000000000330e-01 3.773900000000000171e-02 3.773900000000000171e-02 0.000000000000000000e+00 0.000000000000000000e+00
9.450000000000000067e-02 9.617949999999999555e-01 3.820500000000000285e-02 3.820500000000000285e-02 0.000000000000000000e+00 0.000000000000000000e+00
9.600000000000000200e-02 9.613369999999999971e-01 3.866300000000000292e-02 3.866300000000000292e-02 0.000000000000000000e+00 0.000000000000000000e+00
9.750000000000000333e-02 9.608889999999999931e-01 3.911099999999999993e-02 3.911099999999999993e-02 0.000000000000000000e+00 0.000000000000000000e+00
9.900000000000000466e-02 9.604489999999999972e-01 3.955100000000000282e-02 3.955100000000000282e-02 0.000000000000000000e+00 0.000000000000000000e+00
1.005000000000000060e-01 9.600170000000000092e-01 3.998299999999999771e-02 3.998299999999999771e-02 0.000000000000000000e+00 0.000000000000000000e+00
1.019999999999999934e-01 9.595939999999999470e-01 4.040599999999999747e-02 4.040599999999999747e-02 0.000000000000000000e+00 0.000000000000000000e+00
1.034999999999999948e-01 9.591790000000000038e-01 4.082100000000000312e-02 4.082100000000000312e-02 0.000000000000000000e+00 0.000000000000000000e+00
1.049999999999999961e-01 9.587719999999999576e-01 4.122800000000000076e-02 4.122800000000000076e-02 0.000000000000000000e+00 0.000000000000000000e+00
1.064999999999999974e-01 9.583720000000000017e-01 4.162799999999999834e-02 4.162799999999999834e-02 0.000000000000000000e+00 0.000000000000000000e+00
1.079999999999999988e-01 9.579800000000000537e-01 4.202000000000000179e-02 4.202000000000000179e-02 0.000000000000000000e+00 0.000000000000000000e+00
1.095000000000000001e-01 9.575960000000000027e-01 4.240399999999999725e-02 4.240399999999999725e-02 0.000000000000000000e+00 0.000000000000000000e+00
1.110000000000000014e-01 9.572180000000000133e-01 4.278200000000000058e-02 4.278200000000000058e-02 0.000000000000000000e+00 0.000000000000000000e+00
1.125000000000000028e-01 9.568480000000000318e-01 4.315200000000000286e-02 4.315200000000000286e-02 0.000000000000000000e+00 0.000000000000000000e+00
1.140000000000000041e-01 9.564840000000000009e-01 4.351599999999999913e-02 4.351599999999999913e-02 0.000000000000000000e+00 0.000000000000000000e+00
1.155000000000000054e-01 9.561269999999999492e-01 4.387300000000000227e-02 4.387300000000000227e-02 0.000000000000000000e+00 0.000000000000000000e+00
1.170000000000000068e-01 9.557759999999999589e-01 4.422399999999999942e-02 4.422399999999999942e-02 0.000000000000000000e+00 0.000000000000000000e+00
1.184999999999999942e-01 9.553890000000000438e-01 4.461099999999999788e-02 4.455200000000000132e-02 5.899999999999999754e-05 0.000000000000000000e+00
1.199999999999999956e-01 9.549649999999999528e-01 4.503499999999999864e-02 4.485900000000000304e-02 1.749999999999999982e-04 0.000000000000000000e+00
1.214999999999999969e-01 9.545259999999999856e-01 4.547400000000000053e-02 4.515199999999999769e-02 3.220000000000000206e-04 0.000000000000000000e+00
1.229999999999999982e-01 9.540769999999999529e-01 4.592299999999999854e-02 4.543200000000000016e-02 4.899999999999999842e-04 0.000000000000000000e+00
1.244999999999999996e-01 9.536219999999999697e-01 4.637800000000000256e-02 4.570300000000000057e-02 6.750000000000000357e-04 0.000000000000000000e+00
1.260000000000000009e-01 9.531629999999999825e-01 4.683699999999999669e-02 4.596299999999999691e-02 8.729999999999999696e-04 0.000000000000000000e+00
1.275000000000000022e-01 9.527020000000000488e-01 4.729799999999999977e-02 4.621499999999999914e-02 1.082000000000000062e-03 0.000000000000000000e+00
1.290000000000000036e-01 9.522399999999999753e-01 4.775999999999999690e-02 4.645900000000000030e-02 1.299999999999999940e-03 0.000000000000000000e+00
1.305000000000000049e-01 9.517780000000000129e-01 4.822200000000000097e-02 4.669600000000000140e-02 1.526000000000000013e-03 0.000000000000000000e+00
1.320000000000000062e-01 9.513169999999999682e-01 4.868299999999999711e-02 4.692600000000000243e-02 1.757000000000000098e-03 0.000000000000000000e+00
1.335000000000000075e-01 9.508569999999999522e-01 4.914299999999999918e-02 4.714900000000000341e-02 1.994000000000000113e-03 0.000000000000000000e+00
1.350000000000000089e-01 9.503979999999999650e-01 4.960200000000000026e-02 4.736699999999999938e-02 2.235000000000000007e-03 0.000000000000000000e+00
1.365000000000000102e-01 9.499419999999999531e-01 5.005799999999999833e-02 4.757900000000000323e-02 2.478999999999999867e-03 0.000000000000000000e+00
1.380000000000000115e-01 9.494879999999999987e-01 5.051200000000000134e-02 4.778500000000000109e-02 2.726999999999999823e-03 0.000000000000000000e+00
1.395000000000000129e-01 9.490359999999999907e-01 5.096400000000000236e-02 4.798700000000000188e-02 2.977000000000000045e-03 0.000000000000000000e+00
1.409999999999999865e-01 9.485869999999999580e-01 5.141300000000000037e-02 4.818399999999999767e-02 3.229000000000000099e-03 0.000000000000000000e+00
1.424999999999999878e-01 9.481410000000000116e-01 5.185900000000000232e-02 4.837600000000000233e-02 3.482999999999999985e-03 0.000000000000000000e+00
1.439999999999999891e-01 9.476970000000000116e-01 5.230300000000000227e-02 4.856499999999999706e-02 3.738000000000000003e-03 0.000000000000000000e+00
1.454999999999999905e-01 9.472570000000000157e-01 5.274299999999999822e-02 4.874900000000000067e-02 3.994000000000000154e-03 0.000000000000000000e+00
1.469999999999999918e-01 9.468189999999999662e-01 5.318099999999999911e-02 4.893000000000000127e-02 4.250999999999999571e-03 0.000000000000000000e+00
1.484999999999999931e-01 9.463840000000000030e-01 5.361599999999999699e-02 4.910799999999999887e-02 4.507999999999999854e-03 0.000000000000000000e+00
1.499999999999999944e-01 9.459509999999999863e-01 5.404899999999999982e-02 4.928300000000000042e-02 4.766000000000000271e-03 0.000000000000000000e+00
1.514999999999999958e-01 9.455219999999999736e-01 5.447799999999999865e-02 4.945399999999999796e-02 5.023999999999999820e-03 0.000000000000000000e+00
1.529999999999999971e-01 9.450950000000000184e-01 5.490500000000000241e-02 4.962300000000000044e-02 5.282000000000000237e-03 0.000000000000000000e+00
1.544999999999999984e-01 9.446710000000000385e-01 5.532900000000000318e-02 4.978899999999999992e-02 5.539999999999999786e-03 0.000000000000000000e+00
1.559999999999999998e-01 9.442490000000000050e-01 5.575100000000000194e-02 4.995299999999999740e-02 5.798000000000000202e-03 0.000000000000000000e+00
1.575000000000000011e-01 9.438299999999999468e-01 5.616999999999999771e-02 5.011399999999999882e-02 6.055999999999999751e-03 0.000000000000000000e+00
1.590000000000000024e-01 9.434129999999999461e-01 5.658699999999999841e-02 5.027399999999999924e-02 6.313000000000000035e-03 0.000000000000000000e+00
1.605000000000000038e-01 9.429980000000000029e-01 5.700199999999999712e-02 5.043099999999999666e-02 6.570000000000000319e-03 0.000000000000000000e+00
1.620000000000000051e-01 9.425860000000000349e-01 5.741399999999999976e-02 5.058700000000000002e-02 6.826999999999999735e-03 0.000000000000000000e+00
1.635000000000000064e-01 9.421749999999999847e-01 5.782500000000000140e-02 5.074100000000000138e-02 7.084000000000000019e-03 0.000000000000000000e+00
1.650000000000000078e-01 9.417670000000000208e-01 5.823300000000000004e-02 5.089400000000000174e-02 7.339000000000000037e-03 0.000000000000000000e+00
1.665000000000000091e-01 9.413599999999999746e-01 5.863999999999999768e-02 5.104500000000000010e-02 7.595000000000000188e-03 0.000000000000000000e+00
1.680000000000000104e-01 9.409549999999999859e-01 5.904500000000000026e-02 5.119499999999999745e-02 7.849999999999999339e-03 0.000000000000000000e+00
1.695000000000000118e-01 9.405520000000000547e-01 5.944800000000000084e-02 5.134400000000000075e-02 8.104000000000000092e-03 0.000000000000000000e+00
1.710000000000000131e-01 9.401500000000000412e-01 5.985000000000000042e-02 5.149299999999999711e-02 8.358000000000000845e-03 0.000000000000000000e+00
1.724999999999999867e-01 9.397489999999999455e-01 6.025099999999999900e-02 5.163999999999999840e-02 8.611000000000000598e-03 0.000000000000000000e+00
1.739999999999999880e-01 9.393500000000000183e-01 6.065000000000000252e-02 5.178599999999999870e-02 8.864000000000000351e-03 0.000000000000000000e+00
1.754999999999999893e-01 9.389520000000000088e-01 6.104799999999999810e-02 5.193199999999999900e-02 9.116000000000000839e-03 0.000000000000000000e+00
1.769999999999999907e-01 9.385550000000000281e-01 6.144499999999999962e-02 5.207699999999999829e-02 9.367999999999999591e-03 0.000000000000000000e+00
1.784999999999999920e-01 9.381589999999999652e-01 6.184100000000000014e-02 5.222199999999999759e-02 9.619000000000000813e-03 0.000000000000000000e+00
1.799999999999999933e-01 9.377640000000000420e-01 6.223599999999999965e-02 5.236600000000000282e-02 9.870000000000000301e-03 0.000000000000000000e+00
1.814999999999999947e-01 9.373690000000000078e-01 6.263100000000000611e-02 5.251000000000000112e-02 1.012099999999999979e-02 0.000000000000000000e+00
1.829999999999999960e-01 9.369750000000000023e-01 6.302499999999999769e-02 5.265399999999999942e-02 1.037100000000000001e-02 0.000000000000000000e+00
1.844999999999999973e-01 9.365820000000000256e-01 6.341800000000000215e-02 5.279799999999999771e-02 1.061999999999999923e-02 0.000000000000000000e+00
1.859999999999999987e-01 9.361890000000000489e-01 6.381100000000000660e-02 5.294100000000000195e-02 1.086900000000000019e-02 0.000000000000000000e+00
1.875000000000000000e-01 9.357969999999999899e-01 6.420299999999999618e-02 5.308500000000000024e-02 1.111799999999999941e-02 0.000000000000000000e+00
1.890000000000000013e-01 9.354050000000000420e-01 6.459499999999999964e-02 5.322899999999999854e-02 1.136599999999999937e-02 0.000000000000000000e+00
1.905000000000000027e-01 9.350129999999999830e-01 6.498700000000000310e-02 5.337299999999999683e-02 1.161399999999999932e-02 0.000000000000000000e+00
1.920000000000000040e-01 9.346210000000000351e-01 6.537900000000000655e-02 5.351700000000000207e-02 1.186199999999999928e-02 0.000000000000000000e+00
1.935000000000000053e-01 9.342289999999999761e-01 6.577099999999999613e-02 5.366100000000000037e-02 1.210999999999999924e-02 0.000000000000000000e+00
1.950000000000000067e-01 9.338379999999999459e-01 6.616199999999999859e-02 5.380599999999999966e-02 1.235699999999999993e-02 0.000000000000000000e+00
1.965000000000000080e-01 9.334459999999999980e-01 6.655400000000000205e-02 5.395099999999999896e-02 1.260400000000000062e-02 0.000000000000000000e+00
1.980000000000000093e-01 9.330530000000000213e-01 6.694700000000000650e-02 5.409599999999999825e-02 1.285099999999999958e-02 0.000000000000000000e+00
1.995000000000000107e-01 9.326609999999999623e-01 6.733899999999999608e-02 5.424199999999999855e-02 1.309699999999999927e-02 0.000000000000000000e+00
2.010000000000000120e-01 9.322679999999999856e-01 6.773200000000000054e-02 5.438799999999999885e-02 1.334399999999999996e-02 0.000000000000000000e+00
2.025000000000000133e-01 9.318750000000000089e-01 6.812500000000000500e-02 5.453500000000000014e-02 1.358999999999999965e-02 0.000000000000000000e+00
2.039999999999999869e-01 9.314820000000000322e-01 6.851799999999999558e-02 5.468200000000000144e-02 1.383599999999999934e-02 0.000000000000000000e+00
2.054999999999999882e-01 9.310880000000000267e-01 6.891200000000000103e-02 5.483099999999999780e-02 1.408200000000000077e-02 0.000000000000000000e+00
2.069999999999999896e-01 9.306929999999999925e-01 6.930699999999999361e-02 5.497900000000000009e-02 1.432800000000000046e-02 0.000000000000000000e+00
2.084999999999999909e-01 9.302979999999999583e-01 6.970200000000000007e-02 5.512899999999999745e-02 1.457400000000000015e-02 0.000000000000000000e+00
2.099999999999999922e-01 9.299020000000000064e-01 7.009799999999999365e-02 5.527900000000000175e-02 1.481900000000000057e-02 0.000000000000000000e+00
2.114999999999999936e-01 9.295050000000000257e-01 7.049500000000000210e-02 5.543000000000000010e-02 1.506500000000000027e-02 0.000000000000000000e+00
2.129999999999999949e-01 9.291080000000000449e-01 7.089199999999999668e-02 5.558099999999999846e-02 1.531099999999999996e-02 0.000000000000000000e+00
2.144999999999999962e-01 9.287100000000000355e-01 7.129000000000000614e-02 5.573299999999999782e-02 1.555600000000000038e-02 0.000000000000000000e+00
2.159999999999999976e-01 9.283109999999999973e-01 7.168900000000000272e-02 5.588599999999999818e-02 1.580200000000000007e-02 0.000000000000000000e+00
2.174999999999999989e-01 9.279119999999999591e-01 7.208799999999999930e-02 5.603999999999999954e-02 1.604799999999999977e-02 0.000000000000000000e+00
2.190000000000000002e-01 9.275109999999999744e-01 7.248899999999999788e-02 5.619500000000000189e-02 1.629399999999999946e-02 0.000000000000000000e+00
2.205000000000000016e-01 9.271099999999999897e-01 7.288999999999999646e-02 5.634999999999999731e-02 1.653900000000000162e-02 0.000000000000000000e+00
2.220000000000000029e-01 9.267079999999999762e-01 7.329199999999999604e-02 5.650700000000000167e-02 1.678500000000000131e-02 0.000000000000000000e+00
2.235000000000000042e-01 9.263050000000000450e-01 7.369499999999999662e-02 5.666399999999999909e-02 1.703100000000000100e-02 0.000000000000000000e+00
2.250000000000000056e-01 9.259009999999999740e-01 7.409899999999999820e-02 5.682199999999999751e-02 1.727700000000000069e-02 0.000000000000000000e+00
2.265000000000000069e-01 9.254959999999999853e-01 7.450400000000000078e-02 5.698099999999999693e-02 1.752300000000000038e-02 0.000000000000000000e+00
2.280000000000000082e-01 9.250899999999999679e-01 7.491000000000000436e-02 5.714000000000000329e-02 1.777000000000000107e-02 0.000000000000000000e+00
2.295000000000000095e-01 9.246839999999999504e-01 7.531599999999999406e-02 5.730099999999999777e-02 1.801600000000000076e-02 0.000000000000000000e+00
2.310000000000000109e-01 9.242759999999999865e-01 7.572399999999999964e-02 5.746199999999999919e-02 1.826200000000000045e-02 0.000000000000000000e+00
2.325000000000000122e-01 9.238669999999999938e-01 7.613300000000000622e-02 5.762400000000000161e-02 1.850900000000000115e-02 0.000000000000000000e+00
2.340000000000000135e-01 9.234580000000000011e-01 7.654199999999999893e-02 5.778699999999999809e-02 1.875500000000000084e-02 0.000000000000000000e+00
2.354999999999999871e-01 9.230479999999999796e-01 7.695200000000000651e-02 5.795100000000000251e-02 1.900200000000000153e-02 0.000000000000000000e+00
2.369999999999999885e-01 9.226360000000000117e-01 7.736400000000000221e-02 5.811499999999999999e-02 1.924800000000000122e-02 0.000000000000000000e+00
2.384999999999999898e-01 9.222240000000000437e-01 7.777599999999999791e-02 5.828099999999999947e-02 1.949499999999999844e-02 0.000000000000000000e+00
2.399999999999999911e-01 9.218110000000000470e-01 7.818899999999999462e-02 5.844699999999999895e-02 1.974199999999999913e-02 0.000000000000000000e+00
2.414999999999999925e-01 9.213970000000000216e-01 7.860300000000000620e-02 5.861399999999999944e-02 1.998899999999999982e-02 0.000000000000000000e+00
2.429999999999999938e-01 9.209819999999999673e-01 7.901800000000000490e-02 5.878099999999999992e-02 2.023600000000000051e-02 0.000000000000000000e+00
2.444999999999999951e-01 9.205670000000000242e-01 7.943300000000000360e-02 5.895000000000000240e-02 2.048399999999999874e-02 0.000000000000000000e+00
2.459999999999999964e-01 9.201500000000000234e-01 7.985000000000000431e-02 5.911899999999999794e-02 2.073099999999999943e-02 0.000000000000000000e+00
2.474999999999999978e-01 9.197330000000000227e-01 8.026700000000000501e-02 5.928800000000000042e-02 2.097800000000000012e-02 0.000000000000000000e+00
2.489999999999999991e-01 9.193160000000000220e-01 8.068400000000000571e-02 5.945899999999999797e-02 2.122500000000000081e-02 0.000000000000000000e+00
2.505000000000000004e-01 9.188969999999999638e-01 8.110299999999999454e-02 5.963000000000000245e-02 2.147299999999999903e-02 0.000000000000000000e+00
2.520000000000000018e-01 9.184780000000000166e-01 8.152199999999999724e-02 5.980200000000000099e-02 2.171999999999999972e-02 0.000000000000000000e+00
2.535000000000000031e-01 9.180580000000000407e-01 8.194200000000000095e-02 5.997399999999999953e-02 2.196800000000000141e-02 0.000000000000000000e+00
2.550000000000000044e-01 9.176379999999999537e-01 8.236200000000000465e-02 6.014699999999999908e-02 2.221499999999999864e-02 0.000000000000000000e+00
2.565000000000000058e-01 9.172169999999999490e-01 8.278299999999999548e-02 6.032099999999999962e-02 2.246300000000000033e-02 0.000000000000000000e+00
2.580000000000000071e-01 9.167950000000000266e-01 8.320500000000000118e-02 6.049500000000000016e-02 2.271000000000000102e-02 0.000000000000000000e+00
2.595000000000000084e-01 9.163729999999999931e-01 8.362700000000000689e-02 6.066900000000000071e-02 2.295799999999999924e-02 0.000000000000000000e+00
2.610000000000000098e-01 9.159509999999999597e-01 8.404899999999999871e-02 6.084400000000000225e-02 2.320499999999999993e-02 0.000000000000000000e+00
2.625000000000000111e-01 9.155280000000000085e-01 8.447200000000000542e-02 6.101999999999999785e-02 2.345200000000000062e-02 0.000000000000000000e+00
2.640000000000000124e-01 9.151049999999999462e-01 8.489499999999999824e-02 6.119600000000000040e-02 2.369900000000000131e-02 0.000000000000000000e+00
2.655000000000000138e-01 9.146819999999999951e-01 8.531800000000000495e-02 6.137200000000000294e-02 2.394599999999999854e-02 0.000000000000000000e+00
2.670000000000000151e-01 9.142580000000000151e-01 8.574199999999999877e-02 6.154899999999999954e-02 2.419299999999999923e-02 0.000000000000000000e+00
2.685000000000000164e-01 9.138340000000000352e-01 8.616600000000000648e-02 6.172500000000000209e-02 2.443999999999999992e-02 0.000000000000000000e+00
2.700000000000000178e-01 9.134100000000000552e-01 8.659000000000000030e-02 6.190299999999999969e-02 2.468700000000000061e-02 0.000000000000000000e+00
2.715000000000000191e-01 9.129869999999999930e-01 8.701299999999999313e-02 6.208000000000000324e-02 2.493300000000000030e-02 0.000000000000000000e+00
2.730000000000000204e-01 9.125630000000000130e-01 8.743700000000000083e-02 6.225800000000000084e-02 2.518000000000000099e-02 0.000000000000000000e+00
2.745000000000000218e-01 9.121390000000000331e-01 8.786099999999999466e-02 6.243599999999999844e-02 2.542600000000000068e-02 0.000000000000000000e+00
2.760000000000000231e-01 9.117150000000000531e-01 8.828500000000000236e-02 6.261400000000000299e-02 2.567099999999999937e-02 0.000000000000000000e+00
2.775000000000000244e-01 9.112909999999999622e-01 8.870899999999999619e-02 6.279200000000000059e-02 2.591699999999999907e-02 0.000000000000000000e+00
2.790000000000000258e-01 9.108680000000000110e-01 8.913200000000000289e-02 6.296999999999999820e-02 2.616200000000000123e-02 0.000000000000000000e+00
2.805000000000000271e-01 9.104440000000000310e-01 8.955599999999999672e-02 6.314899999999999680e-02 2.640699999999999992e-02 0.000000000000000000e+00
2.819999999999999729e-01 9.100209999999999688e-01 8.997900000000000342e-02 6.332699999999999441e-02 2.665100000000000108e-02 0.000000000000000000e+00
2.834999999999999742e-01 9.095990000000000464e-01 9.040099999999999525e-02 6.350600000000000689e-02 2.689599999999999977e-02 0.000000000000000000e+00
2.849999999999999756e-01 9.091770000000000129e-01 9.082300000000000095e-02 6.368400000000000449e-02 2.713899999999999993e-02 0.000000000000000000e+00
2.864999999999999769e-01 9.087549999999999795e-01 9.124500000000000666e-02 6.386200000000000210e-02 2.738300000000000109e-02 0.000000000000000000e+00
2.879999999999999782e-01 9.083339999999999748e-01 9.166599999999999748e-02 6.403999999999999970e-02 2.762500000000000025e-02 0.000000000000000000e+00
2.894999999999999796e-01 9.079139999999999988e-01 9.208600000000000119e-02 6.421799999999999731e-02 2.786800000000000041e-02 0.000000000000000000e+00
2.909999999999999809e-01 9.074940000000000229e-01 9.250600000000000489e-02 6.439599999999999491e-02 2.810999999999999957e-02 0.000000000000000000e+00
2.924999999999999822e-01 9.070759999999999934e-01 9.292400000000000659e-02 6.457300000000000539e-02 2.835100000000000120e-02 0.000000000000000000e+00
2.939999999999999836e-01 9.066570000000000462e-01 9.334299999999999542e-02 6.475100000000000300e-02 2.859199999999999936e-02 0.000000000000000000e+00
2.954999999999999849e-01 9.062400000000000455e-01 9.375999999999999612e-02 6.492799999999999960e-02 2.883199999999999999e-02 0.000000000000000000e+00
2.969999999999999862e-01 9.058239999999999625e-01 9.417599999999999583e-02 6.510399999999999521e-02 2.907200000000000062e-02 0.000000000000000000e+00
2.984999999999999876e-01 9.054090000000000193e-01 9.459099999999999453e-02 6.528000000000000469e-02 2.931100000000000025e-02 0.000000000000000000e+00
2.999999999999999889e-01 9.049939999999999651e-01 9.500599999999999323e-02 6.545600000000000029e-02 2.954899999999999888e-02 0.000000000000000000e+00
3.014999999999999902e-01 9.045809999999999684e-01 9.541900000000000381e-02 6.563199999999999590e-02 2.978700000000000098e-02 0.000000000000000000e+00
3.029999999999999916e-01 9.041690000000000005e-01 9.583099999999999952e-02 6.580700000000000438e-02 3.002399999999999861e-02 0.000000000000000000e+00
3.044999999999999929e-01 9.037589999999999790e-01 9.624099999999999322e-02 6.598099999999999798e-02 3.025999999999999870e-02 0.000000000000000000e+00
3.059999999999999942e-01 9.033489999999999576e-01 9.665100000000000080e-02 6.615500000000000547e-02 3.049599999999999880e-02 0.000000000000000000e+00
3.074999999999999956e-01 9.029409999999999936e-01 9.705900000000000638e-02 6.632799999999999807e-02 3.073100000000000137e-02 0.000000000000000000e+00
3.089999999999999969e-01 9.025339999999999474e-01 9.746599999999999708e-02 6.650100000000000455e-02 3.096499999999999947e-02 0.000000000000000000e+00
3.104999999999999982e-01 9.021289999999999587e-01 9.787099999999999966e-02 6.667299999999999616e-02 3.119800000000000004e-02 0.000000000000000000e+00
3.119999999999999996e-01 9.017249999999999988e-01 9.827500000000000124e-02 6.684500000000000164e-02 3.142999999999999960e-02 0.000000000000000000e+00
3.135000000000000009e-01 9.013229999999999853e-01 9.867700000000000082e-02 6.701500000000000512e-02 3.166100000000000164e-02 0.000000000000000000e+00
3.150000000000000022e-01 9.009230000000000294e-01 9.907699999999999840e-02 6.718499999999999472e-02 3.189199999999999674e-02 0.000000000000000000e+00
3.165000000000000036e-01 9.005239999999999911e-01 9.947599999999999498e-02 6.735499999999999821e-02 3.212199999999999778e-02 0.000000000000000000e+00
3.180000000000000049e-01 9.001270000000000104e-01 9.987300000000000344e-02 6.752299999999999969e-02 3.234999999999999681e-02 0.000000000000000000e+00
3.195000000000000062e-01 8.997309999999999475e-01 1.002689999999999970e-01 6.769100000000000117e-02 3.257800000000000279e-02 0.000000000000000000e+00
3.210000000000000075e-01 8.993379999999999708e-01 1.006620000000000015e-01 6.785800000000000165e-02 3.280500000000000083e-02 0.000000000000000000e+00
3.225000000000000089e-01 8.989460000000000228e-01 1.010540000000000049e-01 6.802400000000000113e-02 3.302999999999999686e-02 0.000000000000000000e+00
3.240000000000000102e-01 8.985560000000000214e-01 1.014440000000000064e-01 6.818899999999999961e-02 3.325499999999999984e-02 0.000000000000000000e+00
3.255000000000000115e-01 8.981679999999999664e-01 1.018320000000000058e-01 6.835299999999999709e-02 3.347900000000000181e-02 0.000000000000000000e+00
3.270000000000000129e-01 8.977819999999999689e-01 1.022180000000000033e-01 6.851599999999999357e-02 3.370100000000000179e-02 0.000000000000000000e+00
3.285000000000000142e-01 8.973980000000000290e-01 1.026019999999999988e-01 6.867900000000000393e-02 3.392300000000000176e-02 0.000000000000000000e+00
3.300000000000000155e-01 8.970169999999999533e-01 1.029830000000000051e-01 6.883999999999999841e-02 3.414299999999999974e-02 0.000000000000000000e+00
3.315000000000000169e-01 8.966370000000000173e-01 1.033629999999999965e-01 6.900100000000000677e-02 3.436199999999999671e-02 0.000000000000000000e+00
3.330000000000000182e-01 8.962599999999999456e-01 1.037399999999999989e-01 6.915999999999999925e-02 3.457999999999999963e-02 0.000000000000000000e+00
3.345000000000000195e-01 8.958840000000000137e-01 1.041160000000000002e-01 6.931800000000000461e-02 3.479700000000000154e-02 0.000000000000000000e+00
3.360000000000000209e-01 8.955109999999999459e-01 1.044889999999999985e-01 6.947499999999999509e-02 3.501300000000000245e-02 0.000000000000000000e+00
3.375000000000000222e-01 8.951409999999999645e-01 1.048589999999999939e-01 6.963199999999999945e-02 3.522800000000000237e-02 0.000000000000000000e+00
3.390000000000000235e-01 8.947720000000000118e-01 1.052280000000000021e-01 6.978700000000000181e-02 3.544100000000000028e-02 0.000000000000000000e+00
3.405000000000000249e-01 8.944060000000000343e-01 1.055939999999999934e-01 6.994100000000000317e-02 3.565299999999999719e-02 0.000000000000000000e+00
3.420000000000000262e-01 8.940420000000000034e-01 1.059579999999999966e-01 7.009300000000000253e-02 3.586400000000000005e-02 0.000000000000000000e+00
3.435000000000000275e-01 8.936809999999999476e-01 1.063189999999999968e-01 7.024500000000000188e-02 3.607400000000000190e-02 0.000000000000000000e+00
3.449999999999999734e-01 8.933219999999999494e-01 1.066779999999999951e-01 7.039499999999999924e-02 3.628300000000000275e-02 0.000000000000000000e+00
3.464999999999999747e-01 8.929650000000000087e-01 1.070350000000000051e-01 7.054499999999999660e-02 3.649000000000000160e-02 0.000000000000000000e+00
3.479999999999999760e-01 8.926110000000000433e-01 1.073889999999999983e-01 7.069300000000000583e-02 3.669599999999999945e-02 0.000000000000000000e+00
3.494999999999999774e-01 8.922600000000000531e-01 1.077400000000000024e-01 7.084000000000000019e-02 3.690000000000000224e-02 0.000000000000000000e+00
3.509999999999999787e-01 8.919110000000000094e-01 1.080890000000000045e-01 7.098599999999999355e-02 3.710399999999999809e-02 0.000000000000000000e+00
3.524999999999999800e-01 8.915640000000000231e-01 1.084360000000000046e-01 7.112999999999999878e-02 3.730599999999999888e-02 0.000000000000000000e+00
3.539999999999999813e-01 8.912200000000000122e-01 1.087800000000000017e-01 7.127300000000000302e-02 3.750599999999999767e-02 0.000000000000000000e+00
3.554999999999999827e-01 8.908789999999999765e-01 1.091209999999999958e-01 7.141500000000000625e-02 3.770600000000000340e-02 0.000000000000000000e+00
3.569999999999999840e-01 8.905399999999999983e-01 1.094600000000000017e-01 7.155599999999999461e-02 3.790400000000000019e-02 0.000000000000000000e+00
3.584999999999999853e-01 8.902039999999999953e-01 1.097960000000000047e-01 7.169499999999999484e-02 3.810100000000000292e-02 0.000000000000000000e+00
3.599999999999999867e-01 8.898700000000000498e-01 1.101300000000000057e-01 7.183399999999999508e-02 3.829599999999999671e-02 0.000000000000000000e+00
3.614999999999999880e-01 8.895399999999999974e-01 1.104600000000000026e-01 7.197099999999999331e-02 3.849000000000000338e-02 0.000000000000000000e+00
3.629999999999999893e-01 8.892109999999999737e-01 1.107889999999999986e-01 7.210600000000000342e-02 3.868200000000000111e-02 0.000000000000000000e+00
3.644999999999999907e-01 8.888859999999999539e-01 1.111140000000000044e-01 7.224099999999999966e-02 3.887399999999999883e-02 0.000000000000000000e+00
3.659999999999999920e-01 8.885629999999999917e-01 1.114369999999999944e-01 7.237399999999999389e-02 3.906400000000000150e-02 0.000000000000000000e+00
3.674999999999999933e-01 8.882419999999999760e-01 1.117579999999999962e-01 7.250500000000000000e-02 3.925200000000000217e-02 0.000000000000000000e+00
3.689999999999999947e-01 8.879249999999999643e-01 1.120749999999999941e-01 7.263600000000000612e-02 3.943900000000000183e-02 0.000000000000000000e+00
3.704999999999999960e-01 8.876100000000000101e-01 1.123900000000000038e-01 7.276499999999999635e-02 3.962500000000000050e-02 0.000000000000000000e+00
3.719999999999999973e-01 8.872980000000000311e-01 1.127019999999999966e-01 7.289299999999999946e-02 3.980999999999999817e-02 0.000000000000000000e+00
3.734999999999999987e-01 8.869879999999999987e-01 1.130120000000000013e-01 7.301900000000000057e-02 3.999300000000000077e-02 0.000000000000000000e+00
3.750000000000000000e-01 8.866810000000000525e-01 1.133190000000000031e-01 7.314500000000000168e-02 4.017400000000000138e-02 0.000000000000000000e+00
3.765000000000000013e-01 8.863769999999999705e-01 1.136230000000000018e-01 7.326900000000000079e-02 4.035400000000000098e-02 0.000000000000000000e+00
3.780000000000000027e-01 8.860759999999999748e-01 1.139239999999999975e-01 7.339099999999999790e-02 4.053299999999999959e-02 0.000000000000000000e+00
3.795000000000000040e-01 8.857770000000000366e-01 1.142230000000000051e-01 7.351299999999999502e-02 4.071099999999999719e-02 0.000000000000000000e+00
3.810000000000000053e-01 8.854809999999999626e-01 1.145189999999999958e-01 7.363300000000000400e-02 4.088699999999999973e-02 0.000000000000000000e+00
3.825000000000000067e-01 8.851869999999999461e-01 1.148129999999999984e-01 7.375099999999999711e-02 4.106100000000000028e-02 0.000000000000000000e+00
3.840000000000000080e-01 8.848970000000000447e-01 1.151029999999999970e-01 7.386900000000000410e-02 4.123500000000000082e-02 0.000000000000000000e+00
3.855000000000000093e-01 8.846089999999999787e-01 1.153909999999999936e-01 7.398499999999999521e-02 4.140699999999999936e-02 0.000000000000000000e+00
3.870000000000000107e-01 8.843229999999999702e-01 1.156770000000000020e-01 7.409899999999999820e-02 4.157700000000000284e-02 0.000000000000000000e+00
3.885000000000000120e-01 8.840409999999999657e-01 1.159590000000000065e-01 7.421300000000000119e-02 4.174599999999999839e-02 0.000000000000000000e+00
3.900000000000000133e-01 8.837610000000000188e-01 1.162389999999999951e-01 7.432500000000000218e-02 4.191399999999999987e-02 0.000000000000000000e+00
3.915000000000000147e-01 8.834830000000000183e-01 1.165169999999999956e-01 7.443600000000000216e-02 4.208100000000000035e-02 0.000000000000000000e+00
3.930000000000000160e-01 8.832090000000000218e-01 1.167910000000000059e-01 7.454600000000000115e-02 4.224599999999999883e-02 0.000000000000000000e+00
3.945000000000000173e-01 8.829360000000000541e-01 1.170640000000000014e-01 7.465399999999999814e-02 4.241000000000000325e-02 0.000000000000000000e+00
3.960000000000000187e-01 8.826669999999999794e-01 1.173330000000000067e-01 7.476099999999999413e-02 4.257199999999999873e-02 0.000000000000000000e+00
3.975000000000000200e-01 8.823999999999999622e-01 1.175999999999999962e-01 7.486700000000000299e-02 4.273300000000000015e-02 0.000000000000000000e+00
3.990000000000000213e-01 8.821360000000000312e-01 1.178639999999999965e-01 7.497099999999999598e-02 4.289300000000000057e-02 0.000000000000000000e+00
4.005000000000000226e-01 8.818740000000000467e-01 1.181259999999999949e-01 7.507500000000000284e-02 4.305099999999999899e-02 0.000000000000000000e+00
4.020000000000000240e-01 8.816150000000000375e-01 1.183850000000000041e-01 7.517699999999999383e-02 4.320800000000000335e-02 0.000000000000000000e+00
4.035000000000000253e-01 8.813590000000000035e-01 1.186409999999999965e-01 7.527799999999999769e-02 4.336399999999999977e-02 0.000000000000000000e+00
4.050000000000000266e-01 8.811050000000000271e-01 1.188950000000000007e-01 7.537699999999999956e-02 4.351800000000000113e-02 0.000000000000000000e+00
4.064999999999999725e-01 8.808540000000000258e-01 1.191460000000000019e-01 7.547500000000000042e-02 4.367100000000000148e-02 0.000000000000000000e+00
4.079999999999999738e-01 8.806049999999999711e-01 1.193950000000000011e-01 7.557300000000000129e-02 4.382300000000000084e-02 0.000000000000000000e+00
4.094999999999999751e-01 8.803579999999999739e-01 1.196419999999999983e-01 7.566799999999999915e-02 4.397299999999999820e-02 0.000000000000000000e+00
4.109999999999999765e-01 8.801149999999999807e-01 1.198850000000000054e-01 7.576299999999999701e-02 4.412200000000000150e-02 0.000000000000000000e+00
4.124999999999999778e-01 8.798730000000000162e-01 1.201269999999999977e-01 7.585699999999999388e-02 4.426999999999999685e-02 0.000000000000000000e+00
4.139999999999999791e-01 8.796340000000000270e-01 1.203660000000000008e-01 7.594900000000000262e-02 4.441699999999999815e-02 0.000000000000000000e+00
4.154999999999999805e-01 8.793980000000000130e-01 1.206020000000000009e-01 7.603999999999999648e-02 4.456199999999999745e-02 0.000000000000000000e+00
4.169999999999999818e-01 8.791639999999999455e-01 1.208359999999999990e-01 7.613000000000000322e-02 4.470600000000000268e-02 0.000000000000000000e+00
4.184999999999999831e-01 8.789329999999999643e-01 1.210669999999999941e-01 7.621899999999999509e-02 4.484899999999999998e-02 0.000000000000000000e+00
4.199999999999999845e-01 8.787030000000000118e-01 1.212970000000000020e-01 7.630699999999999983e-02 4.499000000000000221e-02 0.000000000000000000e+00
4.214999999999999858e-01 8.784769999999999524e-01 1.215230000000000060e-01 7.639300000000000257e-02 4.513000000000000345e-02 0.000000000000000000e+00
4.229999999999999871e-01 8.782520000000000326e-01 1.217479999999999951e-01 7.647800000000000431e-02 4.526899999999999674e-02 0.000000000000000000e+00
4.244999999999999885e-01 8.780299999999999772e-01 1.219699999999999951e-01 7.656300000000000605e-02 4.540700000000000292e-02 0.000000000000000000e+00
4.259999999999999898e-01 8.778099999999999792e-01 1.221899999999999931e-01 7.664600000000000579e-02 4.554400000000000115e-02 0.000000000000000000e+00
4.274999999999999911e-01 8.775929999999999565e-01 1.224070000000000019e-01 7.672800000000000453e-02 4.567899999999999738e-02 0.000000000000000000e+00
4.289999999999999925e-01 8.773779999999999912e-01 1.226219999999999949e-01 7.680900000000000227e-02 4.581299999999999956e-02 0.000000000000000000e+00
4.304999999999999938e-01 8.771649999999999725e-01 1.228349999999999997e-01 7.688899999999999901e-02 4.594600000000000073e-02 0.000000000000000000e+00
4.319999999999999951e-01 8.769540000000000113e-01 1.230460000000000026e-01 7.696799999999999475e-02 4.607800000000000090e-02 0.000000000000000000e+00
4.334999999999999964e-01 8.767460000000000253e-01 1.232540000000000024e-01 7.704500000000000237e-02 4.620900000000000007e-02 0.000000000000000000e+00
4.349999999999999978e-01 8.765399999999999858e-01 1.234600000000000003e-01 7.712199999999999611e-02 4.633799999999999725e-02 0.000000000000000000e+00
4.364999999999999991e-01 8.763360000000000039e-01 1.236639999999999961e-01 7.719800000000000273e-02 4.646600000000000036e-02 0.000000000000000000e+00
4.380000000000000004e-01 8.761339999999999684e-01 1.238660000000000039e-01 7.727199999999999347e-02 4.659300000000000247e-02 0.000000000000000000e+00
4.395000000000000018e-01 8.759350000000000191e-01 1.240649999999999947e-01 7.734599999999999809e-02 4.671999999999999764e-02 0.000000000000000000e+00
4.410000000000000031e-01 8.757369999999999877e-01 1.242629999999999985e-01 7.741800000000000070e-02 4.684399999999999675e-02 0.000000000000000000e+00
4.425000000000000044e-01 8.755420000000000424e-01 1.244579999999999992e-01 7.749000000000000332e-02 4.696800000000000280e-02 0.000000000000000000e+00
4.440000000000000058e-01 8.753490000000000437e-01 1.246509999999999979e-01 7.756100000000000494e-02 4.709100000000000091e-02 0.000000000000000000e+00
4.455000000000000071e-01 8.751569999999999627e-01 1.248429999999999956e-01 7.763000000000000456e-02 4.721199999999999702e-02 0.000000000000000000e+00
4.470000000000000084e-01 8.749679999999999680e-01 1.250320000000000042e-01 7.769900000000000417e-02 4.733300000000000007e-02 0.000000000000000000e+00
4.485000000000000098e-01 8.747810000000000308e-01 1.252189999999999970e-01 7.776600000000000179e-02 4.745200000000000112e-02 0.000000000000000000e+00
4.500000000000000111e-01 8.745960000000000401e-01 1.254039999999999877e-01 7.783299999999999941e-02 4.757100000000000217e-02 0.000000000000000000e+00
4.515000000000000124e-01 8.744129999999999958e-01 1.255870000000000042e-01 7.789899999999999602e-02 4.768800000000000122e-02 0.000000000000000000e+00
4.530000000000000138e-01 8.742320000000000091e-01 1.257679999999999909e-01 7.796400000000000552e-02 4.780399999999999927e-02 0.000000000000000000e+00
4.545000000000000151e-01 8.740529999999999688e-01 1.259470000000000034e-01 7.802800000000000014e-02 4.791900000000000326e-02 0.000000000000000000e+00
4.560000000000000164e-01 8.738759999999999861e-01 1.261240000000000139e-01 7.809099999999999375e-02 4.803400000000000031e-02 0.000000000000000000e+00
4.575000000000000178e-01 8.737000000000000322e-01 1.262999999999999956e-01 7.815300000000000025e-02 4.814700000000000230e-02 0.000000000000000000e+00
4.590000000000000191e-01 8.735270000000000534e-01 1.264730000000000021e-01 7.821400000000000574e-02 4.825900000000000328e-02 0.000000000000000000e+00
4.605000000000000204e-01 8.733560000000000212e-01 1.266440000000000066e-01 7.827399999999999636e-02 4.837000000000000327e-02 0.000000000000000000e+00
4.620000000000000218e-01 8.731860000000000177e-01 1.268140000000000100e-01 7.833400000000000085e-02 4.848000000000000226e-02 0.000000000000000000e+00
4.635000000000000231e-01 8.730179999999999607e-01 1.269820000000000115e-01 7.839200000000000335e-02 4.858900000000000025e-02 0.000000000000000000e+00
4.650000000000000244e-01 8.728519999999999612e-01 1.271480000000000110e-01 7.845000000000000584e-02 4.869799999999999823e-02 0.000000000000000000e+00
4.665000000000000258e-01 8.726880000000000193e-01 1.273120000000000085e-01 7.850699999999999346e-02 4.880500000000000116e-02 0.000000000000000000e+00
4.680000000000000271e-01 8.725260000000000238e-01 1.274740000000000040e-01 7.856299999999999395e-02 4.891100000000000309e-02 0.000000000000000000e+00
4.694999999999999729e-01 8.723649999999999460e-01 1.276349999999999985e-01 7.861899999999999444e-02 4.901599999999999707e-02 0.000000000000000000e+00
4.709999999999999742e-01 8.722060000000000368e-01 1.277939999999999909e-01 7.867300000000000681e-02 4.912099999999999800e-02 0.000000000000000000e+00
4.724999999999999756e-01 8.720489999999999631e-01 1.279510000000000092e-01 7.872700000000000531e-02 4.922399999999999692e-02 0.000000000000000000e+00
4.739999999999999769e-01 8.718939999999999468e-01 1.281059999999999977e-01 7.878000000000000280e-02 4.932700000000000279e-02 0.000000000000000000e+00
4.754999999999999782e-01 8.717399999999999594e-01 1.282600000000000129e-01 7.883199999999999930e-02 4.942799999999999971e-02 0.000000000000000000e+00
4.769999999999999796e-01 8.715880000000000294e-01 1.284119999999999984e-01 7.888299999999999479e-02 4.952899999999999664e-02 0.000000000000000000e+00
4.784999999999999809e-01 8.714370000000000172e-01 1.285630000000000106e-01 7.893400000000000416e-02 4.962899999999999950e-02 0.000000000000000000e+00
4.799999999999999822e-01 8.712889999999999802e-01 1.287109999999999921e-01 7.898299999999999765e-02 4.972800000000000137e-02 0.000000000000000000e+00
4.814999999999999836e-01 8.711410000000000542e-01 1.288590000000000013e-01 7.903200000000000502e-02 4.982600000000000223e-02 0.000000000000000000e+00
4.829999999999999849e-01 8.709959999999999924e-01 1.290040000000000076e-01 7.908099999999999852e-02 4.992300000000000210e-02 0.000000000000000000e+00
4.844999999999999862e-01 8.708519999999999595e-01 1.291480000000000128e-01 7.912800000000000389e-02 5.002000000000000196e-02 0.000000000000000000e+00
4.859999999999999876e-01 8.707099999999999840e-01 1.292899999999999883e-01 7.917499999999999538e-02 5.011499999999999982e-02 0.000000000000000000e+00
4.874999999999999889e-01 8.705690000000000373e-01 1.294309999999999905e-01 7.922099999999999975e-02 5.020999999999999769e-02 0.000000000000000000e+00
4.889999999999999902e-01 8.704290000000000083e-01 1.295709999999999917e-01 7.926700000000000412e-02 5.030400000000000149e-02 0.000000000000000000e+00
4.904999999999999916e-01 8.702910000000000368e-01 1.297089999999999910e-01 7.931199999999999362e-02 5.039699999999999736e-02 0.000000000000000000e+00
4.919999999999999929e-01 8.701550000000000118e-01 1.298449999999999882e-01 7.935599999999999599e-02 5.048899999999999916e-02 0.000000000000000000e+00
4.934999999999999942e-01 8.700200000000000156e-01 1.299800000000000122e-01 7.939899999999999736e-02 5.057999999999999996e-02 0.000000000000000000e+00
4.949999999999999956e-01 8.698869999999999658e-01 1.301130000000000064e-01 7.944199999999999873e-02 5.067100000000000076e-02 0.000000000000000000e+00
4.964999999999999969e-01 8.697549999999999448e-01 1.302449999999999997e-01 7.948399999999999910e-02 5.076100000000000056e-02 0.000000000000000000e+00
4.979999999999999982e-01 8.696239999999999526e-01 1.303759999999999919e-01 7.952599999999999947e-02 5.084999999999999937e-02 0.000000000000000000e+00
4.994999999999999996e-01 8.694950000000000179e-01 1.305050000000000099e-01 7.956699999999999884e-02 5.093799999999999717e-02 0.000000000000000000e+00
5.010000000000000009e-01 8.693670000000000009e-01 1.306329999999999991e-01 7.960699999999999721e-02 5.102600000000000191e-02 0.000000000000000000e+00
5.024999999999999467e-01 8.692410000000000414e-01 1.307589999999999864e-01 7.964599999999999458e-02 5.111299999999999871e-02 0.000000000000000000e+00
5.040000000000000036e-01 8.691159999999999997e-01 1.308840000000000003e-01 7.968500000000000583e-02 5.119900000000000145e-02 0.000000000000000000e+00
5.054999999999999494e-01 8.689919999999999867e-01 1.310080000000000133e-01 7.972400000000000320e-02 5.128400000000000319e-02 0.000000000000000000e+00
5.070000000000000062e-01 8.688700000000000312e-01 1.311299999999999966e-01 7.976199999999999957e-02 5.136799999999999700e-02 0.000000000000000000e+00
5.084999999999999520e-01 8.687489999999999934e-01 1.312510000000000066e-01 7.979899999999999494e-02 5.145199999999999774e-02 0.000000000000000000e+00
5.100000000000000089e-01 8.686289999999999845e-01 1.313709999999999878e-01 7.983500000000000318e-02 5.153499999999999748e-02 0.000000000000000000e+00
5.114999999999999547e-01 8.685110000000000330e-01 1.314889999999999948e-01 7.987199999999999855e-02 5.161799999999999722e-02 0.000000000000000000e+00
5.130000000000000115e-01 8.683939999999999992e-01 1.316060000000000008e-01 7.990700000000000580e-02 5.169900000000000190e-02 0.000000000000000000e+00
5.144999999999999574e-01 8.682779999999999943e-01 1.317220000000000057e-01 7.994199999999999917e-02 5.177999999999999964e-02 0.000000000000000000e+00
5.160000000000000142e-01 8.681630000000000180e-01 1.318370000000000097e-01 7.997600000000000542e-02 5.186099999999999738e-02 0.000000000000000000e+00
5.174999999999999600e-01 8.680489999999999595e-01 1.319510000000000127e-01 8.000999999999999779e-02 5.194000000000000006e-02 0.000000000000000000e+00
5.190000000000000169e-01 8.679369999999999585e-01 1.320630000000000137e-01 8.004300000000000304e-02 5.201900000000000274e-02 0.000000000000000000e+00
5.204999999999999627e-01 8.678259999999999863e-01 1.321740000000000137e-01 8.007599999999999441e-02 5.209799999999999848e-02 0.000000000000000000e+00
5.220000000000000195e-01 8.677160000000000428e-01 1.322840000000000127e-01 8.010799999999999865e-02 5.217499999999999916e-02 0.000000000000000000e+00
5.234999999999999654e-01 8.676070000000000171e-01 1.323930000000000107e-01 8.014000000000000290e-02 5.225199999999999984e-02 0.000000000000000000e+00
5.250000000000000222e-01 8.675000000000000488e-01 1.325000000000000067e-01 8.017100000000000615e-02 5.232900000000000051e-02 0.000000000000000000e+00
5.264999999999999680e-01 8.673929999999999696e-01 1.326070000000000026e-01 8.020199999999999552e-02 5.240399999999999919e-02 0.000000000000000000e+00
5.280000000000000249e-01 8.672879999999999479e-01 1.327119999999999966e-01 8.023199999999999776e-02 5.247999999999999887e-02 0.000000000000000000e+00
5.294999999999999707e-01 8.671839999999999549e-01 1.328159999999999896e-01 8.026200000000000001e-02 5.255399999999999655e-02 0.000000000000000000e+00
5.310000000000000275e-01 8.670809999999999906e-01 1.329190000000000094e-01 8.029100000000000126e-02 5.262800000000000117e-02 0.000000000000000000e+00
5.324999999999999734e-01 8.669790000000000552e-01 1.330210000000000004e-01 8.032000000000000250e-02 5.270099999999999785e-02 0.000000000000000000e+00
5.340000000000000302e-01 8.668780000000000374e-01 1.331219999999999903e-01 8.034800000000000275e-02 5.277400000000000146e-02 0.000000000000000000e+00
5.354999999999999760e-01 8.667780000000000484e-01 1.332220000000000071e-01 8.037600000000000300e-02 5.284599999999999714e-02 0.000000000000000000e+00
5.370000000000000329e-01 8.666789999999999772e-01 1.333209999999999951e-01 8.040400000000000325e-02 5.291699999999999876e-02 0.000000000000000000e+00
5.384999999999999787e-01 8.665810000000000457e-01 1.334190000000000098e-01 8.043000000000000149e-02 5.298800000000000038e-02 0.000000000000000000e+00
5.400000000000000355e-01 8.664849999999999497e-01 1.335149999999999948e-01 8.045700000000000074e-02 5.305800000000000100e-02 0.000000000000000000e+00
5.414999999999999813e-01 8.663889999999999647e-01 1.336110000000000075e-01 8.048299999999999899e-02 5.312800000000000161e-02 0.000000000000000000e+00
5.430000000000000382e-01 8.662940000000000085e-01 1.337059999999999915e-01 8.050899999999999723e-02 5.319700000000000123e-02 0.000000000000000000e+00
5.444999999999999840e-01 8.661999999999999700e-01 1.338000000000000023e-01 8.053399999999999448e-02 5.326600000000000085e-02 0.000000000000000000e+00
5.460000000000000409e-01 8.661069999999999602e-01 1.338930000000000120e-01 8.055900000000000560e-02 5.333399999999999946e-02 0.000000000000000000e+00
5.474999999999999867e-01 8.660160000000000080e-01 1.339839999999999920e-01 8.058300000000000185e-02 5.340099999999999708e-02 0.000000000000000000e+00
5.490000000000000435e-01 8.659249999999999448e-01 1.340749999999999997e-01 8.060699999999999810e-02 5.346800000000000164e-02 0.000000000000000000e+00
5.504999999999999893e-01 8.658350000000000213e-01 1.341650000000000065e-01 8.062999999999999334e-02 5.353499999999999925e-02 0.000000000000000000e+00
5.520000000000000462e-01 8.657460000000000155e-01 1.342540000000000122e-01 8.065400000000000347e-02 5.360100000000000281e-02 0.000000000000000000e+00
5.534999999999999920e-01 8.656580000000000386e-01 1.343419999999999892e-01 8.067599999999999771e-02 5.366599999999999843e-02 0.000000000000000000e+00
5.550000000000000488e-01 8.655699999999999505e-01 1.344299999999999939e-01 8.069900000000000684e-02 5.373100000000000098e-02 0.000000000000000000e+00
5.564999999999999947e-01 8.654840000000000311e-01 1.345159999999999967e-01 8.072100000000000108e-02 5.379500000000000254e-02 0.000000000000000000e+00
5.580000000000000515e-01 8.653990000000000293e-01 1.346009999999999984e-01 8.074199999999999433e-02 5.385899999999999715e-02 0.000000000000000000e+00
5.594999999999999973e-01 8.653140000000000276e-01 1.346860000000000002e-01 8.076400000000000245e-02 5.392199999999999771e-02 0.000000000000000000e+00
5.610000000000000542e-01 8.652300000000000546e-01 1.347700000000000009e-01 8.078399999999999470e-02 5.398499999999999827e-02 0.000000000000000000e+00
5.625000000000000000e-01 8.651469999999999994e-01 1.348530000000000006e-01 8.080500000000000183e-02 5.404799999999999882e-02 0.000000000000000000e+00
5.639999999999999458e-01 8.650649999999999729e-01 1.349349999999999994e-01 8.082499999999999407e-02 5.410899999999999738e-02 0.000000000000000000e+00
5.655000000000000027e-01 8.649839999999999751e-01 1.350159999999999971e-01 8.084500000000000020e-02 5.417099999999999693e-02 0.000000000000000000e+00
5.669999999999999485e-01 8.649040000000000061e-01 1.350959999999999939e-01 8.086400000000000532e-02 5.423200000000000243e-02 0.000000000000000000e+00
5.685000000000000053e-01 8.648240000000000371e-01 1.351759999999999906e-01 8.088299999999999657e-02 5.429199999999999998e-02 0.000000000000000000e+00
5.699999999999999512e-01 8.647460000000000147e-01 1.352540000000000131e-01 8.090200000000000169e-02 5.435199999999999754e-02 0.000000000000000000e+00
5.715000000000000080e-01 8.646679999999999922e-01 1.353320000000000078e-01 8.092100000000000681e-02 5.441200000000000203e-02 0.000000000000000000e+00
5.729999999999999538e-01 8.645909999999999984e-01 1.354090000000000016e-01 8.093899999999999706e-02 5.447099999999999859e-02 0.000000000000000000e+00
5.745000000000000107e-01 8.645140000000000047e-01 1.354859999999999953e-01 8.095600000000000018e-02 5.452900000000000108e-02 0.000000000000000000e+00
5.759999999999999565e-01 8.644389999999999574e-01 1.355609999999999871e-01 8.097400000000000431e-02 5.458699999999999664e-02 0.000000000000000000e+00
5.775000000000000133e-01 8.643640000000000212e-01 1.356360000000000066e-01 8.099099999999999355e-02 5.464499999999999913e-02 0.000000000000000000e+00
5.789999999999999591e-01 8.642900000000000027e-01 1.357099999999999973e-01 8.100799999999999668e-02 5.470200000000000062e-02 0.000000000000000000e+00
5.805000000000000160e-01 8.642159999999999842e-01 1.357839999999999880e-01 8.102399999999999880e-02 5.475900000000000212e-02 0.000000000000000000e+00
5.819999999999999618e-01 8.641440000000000232e-01 1.358560000000000045e-01 8.104100000000000192e-02 5.481599999999999667e-02 0.000000000000000000e+00
5.835000000000000187e-01 8.640719999999999512e-01 1.359279999999999933e-01 8.105700000000000405e-02 5.487199999999999717e-02 0.000000000000000000e+00
5.849999999999999645e-01 8.640010000000000190e-01 1.359990000000000088e-01 8.107200000000000517e-02 5.492699999999999666e-02 0.000000000000000000e+00
5.865000000000000213e-01 8.639299999999999757e-01 1.360699999999999965e-01 8.108799999999999342e-02 5.498200000000000309e-02 0.000000000000000000e+00
5.879999999999999671e-01 8.638599999999999612e-01 1.361400000000000110e-01 8.110299999999999454e-02 5.503700000000000259e-02 0.000000000000000000e+00
5.895000000000000240e-01 8.637909999999999755e-01 1.362089999999999967e-01 8.111699999999999466e-02 5.509100000000000108e-02 0.000000000000000000e+00
5.909999999999999698e-01 8.637230000000000185e-01 1.362770000000000092e-01 8.113199999999999579e-02 5.514499999999999957e-02 0.000000000000000000e+00
5.925000000000000266e-01 8.636549999999999505e-01 1.363449999999999940e-01 8.114599999999999591e-02 5.519899999999999807e-02 0.000000000000000000e+00
5.939999999999999725e-01 8.635880000000000223e-01 1.364120000000000055e-01 8.115999999999999603e-02 5.525200000000000250e-02 0.000000000000000000e+00
5.955000000000000293e-01 8.635220000000000118e-01 1.364779999999999882e-01 8.117399999999999616e-02 5.530499999999999999e-02 0.000000000000000000e+00
5.969999999999999751e-01 8.634560000000000013e-01 1.365439999999999987e-01 8.118699999999999528e-02 5.535700000000000343e-02 0.000000000000000000e+00
5.985000000000000320e-01 8.633910000000000196e-01 1.366090000000000082e-01 8.119999999999999440e-02 5.540899999999999992e-02 0.000000000000000000e+00
5.999999999999999778e-01 8.633260000000000378e-01 1.366739999999999899e-01 8.121299999999999353e-02 5.546000000000000235e-02 0.000000000000000000e+00
6.015000000000000346e-01 8.632619999999999738e-01 1.367379999999999984e-01 8.122600000000000653e-02 5.551199999999999884e-02 0.000000000000000000e+00
6.029999999999999805e-01 8.631990000000000496e-01 1.368010000000000059e-01 8.123800000000000465e-02 5.556200000000000028e-02 0.000000000000000000e+00
6.045000000000000373e-01 8.631370000000000431e-01 1.368630000000000124e-01 8.125000000000000278e-02 5.561300000000000271e-02 0.000000000000000000e+00
6.059999999999999831e-01 8.630750000000000366e-01 1.369249999999999912e-01 8.126200000000000090e-02 5.566299999999999720e-02 0.000000000000000000e+00
6.075000000000000400e-01 8.630130000000000301e-01 1.369869999999999977e-01 8.127399999999999902e-02 5.571299999999999863e-02 0.000000000000000000e+00
6.089999999999999858e-01 8.629520000000000524e-01 1.370480000000000032e-01 8.128599999999999715e-02 5.576199999999999907e-02 0.000000000000000000e+00
6.105000000000000426e-01 8.628919999999999924e-01 1.371080000000000076e-01 8.129699999999999427e-02 5.581099999999999950e-02 0.000000000000000000e+00
6.119999999999999885e-01 8.628320000000000434e-01 1.371680000000000121e-01 8.130800000000000527e-02 5.585999999999999993e-02 0.000000000000000000e+00
6.135000000000000453e-01 8.627730000000000121e-01 1.372269999999999879e-01 8.131800000000000139e-02 5.590799999999999936e-02 0.000000000000000000e+00
6.149999999999999911e-01 8.627150000000000096e-01 1.372849999999999904e-01 8.132899999999999852e-02 5.595599999999999880e-02 0.000000000000000000e+00
6.165000000000000480e-01 8.626570000000000071e-01 1.373429999999999929e-01 8.133899999999999464e-02 5.600399999999999823e-02 0.000000000000000000e+00
6.179999999999999938e-01 8.625990000000000046e-01 1.374009999999999954e-01 8.134900000000000464e-02 5.605099999999999666e-02 0.000000000000000000e+00
6.195000000000000506e-01 8.625420000000000309e-01 1.374579999999999969e-01 8.135900000000000076e-02 5.609800000000000203e-02 0.000000000000000000e+00
6.209999999999999964e-01 8.624859999999999749e-01 1.375139999999999973e-01 8.136899999999999689e-02 5.614500000000000046e-02 0.000000000000000000e+00
6.225000000000000533e-01 8.624300000000000299e-01 1.375699999999999978e-01 8.137800000000000589e-02 5.619099999999999789e-02 0.000000000000000000e+00
6.239999999999999991e-01 8.623750000000000027e-01 1.376249999999999973e-01 8.138800000000000201e-02 5.623700000000000226e-02 0.000000000000000000e+00
6.254999999999999449e-01 8.623199999999999754e-01 1.376799999999999968e-01 8.139699999999999713e-02 5.628299999999999970e-02 0.000000000000000000e+00
6.270000000000000018e-01 8.622659999999999769e-01 1.377339999999999953e-01 8.140600000000000613e-02 5.632800000000000307e-02 0.000000000000000000e+00
6.284999999999999476e-01 8.622119999999999784e-01 1.377879999999999938e-01 8.141400000000000026e-02 5.637400000000000050e-02 0.000000000000000000e+00
6.300000000000000044e-01 8.621590000000000087e-01 1.378409999999999913e-01 8.142299999999999538e-02 5.641800000000000287e-02 0.000000000000000000e+00
6.314999999999999503e-01 8.621060000000000390e-01 1.378939999999999888e-01 8.143100000000000338e-02 5.646299999999999930e-02 0.000000000000000000e+00
6.330000000000000071e-01 8.620539999999999869e-01 1.379460000000000131e-01 8.143899999999999750e-02 5.650700000000000167e-02 0.000000000000000000e+00
6.344999999999999529e-01 8.620020000000000460e-01 1.379980000000000095e-01 8.144700000000000550e-02 5.655099999999999710e-02 0.000000000000000000e+00
6.360000000000000098e-01 8.619510000000000227e-01 1.380490000000000050e-01 8.145499999999999963e-02 5.659399999999999847e-02 0.000000000000000000e+00
6.374999999999999556e-01 8.618999999999999995e-01 1.381000000000000005e-01 8.146200000000000663e-02 5.663800000000000084e-02 0.000000000000000000e+00
6.390000000000000124e-01 8.618500000000000050e-01 1.381499999999999950e-01 8.146899999999999975e-02 5.668100000000000221e-02 0.000000000000000000e+00
6.404999999999999583e-01 8.618000000000000105e-01 1.381999999999999895e-01 8.147699999999999387e-02 5.672300000000000259e-02 0.000000000000000000e+00
6.420000000000000151e-01 8.617510000000000447e-01 1.382490000000000108e-01 8.148400000000000087e-02 5.676599999999999702e-02 0.000000000000000000e+00
6.434999999999999609e-01 8.617019999999999680e-01 1.382980000000000043e-01 8.149000000000000687e-02 5.680799999999999739e-02 0.000000000000000000e+00
6.450000000000000178e-01 8.616530000000000022e-01 1.383469999999999978e-01 8.149700000000000000e-02 5.684999999999999776e-02 0.000000000000000000e+00
6.464999999999999636e-01 8.616049999999999542e-01 1.383949999999999902e-01 8.150399999999999312e-02 5.689099999999999713e-02 0.000000000000000000e+00
6.480000000000000204e-01 8.615580000000000460e-01 1.384420000000000095e-01 8.150999999999999912e-02 5.693299999999999750e-02 0.000000000000000000e+00
6.494999999999999662e-01 8.615099999999999980e-01 1.384900000000000020e-01 8.151600000000000512e-02 5.697399999999999687e-02 0.000000000000000000e+00
6.510000000000000231e-01 8.614640000000000075e-01 1.385359999999999925e-01 8.152199999999999724e-02 5.701400000000000218e-02 0.000000000000000000e+00
6.524999999999999689e-01 8.614169999999999883e-01 1.385830000000000117e-01 8.152800000000000324e-02 5.705500000000000155e-02 0.000000000000000000e+00
6.540000000000000258e-01 8.613709999999999978e-01 1.386290000000000022e-01 8.153399999999999537e-02 5.709499999999999992e-02 0.000000000000000000e+00
6.554999999999999716e-01 8.613260000000000360e-01 1.386739999999999917e-01 8.153900000000000037e-02 5.713499999999999829e-02 0.000000000000000000e+00
6.570000000000000284e-01 8.612809999999999633e-01 1.387190000000000090e-01 8.154500000000000637e-02 5.717499999999999666e-02 0.000000000000000000e+00
6.584999999999999742e-01 8.612360000000000015e-01 1.387639999999999985e-01 8.154999999999999749e-02 5.721400000000000097e-02 0.000000000000000000e+00
6.600000000000000311e-01 8.611919999999999575e-01 1.388079999999999870e-01 8.155500000000000249e-02 5.725299999999999834e-02 0.000000000000000000e+00
6.614999999999999769e-01 8.611480000000000246e-01 1.388520000000000032e-01 8.155999999999999361e-02 5.729200000000000265e-02 0.000000000000000000e+00
6.630000000000000338e-01 8.611050000000000093e-01 1.388949999999999907e-01 8.156499999999999861e-02 5.733100000000000002e-02 0.000000000000000000e+00
6.644999999999999796e-01 8.610609999999999653e-01 1.389390000000000069e-01 8.156900000000000261e-02 5.736900000000000333e-02 0.000000000000000000e+00
6.660000000000000364e-01 8.610189999999999788e-01 1.389809999999999934e-01 8.157399999999999374e-02 5.740800000000000070e-02 0.000000000000000000e+00
6.674999999999999822e-01 8.609759999999999636e-01 1.390240000000000087e-01 8.157799999999999774e-02 5.744599999999999707e-02 0.000000000000000000e+00
6.690000000000000391e-01 8.609339999999999771e-01 1.390659999999999952e-01 8.158200000000000174e-02 5.748299999999999937e-02 0.000000000000000000e+00
6.704999999999999849e-01 8.608930000000000193e-01 1.391070000000000084e-01 8.158600000000000574e-02 5.752100000000000268e-02 0.000000000000000000e+00
6.720000000000000417e-01 8.608519999999999506e-01 1.391479999999999939e-01 8.158999999999999586e-02 5.755799999999999805e-02 0.000000000000000000e+00
6.734999999999999876e-01 8.608109999999999928e-01 1.391890000000000072e-01 8.159399999999999986e-02 5.759500000000000036e-02 0.000000000000000000e+00
6.750000000000000444e-01 8.607700000000000351e-01 1.392299999999999927e-01 8.159800000000000386e-02 5.763200000000000267e-02 0.000000000000000000e+00
6.764999999999999902e-01 8.607299999999999951e-01 1.392700000000000049e-01 8.160100000000000686e-02 5.766799999999999704e-02 0.000000000000000000e+00
6.780000000000000471e-01 8.606909999999999838e-01 1.393089999999999884e-01 8.160499999999999698e-02 5.770499999999999935e-02 0.000000000000000000e+00
6.794999999999999929e-01 8.606510000000000549e-01 1.393490000000000006e-01 8.160799999999999998e-02 5.774100000000000066e-02 0.000000000000000000e+00
6.810000000000000497e-01 8.606120000000000436e-01 1.393880000000000119e-01 8.161100000000000299e-02 5.777700000000000197e-02 0.000000000000000000e+00
6.824999999999999956e-01 8.605730000000000324e-01 1.394269999999999954e-01 8.161499999999999311e-02 5.781200000000000228e-02 0.000000000000000000e+00
6.840000000000000524e-01 8.605350000000000499e-01 1.394650000000000056e-01 8.161799999999999611e-02 5.784799999999999665e-02 0.000000000000000000e+00
6.854999999999999982e-01 8.604969999999999564e-01 1.395029999999999881e-01 8.161999999999999811e-02 5.788299999999999695e-02 0.000000000000000000e+00
6.870000000000000551e-01 8.604589999999999739e-01 1.395409999999999984e-01 8.162300000000000111e-02 5.791799999999999726e-02 0.000000000000000000e+00
6.885000000000000009e-01 8.604220000000000201e-01 1.395780000000000076e-01 8.162600000000000411e-02 5.795299999999999757e-02 0.000000000000000000e+00
6.899999999999999467e-01 8.603849999999999554e-01 1.396149999999999891e-01 8.162800000000000611e-02 5.798699999999999688e-02 0.000000000000000000e+00
6.915000000000000036e-01 8.603480000000000016e-01 1.396519999999999984e-01 8.163099999999999523e-02 5.802199999999999719e-02 0.000000000000000000e+00
6.929999999999999494e-01 8.603110000000000479e-01 1.396890000000000076e-01 8.163299999999999723e-02 5.805600000000000344e-02 0.000000000000000000e+00
6.945000000000000062e-01 8.602750000000000119e-01 1.397249999999999881e-01 8.163499999999999923e-02 5.809000000000000274e-02 0.000000000000000000e+00
6.959999999999999520e-01 8.602389999999999759e-01 1.397609999999999963e-01 8.163700000000000123e-02 5.812300000000000105e-02 0.000000000000000000e+00
6.975000000000000089e-01 8.602039999999999687e-01 1.397960000000000036e-01 8.163900000000000323e-02 5.815700000000000036e-02 0.000000000000000000e+00
6.989999999999999547e-01 8.601689999999999614e-01 1.398310000000000108e-01 8.164100000000000523e-02 5.818999999999999867e-02 0.000000000000000000e+00
7.005000000000000115e-01 8.601339999999999542e-01 1.398659999999999903e-01 8.164299999999999335e-02 5.822299999999999698e-02 0.000000000000000000e+00
7.019999999999999574e-01 8.600989999999999469e-01 1.399009999999999976e-01 8.164399999999999435e-02 5.825600000000000223e-02 0.000000000000000000e+00
7.035000000000000142e-01 8.600649999999999684e-01 1.399350000000000038e-01 8.164599999999999635e-02 5.828900000000000053e-02 0.000000000000000000e+00
7.049999999999999600e-01 8.600309999999999899e-01 1.399690000000000101e-01 8.164699999999999736e-02 5.832199999999999884e-02 0.000000000000000000e+00
7.065000000000000169e-01 8.599970000000000114e-01 1.400029999999999886e-01 8.164899999999999936e-02 5.835400000000000309e-02 0.000000000000000000e+00
7.079999999999999627e-01 8.599639999999999507e-01 1.400359999999999938e-01 8.165000000000000036e-02 5.838600000000000040e-02 0.000000000000000000e+00
7.095000000000000195e-01 8.599299999999999722e-01 1.400700000000000001e-01 8.165100000000000136e-02 5.841799999999999771e-02 0.000000000000000000e+00
7.109999999999999654e-01 8.598980000000000512e-01 1.401020000000000043e-01 8.165200000000000236e-02 5.845000000000000195e-02 0.000000000000000000e+00
7.125000000000000222e-01 8.598649999999999904e-01 1.401350000000000096e-01 8.165300000000000336e-02 5.848199999999999926e-02 0.000000000000000000e+00
7.139999999999999680e-01 8.598329999999999584e-01 1.401670000000000138e-01 8.165400000000000436e-02 5.851300000000000251e-02 0.000000000000000000e+00
7.155000000000000249e-01 8.598010000000000375e-01 1.401989999999999903e-01 8.165500000000000536e-02 5.854399999999999882e-02 0.000000000000000000e+00
7.169999999999999707e-01 8.597690000000000055e-01 1.402309999999999945e-01 8.165600000000000636e-02 5.857500000000000207e-02 0.000000000000000000e+00
7.185000000000000275e-01 8.597369999999999735e-01 1.402629999999999988e-01 8.165600000000000636e-02 5.860599999999999837e-02 0.000000000000000000e+00
7.199999999999999734e-01 8.597059999999999702e-01 1.402940000000000020e-01 8.165699999999999348e-02 5.863700000000000162e-02 0.000000000000000000e+00
7.215000000000000302e-01 8.596749999999999670e-01 1.403250000000000053e-01 8.165799999999999448e-02 5.866799999999999793e-02 0.000000000000000000e+00
7.229999999999999760e-01 8.596439999999999637e-01 1.403560000000000085e-01 8.165799999999999448e-02 5.869800000000000018e-02 0.000000000000000000e+00
7.245000000000000329e-01 8.596139999999999892e-01 1.403860000000000108e-01 8.165799999999999448e-02 5.872800000000000242e-02 0.000000000000000000e+00
7.259999999999999787e-01 8.595829999999999860e-01 1.404169999999999863e-01 8.165799999999999448e-02 5.875799999999999773e-02 0.000000000000000000e+00
7.275000000000000355e-01 8.595530000000000115e-01 1.404469999999999885e-01 8.165899999999999548e-02 5.878799999999999998e-02 0.000000000000000000e+00
7.289999999999999813e-01 8.595239999999999547e-01 1.404759999999999898e-01 8.165899999999999548e-02 5.881800000000000223e-02 0.000000000000000000e+00
7.305000000000000382e-01 8.594939999999999802e-01 1.405059999999999920e-01 8.165899999999999548e-02 5.884699999999999653e-02 0.000000000000000000e+00
7.319999999999999840e-01 8.594650000000000345e-01 1.405349999999999933e-01 8.165899999999999548e-02 5.887699999999999878e-02 0.000000000000000000e+00
7.335000000000000409e-01 8.594359999999999777e-01 1.405639999999999945e-01 8.165799999999999448e-02 5.890600000000000003e-02 0.000000000000000000e+00
7.349999999999999867e-01 8.594070000000000320e-01 1.405929999999999958e-01 8.165799999999999448e-02 5.893500000000000127e-02 0.000000000000000000e+00
7.365000000000000435e-01 8.593779999999999752e-01 1.406219999999999970e-01 8.165799999999999448e-02 5.896400000000000252e-02 0.000000000000000000e+00
7.379999999999999893e-01 8.593499999999999472e-01 1.406499999999999972e-01 8.165699999999999348e-02 5.899299999999999683e-02 0.000000000000000000e+00
7.395000000000000462e-01 8.593220000000000303e-01 1.406779999999999975e-01 8.165699999999999348e-02 5.902099999999999708e-02 0.000000000000000000e+00
7.409999999999999920e-01 8.592940000000000023e-01 1.407059999999999977e-01 8.165699999999999348e-02 5.904999999999999832e-02 0.000000000000000000e+00
7.425000000000000488e-01 8.592659999999999743e-01 1.407339999999999980e-01 8.165600000000000636e-02 5.907799999999999857e-02 0.000000000000000000e+00
7.439999999999999947e-01 8.592389999999999750e-01 1.407609999999999972e-01 8.165500000000000536e-02 5.910599999999999882e-02 0.000000000000000000e+00
7.455000000000000515e-01 8.592119999999999758e-01 1.407879999999999965e-01 8.165500000000000536e-02 5.913399999999999906e-02 0.000000000000000000e+00
7.469999999999999973e-01 8.591849999999999765e-01 1.408149999999999957e-01 8.165400000000000436e-02 5.916199999999999931e-02 0.000000000000000000e+00
7.485000000000000542e-01 8.591579999999999773e-01 1.408419999999999950e-01 8.165300000000000336e-02 5.918899999999999856e-02 0.000000000000000000e+00
7.500000000000000000e-01 8.591309999999999780e-01 1.408689999999999942e-01 8.165200000000000236e-02 5.921699999999999880e-02 0.000000000000000000e+00
7.514999999999999458e-01 8.591050000000000075e-01 1.408949999999999925e-01 8.165100000000000136e-02 5.924399999999999805e-02 0.000000000000000000e+00
7.530000000000000027e-01 8.590790000000000370e-01 1.409209999999999907e-01 8.165000000000000036e-02 5.927099999999999730e-02 0.000000000000000000e+00
7.544999999999999485e-01 8.590529999999999555e-01 1.409469999999999890e-01 8.164899999999999936e-02 5.929799999999999655e-02 0.000000000000000000e+00
7.560000000000000053e-01 8.590269999999999850e-01 1.409729999999999872e-01 8.164799999999999836e-02 5.932500000000000273e-02 0.000000000000000000e+00
7.574999999999999512e-01 8.590020000000000433e-01 1.409980000000000122e-01 8.164599999999999635e-02 5.935200000000000198e-02 0.000000000000000000e+00
7.590000000000000080e-01 8.589759999999999618e-01 1.410240000000000105e-01 8.164499999999999535e-02 5.937900000000000122e-02 0.000000000000000000e+00
7.604999999999999538e-01 8.589510000000000201e-01 1.410490000000000077e-01 8.164399999999999435e-02 5.940499999999999947e-02 0.000000000000000000e+00
7.620000000000000107e-01 8.589259999999999673e-01 1.410740000000000050e-01 8.164200000000000623e-02 5.943199999999999872e-02 0.000000000000000000e+00
7.634999999999999565e-01 8.589010000000000256e-01 1.410990000000000022e-01 8.164100000000000523e-02 5.945799999999999697e-02 0.000000000000000000e+00
7.650000000000000133e-01 8.588770000000000016e-01 1.411229999999999984e-01 8.163900000000000323e-02 5.948400000000000215e-02 0.000000000000000000e+00
7.664999999999999591e-01 8.588519999999999488e-01 1.411479999999999957e-01 8.163800000000000223e-02 5.951000000000000040e-02 0.000000000000000000e+00
7.680000000000000160e-01 8.588280000000000358e-01 1.411719999999999919e-01 8.163600000000000023e-02 5.953599999999999864e-02 0.000000000000000000e+00
7.694999999999999618e-01 8.588040000000000118e-01 1.411959999999999882e-01 8.163399999999999823e-02 5.956100000000000283e-02 0.000000000000000000e+00
7.710000000000000187e-01 8.587810000000000166e-01 1.412190000000000112e-01 8.163299999999999723e-02 5.958700000000000108e-02 0.000000000000000000e+00
7.724999999999999645e-01 8.587569999999999926e-01 1.412430000000000074e-01 8.163099999999999523e-02 5.961199999999999832e-02 0.000000000000000000e+00
7.740000000000000213e-01 8.587329999999999686e-01 1.412670000000000037e-01 8.162899999999999323e-02 5.963799999999999657e-02 0.000000000000000000e+00
7.754999999999999671e-01 8.587099999999999733e-01 1.412899999999999989e-01 8.162700000000000511e-02 5.966300000000000076e-02 0.000000000000000000e+00
7.770000000000000240e-01 8.586869999999999781e-01 1.413129999999999942e-01 8.162500000000000311e-02 5.968799999999999800e-02 0.000000000000000000e+00
7.784999999999999698e-01 8.586639999999999828e-01 1.413359999999999894e-01 8.162300000000000111e-02 5.971300000000000219e-02 0.000000000000000000e+00
7.800000000000000266e-01 8.586420000000000163e-01 1.413580000000000114e-01 8.162099999999999911e-02 5.973699999999999843e-02 0.000000000000000000e+00
7.814999999999999725e-01 8.586190000000000211e-01 1.413810000000000067e-01 8.161899999999999711e-02 5.976200000000000262e-02 0.000000000000000000e+00
7.830000000000000293e-01 8.585970000000000546e-01 1.414030000000000009e-01 8.161699999999999511e-02 5.978699999999999987e-02 0.000000000000000000e+00
7.844999999999999751e-01 8.585739999999999483e-01 1.414259999999999962e-01 8.161499999999999311e-02 5.981100000000000305e-02 0.000000000000000000e+00
7.860000000000000320e-01 8.585519999999999818e-01 1.414479999999999904e-01 8.161200000000000399e-02 5.983499999999999930e-02 0.000000000000000000e+00
7.874999999999999778e-01 8.585310000000000441e-01 1.414690000000000114e-01 8.161000000000000199e-02 5.985900000000000248e-02 0.000000000000000000e+00
7.890000000000000346e-01 8.585089999999999666e-01 1.414910000000000057e-01 8.160799999999999998e-02 5.988299999999999873e-02 0.000000000000000000e+00
7.904999999999999805e-01 8.584870000000000001e-01 1.415129999999999999e-01 8.160499999999999698e-02 5.990700000000000192e-02 0.000000000000000000e+00
7.920000000000000373e-01 8.584659999999999513e-01 1.415339999999999931e-01 8.160299999999999498e-02 5.993099999999999816e-02 0.000000000000000000e+00
7.934999999999999831e-01 8.584450000000000136e-01 1.415549999999999864e-01 8.160100000000000686e-02 5.995500000000000135e-02 0.000000000000000000e+00
7.950000000000000400e-01 8.584239999999999648e-01 1.415760000000000074e-01 8.159800000000000386e-02 5.997799999999999659e-02 0.000000000000000000e+00
7.964999999999999858e-01 8.584030000000000271e-01 1.415970000000000006e-01 8.159500000000000086e-02 6.000199999999999978e-02 0.000000000000000000e+00
7.980000000000000426e-01 8.583819999999999784e-01 1.416179999999999939e-01 8.159299999999999886e-02 6.002500000000000197e-02 0.000000000000000000e+00
7.994999999999999885e-01 8.583610000000000406e-01 1.416389999999999871e-01 8.158999999999999586e-02 6.004799999999999721e-02 0.000000000000000000e+00
8.010000000000000453e-01 8.583410000000000206e-01 1.416590000000000071e-01 8.158799999999999386e-02 6.007099999999999940e-02 0.000000000000000000e+00
8.024999999999999911e-01 8.583210000000000006e-01 1.416789999999999994e-01 8.158500000000000474e-02 6.009400000000000158e-02 0.000000000000000000e+00
8.040000000000000480e-01 8.583009999999999806e-01 1.416989999999999916e-01 8.158200000000000174e-02 6.011699999999999683e-02 0.000000000000000000e+00
8.054999999999999938e-01 8.582809999999999606e-01 1.417190000000000116e-01 8.157899999999999874e-02 6.013999999999999901e-02 0.000000000000000000e+00
8.070000000000000506e-01 8.582610000000000516e-01 1.417390000000000039e-01 8.157699999999999674e-02 6.016300000000000120e-02 0.000000000000000000e+00
8.084999999999999964e-01 8.582410000000000316e-01 1.417589999999999961e-01 8.157399999999999374e-02 6.018500000000000238e-02 0.000000000000000000e+00
8.100000000000000533e-01 8.582220000000000404e-01 1.417779999999999874e-01 8.157100000000000461e-02 6.020799999999999763e-02 0.000000000000000000e+00
8.114999999999999991e-01 8.582020000000000204e-01 1.417980000000000074e-01 8.156800000000000161e-02 6.022999999999999882e-02 0.000000000000000000e+00
8.129999999999999449e-01 8.581830000000000291e-01 1.418169999999999986e-01 8.156499999999999861e-02 6.025200000000000000e-02 0.000000000000000000e+00
8.145000000000000018e-01 8.581640000000000379e-01 1.418359999999999899e-01 8.156199999999999561e-02 6.027400000000000119e-02 0.000000000000000000e+00
8.159999999999999476e-01 8.581450000000000466e-01 1.418550000000000089e-01 8.155900000000000649e-02 6.029600000000000237e-02 0.000000000000000000e+00
8.175000000000000044e-01 8.581260000000000554e-01 1.418740000000000001e-01 8.155600000000000349e-02 6.031799999999999662e-02 0.000000000000000000e+00
8.189999999999999503e-01 8.581069999999999531e-01 1.418929999999999914e-01 8.155300000000000049e-02 6.033999999999999780e-02 0.000000000000000000e+00
8.205000000000000071e-01 8.580889999999999906e-01 1.419110000000000094e-01 8.154899999999999649e-02 6.036199999999999899e-02 0.000000000000000000e+00
8.219999999999999529e-01 8.580699999999999994e-01 1.419300000000000006e-01 8.154599999999999349e-02 6.038299999999999917e-02 0.000000000000000000e+00
8.235000000000000098e-01 8.580520000000000369e-01 1.419479999999999908e-01 8.154300000000000437e-02 6.040500000000000036e-02 0.000000000000000000e+00
8.249999999999999556e-01 8.580339999999999634e-01 1.419660000000000089e-01 8.154000000000000137e-02 6.042600000000000054e-02 0.000000000000000000e+00
8.265000000000000124e-01 8.580160000000000009e-01 1.419839999999999991e-01 8.153699999999999837e-02 6.044800000000000173e-02 0.000000000000000000e+00
8.279999999999999583e-01 8.579980000000000384e-01 1.420019999999999893e-01 8.153299999999999437e-02 6.046900000000000192e-02 0.000000000000000000e+00
8.295000000000000151e-01 8.579799999999999649e-01 1.420200000000000073e-01 8.153000000000000524e-02 6.049000000000000210e-02 0.000000000000000000e+00
8.309999999999999609e-01 8.579630000000000312e-01 1.420369999999999966e-01 8.152700000000000224e-02 6.051100000000000229e-02 0.000000000000000000e+00
8.325000000000000178e-01 8.579449999999999577e-01 1.420549999999999868e-01 8.152299999999999824e-02 6.053200000000000247e-02 0.000000000000000000e+00
8.339999999999999636e-01 8.579280000000000239e-01 1.420720000000000038e-01 8.151999999999999524e-02 6.055300000000000266e-02 0.000000000000000000e+00
8.355000000000000204e-01 8.579099999999999504e-01 1.420899999999999941e-01 8.151600000000000512e-02 6.057300000000000184e-02 0.000000000000000000e+00
8.369999999999999662e-01 8.578930000000000167e-01 1.421070000000000111e-01 8.151300000000000212e-02 6.059400000000000203e-02 0.000000000000000000e+00
8.385000000000000231e-01 8.578759999999999719e-01 1.421240000000000003e-01 8.150899999999999812e-02 6.061400000000000121e-02 0.000000000000000000e+00
8.399999999999999689e-01 8.578590000000000382e-01 1.421409999999999896e-01 8.150599999999999512e-02 6.063500000000000140e-02 0.000000000000000000e+00
8.415000000000000258e-01 8.578430000000000222e-01 1.421570000000000056e-01 8.150200000000000500e-02 6.065500000000000058e-02 0.000000000000000000e+00
8.429999999999999716e-01 8.578259999999999774e-01 1.421739999999999948e-01 8.149900000000000200e-02 6.067499999999999977e-02 0.000000000000000000e+00
8.445000000000000284e-01 8.578090000000000437e-01 1.421910000000000118e-01 8.149499999999999800e-02 6.069599999999999995e-02 0.000000000000000000e+00
8.459999999999999742e-01 8.577930000000000277e-01 1.422070000000000001e-01 8.149099999999999400e-02 6.071599999999999914e-02 0.000000000000000000e+00
8.475000000000000311e-01 8.577770000000000117e-01 1.422229999999999883e-01 8.148800000000000487e-02 6.073599999999999832e-02 0.000000000000000000e+00
8.489999999999999769e-01 8.577599999999999669e-01 1.422400000000000053e-01 8.148400000000000087e-02 6.075599999999999751e-02 0.000000000000000000e+00
8.505000000000000338e-01 8.577439999999999509e-01 1.422559999999999936e-01 8.147999999999999687e-02 6.077500000000000263e-02 0.000000000000000000e+00
8.519999999999999796e-01 8.577280000000000459e-01 1.422720000000000096e-01 8.147699999999999387e-02 6.079500000000000182e-02 0.000000000000000000e+00
8.535000000000000364e-01 8.577129999999999477e-01 1.422869999999999968e-01 8.147300000000000375e-02 6.081500000000000100e-02 0.000000000000000000e+00
8.549999999999999822e-01 8.576970000000000427e-01 1.423030000000000128e-01 8.146899999999999975e-02 6.083399999999999919e-02 0.000000000000000000e+00
8.565000000000000391e-01 8.576810000000000267e-01 1.423190000000000011e-01 8.146499999999999575e-02 6.085399999999999837e-02 0.000000000000000000e+00
8.579999999999999849e-01 8.576660000000000394e-01 1.423339999999999883e-01 8.146100000000000563e-02 6.087299999999999656e-02 0.000000000000000000e+00
8.595000000000000417e-01 8.576500000000000234e-01 1.423500000000000043e-01 8.145800000000000263e-02 6.089200000000000168e-02 0.000000000000000000e+00
8.609999999999999876e-01 8.576350000000000362e-01 1.423649999999999916e-01 8.145399999999999863e-02 6.091200000000000087e-02 0.000000000000000000e+00
8.625000000000000444e-01 8.576200000000000490e-01 1.423800000000000066e-01 8.144999999999999463e-02 6.093099999999999905e-02 0.000000000000000000e+00
8.639999999999999902e-01 8.576049999999999507e-01 1.423949999999999938e-01 8.144600000000000450e-02 6.094999999999999724e-02 0.000000000000000000e+00
8.655000000000000471e-01 8.575890000000000457e-01 1.424110000000000098e-01 8.144200000000000050e-02 6.096900000000000236e-02 0.000000000000000000e+00
8.669999999999999929e-01 8.575749999999999762e-01 1.424249999999999960e-01 8.143799999999999650e-02 6.098699999999999954e-02 0.000000000000000000e+00
8.685000000000000497e-01 8.575599999999999890e-01 1.424400000000000110e-01 8.143400000000000638e-02 6.100599999999999773e-02 0.000000000000000000e+00
8.699999999999999956e-01 8.575450000000000017e-01 1.424549999999999983e-01 8.143000000000000238e-02 6.102500000000000285e-02 0.000000000000000000e+00
8.715000000000000524e-01 8.575300000000000145e-01 1.424700000000000133e-01 8.142599999999999838e-02 6.104400000000000104e-02 0.000000000000000000e+00
8.729999999999999982e-01 8.575159999999999449e-01 1.424839999999999995e-01 8.142199999999999438e-02 6.106199999999999822e-02 0.000000000000000000e+00
8.745000000000000551e-01 8.575019999999999865e-01 1.424980000000000135e-01 8.141800000000000426e-02 6.108100000000000335e-02 0.000000000000000000e+00
8.760000000000000009e-01 8.574869999999999992e-01 1.425130000000000008e-01 8.141400000000000026e-02 6.109900000000000053e-02 0.000000000000000000e+00
8.774999999999999467e-01 8.574730000000000407e-01 1.425269999999999870e-01 8.140999999999999626e-02 6.111699999999999772e-02 0.000000000000000000e+00
8.790000000000000036e-01 8.574589999999999712e-01 1.425410000000000010e-01 8.140600000000000613e-02 6.113600000000000284e-02 0.000000000000000000e+00
8.804999999999999494e-01 8.574450000000000127e-01 1.425549999999999873e-01 8.140100000000000113e-02 6.115400000000000003e-02 0.000000000000000000e+00
8.820000000000000062e-01 8.574310000000000542e-01 1.425690000000000013e-01 8.139699999999999713e-02 6.117199999999999721e-02 0.000000000000000000e+00
8.834999999999999520e-01 8.574169999999999847e-01 1.425829999999999875e-01 8.139299999999999313e-02 6.119000000000000133e-02 0.000000000000000000e+00
8.850000000000000089e-01 8.574030000000000262e-01 1.425970000000000015e-01 8.138900000000000301e-02 6.120799999999999852e-02 0.000000000000000000e+00
8.864999999999999547e-01 8.573899999999999855e-01 1.426099999999999868e-01 8.138499999999999901e-02 6.122600000000000264e-02 0.000000000000000000e+00
8.880000000000000115e-01 8.573760000000000270e-01 1.426240000000000008e-01 8.137999999999999401e-02 6.124299999999999883e-02 0.000000000000000000e+00
8.894999999999999574e-01 8.573629999999999862e-01 1.426370000000000138e-01 8.137600000000000389e-02 6.126100000000000295e-02 0.000000000000000000e+00
8.910000000000000142e-01 8.573490000000000277e-01 1.426510000000000000e-01 8.137199999999999989e-02 6.127900000000000014e-02 0.000000000000000000e+00
8.924999999999999600e-01 8.573359999999999870e-01 1.426640000000000130e-01 8.136799999999999589e-02 6.129600000000000326e-02 0.000000000000000000e+00
8.940000000000000169e-01 8.573229999999999462e-01 1.426769999999999983e-01 8.136300000000000476e-02 6.131400000000000045e-02 0.000000000000000000e+00
8.954999999999999627e-01 8.573100000000000165e-01 1.426900000000000113e-01 8.135900000000000076e-02 6.133099999999999663e-02 0.000000000000000000e+00
8.970000000000000195e-01 8.572969999999999757e-01 1.427029999999999965e-01 8.135499999999999676e-02 6.134799999999999975e-02 0.000000000000000000e+00
8.984999999999999654e-01 8.572840000000000460e-01 1.427160000000000095e-01 8.135000000000000564e-02 6.136599999999999694e-02 0.000000000000000000e+00
9.000000000000000222e-01 8.572710000000000052e-01 1.427289999999999948e-01 8.134600000000000164e-02 6.138300000000000006e-02 0.000000000000000000e+00
9.014999999999999680e-01 8.572579999999999645e-01 1.427420000000000078e-01 8.134199999999999764e-02 6.140000000000000319e-02 0.000000000000000000e+00
9.030000000000000249e-01 8.572459999999999525e-01 1.427539999999999920e-01 8.133700000000000652e-02 6.141699999999999937e-02 0.000000000000000000e+00
9.044999999999999707e-01 8.572330000000000227e-01 1.427670000000000050e-01 8.133300000000000252e-02 6.143400000000000249e-02 0.000000000000000000e+00
9.060000000000000275e-01 8.572199999999999820e-01 1.427799999999999903e-01 8.132899999999999852e-02 6.145099999999999868e-02 0.000000000000000000e+00
9.074999999999999734e-01 8.572079999999999700e-01 1.427920000000000023e-01 8.132399999999999352e-02 6.146800000000000180e-02 0.000000000000000000e+00
9.090000000000000302e-01 8.571959999999999580e-01 1.428039999999999865e-01 8.132000000000000339e-02 6.148499999999999799e-02 0.000000000000000000e+00
9.104999999999999760e-01 8.571830000000000283e-01 1.428169999999999995e-01 8.131499999999999839e-02 6.150100000000000011e-02 0.000000000000000000e+00
9.120000000000000329e-01 8.571710000000000163e-01 1.428290000000000115e-01 8.131099999999999439e-02 6.151800000000000324e-02 0.000000000000000000e+00
9.134999999999999787e-01 8.571590000000000042e-01 1.428409999999999958e-01 8.130600000000000327e-02 6.153499999999999942e-02 0.000000000000000000e+00
9.150000000000000355e-01 8.571469999999999922e-01 1.428530000000000078e-01 8.130199999999999927e-02 6.155100000000000154e-02 0.000000000000000000e+00
9.164999999999999813e-01 8.571349999999999802e-01 1.428649999999999920e-01 8.129699999999999427e-02 6.156799999999999773e-02 0.000000000000000000e+00
9.180000000000000382e-01 8.571229999999999682e-01 1.428770000000000040e-01 8.129300000000000415e-02 6.158399999999999985e-02 0.000000000000000000e+00
9.194999999999999840e-01 8.571109999999999562e-01 1.428889999999999882e-01 8.128799999999999915e-02 6.160000000000000198e-02 0.000000000000000000e+00
9.210000000000000409e-01 8.570999999999999730e-01 1.428999999999999992e-01 8.128399999999999515e-02 6.161699999999999816e-02 0.000000000000000000e+00
9.224999999999999867e-01 8.570879999999999610e-01 1.429120000000000112e-01 8.127900000000000402e-02 6.163300000000000028e-02 0.000000000000000000e+00
9.240000000000000435e-01 8.570759999999999490e-01 1.429239999999999955e-01 8.127500000000000002e-02 6.164900000000000241e-02 0.000000000000000000e+00
9.254999999999999893e-01 8.570649999999999658e-01 1.429350000000000065e-01 8.126999999999999502e-02 6.166499999999999759e-02 0.000000000000000000e+00
9.270000000000000462e-01 8.570529999999999538e-01 1.429469999999999907e-01 8.126600000000000490e-02 6.168099999999999972e-02 0.000000000000000000e+00
9.284999999999999920e-01 8.570419999999999705e-01 1.429580000000000017e-01 8.126099999999999990e-02 6.169700000000000184e-02 0.000000000000000000e+00
9.300000000000000488e-01 8.570309999999999873e-01 1.429690000000000127e-01 8.125699999999999590e-02 6.171299999999999703e-02 0.000000000000000000e+00
9.314999999999999947e-01 8.570189999999999753e-01 1.429809999999999970e-01 8.125200000000000478e-02 6.172899999999999915e-02 0.000000000000000000e+00
9.330000000000000515e-01 8.570079999999999920e-01 1.429920000000000080e-01 8.124699999999999978e-02 6.174400000000000027e-02 0.000000000000000000e+00
9.344999999999999973e-01 8.569970000000000088e-01 1.430029999999999912e-01 8.124299999999999577e-02 6.176000000000000240e-02 0.000000000000000000e+00
9.360000000000000542e-01 8.569860000000000255e-01 1.430140000000000022e-01 8.123800000000000465e-02 6.177599999999999758e-02 0.000000000000000000e+00
9.375000000000000000e-01 8.569750000000000423e-01 1.430250000000000132e-01 8.123299999999999965e-02 6.179099999999999870e-02 0.000000000000000000e+00
9.389999999999999458e-01 8.569639999999999480e-01 1.430359999999999965e-01 8.122899999999999565e-02 6.180700000000000083e-02 0.000000000000000000e+00
9.405000000000000027e-01 8.569539999999999935e-01 1.430460000000000065e-01 8.122400000000000453e-02 6.182200000000000195e-02 0.000000000000000000e+00
9.419999999999999485e-01 8.569430000000000103e-01 1.430569999999999897e-01 8.122000000000000053e-02 6.183799999999999714e-02 0.000000000000000000e+00
9.435000000000000053e-01 8.569320000000000270e-01 1.430680000000000007e-01 8.121499999999999553e-02 6.185299999999999826e-02 0.000000000000000000e+00
9.449999999999999512e-01 8.569219999999999615e-01 1.430780000000000107e-01 8.121000000000000441e-02 6.186799999999999938e-02 0.000000000000000000e+00
9.465000000000000080e-01 8.569109999999999783e-01 1.430889999999999940e-01 8.120499999999999940e-02 6.188300000000000051e-02 0.000000000000000000e+00
9.479999999999999538e-01 8.569010000000000238e-01 1.430990000000000040e-01 8.120099999999999540e-02 6.189900000000000263e-02 0.000000000000000000e+00
9.495000000000000107e-01 8.568900000000000405e-01 1.431099999999999872e-01 8.119600000000000428e-02 6.191399999999999681e-02 0.000000000000000000e+00
9.509999999999999565e-01 8.568799999999999750e-01 1.431199999999999972e-01 8.119099999999999928e-02 6.192899999999999794e-02 0.000000000000000000e+00
9.525000000000000133e-01 8.568689999999999918e-01 1.431310000000000082e-01 8.118699999999999528e-02 6.194399999999999906e-02 0.000000000000000000e+00
9.539999999999999591e-01 8.568590000000000373e-01 1.431409999999999905e-01 8.118200000000000416e-02 6.195900000000000019e-02 0.000000000000000000e+00
9.555000000000000160e-01 8.568489999999999718e-01 1.431510000000000005e-01 8.117699999999999916e-02 6.197400000000000131e-02 0.000000000000000000e+00
9.569999999999999618e-01 8.568390000000000173e-01 1.431610000000000105e-01 8.117299999999999516e-02 6.198800000000000143e-02 0.000000000000000000e+00
9.585000000000000187e-01 8.568289999999999518e-01 1.431709999999999927e-01 8.116800000000000403e-02 6.200300000000000256e-02 0.000000000000000000e+00
9.599999999999999645e-01 8.568189999999999973e-01 1.431810000000000027e-01 8.116299999999999903e-02 6.201799999999999674e-02 0.000000000000000000e+00
9.615000000000000213e-01 8.568090000000000428e-01 1.431910000000000127e-01 8.115799999999999403e-02 6.203299999999999786e-02 0.000000000000000000e+00
9.629999999999999671e-01 8.567989999999999773e-01 1.432009999999999950e-01 8.115400000000000391e-02 6.204699999999999799e-02 0.000000000000000000e+00
9.645000000000000240e-01 8.567890000000000228e-01 1.432110000000000050e-01 8.114899999999999891e-02 6.206199999999999911e-02 0.000000000000000000e+00
9.659999999999999698e-01 8.567799999999999860e-01 1.432199999999999862e-01 8.114399999999999391e-02 6.207599999999999923e-02 0.000000000000000000e+00
9.675000000000000266e-01 8.567700000000000315e-01 1.432299999999999962e-01 8.113900000000000279e-02 6.209100000000000036e-02 0.000000000000000000e+00
9.689999999999999725e-01 8.567599999999999660e-01 1.432400000000000062e-01 8.113399999999999779e-02 6.210500000000000048e-02 0.000000000000000000e+00
9.705000000000000293e-01 8.567510000000000403e-01 1.432489999999999875e-01 8.112999999999999379e-02 6.212000000000000161e-02 0.000000000000000000e+00
9.719999999999999751e-01 8.567409999999999748e-01 1.432589999999999975e-01 8.112500000000000266e-02 6.213400000000000173e-02 0.000000000000000000e+00
9.735000000000000320e-01 8.567320000000000491e-01 1.432680000000000065e-01 8.111999999999999766e-02 6.214800000000000185e-02 0.000000000000000000e+00
9.749999999999999778e-01 8.567230000000000123e-01 1.432769999999999877e-01 8.111500000000000654e-02 6.216200000000000198e-02 0.000000000000000000e+00
9.765000000000000346e-01 8.567129999999999468e-01 1.432869999999999977e-01 8.111000000000000154e-02 6.217600000000000210e-02 0.000000000000000000e+00
9.779999999999999805e-01 8.567040000000000211e-01 1.432960000000000067e-01 8.110599999999999754e-02 6.219000000000000222e-02 0.000000000000000000e+00
9.795000000000000373e-01 8.566949999999999843e-01 1.433049999999999879e-01 8.110100000000000642e-02 6.220500000000000335e-02 0.000000000000000000e+00
9.809999999999999831e-01 8.566859999999999475e-01 1.433139999999999969e-01 8.109600000000000142e-02 6.221899999999999653e-02 0.000000000000000000e+00
9.825000000000000400e-01 8.566759999999999931e-01 1.433240000000000069e-01 8.109099999999999642e-02 6.223200000000000259e-02 0.000000000000000000e+00
9.839999999999999858e-01 8.566669999999999563e-01 1.433329999999999882e-01 8.108600000000000529e-02 6.224600000000000272e-02 0.000000000000000000e+00
9.855000000000000426e-01 8.566580000000000306e-01 1.433419999999999972e-01 8.108100000000000029e-02 6.226000000000000284e-02 0.000000000000000000e+00
9.869999999999999885e-01 8.566489999999999938e-01 1.433510000000000062e-01 8.107699999999999629e-02 6.227400000000000296e-02 0.000000000000000000e+00
9.885000000000000453e-01 8.566409999999999858e-01 1.433589999999999864e-01 8.107200000000000517e-02 6.228800000000000309e-02 0.000000000000000000e+00
9.899999999999999911e-01 8.566319999999999490e-01 1.433679999999999954e-01 8.106700000000000017e-02 6.230100000000000221e-02 0.000000000000000000e+00
9.915000000000000480e-01 8.566230000000000233e-01 1.433770000000000044e-01 8.106199999999999517e-02 6.231500000000000233e-02 0.000000000000000000e+00
9.929999999999999938e-01 8.566139999999999866e-01 1.433860000000000134e-01 8.105700000000000405e-02 6.232900000000000246e-02 0.000000000000000000e+00
9.945000000000000506e-01 8.566049999999999498e-01 1.433949999999999947e-01 8.105199999999999905e-02 6.234200000000000158e-02 0.000000000000000000e+00
9.959999999999999964e-01 8.565970000000000528e-01 1.434030000000000027e-01 8.104699999999999405e-02 6.235600000000000170e-02 0.000000000000000000e+00
9.975000000000000533e-01 8.565880000000000161e-01 1.434120000000000117e-01 8.104300000000000392e-02 6.236900000000000083e-02 0.000000000000000000e+00
9.989999999999999991e-01 8.565800000000000081e-01 1.434199999999999919e-01 8.103799999999999892e-02 6.238300000000000095e-02 0.000000000000000000e+00
1.000499999999999945e+00 8.565709999999999713e-01 1.434290000000000009e-01 8.103299999999999392e-02 6.239600000000000007e-02 0.000000000000000000e+00
1.002000000000000002e+00 8.565629999999999633e-01 1.434370000000000089e-01 8.102800000000000280e-02 6.240899999999999920e-02 0.000000000000000000e+00
1.003500000000000059e+00 8.565540000000000376e-01 1.434459999999999902e-01 8.102299999999999780e-02 6.242299999999999932e-02 0.000000000000000000e+00
1.004999999999999893e+00 8.565460000000000296e-01 1.434539999999999982e-01 8.101800000000000668e-02 6.243599999999999844e-02 0.000000000000000000e+00
1.006499999999999950e+00 8.565380000000000216e-01 1.434620000000000062e-01 8.101300000000000168e-02 6.244899999999999757e-02 0.000000000000000000e+00
1.008000000000000007e+00 8.565289999999999848e-01 1.434709999999999874e-01 8.100799999999999668e-02 6.246199999999999669e-02 0.000000000000000000e+00
1.009500000000000064e+00 8.565209999999999768e-01 1.434789999999999954e-01 8.100400000000000655e-02 6.247500000000000275e-02 0.000000000000000000e+00
1.010999999999999899e+00 8.565129999999999688e-01 1.434870000000000034e-01 8.099900000000000155e-02 6.248800000000000188e-02 0.000000000000000000e+00
1.012499999999999956e+00 8.565049999999999608e-01 1.434950000000000114e-01 8.099399999999999655e-02 6.250100000000000100e-02 0.000000000000000000e+00
1.014000000000000012e+00 8.564969999999999528e-01 1.435029999999999917e-01 8.098900000000000543e-02 6.251400000000000012e-02 0.000000000000000000e+00
1.015500000000000069e+00 8.564889999999999448e-01 1.435109999999999997e-01 8.098400000000000043e-02 6.252699999999999925e-02 0.000000000000000000e+00
1.016999999999999904e+00 8.564810000000000478e-01 1.435190000000000077e-01 8.097899999999999543e-02 6.253999999999999837e-02 0.000000000000000000e+00
1.018499999999999961e+00 8.564730000000000398e-01 1.435269999999999879e-01 8.097400000000000431e-02 6.255299999999999749e-02 0.000000000000000000e+00
1.020000000000000018e+00 8.564650000000000318e-01 1.435349999999999959e-01 8.096899999999999931e-02 6.256599999999999662e-02 0.000000000000000000e+00
1.021500000000000075e+00 8.564570000000000238e-01 1.435430000000000039e-01 8.096399999999999431e-02 6.257799999999999474e-02 0.000000000000000000e+00
1.022999999999999909e+00 8.564500000000000446e-01 1.435500000000000109e-01 8.096000000000000418e-02 6.259099999999999386e-02 0.000000000000000000e+00
1.024499999999999966e+00 8.564420000000000366e-01 1.435579999999999912e-01 8.095499999999999918e-02 6.260400000000000686e-02 0.000000000000000000e+00
1.026000000000000023e+00 8.564340000000000286e-01 1.435659999999999992e-01 8.094999999999999418e-02 6.261600000000000499e-02 0.000000000000000000e+00
1.027500000000000080e+00 8.564260000000000206e-01 1.435740000000000072e-01 8.094500000000000306e-02 6.262900000000000411e-02 0.000000000000000000e+00
1.028999999999999915e+00 8.564190000000000413e-01 1.435809999999999864e-01 8.093999999999999806e-02 6.264100000000000223e-02 0.000000000000000000e+00
1.030499999999999972e+00 8.564110000000000333e-01 1.435889999999999944e-01 8.093500000000000694e-02 6.265400000000000136e-02 0.000000000000000000e+00
1.032000000000000028e+00 8.564040000000000541e-01 1.435960000000000014e-01 8.093000000000000194e-02 6.266599999999999948e-02 0.000000000000000000e+00
1.033500000000000085e+00 8.563960000000000461e-01 1.436040000000000094e-01 8.092499999999999694e-02 6.267899999999999860e-02 0.000000000000000000e+00
1.034999999999999920e+00 8.563889999999999558e-01 1.436109999999999887e-01 8.092000000000000581e-02 6.269099999999999673e-02 0.000000000000000000e+00
1.036499999999999977e+00 8.563809999999999478e-01 1.436189999999999967e-01 8.091500000000000081e-02 6.270299999999999485e-02 0.000000000000000000e+00
1.038000000000000034e+00 8.563739999999999686e-01 1.436260000000000037e-01 8.090999999999999581e-02 6.271599999999999397e-02 0.000000000000000000e+00
1.039500000000000091e+00 8.563669999999999893e-01 1.436330000000000107e-01 8.090500000000000469e-02 6.272800000000000598e-02 0.000000000000000000e+00
1.040999999999999925e+00 8.563589999999999813e-01 1.436409999999999909e-01 8.090100000000000069e-02 6.274000000000000410e-02 0.000000000000000000e+00
1.042499999999999982e+00 8.563520000000000021e-01 1.436479999999999979e-01 8.089599999999999569e-02 6.275200000000000222e-02 0.000000000000000000e+00
1.044000000000000039e+00 8.563450000000000228e-01 1.436550000000000049e-01 8.089100000000000457e-02 6.276400000000000035e-02 0.000000000000000000e+00
1.045500000000000096e+00 8.563380000000000436e-01 1.436620000000000119e-01 8.088599999999999957e-02 6.277599999999999847e-02 0.000000000000000000e+00
1.046999999999999931e+00 8.563309999999999533e-01 1.436689999999999912e-01 8.088099999999999457e-02 6.278799999999999659e-02 0.000000000000000000e+00
1.048499999999999988e+00 8.563239999999999741e-01 1.436759999999999982e-01 8.087600000000000344e-02 6.279999999999999472e-02 0.000000000000000000e+00
1.050000000000000044e+00 8.563169999999999948e-01 1.436830000000000052e-01 8.087099999999999844e-02 6.281200000000000672e-02 0.000000000000000000e+00
1.051500000000000101e+00 8.563100000000000156e-01 1.436900000000000122e-01 8.086599999999999344e-02 6.282400000000000484e-02 0.000000000000000000e+00
1.052999999999999936e+00 8.563030000000000364e-01 1.436969999999999914e-01 8.086100000000000232e-02 6.283600000000000296e-02 0.000000000000000000e+00
1.054499999999999993e+00 8.562959999999999461e-01 1.437039999999999984e-01 8.085599999999999732e-02 6.284800000000000109e-02 0.000000000000000000e+00
1.056000000000000050e+00 8.562889999999999668e-01 1.437110000000000054e-01 8.085100000000000620e-02 6.285999999999999921e-02 0.000000000000000000e+00
1.057500000000000107e+00 8.562819999999999876e-01 1.437180000000000124e-01 8.084600000000000120e-02 6.287199999999999733e-02 0.000000000000000000e+00
1.058999999999999941e+00 8.562750000000000083e-01 1.437249999999999917e-01 8.084199999999999720e-02 6.288299999999999446e-02 0.000000000000000000e+00
1.060499999999999998e+00 8.562680000000000291e-01 1.437319999999999987e-01 8.083700000000000607e-02 6.289500000000000646e-02 0.000000000000000000e+00
1.062000000000000055e+00 8.562619999999999676e-01 1.437380000000000047e-01 8.083200000000000107e-02 6.290700000000000458e-02 0.000000000000000000e+00
1.063499999999999890e+00 8.562549999999999883e-01 1.437450000000000117e-01 8.082699999999999607e-02 6.291800000000000170e-02 0.000000000000000000e+00
1.064999999999999947e+00 8.562480000000000091e-01 1.437519999999999909e-01 8.082200000000000495e-02 6.292999999999999983e-02 0.000000000000000000e+00
1.066500000000000004e+00 8.562419999999999476e-01 1.437579999999999969e-01 8.081699999999999995e-02 6.294099999999999695e-02 0.000000000000000000e+00
1.068000000000000060e+00 8.562349999999999683e-01 1.437650000000000039e-01 8.081199999999999495e-02 6.295299999999999507e-02 0.000000000000000000e+00
1.069499999999999895e+00 8.562279999999999891e-01 1.437720000000000109e-01 8.080700000000000383e-02 6.296400000000000607e-02 0.000000000000000000e+00
1.070999999999999952e+00 8.562220000000000386e-01 1.437779999999999891e-01 8.080199999999999882e-02 6.297600000000000420e-02 0.000000000000000000e+00
1.072500000000000009e+00 8.562149999999999483e-01 1.437849999999999961e-01 8.079699999999999382e-02 6.298700000000000132e-02 0.000000000000000000e+00
1.074000000000000066e+00 8.562089999999999979e-01 1.437910000000000021e-01 8.079200000000000270e-02 6.299899999999999944e-02 0.000000000000000000e+00
1.075499999999999901e+00 8.562020000000000186e-01 1.437980000000000091e-01 8.078799999999999870e-02 6.300999999999999657e-02 0.000000000000000000e+00
1.076999999999999957e+00 8.561959999999999571e-01 1.438039999999999874e-01 8.078299999999999370e-02 6.302099999999999369e-02 0.000000000000000000e+00
1.078500000000000014e+00 8.561900000000000066e-01 1.438099999999999934e-01 8.077800000000000258e-02 6.303300000000000569e-02 0.000000000000000000e+00
1.080000000000000071e+00 8.561830000000000274e-01 1.438170000000000004e-01 8.077299999999999758e-02 6.304400000000000281e-02 0.000000000000000000e+00
1.081499999999999906e+00 8.561769999999999659e-01 1.438230000000000064e-01 8.076800000000000646e-02 6.305499999999999994e-02 0.000000000000000000e+00
1.082999999999999963e+00 8.561710000000000154e-01 1.438290000000000124e-01 8.076300000000000145e-02 6.306599999999999706e-02 0.000000000000000000e+00
1.084500000000000020e+00 8.561649999999999539e-01 1.438349999999999906e-01 8.075799999999999645e-02 6.307699999999999418e-02 0.000000000000000000e+00
1.086000000000000076e+00 8.561579999999999746e-01 1.438419999999999976e-01 8.075300000000000533e-02 6.308800000000000519e-02 0.000000000000000000e+00
1.087499999999999911e+00 8.561520000000000241e-01 1.438480000000000036e-01 8.074800000000000033e-02 6.309900000000000231e-02 0.000000000000000000e+00
1.088999999999999968e+00 8.561459999999999626e-01 1.438540000000000096e-01 8.074299999999999533e-02 6.311100000000000043e-02 0.000000000000000000e+00
1.090500000000000025e+00 8.561400000000000121e-01 1.438599999999999879e-01 8.073900000000000521e-02 6.312199999999999755e-02 0.000000000000000000e+00
1.092000000000000082e+00 8.561339999999999506e-01 1.438659999999999939e-01 8.073400000000000021e-02 6.313199999999999368e-02 0.000000000000000000e+00
1.093499999999999917e+00 8.561280000000000001e-01 1.438719999999999999e-01 8.072899999999999521e-02 6.314300000000000468e-02 0.000000000000000000e+00
1.094999999999999973e+00 8.561220000000000496e-01 1.438780000000000059e-01 8.072400000000000408e-02 6.315400000000000180e-02 0.000000000000000000e+00
1.096500000000000030e+00 8.561159999999999881e-01 1.438840000000000119e-01 8.071899999999999908e-02 6.316499999999999893e-02 0.000000000000000000e+00
1.098000000000000087e+00 8.561100000000000376e-01 1.438899999999999901e-01 8.071399999999999408e-02 6.317599999999999605e-02 0.000000000000000000e+00
1.099499999999999922e+00 8.561039999999999761e-01 1.438959999999999961e-01 8.070900000000000296e-02 6.318699999999999317e-02 0.000000000000000000e+00
1.100999999999999979e+00 8.560980000000000256e-01 1.439020000000000021e-01 8.070399999999999796e-02 6.319800000000000417e-02 0.000000000000000000e+00
1.102500000000000036e+00 8.560919999999999641e-01 1.439080000000000081e-01 8.069900000000000684e-02 6.320800000000000030e-02 0.000000000000000000e+00
1.104000000000000092e+00 8.560860000000000136e-01 1.439139999999999864e-01 8.069500000000000284e-02 6.321899999999999742e-02 0.000000000000000000e+00
1.105499999999999927e+00 8.560809999999999809e-01 1.439189999999999914e-01 8.068999999999999784e-02 6.322999999999999454e-02 0.000000000000000000e+00
1.106999999999999984e+00 8.560750000000000304e-01 1.439249999999999974e-01 8.068500000000000671e-02 6.324000000000000454e-02 0.000000000000000000e+00
1.108500000000000041e+00 8.560689999999999689e-01 1.439310000000000034e-01 8.068000000000000171e-02 6.325100000000000167e-02 0.000000000000000000e+00
1.110000000000000098e+00 8.560630000000000184e-01 1.439370000000000094e-01 8.067499999999999671e-02 6.326099999999999779e-02 0.000000000000000000e+00
1.111499999999999932e+00 8.560579999999999856e-01 1.439419999999999866e-01 8.067000000000000559e-02 6.327199999999999491e-02 0.000000000000000000e+00
1.112999999999999989e+00 8.560520000000000351e-01 1.439479999999999926e-01 8.066500000000000059e-02 6.328200000000000491e-02 0.000000000000000000e+00
1.114500000000000046e+00 8.560470000000000024e-01 1.439529999999999976e-01 8.065999999999999559e-02 6.329300000000000204e-02 0.000000000000000000e+00
1.116000000000000103e+00 8.560410000000000519e-01 1.439590000000000036e-01 8.065600000000000547e-02 6.330299999999999816e-02 0.000000000000000000e+00
1.117499999999999938e+00 8.560349999999999904e-01 1.439650000000000096e-01 8.065100000000000047e-02 6.331399999999999528e-02 0.000000000000000000e+00
1.118999999999999995e+00 8.560299999999999576e-01 1.439699999999999869e-01 8.064599999999999547e-02 6.332400000000000528e-02 0.000000000000000000e+00
1.120500000000000052e+00 8.560240000000000071e-01 1.439759999999999929e-01 8.064100000000000434e-02 6.333500000000000241e-02 0.000000000000000000e+00
1.122000000000000108e+00 8.560189999999999744e-01 1.439809999999999979e-01 8.063599999999999934e-02 6.334499999999999853e-02 0.000000000000000000e+00
1.123499999999999943e+00 8.560130000000000239e-01 1.439870000000000039e-01 8.063099999999999434e-02 6.335499999999999465e-02 0.000000000000000000e+00
1.125000000000000000e+00 8.560079999999999911e-01 1.439920000000000089e-01 8.062700000000000422e-02 6.336500000000000465e-02 0.000000000000000000e+00
1.126500000000000057e+00 8.560029999999999584e-01 1.439970000000000139e-01 8.062199999999999922e-02 6.337600000000000178e-02 0.000000000000000000e+00
1.127999999999999892e+00 8.559970000000000079e-01 1.440029999999999921e-01 8.061699999999999422e-02 6.338599999999999790e-02 0.000000000000000000e+00
1.129499999999999948e+00 8.559919999999999751e-01 1.440079999999999971e-01 8.061200000000000310e-02 6.339599999999999402e-02 0.000000000000000000e+00
1.131000000000000005e+00 8.559870000000000534e-01 1.440130000000000021e-01 8.060699999999999810e-02 6.340600000000000402e-02 0.000000000000000000e+00
1.132500000000000062e+00 8.559809999999999919e-01 1.440190000000000081e-01 8.060199999999999310e-02 6.341600000000000015e-02 0.000000000000000000e+00
1.133999999999999897e+00 8.559759999999999591e-01 1.440240000000000131e-01 8.059800000000000297e-02 6.342599999999999627e-02 0.000000000000000000e+00
1.135499999999999954e+00 8.559710000000000374e-01 1.440289999999999904e-01 8.059299999999999797e-02 6.343600000000000627e-02 0.000000000000000000e+00
1.137000000000000011e+00 8.559660000000000046e-01 1.440339999999999954e-01 8.058800000000000685e-02 6.344700000000000339e-02 0.000000000000000000e+00
1.138500000000000068e+00 8.559600000000000541e-01 1.440400000000000014e-01 8.058300000000000185e-02 6.345699999999999952e-02 0.000000000000000000e+00
1.139999999999999902e+00 8.559550000000000214e-01 1.440450000000000064e-01 8.057799999999999685e-02 6.346699999999999564e-02 0.000000000000000000e+00
1.141499999999999959e+00 8.559499999999999886e-01 1.440500000000000114e-01 8.057300000000000573e-02 6.347600000000000464e-02 0.000000000000000000e+00
1.143000000000000016e+00 8.559449999999999559e-01 1.440549999999999886e-01 8.056900000000000173e-02 6.348600000000000076e-02 0.000000000000000000e+00
1.144500000000000073e+00 8.559400000000000341e-01 1.440599999999999936e-01 8.056399999999999673e-02 6.349599999999999689e-02 0.000000000000000000e+00
1.145999999999999908e+00 8.559350000000000014e-01 1.440649999999999986e-01 8.055900000000000560e-02 6.350600000000000689e-02 0.000000000000000000e+00
1.147499999999999964e+00 8.559299999999999686e-01 1.440700000000000036e-01 8.055400000000000060e-02 6.351600000000000301e-02 0.000000000000000000e+00
1.149000000000000021e+00 8.559250000000000469e-01 1.440750000000000086e-01 8.054899999999999560e-02 6.352599999999999913e-02 0.000000000000000000e+00
1.150500000000000078e+00 8.559200000000000141e-01 1.440800000000000136e-01 8.054500000000000548e-02 6.353599999999999526e-02 0.000000000000000000e+00
1.151999999999999913e+00 8.559149999999999814e-01 1.440849999999999909e-01 8.054000000000000048e-02 6.354500000000000426e-02 0.000000000000000000e+00
1.153499999999999970e+00 8.559099999999999486e-01 1.440899999999999959e-01 8.053499999999999548e-02 6.355500000000000038e-02 0.000000000000000000e+00
1.155000000000000027e+00 8.559050000000000269e-01 1.440950000000000009e-01 8.053000000000000436e-02 6.356499999999999651e-02 0.000000000000000000e+00
1.156500000000000083e+00 8.558999999999999941e-01 1.441000000000000059e-01 8.052499999999999936e-02 6.357400000000000551e-02 0.000000000000000000e+00
1.157999999999999918e+00 8.558949999999999614e-01 1.441050000000000109e-01 8.052099999999999536e-02 6.358400000000000163e-02 0.000000000000000000e+00
1.159499999999999975e+00 8.558900000000000396e-01 1.441099999999999881e-01 8.051600000000000423e-02 6.359399999999999775e-02 0.000000000000000000e+00
1.161000000000000032e+00 8.558860000000000356e-01 1.441139999999999921e-01 8.051099999999999923e-02 6.360300000000000675e-02 0.000000000000000000e+00
1.162500000000000089e+00 8.558810000000000029e-01 1.441189999999999971e-01 8.050599999999999423e-02 6.361300000000000288e-02 0.000000000000000000e+00
1.163999999999999924e+00 8.558759999999999701e-01 1.441240000000000021e-01 8.050200000000000411e-02 6.362199999999999800e-02 0.000000000000000000e+00
1.165499999999999980e+00 8.558710000000000484e-01 1.441290000000000071e-01 8.049699999999999911e-02 6.363199999999999412e-02 0.000000000000000000e+00
1.167000000000000037e+00 8.558670000000000444e-01 1.441330000000000111e-01 8.049199999999999411e-02 6.364100000000000312e-02 0.000000000000000000e+00
1.168500000000000094e+00 8.558620000000000116e-01 1.441379999999999884e-01 8.048700000000000299e-02 6.365099999999999925e-02 0.000000000000000000e+00
1.169999999999999929e+00 8.558569999999999789e-01 1.441429999999999934e-01 8.048299999999999899e-02 6.365999999999999437e-02 0.000000000000000000e+00
1.171499999999999986e+00 8.558529999999999749e-01 1.441469999999999974e-01 8.047799999999999399e-02 6.367000000000000437e-02 0.000000000000000000e+00
1.173000000000000043e+00 8.558480000000000532e-01 1.441520000000000024e-01 8.047300000000000286e-02 6.367899999999999949e-02 0.000000000000000000e+00
1.174500000000000099e+00 8.558430000000000204e-01 1.441570000000000074e-01 8.046799999999999786e-02 6.368799999999999462e-02 0.000000000000000000e+00
1.175999999999999934e+00 8.558390000000000164e-01 1.441610000000000114e-01 8.046399999999999386e-02 6.369800000000000462e-02 0.000000000000000000e+00
1.177499999999999991e+00 8.558339999999999836e-01 1.441659999999999886e-01 8.045900000000000274e-02 6.370699999999999974e-02 0.000000000000000000e+00
1.179000000000000048e+00 8.558299999999999796e-01 1.441699999999999926e-01 8.045399999999999774e-02 6.371599999999999486e-02 0.000000000000000000e+00
1.180500000000000105e+00 8.558249999999999469e-01 1.441749999999999976e-01 8.044900000000000662e-02 6.372600000000000486e-02 0.000000000000000000e+00
1.181999999999999940e+00 8.558200000000000252e-01 1.441800000000000026e-01 8.044500000000000262e-02 6.373499999999999999e-02 0.000000000000000000e+00
1.183499999999999996e+00 8.558160000000000212e-01 1.441840000000000066e-01 8.043999999999999762e-02 6.374399999999999511e-02 0.000000000000000000e+00
1.185000000000000053e+00 8.558120000000000172e-01 1.441880000000000106e-01 8.043500000000000649e-02 6.375300000000000411e-02 0.000000000000000000e+00
1.186500000000000110e+00 8.558069999999999844e-01 1.441929999999999878e-01 8.043100000000000249e-02 6.376199999999999923e-02 0.000000000000000000e+00
1.187999999999999945e+00 8.558029999999999804e-01 1.441969999999999918e-01 8.042599999999999749e-02 6.377099999999999436e-02 0.000000000000000000e+00
1.189500000000000002e+00 8.557979999999999476e-01 1.442019999999999968e-01 8.042100000000000637e-02 6.378100000000000436e-02 0.000000000000000000e+00
1.191000000000000059e+00 8.557940000000000547e-01 1.442060000000000008e-01 8.041700000000000237e-02 6.378999999999999948e-02 0.000000000000000000e+00
1.192499999999999893e+00 8.557890000000000219e-01 1.442110000000000058e-01 8.041199999999999737e-02 6.379899999999999460e-02 0.000000000000000000e+00
1.193999999999999950e+00 8.557850000000000179e-01 1.442150000000000098e-01 8.040700000000000625e-02 6.380800000000000360e-02 0.000000000000000000e+00
1.195500000000000007e+00 8.557810000000000139e-01 1.442190000000000139e-01 8.040200000000000125e-02 6.381699999999999873e-02 0.000000000000000000e+00
1.197000000000000064e+00 8.557770000000000099e-01 1.442229999999999901e-01 8.039799999999999724e-02 6.382599999999999385e-02 0.000000000000000000e+00
1.198499999999999899e+00 8.557719999999999771e-01 1.442279999999999951e-01 8.039300000000000612e-02 6.383500000000000285e-02 0.000000000000000000e+00
1.199999999999999956e+00 8.557679999999999731e-01 1.442319999999999991e-01 8.038800000000000112e-02 6.384399999999999797e-02 0.000000000000000000e+00
1.201500000000000012e+00 8.557639999999999691e-01 1.442360000000000031e-01 8.038399999999999712e-02 6.385299999999999310e-02 0.000000000000000000e+00
1.203000000000000069e+00 8.557590000000000474e-01 1.442410000000000081e-01 8.037900000000000600e-02 6.386100000000000110e-02 0.000000000000000000e+00
1.204499999999999904e+00 8.557550000000000434e-01 1.442450000000000121e-01 8.037400000000000100e-02 6.386999999999999622e-02 0.000000000000000000e+00
1.205999999999999961e+00 8.557510000000000394e-01 1.442489999999999883e-01 8.036999999999999700e-02 6.387900000000000522e-02 0.000000000000000000e+00
1.207500000000000018e+00 8.557470000000000354e-01 1.442529999999999923e-01 8.036500000000000588e-02 6.388800000000000034e-02 0.000000000000000000e+00
1.209000000000000075e+00 8.557430000000000314e-01 1.442569999999999963e-01 8.036000000000000087e-02 6.389699999999999547e-02 0.000000000000000000e+00
1.210499999999999909e+00 8.557390000000000274e-01 1.442610000000000003e-01 8.035599999999999687e-02 6.390600000000000447e-02 0.000000000000000000e+00
1.211999999999999966e+00 8.557350000000000234e-01 1.442650000000000043e-01 8.035100000000000575e-02 6.391399999999999859e-02 0.000000000000000000e+00
1.213500000000000023e+00 8.557299999999999907e-01 1.442700000000000093e-01 8.034700000000000175e-02 6.392299999999999371e-02 0.000000000000000000e+00
1.215000000000000080e+00 8.557259999999999867e-01 1.442740000000000133e-01 8.034199999999999675e-02 6.393200000000000272e-02 0.000000000000000000e+00
1.216499999999999915e+00 8.557219999999999827e-01 1.442779999999999896e-01 8.033700000000000563e-02 6.393999999999999684e-02 0.000000000000000000e+00
1.217999999999999972e+00 8.557179999999999787e-01 1.442819999999999936e-01 8.033300000000000163e-02 6.394900000000000584e-02 0.000000000000000000e+00
1.219500000000000028e+00 8.557139999999999747e-01 1.442859999999999976e-01 8.032799999999999663e-02 6.395800000000000096e-02 0.000000000000000000e+00
1.221000000000000085e+00 8.557099999999999707e-01 1.442900000000000016e-01 8.032300000000000550e-02 6.396599999999999508e-02 0.000000000000000000e+00
1.222499999999999920e+00 8.557059999999999667e-01 1.442940000000000056e-01 8.031900000000000150e-02 6.397500000000000409e-02 0.000000000000000000e+00
1.223999999999999977e+00 8.557019999999999627e-01 1.442980000000000096e-01 8.031399999999999650e-02 6.398299999999999821e-02 0.000000000000000000e+00
1.225500000000000034e+00 8.556979999999999587e-01 1.443020000000000136e-01 8.031000000000000638e-02 6.399199999999999333e-02 0.000000000000000000e+00
1.227000000000000091e+00 8.556939999999999547e-01 1.443059999999999898e-01 8.030500000000000138e-02 6.400100000000000233e-02 0.000000000000000000e+00
1.228499999999999925e+00 8.556899999999999507e-01 1.443099999999999938e-01 8.029999999999999638e-02 6.400899999999999646e-02 0.000000000000000000e+00
1.229999999999999982e+00 8.556869999999999754e-01 1.443129999999999968e-01 8.029600000000000626e-02 6.401800000000000546e-02 0.000000000000000000e+00
1.231500000000000039e+00 8.556829999999999714e-01 1.443170000000000008e-01 8.029100000000000126e-02 6.402599999999999958e-02 0.000000000000000000e+00
1.233000000000000096e+00 8.556789999999999674e-01 1.443210000000000048e-01 8.028699999999999726e-02 6.403399999999999370e-02 0.000000000000000000e+00
1.234499999999999931e+00 8.556749999999999634e-01 1.443250000000000088e-01 8.028200000000000613e-02 6.404300000000000270e-02 0.000000000000000000e+00
1.235999999999999988e+00 8.556709999999999594e-01 1.443290000000000128e-01 8.027800000000000213e-02 6.405099999999999683e-02 0.000000000000000000e+00
1.237500000000000044e+00 8.556669999999999554e-01 1.443329999999999891e-01 8.027299999999999713e-02 6.406000000000000583e-02 0.000000000000000000e+00
1.239000000000000101e+00 8.556639999999999802e-01 1.443359999999999921e-01 8.026800000000000601e-02 6.406799999999999995e-02 0.000000000000000000e+00
1.240499999999999936e+00 8.556599999999999762e-01 1.443399999999999961e-01 8.026400000000000201e-02 6.407599999999999407e-02 0.000000000000000000e+00
1.241999999999999993e+00 8.556559999999999722e-01 1.443440000000000001e-01 8.025899999999999701e-02 6.408500000000000307e-02 0.000000000000000000e+00
1.243500000000000050e+00 8.556519999999999682e-01 1.443480000000000041e-01 8.025500000000000689e-02 6.409299999999999720e-02 0.000000000000000000e+00
1.245000000000000107e+00 8.556489999999999929e-01 1.443510000000000071e-01 8.025000000000000189e-02 6.410100000000000520e-02 0.000000000000000000e+00
1.246499999999999941e+00 8.556449999999999889e-01 1.443550000000000111e-01 8.024599999999999789e-02 6.411000000000000032e-02 0.000000000000000000e+00
1.247999999999999998e+00 8.556409999999999849e-01 1.443589999999999873e-01 8.024100000000000676e-02 6.411799999999999444e-02 0.000000000000000000e+00
1.249500000000000055e+00 8.556369999999999809e-01 1.443629999999999913e-01 8.023700000000000276e-02 6.412600000000000244e-02 0.000000000000000000e+00
1.250999999999999890e+00 8.556340000000000057e-01 1.443659999999999943e-01 8.023199999999999776e-02 6.413399999999999657e-02 0.000000000000000000e+00
1.252499999999999947e+00 8.556300000000000017e-01 1.443699999999999983e-01 8.022799999999999376e-02 6.414200000000000457e-02 0.000000000000000000e+00
1.254000000000000004e+00 8.556259999999999977e-01 1.443740000000000023e-01 8.022300000000000264e-02 6.414999999999999869e-02 0.000000000000000000e+00
1.255500000000000060e+00 8.556230000000000224e-01 1.443770000000000053e-01 8.021899999999999864e-02 6.415899999999999381e-02 0.000000000000000000e+00
1.256999999999999895e+00 8.556190000000000184e-01 1.443810000000000093e-01 8.021399999999999364e-02 6.416700000000000181e-02 0.000000000000000000e+00
1.258499999999999952e+00 8.556160000000000432e-01 1.443840000000000123e-01 8.021000000000000352e-02 6.417499999999999594e-02 0.000000000000000000e+00
1.260000000000000009e+00 8.556120000000000392e-01 1.443879999999999886e-01 8.020499999999999852e-02 6.418300000000000394e-02 0.000000000000000000e+00
1.261500000000000066e+00 8.556089999999999529e-01 1.443909999999999916e-01 8.020099999999999452e-02 6.419099999999999806e-02 0.000000000000000000e+00
1.262999999999999901e+00 8.556049999999999489e-01 1.443949999999999956e-01 8.019600000000000339e-02 6.419900000000000606e-02 0.000000000000000000e+00
1.264499999999999957e+00 8.556009999999999449e-01 1.443989999999999996e-01 8.019199999999999939e-02 6.420700000000000018e-02 0.000000000000000000e+00
1.266000000000000014e+00 8.555979999999999697e-01 1.444020000000000026e-01 8.018699999999999439e-02 6.421499999999999431e-02 0.000000000000000000e+00
1.267500000000000071e+00 8.555939999999999657e-01 1.444060000000000066e-01 8.018300000000000427e-02 6.422300000000000231e-02 0.000000000000000000e+00
1.268999999999999906e+00 8.555909999999999904e-01 1.444090000000000096e-01 8.017799999999999927e-02 6.423099999999999643e-02 0.000000000000000000e+00
1.270499999999999963e+00 8.555869999999999864e-01 1.444130000000000136e-01 8.017399999999999527e-02 6.423900000000000443e-02 0.000000000000000000e+00
1.272000000000000020e+00 8.555840000000000112e-01 1.444159999999999888e-01 8.016900000000000415e-02 6.424699999999999855e-02 0.000000000000000000e+00
1.273500000000000076e+00 8.555810000000000359e-01 1.444189999999999918e-01 8.016500000000000015e-02 6.425500000000000655e-02 0.000000000000000000e+00
1.274999999999999911e+00 8.555770000000000319e-01 1.444229999999999958e-01 8.015999999999999515e-02 6.426300000000000068e-02 0.000000000000000000e+00
1.276499999999999968e+00 8.555739999999999457e-01 1.444259999999999988e-01 8.015600000000000502e-02 6.426999999999999380e-02 0.000000000000000000e+00
1.278000000000000025e+00 8.555700000000000527e-01 1.444300000000000028e-01 8.015100000000000002e-02 6.427800000000000180e-02 0.000000000000000000e+00
1.279500000000000082e+00 8.555669999999999664e-01 1.444330000000000058e-01 8.014699999999999602e-02 6.428599999999999592e-02 0.000000000000000000e+00
1.280999999999999917e+00 8.555639999999999912e-01 1.444360000000000088e-01 8.014300000000000590e-02 6.429400000000000392e-02 0.000000000000000000e+00
1.282499999999999973e+00 8.555599999999999872e-01 1.444400000000000128e-01 8.013800000000000090e-02 6.430199999999999805e-02 0.000000000000000000e+00
1.284000000000000030e+00 8.555570000000000119e-01 1.444429999999999881e-01 8.013399999999999690e-02 6.430900000000000505e-02 0.000000000000000000e+00
1.285500000000000087e+00 8.555540000000000367e-01 1.444459999999999911e-01 8.012900000000000578e-02 6.431699999999999917e-02 0.000000000000000000e+00
1.286999999999999922e+00 8.555500000000000327e-01 1.444499999999999951e-01 8.012500000000000178e-02 6.432499999999999329e-02 0.000000000000000000e+00
1.288499999999999979e+00 8.555469999999999464e-01 1.444529999999999981e-01 8.011999999999999678e-02 6.433300000000000129e-02 0.000000000000000000e+00
1.290000000000000036e+00 8.555439999999999712e-01 1.444560000000000011e-01 8.011600000000000665e-02 6.433999999999999442e-02 0.000000000000000000e+00
1.291500000000000092e+00 8.555399999999999672e-01 1.444600000000000051e-01 8.011200000000000265e-02 6.434800000000000242e-02 0.000000000000000000e+00
1.292999999999999927e+00 8.555369999999999919e-01 1.444630000000000081e-01 8.010699999999999765e-02 6.435599999999999654e-02 0.000000000000000000e+00
1.294499999999999984e+00 8.555340000000000167e-01 1.444660000000000111e-01 8.010299999999999365e-02 6.436300000000000354e-02 0.000000000000000000e+00
1.296000000000000041e+00 8.555310000000000414e-01 1.444689999999999863e-01 8.009800000000000253e-02 6.437099999999999766e-02 0.000000000000000000e+00
1.297500000000000098e+00 8.555270000000000374e-01 1.444729999999999903e-01 8.009399999999999853e-02 6.437900000000000567e-02 0.000000000000000000e+00
1.298999999999999932e+00 8.555239999999999512e-01 1.444759999999999933e-01 8.008999999999999453e-02 6.438599999999999879e-02 0.000000000000000000e+00
1.300499999999999989e+00 8.555209999999999759e-01 1.444789999999999963e-01 8.008500000000000341e-02 6.439400000000000679e-02 0.000000000000000000e+00
1.302000000000000046e+00 8.555180000000000007e-01 1.444819999999999993e-01 8.008099999999999941e-02 6.440099999999999991e-02 0.000000000000000000e+00
1.303500000000000103e+00 8.555150000000000254e-01 1.444850000000000023e-01 8.007699999999999541e-02 6.440899999999999403e-02 0.000000000000000000e+00
1.304999999999999938e+00 8.555120000000000502e-01 1.444880000000000053e-01 8.007200000000000428e-02 6.441600000000000104e-02 0.000000000000000000e+00
1.306499999999999995e+00 8.555080000000000462e-01 1.444920000000000093e-01 8.006800000000000028e-02 6.442399999999999516e-02 0.000000000000000000e+00
1.308000000000000052e+00 8.555049999999999599e-01 1.444950000000000123e-01 8.006299999999999528e-02 6.443100000000000216e-02 0.000000000000000000e+00
1.309500000000000108e+00 8.555019999999999847e-01 1.444979999999999876e-01 8.005900000000000516e-02 6.443899999999999628e-02 0.000000000000000000e+00
1.310999999999999943e+00 8.554990000000000094e-01 1.445009999999999906e-01 8.005500000000000116e-02 6.444600000000000328e-02 0.000000000000000000e+00
1.312500000000000000e+00 8.554960000000000342e-01 1.445039999999999936e-01 8.004999999999999616e-02 6.445399999999999741e-02 0.000000000000000000e+00
1.314000000000000057e+00 8.554929999999999479e-01 1.445069999999999966e-01 8.004600000000000604e-02 6.446100000000000441e-02 0.000000000000000000e+00
1.315499999999999892e+00 8.554899999999999727e-01 1.445099999999999996e-01 8.004200000000000204e-02 6.446799999999999753e-02 0.000000000000000000e+00
1.316999999999999948e+00 8.554869999999999974e-01 1.445130000000000026e-01 8.003699999999999704e-02 6.447600000000000553e-02 0.000000000000000000e+00
1.318500000000000005e+00 8.554840000000000222e-01 1.445160000000000056e-01 8.003300000000000691e-02 6.448299999999999865e-02 0.000000000000000000e+00
1.320000000000000062e+00 8.554810000000000469e-01 1.445190000000000086e-01 8.002900000000000291e-02 6.449000000000000565e-02 0.000000000000000000e+00
1.321499999999999897e+00 8.554779999999999607e-01 1.445220000000000116e-01 8.002499999999999891e-02 6.449799999999999978e-02 0.000000000000000000e+00
1.322999999999999954e+00 8.554749999999999854e-01 1.445249999999999868e-01 8.001999999999999391e-02 6.450500000000000678e-02 0.000000000000000000e+00
1.324500000000000011e+00 8.554720000000000102e-01 1.445279999999999898e-01 8.001600000000000379e-02 6.451199999999999990e-02 0.000000000000000000e+00
1.326000000000000068e+00 8.554690000000000349e-01 1.445309999999999928e-01 8.001199999999999979e-02 6.451999999999999402e-02 0.000000000000000000e+00
1.327499999999999902e+00 8.554659999999999487e-01 1.445339999999999958e-01 8.000699999999999479e-02 6.452700000000000102e-02 0.000000000000000000e+00
1.328999999999999959e+00 8.554629999999999734e-01 1.445369999999999988e-01 8.000300000000000467e-02 6.453399999999999415e-02 0.000000000000000000e+00
1.330500000000000016e+00 8.554599999999999982e-01 1.445400000000000018e-01 7.999900000000000067e-02 6.454100000000000115e-02 0.000000000000000000e+00
1.332000000000000073e+00 8.554570000000000229e-01 1.445430000000000048e-01 7.999499999999999666e-02 6.454899999999999527e-02 0.000000000000000000e+00
1.333499999999999908e+00 8.554540000000000477e-01 1.445460000000000078e-01 7.999000000000000554e-02 6.455600000000000227e-02 0.000000000000000000e+00
1.334999999999999964e+00 8.554509999999999614e-01 1.445490000000000108e-01 7.998600000000000154e-02 6.456299999999999539e-02 0.000000000000000000e+00
1.336500000000000021e+00 8.554479999999999862e-01 1.445520000000000138e-01 7.998199999999999754e-02 6.457000000000000239e-02 0.000000000000000000e+00
1.338000000000000078e+00 8.554450000000000109e-01 1.445549999999999891e-01 7.997799999999999354e-02 6.457699999999999552e-02 0.000000000000000000e+00
1.339499999999999913e+00 8.554420000000000357e-01 1.445579999999999921e-01 7.997300000000000242e-02 6.458400000000000252e-02 0.000000000000000000e+00
1.340999999999999970e+00 8.554389999999999494e-01 1.445609999999999951e-01 7.996899999999999842e-02 6.459199999999999664e-02 0.000000000000000000e+00
1.342500000000000027e+00 8.554370000000000029e-01 1.445629999999999971e-01 7.996499999999999442e-02 6.459900000000000364e-02 0.000000000000000000e+00
1.344000000000000083e+00 8.554340000000000277e-01 1.445660000000000001e-01 7.996100000000000430e-02 6.460599999999999676e-02 0.000000000000000000e+00
1.345499999999999918e+00 8.554310000000000525e-01 1.445690000000000031e-01 7.995599999999999929e-02 6.461300000000000376e-02 0.000000000000000000e+00
1.346999999999999975e+00 8.554279999999999662e-01 1.445720000000000061e-01 7.995199999999999529e-02 6.461999999999999689e-02 0.000000000000000000e+00
1.348500000000000032e+00 8.554249999999999909e-01 1.445750000000000091e-01 7.994800000000000517e-02 6.462700000000000389e-02 0.000000000000000000e+00
1.350000000000000089e+00 8.554220000000000157e-01 1.445780000000000121e-01 7.994400000000000117e-02 6.463399999999999701e-02 0.000000000000000000e+00
1.351499999999999924e+00 8.554199999999999582e-01 1.445799999999999863e-01 7.993899999999999617e-02 6.464100000000000401e-02 0.000000000000000000e+00
1.352999999999999980e+00 8.554169999999999829e-01 1.445829999999999893e-01 7.993500000000000605e-02 6.464799999999999713e-02 0.000000000000000000e+00
1.354500000000000037e+00 8.554140000000000077e-01 1.445859999999999923e-01 7.993100000000000205e-02 6.465500000000000413e-02 0.000000000000000000e+00
1.356000000000000094e+00 8.554110000000000325e-01 1.445889999999999953e-01 7.992699999999999805e-02 6.466199999999999726e-02 0.000000000000000000e+00
1.357499999999999929e+00 8.554089999999999749e-01 1.445909999999999973e-01 7.992299999999999405e-02 6.466900000000000426e-02 0.000000000000000000e+00
1.358999999999999986e+00 8.554059999999999997e-01 1.445940000000000003e-01 7.991800000000000292e-02 6.467599999999999738e-02 0.000000000000000000e+00
1.360500000000000043e+00 8.554030000000000244e-01 1.445970000000000033e-01 7.991399999999999892e-02 6.468300000000000438e-02 0.000000000000000000e+00
1.362000000000000099e+00 8.554000000000000492e-01 1.446000000000000063e-01 7.990999999999999492e-02 6.468899999999999650e-02 0.000000000000000000e+00
1.363499999999999934e+00 8.553979999999999917e-01 1.446020000000000083e-01 7.990600000000000480e-02 6.469600000000000350e-02 0.000000000000000000e+00
1.364999999999999991e+00 8.553950000000000164e-01 1.446050000000000113e-01 7.990200000000000080e-02 6.470299999999999663e-02 0.000000000000000000e+00
1.366500000000000048e+00 8.553920000000000412e-01 1.446079999999999866e-01 7.989799999999999680e-02 6.471000000000000363e-02 0.000000000000000000e+00
1.368000000000000105e+00 8.553899999999999837e-01 1.446099999999999886e-01 7.989300000000000568e-02 6.471699999999999675e-02 0.000000000000000000e+00
1.369499999999999940e+00 8.553870000000000084e-01 1.446129999999999916e-01 7.988900000000000168e-02 6.472400000000000375e-02 0.000000000000000000e+00
1.370999999999999996e+00 8.553840000000000332e-01 1.446159999999999946e-01 7.988499999999999768e-02 6.472999999999999587e-02 0.000000000000000000e+00
1.372500000000000053e+00 8.553819999999999757e-01 1.446179999999999966e-01 7.988099999999999368e-02 6.473700000000000288e-02 0.000000000000000000e+00
1.374000000000000110e+00 8.553790000000000004e-01 1.446209999999999996e-01 7.987700000000000355e-02 6.474399999999999600e-02 0.000000000000000000e+00
1.375499999999999945e+00 8.553760000000000252e-01 1.446240000000000026e-01 7.987299999999999955e-02 6.475100000000000300e-02 0.000000000000000000e+00
1.377000000000000002e+00 8.553739999999999677e-01 1.446260000000000046e-01 7.986899999999999555e-02 6.475799999999999612e-02 0.000000000000000000e+00
1.378500000000000059e+00 8.553709999999999924e-01 1.446290000000000076e-01 7.986400000000000443e-02 6.476400000000000212e-02 0.000000000000000000e+00
1.379999999999999893e+00 8.553690000000000460e-01 1.446310000000000096e-01 7.986000000000000043e-02 6.477099999999999524e-02 0.000000000000000000e+00
1.381499999999999950e+00 8.553659999999999597e-01 1.446340000000000126e-01 7.985599999999999643e-02 6.477800000000000225e-02 0.000000000000000000e+00
1.383000000000000007e+00 8.553629999999999844e-01 1.446369999999999878e-01 7.985200000000000631e-02 6.478399999999999437e-02 0.000000000000000000e+00
1.384500000000000064e+00 8.553610000000000380e-01 1.446389999999999898e-01 7.984800000000000231e-02 6.479100000000000137e-02 0.000000000000000000e+00
1.385999999999999899e+00 8.553579999999999517e-01 1.446419999999999928e-01 7.984399999999999831e-02 6.479799999999999449e-02 0.000000000000000000e+00
1.387499999999999956e+00 8.553560000000000052e-01 1.446439999999999948e-01 7.983999999999999431e-02 6.480400000000000049e-02 0.000000000000000000e+00
1.389000000000000012e+00 8.553530000000000300e-01 1.446469999999999978e-01 7.983600000000000418e-02 6.481099999999999361e-02 0.000000000000000000e+00
1.390500000000000069e+00 8.553509999999999724e-01 1.446489999999999998e-01 7.983200000000000018e-02 6.481800000000000062e-02 0.000000000000000000e+00
1.391999999999999904e+00 8.553479999999999972e-01 1.446520000000000028e-01 7.982799999999999618e-02 6.482400000000000662e-02 0.000000000000000000e+00
1.393499999999999961e+00 8.553460000000000507e-01 1.446540000000000048e-01 7.982400000000000606e-02 6.483099999999999974e-02 0.000000000000000000e+00
1.395000000000000018e+00 8.553429999999999644e-01 1.446570000000000078e-01 7.981900000000000106e-02 6.483700000000000574e-02 0.000000000000000000e+00
1.396500000000000075e+00 8.553410000000000180e-01 1.446590000000000098e-01 7.981499999999999706e-02 6.484399999999999886e-02 0.000000000000000000e+00
1.397999999999999909e+00 8.553380000000000427e-01 1.446620000000000128e-01 7.981100000000000694e-02 6.485100000000000586e-02 0.000000000000000000e+00
1.399499999999999966e+00 8.553359999999999852e-01 1.446639999999999870e-01 7.980700000000000294e-02 6.485699999999999799e-02 0.000000000000000000e+00
1.401000000000000023e+00 8.553330000000000100e-01 1.446669999999999900e-01 7.980299999999999894e-02 6.486400000000000499e-02 0.000000000000000000e+00
1.402500000000000080e+00 8.553309999999999524e-01 1.446689999999999920e-01 7.979899999999999494e-02 6.486999999999999711e-02 0.000000000000000000e+00
1.403999999999999915e+00 8.553279999999999772e-01 1.446719999999999950e-01 7.979500000000000481e-02 6.487700000000000411e-02 0.000000000000000000e+00
1.405499999999999972e+00 8.553260000000000307e-01 1.446739999999999970e-01 7.979100000000000081e-02 6.488299999999999623e-02 0.000000000000000000e+00
1.407000000000000028e+00 8.553230000000000555e-01 1.446770000000000000e-01 7.978699999999999681e-02 6.489000000000000323e-02 0.000000000000000000e+00
1.408500000000000085e+00 8.553209999999999980e-01 1.446790000000000020e-01 7.978300000000000669e-02 6.489599999999999536e-02 0.000000000000000000e+00
1.409999999999999920e+00 8.553190000000000515e-01 1.446810000000000040e-01 7.977900000000000269e-02 6.490200000000000136e-02 0.000000000000000000e+00
1.411499999999999977e+00 8.553159999999999652e-01 1.446840000000000070e-01 7.977499999999999869e-02 6.490899999999999448e-02 0.000000000000000000e+00
1.413000000000000034e+00 8.553140000000000187e-01 1.446860000000000090e-01 7.977099999999999469e-02 6.491500000000000048e-02 0.000000000000000000e+00
1.414500000000000091e+00 8.553110000000000435e-01 1.446890000000000120e-01 7.976700000000000457e-02 6.492199999999999360e-02 0.000000000000000000e+00
1.415999999999999925e+00 8.553089999999999860e-01 1.446909999999999863e-01 7.976300000000000057e-02 6.492799999999999960e-02 0.000000000000000000e+00
1.417499999999999982e+00 8.553070000000000395e-01 1.446929999999999883e-01 7.975899999999999657e-02 6.493400000000000560e-02 0.000000000000000000e+00
1.419000000000000039e+00 8.553039999999999532e-01 1.446959999999999913e-01 7.975500000000000644e-02 6.494099999999999873e-02 0.000000000000000000e+00
1.420500000000000096e+00 8.553020000000000067e-01 1.446979999999999933e-01 7.975100000000000244e-02 6.494700000000000473e-02 0.000000000000000000e+00
1.421999999999999931e+00 8.552999999999999492e-01 1.446999999999999953e-01 7.974699999999999844e-02 6.495299999999999685e-02 0.000000000000000000e+00
1.423499999999999988e+00 8.552969999999999740e-01 1.447029999999999983e-01 7.974299999999999444e-02 6.496000000000000385e-02 0.000000000000000000e+00
1.425000000000000044e+00 8.552950000000000275e-01 1.447050000000000003e-01 7.973900000000000432e-02 6.496599999999999597e-02 0.000000000000000000e+00
1.426500000000000101e+00 8.552929999999999700e-01 1.447070000000000023e-01 7.973500000000000032e-02 6.497200000000000197e-02 0.000000000000000000e+00
1.427999999999999936e+00 8.552899999999999947e-01 1.447100000000000053e-01 7.973099999999999632e-02 6.497899999999999510e-02 0.000000000000000000e+00
1.429499999999999993e+00 8.552880000000000482e-01 1.447120000000000073e-01 7.972700000000000620e-02 6.498500000000000110e-02 0.000000000000000000e+00
1.431000000000000050e+00 8.552859999999999907e-01 1.447140000000000093e-01 7.972300000000000220e-02 6.499099999999999322e-02 0.000000000000000000e+00
1.432500000000000107e+00 8.552830000000000155e-01 1.447170000000000123e-01 7.971899999999999820e-02 6.499699999999999922e-02 0.000000000000000000e+00
1.433999999999999941e+00 8.552809999999999580e-01 1.447189999999999865e-01 7.971499999999999420e-02 6.500400000000000622e-02 0.000000000000000000e+00
1.435499999999999998e+00 8.552790000000000115e-01 1.447209999999999885e-01 7.971100000000000407e-02 6.500999999999999834e-02 0.000000000000000000e+00
1.437000000000000055e+00 8.552769999999999539e-01 1.447229999999999905e-01 7.970700000000000007e-02 6.501600000000000434e-02 0.000000000000000000e+00
1.438499999999999890e+00 8.552739999999999787e-01 1.447259999999999935e-01 7.970399999999999707e-02 6.502199999999999647e-02 0.000000000000000000e+00
1.439999999999999947e+00 8.552720000000000322e-01 1.447279999999999955e-01 7.969999999999999307e-02 6.502800000000000247e-02 0.000000000000000000e+00
1.441500000000000004e+00 8.552699999999999747e-01 1.447299999999999975e-01 7.969600000000000295e-02 6.503499999999999559e-02 0.000000000000000000e+00
1.443000000000000060e+00 8.552680000000000282e-01 1.447319999999999995e-01 7.969199999999999895e-02 6.504100000000000159e-02 0.000000000000000000e+00
1.444499999999999895e+00 8.552650000000000530e-01 1.447350000000000025e-01 7.968799999999999495e-02 6.504699999999999371e-02 0.000000000000000000e+00
1.445999999999999952e+00 8.552629999999999955e-01 1.447370000000000045e-01 7.968400000000000483e-02 6.505299999999999971e-02 0.000000000000000000e+00
1.447500000000000009e+00 8.552610000000000490e-01 1.447390000000000065e-01 7.968000000000000083e-02 6.505900000000000571e-02 0.000000000000000000e+00
1.449000000000000066e+00 8.552589999999999915e-01 1.447410000000000085e-01 7.967599999999999683e-02 6.506499999999999784e-02 0.000000000000000000e+00
1.450499999999999901e+00 8.552560000000000162e-01 1.447440000000000115e-01 7.967200000000000670e-02 6.507100000000000384e-02 0.000000000000000000e+00
1.451999999999999957e+00 8.552539999999999587e-01 1.447460000000000135e-01 7.966800000000000270e-02 6.507699999999999596e-02 0.000000000000000000e+00
1.453500000000000014e+00 8.552520000000000122e-01 1.447479999999999878e-01 7.966399999999999870e-02 6.508300000000000196e-02 0.000000000000000000e+00
1.455000000000000071e+00 8.552499999999999547e-01 1.447499999999999898e-01 7.966099999999999570e-02 6.508999999999999508e-02 0.000000000000000000e+00
1.456499999999999906e+00 8.552480000000000082e-01 1.447519999999999918e-01 7.965700000000000558e-02 6.509600000000000108e-02 0.000000000000000000e+00
1.457999999999999963e+00 8.552459999999999507e-01 1.447539999999999938e-01 7.965300000000000158e-02 6.510199999999999321e-02 0.000000000000000000e+00
1.459500000000000020e+00 8.552429999999999755e-01 1.447569999999999968e-01 7.964899999999999758e-02 6.510799999999999921e-02 0.000000000000000000e+00
1.461000000000000076e+00 8.552410000000000290e-01 1.447589999999999988e-01 7.964499999999999358e-02 6.511400000000000521e-02 0.000000000000000000e+00
1.462499999999999911e+00 8.552389999999999715e-01 1.447610000000000008e-01 7.964100000000000346e-02 6.511999999999999733e-02 0.000000000000000000e+00
1.463999999999999968e+00 8.552370000000000250e-01 1.447630000000000028e-01 7.963699999999999946e-02 6.512600000000000333e-02 0.000000000000000000e+00
1.465500000000000025e+00 8.552349999999999675e-01 1.447650000000000048e-01 7.963399999999999646e-02 6.513199999999999545e-02 0.000000000000000000e+00
1.467000000000000082e+00 8.552330000000000210e-01 1.447670000000000068e-01 7.963000000000000633e-02 6.513800000000000145e-02 0.000000000000000000e+00
1.468499999999999917e+00 8.552309999999999635e-01 1.447690000000000088e-01 7.962600000000000233e-02 6.514300000000000646e-02 0.000000000000000000e+00
1.469999999999999973e+00 8.552290000000000170e-01 1.447710000000000108e-01 7.962199999999999833e-02 6.514899999999999858e-02 0.000000000000000000e+00
1.471500000000000030e+00 8.552260000000000417e-01 1.447740000000000138e-01 7.961799999999999433e-02 6.515500000000000458e-02 0.000000000000000000e+00
1.473000000000000087e+00 8.552239999999999842e-01 1.447759999999999880e-01 7.961400000000000421e-02 6.516099999999999670e-02 0.000000000000000000e+00
1.474499999999999922e+00 8.552220000000000377e-01 1.447779999999999900e-01 7.961100000000000121e-02 6.516700000000000270e-02 0.000000000000000000e+00
1.475999999999999979e+00 8.552199999999999802e-01 1.447799999999999920e-01 7.960699999999999721e-02 6.517299999999999482e-02 0.000000000000000000e+00
1.477500000000000036e+00 8.552180000000000337e-01 1.447819999999999940e-01 7.960299999999999321e-02 6.517900000000000083e-02 0.000000000000000000e+00
1.479000000000000092e+00 8.552159999999999762e-01 1.447839999999999960e-01 7.959900000000000309e-02 6.518500000000000683e-02 0.000000000000000000e+00
1.480499999999999927e+00 8.552140000000000297e-01 1.447859999999999980e-01 7.959499999999999909e-02 6.519099999999999895e-02 0.000000000000000000e+00
1.481999999999999984e+00 8.552119999999999722e-01 1.447880000000000000e-01 7.959199999999999608e-02 6.519600000000000395e-02 0.000000000000000000e+00
1.483500000000000041e+00 8.552100000000000257e-01 1.447900000000000020e-01 7.958800000000000596e-02 6.520199999999999607e-02 0.000000000000000000e+00
1.485000000000000098e+00 8.552079999999999682e-01 1.447920000000000040e-01 7.958400000000000196e-02 6.520800000000000207e-02 0.000000000000000000e+00
1.486499999999999932e+00 8.552060000000000217e-01 1.447940000000000060e-01 7.957999999999999796e-02 6.521399999999999419e-02 0.000000000000000000e+00
1.487999999999999989e+00 8.552039999999999642e-01 1.447960000000000080e-01 7.957599999999999396e-02 6.522000000000000020e-02 0.000000000000000000e+00
1.489500000000000046e+00 8.552020000000000177e-01 1.447980000000000100e-01 7.957300000000000484e-02 6.522600000000000620e-02 0.000000000000000000e+00
1.491000000000000103e+00 8.551999999999999602e-01 1.448000000000000120e-01 7.956900000000000084e-02 6.523099999999999732e-02 0.000000000000000000e+00
1.492499999999999938e+00 8.551980000000000137e-01 1.448019999999999863e-01 7.956499999999999684e-02 6.523700000000000332e-02 0.000000000000000000e+00
1.493999999999999995e+00 8.551959999999999562e-01 1.448039999999999883e-01 7.956100000000000672e-02 6.524299999999999544e-02 0.000000000000000000e+00
1.495500000000000052e+00 8.551940000000000097e-01 1.448059999999999903e-01 7.955800000000000372e-02 6.524900000000000144e-02 0.000000000000000000e+00
1.497000000000000108e+00 8.551919999999999522e-01 1.448079999999999923e-01 7.955399999999999971e-02 6.525400000000000644e-02 0.000000000000000000e+00
1.498499999999999943e+00 8.551900000000000057e-01 1.448099999999999943e-01 7.954999999999999571e-02 6.525999999999999857e-02 0.000000000000000000e+00
1.500000000000000000e+00 8.551879999999999482e-01 1.448119999999999963e-01 7.954600000000000559e-02 6.526600000000000457e-02 0.000000000000000000e+00
1.501500000000000057e+00 8.551860000000000017e-01 1.448139999999999983e-01 7.954300000000000259e-02 6.527099999999999569e-02 0.000000000000000000e+00
1.502999999999999892e+00 8.551840000000000552e-01 1.448160000000000003e-01 7.953899999999999859e-02 6.527700000000000169e-02 0.000000000000000000e+00
1.504499999999999948e+00 8.551819999999999977e-01 1.448180000000000023e-01 7.953499999999999459e-02 6.528299999999999381e-02 0.000000000000000000e+00
1.506000000000000005e+00 8.551800000000000512e-01 1.448200000000000043e-01 7.953100000000000447e-02 6.528799999999999881e-02 0.000000000000000000e+00
1.507500000000000062e+00 8.551779999999999937e-01 1.448220000000000063e-01 7.952800000000000147e-02 6.529400000000000481e-02 0.000000000000000000e+00
1.508999999999999897e+00 8.551760000000000472e-01 1.448240000000000083e-01 7.952399999999999747e-02 6.529999999999999694e-02 0.000000000000000000e+00
1.510499999999999954e+00 8.551739999999999897e-01 1.448260000000000103e-01 7.951999999999999347e-02 6.530500000000000194e-02 0.000000000000000000e+00
1.512000000000000011e+00 8.551720000000000432e-01 1.448280000000000123e-01 7.951700000000000434e-02 6.531099999999999406e-02 0.000000000000000000e+00
1.513500000000000068e+00 8.551699999999999857e-01 1.448299999999999865e-01 7.951300000000000034e-02 6.531700000000000006e-02 0.000000000000000000e+00
1.514999999999999902e+00 8.551680000000000392e-01 1.448319999999999885e-01 7.950899999999999634e-02 6.532200000000000506e-02 0.000000000000000000e+00
1.516499999999999959e+00 8.551670000000000105e-01 1.448329999999999895e-01 7.950599999999999334e-02 6.532799999999999718e-02 0.000000000000000000e+00
1.518000000000000016e+00 8.551649999999999530e-01 1.448349999999999915e-01 7.950200000000000322e-02 6.533300000000000218e-02 0.000000000000000000e+00
1.519500000000000073e+00 8.551630000000000065e-01 1.448369999999999935e-01 7.949799999999999922e-02 6.533899999999999431e-02 0.000000000000000000e+00
1.520999999999999908e+00 8.551609999999999490e-01 1.448389999999999955e-01 7.949499999999999622e-02 6.534500000000000031e-02 0.000000000000000000e+00
1.522499999999999964e+00 8.551590000000000025e-01 1.448409999999999975e-01 7.949100000000000610e-02 6.535000000000000531e-02 0.000000000000000000e+00
1.524000000000000021e+00 8.551569999999999450e-01 1.448429999999999995e-01 7.948700000000000210e-02 6.535599999999999743e-02 0.000000000000000000e+00
1.525500000000000078e+00 8.551549999999999985e-01 1.448450000000000015e-01 7.948399999999999910e-02 6.536100000000000243e-02 0.000000000000000000e+00
1.526999999999999913e+00 8.551530000000000520e-01 1.448470000000000035e-01 7.947999999999999510e-02 6.536699999999999455e-02 0.000000000000000000e+00
1.528499999999999970e+00 8.551520000000000232e-01 1.448480000000000045e-01 7.947600000000000497e-02 6.537199999999999955e-02 0.000000000000000000e+00
1.530000000000000027e+00 8.551499999999999657e-01 1.448500000000000065e-01 7.947300000000000197e-02 6.537800000000000555e-02 0.000000000000000000e+00
1.531500000000000083e+00 8.551480000000000192e-01 1.448520000000000085e-01 7.946899999999999797e-02 6.538299999999999668e-02 0.000000000000000000e+00
1.532999999999999918e+00 8.551459999999999617e-01 1.448540000000000105e-01 7.946499999999999397e-02 6.538900000000000268e-02 0.000000000000000000e+00
1.534499999999999975e+00 8.551440000000000152e-01 1.448560000000000125e-01 7.946200000000000485e-02 6.539399999999999380e-02 0.000000000000000000e+00
1.536000000000000032e+00 8.551419999999999577e-01 1.448579999999999868e-01 7.945800000000000085e-02 6.539999999999999980e-02 0.000000000000000000e+00
1.537500000000000089e+00 8.551410000000000400e-01 1.448589999999999878e-01 7.945399999999999685e-02 6.540500000000000480e-02 0.000000000000000000e+00
1.538999999999999924e+00 8.551389999999999825e-01 1.448609999999999898e-01 7.945099999999999385e-02 6.541099999999999692e-02 0.000000000000000000e+00
1.540499999999999980e+00 8.551370000000000360e-01 1.448629999999999918e-01 7.944700000000000373e-02 6.541600000000000192e-02 0.000000000000000000e+00
1.542000000000000037e+00 8.551349999999999785e-01 1.448649999999999938e-01 7.944400000000000073e-02 6.542100000000000692e-02 0.000000000000000000e+00
1.543500000000000094e+00 8.551330000000000320e-01 1.448669999999999958e-01 7.943999999999999673e-02 6.542699999999999905e-02 0.000000000000000000e+00
1.544999999999999929e+00 8.551309999999999745e-01 1.448689999999999978e-01 7.943600000000000660e-02 6.543200000000000405e-02 0.000000000000000000e+00
1.546499999999999986e+00 8.551299999999999457e-01 1.448699999999999988e-01 7.943300000000000360e-02 6.543799999999999617e-02 0.000000000000000000e+00
1.548000000000000043e+00 8.551279999999999992e-01 1.448720000000000008e-01 7.942899999999999960e-02 6.544300000000000117e-02 0.000000000000000000e+00
1.549500000000000099e+00 8.551260000000000527e-01 1.448740000000000028e-01 7.942599999999999660e-02 6.544800000000000617e-02 0.000000000000000000e+00
1.550999999999999934e+00 8.551239999999999952e-01 1.448760000000000048e-01 7.942200000000000648e-02 6.545399999999999829e-02 0.000000000000000000e+00
1.552499999999999991e+00 8.551229999999999665e-01 1.448770000000000058e-01 7.941800000000000248e-02 6.545900000000000329e-02 0.000000000000000000e+00
1.554000000000000048e+00 8.551210000000000200e-01 1.448790000000000078e-01 7.941499999999999948e-02 6.546399999999999442e-02 0.000000000000000000e+00
1.555500000000000105e+00 8.551189999999999625e-01 1.448810000000000098e-01 7.941099999999999548e-02 6.547000000000000042e-02 0.000000000000000000e+00
1.556999999999999940e+00 8.551170000000000160e-01 1.448830000000000118e-01 7.940800000000000636e-02 6.547500000000000542e-02 0.000000000000000000e+00
1.558499999999999996e+00 8.551159999999999872e-01 1.448840000000000128e-01 7.940400000000000236e-02 6.547999999999999654e-02 0.000000000000000000e+00
1.560000000000000053e+00 8.551140000000000407e-01 1.448859999999999870e-01 7.940099999999999936e-02 6.548600000000000254e-02 0.000000000000000000e+00
1.561500000000000110e+00 8.551119999999999832e-01 1.448879999999999890e-01 7.939699999999999536e-02 6.549099999999999366e-02 0.000000000000000000e+00
1.562999999999999945e+00 8.551100000000000367e-01 1.448899999999999910e-01 7.939300000000000523e-02 6.549599999999999866e-02 0.000000000000000000e+00
1.564500000000000002e+00 8.551090000000000080e-01 1.448909999999999920e-01 7.939000000000000223e-02 6.550100000000000366e-02 0.000000000000000000e+00
1.566000000000000059e+00 8.551069999999999505e-01 1.448929999999999940e-01 7.938599999999999823e-02 6.550699999999999579e-02 0.000000000000000000e+00
1.567499999999999893e+00 8.551050000000000040e-01 1.448949999999999960e-01 7.938299999999999523e-02 6.551200000000000079e-02 0.000000000000000000e+00
1.568999999999999950e+00 8.551029999999999465e-01 1.448969999999999980e-01 7.937900000000000511e-02 6.551700000000000579e-02 0.000000000000000000e+00
1.570500000000000007e+00 8.551020000000000287e-01 1.448979999999999990e-01 7.937600000000000211e-02 6.552199999999999691e-02 0.000000000000000000e+00
1.572000000000000064e+00 8.550999999999999712e-01 1.449000000000000010e-01 7.937199999999999811e-02 6.552800000000000291e-02 0.000000000000000000e+00
1.573499999999999899e+00 8.550980000000000247e-01 1.449020000000000030e-01 7.936899999999999511e-02 6.553299999999999403e-02 0.000000000000000000e+00
1.574999999999999956e+00 8.550969999999999960e-01 1.449030000000000040e-01 7.936500000000000499e-02 6.553799999999999903e-02 0.000000000000000000e+00
1.576500000000000012e+00 8.550950000000000495e-01 1.449050000000000060e-01 7.936200000000000199e-02 6.554300000000000403e-02 0.000000000000000000e+00
1.578000000000000069e+00 8.550929999999999920e-01 1.449070000000000080e-01 7.935799999999999799e-02 6.554799999999999516e-02 0.000000000000000000e+00
1.579499999999999904e+00 8.550919999999999632e-01 1.449080000000000090e-01 7.935499999999999499e-02 6.555400000000000116e-02 0.000000000000000000e+00
1.580999999999999961e+00 8.550900000000000167e-01 1.449100000000000110e-01 7.935100000000000486e-02 6.555900000000000616e-02 0.000000000000000000e+00
1.582500000000000018e+00 8.550879999999999592e-01 1.449120000000000130e-01 7.934800000000000186e-02 6.556399999999999728e-02 0.000000000000000000e+00
1.584000000000000075e+00 8.550870000000000415e-01 1.449129999999999863e-01 7.934399999999999786e-02 6.556900000000000228e-02 0.000000000000000000e+00
1.585499999999999909e+00 8.550849999999999840e-01 1.449149999999999883e-01 7.934099999999999486e-02 6.557399999999999340e-02 0.000000000000000000e+00
1.586999999999999966e+00 8.550830000000000375e-01 1.449169999999999903e-01 7.933700000000000474e-02 6.557899999999999840e-02 0.000000000000000000e+00
1.588500000000000023e+00 8.550820000000000087e-01 1.449179999999999913e-01 7.933400000000000174e-02 6.558500000000000441e-02 0.000000000000000000e+00
1.590000000000000080e+00 8.550799999999999512e-01 1.449199999999999933e-01 7.932999999999999774e-02 6.558999999999999553e-02 0.000000000000000000e+00
1.591499999999999915e+00 8.550780000000000047e-01 1.449219999999999953e-01 7.932699999999999474e-02 6.559500000000000053e-02 0.000000000000000000e+00
1.592999999999999972e+00 8.550769999999999760e-01 1.449229999999999963e-01 7.932300000000000462e-02 6.560000000000000553e-02 0.000000000000000000e+00
1.594500000000000028e+00 8.550750000000000295e-01 1.449249999999999983e-01 7.932000000000000162e-02 6.560499999999999665e-02 0.000000000000000000e+00
1.596000000000000085e+00 8.550740000000000007e-01 1.449259999999999993e-01 7.931599999999999762e-02 6.561000000000000165e-02 0.000000000000000000e+00
1.597499999999999920e+00 8.550720000000000542e-01 1.449280000000000013e-01 7.931299999999999462e-02 6.561500000000000665e-02 0.000000000000000000e+00
1.598999999999999977e+00 8.550699999999999967e-01 1.449300000000000033e-01 7.931000000000000549e-02 6.561999999999999778e-02 0.000000000000000000e+00
1.600500000000000034e+00 8.550689999999999680e-01 1.449310000000000043e-01 7.930600000000000149e-02 6.562500000000000278e-02 0.000000000000000000e+00
1.602000000000000091e+00 8.550670000000000215e-01 1.449330000000000063e-01 7.930299999999999849e-02 6.562999999999999390e-02 0.000000000000000000e+00
1.603499999999999925e+00 8.550649999999999640e-01 1.449350000000000083e-01 7.929899999999999449e-02 6.563499999999999890e-02 0.000000000000000000e+00
1.604999999999999982e+00 8.550640000000000462e-01 1.449360000000000093e-01 7.929600000000000537e-02 6.564000000000000390e-02 0.000000000000000000e+00
1.606500000000000039e+00 8.550619999999999887e-01 1.449380000000000113e-01 7.929200000000000137e-02 6.564499999999999502e-02 0.000000000000000000e+00
1.608000000000000096e+00 8.550609999999999600e-01 1.449390000000000123e-01 7.928899999999999837e-02 6.565000000000000002e-02 0.000000000000000000e+00
1.609499999999999931e+00 8.550590000000000135e-01 1.449409999999999865e-01 7.928599999999999537e-02 6.565500000000000502e-02 0.000000000000000000e+00
1.610999999999999988e+00 8.550579999999999847e-01 1.449419999999999875e-01 7.928200000000000525e-02 6.565999999999999615e-02 0.000000000000000000e+00
1.612500000000000044e+00 8.550560000000000382e-01 1.449439999999999895e-01 7.927900000000000225e-02 6.566500000000000115e-02 0.000000000000000000e+00
1.614000000000000101e+00 8.550539999999999807e-01 1.449459999999999915e-01 7.927499999999999825e-02 6.567000000000000615e-02 0.000000000000000000e+00
1.615499999999999936e+00 8.550529999999999520e-01 1.449469999999999925e-01 7.927199999999999525e-02 6.567499999999999727e-02 0.000000000000000000e+00
1.616999999999999993e+00 8.550510000000000055e-01 1.449489999999999945e-01 7.926900000000000612e-02 6.568000000000000227e-02 0.000000000000000000e+00
1.618500000000000050e+00 8.550499999999999767e-01 1.449499999999999955e-01 7.926500000000000212e-02 6.568499999999999339e-02 0.000000000000000000e+00
1.620000000000000107e+00 8.550480000000000302e-01 1.449519999999999975e-01 7.926199999999999912e-02 6.568999999999999839e-02 0.000000000000000000e+00
1.621499999999999941e+00 8.550470000000000015e-01 1.449529999999999985e-01 7.925799999999999512e-02 6.569500000000000339e-02 0.000000000000000000e+00
1.622999999999999998e+00 8.550450000000000550e-01 1.449550000000000005e-01 7.925500000000000600e-02 6.569999999999999452e-02 0.000000000000000000e+00
1.624500000000000055e+00 8.550440000000000262e-01 1.449560000000000015e-01 7.925200000000000300e-02 6.570499999999999952e-02 0.000000000000000000e+00
1.625999999999999890e+00 8.550419999999999687e-01 1.449580000000000035e-01 7.924799999999999900e-02 6.571000000000000452e-02 0.000000000000000000e+00
1.627499999999999947e+00 8.550400000000000222e-01 1.449600000000000055e-01 7.924499999999999600e-02 6.571499999999999564e-02 0.000000000000000000e+00
1.629000000000000004e+00 8.550389999999999935e-01 1.449610000000000065e-01 7.924200000000000688e-02 6.571899999999999964e-02 0.000000000000000000e+00
1.630500000000000060e+00 8.550370000000000470e-01 1.449630000000000085e-01 7.923800000000000288e-02 6.572400000000000464e-02 0.000000000000000000e+00
1.631999999999999895e+00 8.550360000000000182e-01 1.449640000000000095e-01 7.923499999999999988e-02 6.572899999999999576e-02 0.000000000000000000e+00
1.633499999999999952e+00 8.550339999999999607e-01 1.449660000000000115e-01 7.923199999999999688e-02 6.573400000000000076e-02 0.000000000000000000e+00
1.635000000000000009e+00 8.550330000000000430e-01 1.449670000000000125e-01 7.922800000000000675e-02 6.573900000000000576e-02 0.000000000000000000e+00
1.636500000000000066e+00 8.550309999999999855e-01 1.449689999999999868e-01 7.922500000000000375e-02 6.574399999999999689e-02 0.000000000000000000e+00
1.637999999999999901e+00 8.550299999999999567e-01 1.449699999999999878e-01 7.922099999999999975e-02 6.574900000000000189e-02 0.000000000000000000e+00
1.639499999999999957e+00 8.550280000000000102e-01 1.449719999999999898e-01 7.921799999999999675e-02 6.575300000000000589e-02 0.000000000000000000e+00
1.641000000000000014e+00 8.550269999999999815e-01 1.449729999999999908e-01 7.921499999999999375e-02 6.575799999999999701e-02 0.000000000000000000e+00
1.642500000000000071e+00 8.550250000000000350e-01 1.449749999999999928e-01 7.921100000000000363e-02 6.576300000000000201e-02 0.000000000000000000e+00
1.643999999999999906e+00 8.550240000000000062e-01 1.449759999999999938e-01 7.920800000000000063e-02 6.576799999999999313e-02 0.000000000000000000e+00
1.645499999999999963e+00 8.550219999999999487e-01 1.449779999999999958e-01 7.920499999999999763e-02 6.577299999999999813e-02 0.000000000000000000e+00
1.647000000000000020e+00 8.550210000000000310e-01 1.449789999999999968e-01 7.920199999999999463e-02 6.577700000000000213e-02 0.000000000000000000e+00
1.648500000000000076e+00 8.550189999999999735e-01 1.449809999999999988e-01 7.919800000000000451e-02 6.578199999999999326e-02 0.000000000000000000e+00
1.649999999999999911e+00 8.550179999999999447e-01 1.449819999999999998e-01 7.919500000000000151e-02 6.578699999999999826e-02 0.000000000000000000e+00
1.651499999999999968e+00 8.550170000000000270e-01 1.449830000000000008e-01 7.919199999999999851e-02 6.579200000000000326e-02 0.000000000000000000e+00
1.653000000000000025e+00 8.550149999999999695e-01 1.449850000000000028e-01 7.918799999999999450e-02 6.579699999999999438e-02 0.000000000000000000e+00
1.654500000000000082e+00 8.550140000000000517e-01 1.449860000000000038e-01 7.918500000000000538e-02 6.580099999999999838e-02 0.000000000000000000e+00
1.655999999999999917e+00 8.550119999999999942e-01 1.449880000000000058e-01 7.918200000000000238e-02 6.580600000000000338e-02 0.000000000000000000e+00
1.657499999999999973e+00 8.550109999999999655e-01 1.449890000000000068e-01 7.917799999999999838e-02 6.581099999999999450e-02 0.000000000000000000e+00
1.659000000000000030e+00 8.550090000000000190e-01 1.449910000000000088e-01 7.917499999999999538e-02 6.581599999999999950e-02 0.000000000000000000e+00
1.660500000000000087e+00 8.550079999999999902e-01 1.449920000000000098e-01 7.917200000000000626e-02 6.582000000000000350e-02 0.000000000000000000e+00
1.661999999999999922e+00 8.550060000000000437e-01 1.449940000000000118e-01 7.916900000000000326e-02 6.582499999999999463e-02 0.000000000000000000e+00
1.663499999999999979e+00 8.550050000000000150e-01 1.449950000000000128e-01 7.916499999999999926e-02 6.582999999999999963e-02 0.000000000000000000e+00
1.665000000000000036e+00 8.550039999999999862e-01 1.449960000000000138e-01 7.916199999999999626e-02 6.583400000000000363e-02 0.000000000000000000e+00
1.666500000000000092e+00 8.550020000000000397e-01 1.449979999999999880e-01 7.915899999999999326e-02 6.583899999999999475e-02 0.000000000000000000e+00
1.667999999999999927e+00 8.550010000000000110e-01 1.449989999999999890e-01 7.915600000000000414e-02 6.584399999999999975e-02 0.000000000000000000e+00
1.669499999999999984e+00 8.549989999999999535e-01 1.450009999999999910e-01 7.915200000000000014e-02 6.584800000000000375e-02 0.000000000000000000e+00
1.671000000000000041e+00 8.549980000000000357e-01 1.450019999999999920e-01 7.914899999999999713e-02 6.585299999999999487e-02 0.000000000000000000e+00
1.672500000000000098e+00 8.549959999999999782e-01 1.450039999999999940e-01 7.914599999999999413e-02 6.585799999999999987e-02 0.000000000000000000e+00
1.673999999999999932e+00 8.549949999999999495e-01 1.450049999999999950e-01 7.914300000000000501e-02 6.586200000000000387e-02 0.000000000000000000e+00
1.675499999999999989e+00 8.549940000000000317e-01 1.450059999999999960e-01 7.913900000000000101e-02 6.586699999999999500e-02 0.000000000000000000e+00
1.677000000000000046e+00 8.549919999999999742e-01 1.450079999999999980e-01 7.913599999999999801e-02 6.587200000000000000e-02 0.000000000000000000e+00
1.678500000000000103e+00 8.549909999999999455e-01 1.450089999999999990e-01 7.913299999999999501e-02 6.587600000000000400e-02 0.000000000000000000e+00
1.679999999999999938e+00 8.549889999999999990e-01 1.450110000000000010e-01 7.913000000000000589e-02 6.588099999999999512e-02 0.000000000000000000e+00
1.681499999999999995e+00 8.549879999999999702e-01 1.450120000000000020e-01 7.912600000000000189e-02 6.588499999999999912e-02 0.000000000000000000e+00
1.683000000000000052e+00 8.549870000000000525e-01 1.450130000000000030e-01 7.912299999999999889e-02 6.589000000000000412e-02 0.000000000000000000e+00
1.684500000000000108e+00 8.549849999999999950e-01 1.450150000000000050e-01 7.911999999999999589e-02 6.589499999999999524e-02 0.000000000000000000e+00
1.685999999999999943e+00 8.549839999999999662e-01 1.450160000000000060e-01 7.911700000000000677e-02 6.589899999999999924e-02 0.000000000000000000e+00
1.687500000000000000e+00 8.549830000000000485e-01 1.450170000000000070e-01 7.911400000000000376e-02 6.590400000000000424e-02 0.000000000000000000e+00
1.689000000000000057e+00 8.549809999999999910e-01 1.450190000000000090e-01 7.910999999999999976e-02 6.590799999999999437e-02 0.000000000000000000e+00
1.690499999999999892e+00 8.549799999999999622e-01 1.450200000000000100e-01 7.910699999999999676e-02 6.591299999999999937e-02 0.000000000000000000e+00
1.691999999999999948e+00 8.549780000000000157e-01 1.450220000000000120e-01 7.910399999999999376e-02 6.591800000000000437e-02 0.000000000000000000e+00
1.693500000000000005e+00 8.549769999999999870e-01 1.450230000000000130e-01 7.910100000000000464e-02 6.592199999999999449e-02 0.000000000000000000e+00
1.695000000000000062e+00 8.549759999999999582e-01 1.450239999999999863e-01 7.909800000000000164e-02 6.592699999999999949e-02 0.000000000000000000e+00
1.696499999999999897e+00 8.549740000000000117e-01 1.450259999999999883e-01 7.909499999999999864e-02 6.593100000000000349e-02 0.000000000000000000e+00
1.697999999999999954e+00 8.549729999999999830e-01 1.450269999999999893e-01 7.909099999999999464e-02 6.593599999999999461e-02 0.000000000000000000e+00
1.699500000000000011e+00 8.549719999999999542e-01 1.450279999999999903e-01 7.908800000000000552e-02 6.593999999999999861e-02 0.000000000000000000e+00
1.701000000000000068e+00 8.549700000000000077e-01 1.450299999999999923e-01 7.908500000000000252e-02 6.594500000000000361e-02 0.000000000000000000e+00
1.702499999999999902e+00 8.549689999999999790e-01 1.450309999999999933e-01 7.908199999999999952e-02 6.594899999999999374e-02 0.000000000000000000e+00
1.703999999999999959e+00 8.549679999999999502e-01 1.450319999999999943e-01 7.907899999999999652e-02 6.595399999999999874e-02 0.000000000000000000e+00
1.705500000000000016e+00 8.549660000000000037e-01 1.450339999999999963e-01 7.907599999999999352e-02 6.595800000000000274e-02 0.000000000000000000e+00
1.707000000000000073e+00 8.549649999999999750e-01 1.450349999999999973e-01 7.907200000000000339e-02 6.596299999999999386e-02 0.000000000000000000e+00
1.708499999999999908e+00 8.549639999999999462e-01 1.450359999999999983e-01 7.906900000000000039e-02 6.596699999999999786e-02 0.000000000000000000e+00
1.709999999999999964e+00 8.549619999999999997e-01 1.450380000000000003e-01 7.906599999999999739e-02 6.597200000000000286e-02 0.000000000000000000e+00
1.711500000000000021e+00 8.549609999999999710e-01 1.450390000000000013e-01 7.906299999999999439e-02 6.597600000000000686e-02 0.000000000000000000e+00
1.713000000000000078e+00 8.549600000000000533e-01 1.450400000000000023e-01 7.906000000000000527e-02 6.598099999999999798e-02 0.000000000000000000e+00
1.714499999999999913e+00 8.549579999999999957e-01 1.450420000000000043e-01 7.905700000000000227e-02 6.598500000000000199e-02 0.000000000000000000e+00
1.715999999999999970e+00 8.549569999999999670e-01 1.450430000000000053e-01 7.905399999999999927e-02 6.598900000000000599e-02 0.000000000000000000e+00
1.717500000000000027e+00 8.549560000000000493e-01 1.450440000000000063e-01 7.904999999999999527e-02 6.599399999999999711e-02 0.000000000000000000e+00
1.719000000000000083e+00 8.549539999999999917e-01 1.450460000000000083e-01 7.904700000000000615e-02 6.599800000000000111e-02 0.000000000000000000e+00
1.720499999999999918e+00 8.549529999999999630e-01 1.450470000000000093e-01 7.904400000000000315e-02 6.600300000000000611e-02 0.000000000000000000e+00
1.721999999999999975e+00 8.549520000000000453e-01 1.450480000000000103e-01 7.904100000000000015e-02 6.600699999999999623e-02 0.000000000000000000e+00
1.723500000000000032e+00 8.549510000000000165e-01 1.450490000000000113e-01 7.903799999999999715e-02 6.601200000000000123e-02 0.000000000000000000e+00
1.725000000000000089e+00 8.549489999999999590e-01 1.450510000000000133e-01 7.903499999999999415e-02 6.601600000000000523e-02 0.000000000000000000e+00
1.726499999999999924e+00 8.549480000000000413e-01 1.450519999999999865e-01 7.903200000000000502e-02 6.601999999999999535e-02 0.000000000000000000e+00
1.727999999999999980e+00 8.549470000000000125e-01 1.450529999999999875e-01 7.902900000000000202e-02 6.602500000000000036e-02 0.000000000000000000e+00
1.729500000000000037e+00 8.549449999999999550e-01 1.450549999999999895e-01 7.902599999999999902e-02 6.602900000000000436e-02 0.000000000000000000e+00
1.731000000000000094e+00 8.549440000000000373e-01 1.450559999999999905e-01 7.902199999999999502e-02 6.603299999999999448e-02 0.000000000000000000e+00
1.732499999999999929e+00 8.549430000000000085e-01 1.450569999999999915e-01 7.901900000000000590e-02 6.603799999999999948e-02 0.000000000000000000e+00
1.733999999999999986e+00 8.549419999999999797e-01 1.450579999999999925e-01 7.901600000000000290e-02 6.604200000000000348e-02 0.000000000000000000e+00
1.735500000000000043e+00 8.549400000000000333e-01 1.450599999999999945e-01 7.901299999999999990e-02 6.604699999999999460e-02 0.000000000000000000e+00
1.737000000000000099e+00 8.549390000000000045e-01 1.450609999999999955e-01 7.900999999999999690e-02 6.605099999999999860e-02 0.000000000000000000e+00
1.738499999999999934e+00 8.549379999999999757e-01 1.450619999999999965e-01 7.900699999999999390e-02 6.605500000000000260e-02 0.000000000000000000e+00
1.739999999999999991e+00 8.549360000000000293e-01 1.450639999999999985e-01 7.900400000000000478e-02 6.605999999999999373e-02 0.000000000000000000e+00
1.741500000000000048e+00 8.549350000000000005e-01 1.450649999999999995e-01 7.900100000000000178e-02 6.606399999999999773e-02 0.000000000000000000e+00
1.743000000000000105e+00 8.549339999999999717e-01 1.450660000000000005e-01 7.899799999999999878e-02 6.606800000000000173e-02 0.000000000000000000e+00
1.744499999999999940e+00 8.549330000000000540e-01 1.450670000000000015e-01 7.899499999999999578e-02 6.607200000000000573e-02 0.000000000000000000e+00
1.745999999999999996e+00 8.549309999999999965e-01 1.450690000000000035e-01 7.899200000000000665e-02 6.607699999999999685e-02 0.000000000000000000e+00
1.747500000000000053e+00 8.549299999999999677e-01 1.450700000000000045e-01 7.898900000000000365e-02 6.608100000000000085e-02 0.000000000000000000e+00
1.749000000000000110e+00 8.549290000000000500e-01 1.450710000000000055e-01 7.898600000000000065e-02 6.608500000000000485e-02 0.000000000000000000e+00
1.750499999999999945e+00 8.549280000000000213e-01 1.450720000000000065e-01 7.898299999999999765e-02 6.608999999999999597e-02 0.000000000000000000e+00
1.752000000000000002e+00 8.549259999999999637e-01 1.450740000000000085e-01 7.897999999999999465e-02 6.609399999999999997e-02 0.000000000000000000e+00
1.753500000000000059e+00 8.549250000000000460e-01 1.450750000000000095e-01 7.897700000000000553e-02 6.609800000000000397e-02 0.000000000000000000e+00
1.754999999999999893e+00 8.549240000000000173e-01 1.450760000000000105e-01 7.897400000000000253e-02 6.610199999999999410e-02 0.000000000000000000e+00
1.756499999999999950e+00 8.549229999999999885e-01 1.450770000000000115e-01 7.896999999999999853e-02 6.610699999999999910e-02 0.000000000000000000e+00
1.758000000000000007e+00 8.549219999999999597e-01 1.450780000000000125e-01 7.896699999999999553e-02 6.611100000000000310e-02 0.000000000000000000e+00
1.759500000000000064e+00 8.549200000000000133e-01 1.450799999999999867e-01 7.896400000000000641e-02 6.611499999999999322e-02 0.000000000000000000e+00
1.760999999999999899e+00 8.549189999999999845e-01 1.450809999999999877e-01 7.896100000000000341e-02 6.611899999999999722e-02 0.000000000000000000e+00
1.762499999999999956e+00 8.549179999999999557e-01 1.450819999999999887e-01 7.895800000000000041e-02 6.612400000000000222e-02 0.000000000000000000e+00
1.764000000000000012e+00 8.549170000000000380e-01 1.450829999999999897e-01 7.895499999999999741e-02 6.612800000000000622e-02 0.000000000000000000e+00
1.765500000000000069e+00 8.549149999999999805e-01 1.450849999999999917e-01 7.895199999999999441e-02 6.613199999999999634e-02 0.000000000000000000e+00
1.766999999999999904e+00 8.549139999999999517e-01 1.450859999999999927e-01 7.894900000000000528e-02 6.613600000000000034e-02 0.000000000000000000e+00
1.768499999999999961e+00 8.549130000000000340e-01 1.450869999999999937e-01 7.894600000000000228e-02 6.614100000000000534e-02 0.000000000000000000e+00
1.770000000000000018e+00 8.549120000000000053e-01 1.450879999999999947e-01 7.894299999999999928e-02 6.614499999999999547e-02 0.000000000000000000e+00
1.771500000000000075e+00 8.549109999999999765e-01 1.450889999999999957e-01 7.893999999999999628e-02 6.614899999999999947e-02 0.000000000000000000e+00
1.772999999999999909e+00 8.549090000000000300e-01 1.450909999999999977e-01 7.893699999999999328e-02 6.615300000000000347e-02 0.000000000000000000e+00
1.774499999999999966e+00 8.549080000000000013e-01 1.450919999999999987e-01 7.893400000000000416e-02 6.615699999999999359e-02 0.000000000000000000e+00
1.776000000000000023e+00 8.549069999999999725e-01 1.450929999999999997e-01 7.893100000000000116e-02 6.616099999999999759e-02 0.000000000000000000e+00
1.777500000000000080e+00 8.549060000000000548e-01 1.450940000000000007e-01 7.892799999999999816e-02 6.616600000000000259e-02 0.000000000000000000e+00
1.778999999999999915e+00 8.549050000000000260e-01 1.450950000000000017e-01 7.892599999999999616e-02 6.617000000000000659e-02 0.000000000000000000e+00
1.780499999999999972e+00 8.549039999999999973e-01 1.450960000000000027e-01 7.892299999999999316e-02 6.617399999999999671e-02 0.000000000000000000e+00
1.782000000000000028e+00 8.549020000000000508e-01 1.450980000000000047e-01 7.892000000000000404e-02 6.617800000000000071e-02 0.000000000000000000e+00
1.783500000000000085e+00 8.549010000000000220e-01 1.450990000000000058e-01 7.891700000000000104e-02 6.618200000000000471e-02 0.000000000000000000e+00
1.784999999999999920e+00 8.548999999999999932e-01 1.451000000000000068e-01 7.891399999999999804e-02 6.618599999999999484e-02 0.000000000000000000e+00
1.786499999999999977e+00 8.548989999999999645e-01 1.451010000000000078e-01 7.891099999999999504e-02 6.618999999999999884e-02 0.000000000000000000e+00
1.788000000000000034e+00 8.548980000000000468e-01 1.451020000000000088e-01 7.890800000000000591e-02 6.619500000000000384e-02 0.000000000000000000e+00
1.789500000000000091e+00 8.548959999999999892e-01 1.451040000000000108e-01 7.890500000000000291e-02 6.619899999999999396e-02 0.000000000000000000e+00
1.790999999999999925e+00 8.548949999999999605e-01 1.451050000000000118e-01 7.890199999999999991e-02 6.620299999999999796e-02 0.000000000000000000e+00
1.792499999999999982e+00 8.548940000000000428e-01 1.451060000000000128e-01 7.889899999999999691e-02 6.620700000000000196e-02 0.000000000000000000e+00
1.794000000000000039e+00 8.548930000000000140e-01 1.451070000000000138e-01 7.889599999999999391e-02 6.621100000000000596e-02 0.000000000000000000e+00
1.795500000000000096e+00 8.548919999999999852e-01 1.451079999999999870e-01 7.889300000000000479e-02 6.621499999999999608e-02 0.000000000000000000e+00
1.796999999999999931e+00 8.548909999999999565e-01 1.451089999999999880e-01 7.889000000000000179e-02 6.621900000000000008e-02 0.000000000000000000e+00
1.798499999999999988e+00 8.548900000000000388e-01 1.451099999999999890e-01 7.888699999999999879e-02 6.622300000000000408e-02 0.000000000000000000e+00
1.800000000000000044e+00 8.548879999999999812e-01 1.451119999999999910e-01 7.888399999999999579e-02 6.622699999999999421e-02 0.000000000000000000e+00
1.801500000000000101e+00 8.548869999999999525e-01 1.451129999999999920e-01 7.888100000000000667e-02 6.623099999999999821e-02 0.000000000000000000e+00
1.802999999999999936e+00 8.548860000000000348e-01 1.451139999999999930e-01 7.887800000000000367e-02 6.623500000000000221e-02 0.000000000000000000e+00
1.804499999999999993e+00 8.548850000000000060e-01 1.451149999999999940e-01 7.887600000000000167e-02 6.623999999999999333e-02 0.000000000000000000e+00
1.806000000000000050e+00 8.548839999999999772e-01 1.451159999999999950e-01 7.887299999999999867e-02 6.624399999999999733e-02 0.000000000000000000e+00
1.807500000000000107e+00 8.548829999999999485e-01 1.451169999999999960e-01 7.886999999999999567e-02 6.624800000000000133e-02 0.000000000000000000e+00
1.808999999999999941e+00 8.548820000000000308e-01 1.451179999999999970e-01 7.886700000000000654e-02 6.625200000000000533e-02 0.000000000000000000e+00
1.810499999999999998e+00 8.548799999999999732e-01 1.451199999999999990e-01 7.886400000000000354e-02 6.625599999999999545e-02 0.000000000000000000e+00
1.812000000000000055e+00 8.548789999999999445e-01 1.451210000000000000e-01 7.886100000000000054e-02 6.625999999999999945e-02 0.000000000000000000e+00
1.813499999999999890e+00 8.548780000000000268e-01 1.451220000000000010e-01 7.885799999999999754e-02 6.626400000000000345e-02 0.000000000000000000e+00
1.814999999999999947e+00 8.548769999999999980e-01 1.451230000000000020e-01 7.885499999999999454e-02 6.626799999999999358e-02 0.000000000000000000e+00
1.816500000000000004e+00 8.548759999999999692e-01 1.451240000000000030e-01 7.885200000000000542e-02 6.627199999999999758e-02 0.000000000000000000e+00
1.818000000000000060e+00 8.548750000000000515e-01 1.451250000000000040e-01 7.884900000000000242e-02 6.627600000000000158e-02 0.000000000000000000e+00
1.819499999999999895e+00 8.548740000000000228e-01 1.451260000000000050e-01 7.884700000000000042e-02 6.628000000000000558e-02 0.000000000000000000e+00
1.820999999999999952e+00 8.548729999999999940e-01 1.451270000000000060e-01 7.884399999999999742e-02 6.628399999999999570e-02 0.000000000000000000e+00
1.822500000000000009e+00 8.548710000000000475e-01 1.451290000000000080e-01 7.884099999999999442e-02 6.628799999999999970e-02 0.000000000000000000e+00
1.824000000000000066e+00 8.548700000000000188e-01 1.451300000000000090e-01 7.883800000000000530e-02 6.629200000000000370e-02 0.000000000000000000e+00
1.825499999999999901e+00 8.548689999999999900e-01 1.451310000000000100e-01 7.883500000000000230e-02 6.629599999999999382e-02 0.000000000000000000e+00
1.826999999999999957e+00 8.548679999999999612e-01 1.451320000000000110e-01 7.883199999999999930e-02 6.629999999999999782e-02 0.000000000000000000e+00
1.828500000000000014e+00 8.548670000000000435e-01 1.451330000000000120e-01 7.882899999999999630e-02 6.630400000000000182e-02 0.000000000000000000e+00
1.830000000000000071e+00 8.548660000000000148e-01 1.451340000000000130e-01 7.882699999999999430e-02 6.630800000000000582e-02 0.000000000000000000e+00
1.831499999999999906e+00 8.548649999999999860e-01 1.451349999999999862e-01 7.882400000000000517e-02 6.631099999999999495e-02 0.000000000000000000e+00
1.832999999999999963e+00 8.548639999999999572e-01 1.451359999999999872e-01 7.882100000000000217e-02 6.631499999999999895e-02 0.000000000000000000e+00
1.834500000000000020e+00 8.548630000000000395e-01 1.451369999999999882e-01 7.881799999999999917e-02 6.631900000000000295e-02 0.000000000000000000e+00
1.836000000000000076e+00 8.548620000000000108e-01 1.451379999999999892e-01 7.881499999999999617e-02 6.632299999999999307e-02 0.000000000000000000e+00
1.837499999999999911e+00 8.548599999999999532e-01 1.451399999999999912e-01 7.881199999999999317e-02 6.632699999999999707e-02 0.000000000000000000e+00
1.838999999999999968e+00 8.548590000000000355e-01 1.451409999999999922e-01 7.880900000000000405e-02 6.633100000000000107e-02 0.000000000000000000e+00
1.840500000000000025e+00 8.548580000000000068e-01 1.451419999999999932e-01 7.880700000000000205e-02 6.633500000000000507e-02 0.000000000000000000e+00
1.842000000000000082e+00 8.548569999999999780e-01 1.451429999999999942e-01 7.880399999999999905e-02 6.633899999999999519e-02 0.000000000000000000e+00
1.843499999999999917e+00 8.548559999999999492e-01 1.451439999999999952e-01 7.880099999999999605e-02 6.634299999999999919e-02 0.000000000000000000e+00
1.844999999999999973e+00 8.548550000000000315e-01 1.451449999999999962e-01 7.879800000000000693e-02 6.634700000000000319e-02 0.000000000000000000e+00
1.846500000000000030e+00 8.548540000000000028e-01 1.451459999999999972e-01 7.879500000000000393e-02 6.635099999999999332e-02 0.000000000000000000e+00
1.848000000000000087e+00 8.548529999999999740e-01 1.451469999999999982e-01 7.879300000000000193e-02 6.635499999999999732e-02 0.000000000000000000e+00
1.849499999999999922e+00 8.548519999999999452e-01 1.451479999999999992e-01 7.878999999999999893e-02 6.635800000000000032e-02 0.000000000000000000e+00
1.850999999999999979e+00 8.548510000000000275e-01 1.451490000000000002e-01 7.878699999999999593e-02 6.636200000000000432e-02 0.000000000000000000e+00
1.852500000000000036e+00 8.548499999999999988e-01 1.451500000000000012e-01 7.878400000000000680e-02 6.636599999999999444e-02 0.000000000000000000e+00
1.854000000000000092e+00 8.548489999999999700e-01 1.451510000000000022e-01 7.878100000000000380e-02 6.636999999999999844e-02 0.000000000000000000e+00
1.855499999999999927e+00 8.548480000000000523e-01 1.451520000000000032e-01 7.877900000000000180e-02 6.637400000000000244e-02 0.000000000000000000e+00
1.856999999999999984e+00 8.548470000000000235e-01 1.451530000000000042e-01 7.877599999999999880e-02 6.637800000000000644e-02 0.000000000000000000e+00
1.858500000000000041e+00 8.548449999999999660e-01 1.451550000000000062e-01 7.877299999999999580e-02 6.638199999999999656e-02 0.000000000000000000e+00
1.860000000000000098e+00 8.548440000000000483e-01 1.451560000000000072e-01 7.877000000000000668e-02 6.638499999999999956e-02 0.000000000000000000e+00
1.861499999999999932e+00 8.548430000000000195e-01 1.451570000000000082e-01 7.876700000000000368e-02 6.638900000000000357e-02 0.000000000000000000e+00
1.862999999999999989e+00 8.548419999999999908e-01 1.451580000000000092e-01 7.876500000000000168e-02 6.639299999999999369e-02 0.000000000000000000e+00
1.864500000000000046e+00 8.548409999999999620e-01 1.451590000000000102e-01 7.876199999999999868e-02 6.639699999999999769e-02 0.000000000000000000e+00
1.866000000000000103e+00 8.548400000000000443e-01 1.451600000000000112e-01 7.875899999999999568e-02 6.640100000000000169e-02 0.000000000000000000e+00
1.867499999999999938e+00 8.548390000000000155e-01 1.451610000000000122e-01 7.875600000000000656e-02 6.640400000000000469e-02 0.000000000000000000e+00
1.868999999999999995e+00 8.548379999999999868e-01 1.451620000000000132e-01 7.875400000000000456e-02 6.640799999999999481e-02 0.000000000000000000e+00
1.870500000000000052e+00 8.548369999999999580e-01 1.451629999999999865e-01 7.875100000000000156e-02 6.641199999999999881e-02 0.000000000000000000e+00
1.872000000000000108e+00 8.548360000000000403e-01 1.451639999999999875e-01 7.874799999999999855e-02 6.641600000000000281e-02 0.000000000000000000e+00
1.873499999999999943e+00 8.548350000000000115e-01 1.451649999999999885e-01 7.874499999999999555e-02 6.642000000000000681e-02 0.000000000000000000e+00
1.875000000000000000e+00 8.548339999999999828e-01 1.451659999999999895e-01 7.874200000000000643e-02 6.642299999999999593e-02 0.000000000000000000e+00
1.876500000000000057e+00 8.548329999999999540e-01 1.451669999999999905e-01 7.874000000000000443e-02 6.642699999999999994e-02 0.000000000000000000e+00
1.877999999999999892e+00 8.548320000000000363e-01 1.451679999999999915e-01 7.873700000000000143e-02 6.643100000000000394e-02 0.000000000000000000e+00
1.879499999999999948e+00 8.548310000000000075e-01 1.451689999999999925e-01 7.873399999999999843e-02 6.643499999999999406e-02 0.000000000000000000e+00
1.881000000000000005e+00 8.548299999999999788e-01 1.451699999999999935e-01 7.873199999999999643e-02 6.643899999999999806e-02 0.000000000000000000e+00
1.882500000000000062e+00 8.548289999999999500e-01 1.451709999999999945e-01 7.872899999999999343e-02 6.644200000000000106e-02 0.000000000000000000e+00
1.883999999999999897e+00 8.548280000000000323e-01 1.451719999999999955e-01 7.872600000000000431e-02 6.644600000000000506e-02 0.000000000000000000e+00
1.885499999999999954e+00 8.548270000000000035e-01 1.451729999999999965e-01 7.872300000000000131e-02 6.644999999999999518e-02 0.000000000000000000e+00
1.887000000000000011e+00 8.548259999999999748e-01 1.451739999999999975e-01 7.872099999999999931e-02 6.645399999999999918e-02 0.000000000000000000e+00
1.888500000000000068e+00 8.548249999999999460e-01 1.451749999999999985e-01 7.871799999999999631e-02 6.645700000000000218e-02 0.000000000000000000e+00
1.889999999999999902e+00 8.548240000000000283e-01 1.451759999999999995e-01 7.871499999999999331e-02 6.646100000000000618e-02 0.000000000000000000e+00
1.891499999999999959e+00 8.548229999999999995e-01 1.451770000000000005e-01 7.871200000000000419e-02 6.646499999999999631e-02 0.000000000000000000e+00
1.893000000000000016e+00 8.548219999999999708e-01 1.451780000000000015e-01 7.871000000000000218e-02 6.646799999999999931e-02 0.000000000000000000e+00
1.894500000000000073e+00 8.548210000000000530e-01 1.451790000000000025e-01 7.870699999999999918e-02 6.647200000000000331e-02 0.000000000000000000e+00
1.895999999999999908e+00 8.548200000000000243e-01 1.451800000000000035e-01 7.870399999999999618e-02 6.647599999999999343e-02 0.000000000000000000e+00
1.897499999999999964e+00 8.548189999999999955e-01 1.451810000000000045e-01 7.870199999999999418e-02 6.647999999999999743e-02 0.000000000000000000e+00
1.899000000000000021e+00 8.548179999999999668e-01 1.451820000000000055e-01 7.869900000000000506e-02 6.648300000000000043e-02 0.000000000000000000e+00
1.900500000000000078e+00 8.548170000000000490e-01 1.451830000000000065e-01 7.869600000000000206e-02 6.648700000000000443e-02 0.000000000000000000e+00
1.901999999999999913e+00 8.548160000000000203e-01 1.451840000000000075e-01 7.869299999999999906e-02 6.649099999999999455e-02 0.000000000000000000e+00
1.903499999999999970e+00 8.548149999999999915e-01 1.451850000000000085e-01 7.869099999999999706e-02 6.649399999999999755e-02 0.000000000000000000e+00
1.905000000000000027e+00 8.548139999999999628e-01 1.451860000000000095e-01 7.868799999999999406e-02 6.649800000000000155e-02 0.000000000000000000e+00
1.906500000000000083e+00 8.548130000000000450e-01 1.451870000000000105e-01 7.868500000000000494e-02 6.650200000000000555e-02 0.000000000000000000e+00
1.907999999999999918e+00 8.548120000000000163e-01 1.451880000000000115e-01 7.868300000000000294e-02 6.650499999999999468e-02 0.000000000000000000e+00
1.909499999999999975e+00 8.548109999999999875e-01 1.451890000000000125e-01 7.867999999999999994e-02 6.650899999999999868e-02 0.000000000000000000e+00
1.911000000000000032e+00 8.548099999999999588e-01 1.451900000000000135e-01 7.867699999999999694e-02 6.651300000000000268e-02 0.000000000000000000e+00
1.912500000000000089e+00 8.548090000000000410e-01 1.451909999999999867e-01 7.867499999999999494e-02 6.651600000000000568e-02 0.000000000000000000e+00
1.913999999999999924e+00 8.548080000000000123e-01 1.451919999999999877e-01 7.867200000000000581e-02 6.651999999999999580e-02 0.000000000000000000e+00
1.915499999999999980e+00 8.548069999999999835e-01 1.451929999999999887e-01 7.866900000000000281e-02 6.652399999999999980e-02 0.000000000000000000e+00
1.917000000000000037e+00 8.548059999999999548e-01 1.451939999999999897e-01 7.866700000000000081e-02 6.652700000000000280e-02 0.000000000000000000e+00
1.918500000000000094e+00 8.548050000000000370e-01 1.451949999999999907e-01 7.866399999999999781e-02 6.653100000000000680e-02 0.000000000000000000e+00
1.919999999999999929e+00 8.548040000000000083e-01 1.451959999999999917e-01 7.866099999999999481e-02 6.653499999999999692e-02 0.000000000000000000e+00
1.921499999999999986e+00 8.548029999999999795e-01 1.451969999999999927e-01 7.865900000000000669e-02 6.653799999999999992e-02 0.000000000000000000e+00
1.923000000000000043e+00 8.548019999999999508e-01 1.451979999999999937e-01 7.865600000000000369e-02 6.654200000000000392e-02 0.000000000000000000e+00
1.924500000000000099e+00 8.548010000000000330e-01 1.451989999999999947e-01 7.865300000000000069e-02 6.654500000000000692e-02 0.000000000000000000e+00
1.925999999999999934e+00 8.548000000000000043e-01 1.451999999999999957e-01 7.865099999999999869e-02 6.654899999999999705e-02 0.000000000000000000e+00
1.927499999999999991e+00 8.547989999999999755e-01 1.452009999999999967e-01 7.864799999999999569e-02 6.655300000000000105e-02 0.000000000000000000e+00
1.929000000000000048e+00 8.547979999999999468e-01 1.452019999999999977e-01 7.864599999999999369e-02 6.655600000000000405e-02 0.000000000000000000e+00
1.930500000000000105e+00 8.547970000000000290e-01 1.452029999999999987e-01 7.864300000000000457e-02 6.655999999999999417e-02 0.000000000000000000e+00
1.931999999999999940e+00 8.547960000000000003e-01 1.452039999999999997e-01 7.864000000000000157e-02 6.656299999999999717e-02 0.000000000000000000e+00
1.933499999999999996e+00 8.547949999999999715e-01 1.452050000000000007e-01 7.863799999999999957e-02 6.656700000000000117e-02 0.000000000000000000e+00
1.935000000000000053e+00 8.547940000000000538e-01 1.452060000000000017e-01 7.863499999999999657e-02 6.657100000000000517e-02 0.000000000000000000e+00
1.936500000000000110e+00 8.547930000000000250e-01 1.452070000000000027e-01 7.863199999999999357e-02 6.657399999999999429e-02 0.000000000000000000e+00
1.937999999999999945e+00 8.547930000000000250e-01 1.452070000000000027e-01 7.863000000000000544e-02 6.657799999999999829e-02 0.000000000000000000e+00
1.939500000000000002e+00 8.547919999999999963e-01 1.452080000000000037e-01 7.862700000000000244e-02 6.658100000000000129e-02 0.000000000000000000e+00
1.941000000000000059e+00 8.547909999999999675e-01 1.452090000000000047e-01 7.862500000000000044e-02 6.658500000000000529e-02 0.000000000000000000e+00
1.942499999999999893e+00 8.547900000000000498e-01 1.452100000000000057e-01 7.862199999999999744e-02 6.658799999999999442e-02 0.000000000000000000e+00
1.943999999999999950e+00 8.547890000000000210e-01 1.452110000000000067e-01 7.861899999999999444e-02 6.659199999999999842e-02 0.000000000000000000e+00
1.945500000000000007e+00 8.547879999999999923e-01 1.452120000000000077e-01 7.861700000000000632e-02 6.659600000000000242e-02 0.000000000000000000e+00
1.947000000000000064e+00 8.547869999999999635e-01 1.452130000000000087e-01 7.861400000000000332e-02 6.659900000000000542e-02 0.000000000000000000e+00
1.948499999999999899e+00 8.547860000000000458e-01 1.452140000000000097e-01 7.861100000000000032e-02 6.660299999999999554e-02 0.000000000000000000e+00
1.949999999999999956e+00 8.547850000000000170e-01 1.452150000000000107e-01 7.860899999999999832e-02 6.660599999999999854e-02 0.000000000000000000e+00
1.951500000000000012e+00 8.547839999999999883e-01 1.452160000000000117e-01 7.860599999999999532e-02 6.661000000000000254e-02 0.000000000000000000e+00
1.953000000000000069e+00 8.547829999999999595e-01 1.452170000000000127e-01 7.860399999999999332e-02 6.661300000000000554e-02 0.000000000000000000e+00
1.954499999999999904e+00 8.547820000000000418e-01 1.452180000000000137e-01 7.860100000000000420e-02 6.661699999999999566e-02 0.000000000000000000e+00
1.955999999999999961e+00 8.547810000000000130e-01 1.452189999999999870e-01 7.859900000000000220e-02 6.661999999999999866e-02 0.000000000000000000e+00
1.957500000000000018e+00 8.547799999999999843e-01 1.452199999999999880e-01 7.859599999999999920e-02 6.662400000000000266e-02 0.000000000000000000e+00
1.959000000000000075e+00 8.547789999999999555e-01 1.452209999999999890e-01 7.859299999999999620e-02 6.662700000000000566e-02 0.000000000000000000e+00
1.960499999999999909e+00 8.547780000000000378e-01 1.452219999999999900e-01 7.859099999999999420e-02 6.663099999999999579e-02 0.000000000000000000e+00
1.961999999999999966e+00 8.547780000000000378e-01 1.452219999999999900e-01 7.858800000000000507e-02 6.663399999999999879e-02 0.000000000000000000e+00
1.963500000000000023e+00 8.547770000000000090e-01 1.452229999999999910e-01 7.858600000000000307e-02 6.663800000000000279e-02 0.000000000000000000e+00
1.965000000000000080e+00 8.547759999999999803e-01 1.452239999999999920e-01 7.858300000000000007e-02 6.664100000000000579e-02 0.000000000000000000e+00
1.966499999999999915e+00 8.547749999999999515e-01 1.452249999999999930e-01 7.858099999999999807e-02 6.664499999999999591e-02 0.000000000000000000e+00
1.967999999999999972e+00 8.547740000000000338e-01 1.452259999999999940e-01 7.857799999999999507e-02 6.664799999999999891e-02 0.000000000000000000e+00
1.969500000000000028e+00 8.547730000000000050e-01 1.452269999999999950e-01 7.857500000000000595e-02 6.665200000000000291e-02 0.000000000000000000e+00
1.971000000000000085e+00 8.547719999999999763e-01 1.452279999999999960e-01 7.857300000000000395e-02 6.665500000000000591e-02 0.000000000000000000e+00
1.972499999999999920e+00 8.547709999999999475e-01 1.452289999999999970e-01 7.857000000000000095e-02 6.665899999999999603e-02 0.000000000000000000e+00
1.973999999999999977e+00 8.547700000000000298e-01 1.452299999999999980e-01 7.856799999999999895e-02 6.666199999999999903e-02 0.000000000000000000e+00
1.975500000000000034e+00 8.547690000000000010e-01 1.452309999999999990e-01 7.856499999999999595e-02 6.666500000000000203e-02 0.000000000000000000e+00
1.977000000000000091e+00 8.547679999999999723e-01 1.452320000000000000e-01 7.856299999999999395e-02 6.666900000000000603e-02 0.000000000000000000e+00
1.978499999999999925e+00 8.547679999999999723e-01 1.452320000000000000e-01 7.856000000000000483e-02 6.667199999999999516e-02 0.000000000000000000e+00
1.979999999999999982e+00 8.547670000000000545e-01 1.452330000000000010e-01 7.855800000000000283e-02 6.667599999999999916e-02 0.000000000000000000e+00
1.981500000000000039e+00 8.547660000000000258e-01 1.452340000000000020e-01 7.855499999999999983e-02 6.667900000000000216e-02 0.000000000000000000e+00
1.983000000000000096e+00 8.547649999999999970e-01 1.452350000000000030e-01 7.855299999999999783e-02 6.668300000000000616e-02 0.000000000000000000e+00
1.984499999999999931e+00 8.547639999999999683e-01 1.452360000000000040e-01 7.854999999999999483e-02 6.668599999999999528e-02 0.000000000000000000e+00
1.985999999999999988e+00 8.547630000000000505e-01 1.452370000000000050e-01 7.854700000000000570e-02 6.668899999999999828e-02 0.000000000000000000e+00
1.987500000000000044e+00 8.547620000000000218e-01 1.452380000000000060e-01 7.854500000000000370e-02 6.669300000000000228e-02 0.000000000000000000e+00
1.989000000000000101e+00 8.547609999999999930e-01 1.452390000000000070e-01 7.854200000000000070e-02 6.669600000000000528e-02 0.000000000000000000e+00
1.990499999999999936e+00 8.547599999999999643e-01 1.452400000000000080e-01 7.853999999999999870e-02 6.669999999999999540e-02 0.000000000000000000e+00
1.991999999999999993e+00 8.547599999999999643e-01 1.452400000000000080e-01 7.853699999999999570e-02 6.670299999999999840e-02 0.000000000000000000e+00
1.993500000000000050e+00 8.547590000000000465e-01 1.452410000000000090e-01 7.853499999999999370e-02 6.670600000000000140e-02 0.000000000000000000e+00
1.995000000000000107e+00 8.547580000000000178e-01 1.452420000000000100e-01 7.853200000000000458e-02 6.671000000000000540e-02 0.000000000000000000e+00
1.996499999999999941e+00 8.547569999999999890e-01 1.452430000000000110e-01 7.853000000000000258e-02 6.671299999999999453e-02 0.000000000000000000e+00
1.997999999999999998e+00 8.547559999999999603e-01 1.452440000000000120e-01 7.852699999999999958e-02 6.671699999999999853e-02 0.000000000000000000e+00
1.999500000000000055e+00 8.547550000000000425e-01 1.452450000000000130e-01 7.852499999999999758e-02 6.672000000000000153e-02 0.000000000000000000e+00
2.000999999999999890e+00 8.547540000000000138e-01 1.452459999999999862e-01 7.852199999999999458e-02 6.672300000000000453e-02 0.000000000000000000e+00
2.002499999999999947e+00 8.547529999999999850e-01 1.452469999999999872e-01 7.852000000000000646e-02 6.672699999999999465e-02 0.000000000000000000e+00
2.004000000000000004e+00 8.547519999999999563e-01 1.452479999999999882e-01 7.851700000000000346e-02 6.672999999999999765e-02 0.000000000000000000e+00
2.005500000000000060e+00 8.547519999999999563e-01 1.452479999999999882e-01 7.851500000000000146e-02 6.673300000000000065e-02 0.000000000000000000e+00
2.007000000000000117e+00 8.547510000000000385e-01 1.452489999999999892e-01 7.851199999999999846e-02 6.673700000000000465e-02 0.000000000000000000e+00
2.008500000000000174e+00 8.547500000000000098e-01 1.452499999999999902e-01 7.850999999999999646e-02 6.673999999999999377e-02 0.000000000000000000e+00
2.009999999999999787e+00 8.547489999999999810e-01 1.452509999999999912e-01 7.850699999999999346e-02 6.674399999999999777e-02 0.000000000000000000e+00
2.011499999999999844e+00 8.547479999999999523e-01 1.452519999999999922e-01 7.850500000000000533e-02 6.674700000000000077e-02 0.000000000000000000e+00
2.012999999999999901e+00 8.547470000000000345e-01 1.452529999999999932e-01 7.850300000000000333e-02 6.675000000000000377e-02 0.000000000000000000e+00
2.014499999999999957e+00 8.547460000000000058e-01 1.452539999999999942e-01 7.850000000000000033e-02 6.675399999999999390e-02 0.000000000000000000e+00
2.016000000000000014e+00 8.547460000000000058e-01 1.452539999999999942e-01 7.849799999999999833e-02 6.675699999999999690e-02 0.000000000000000000e+00
2.017500000000000071e+00 8.547449999999999770e-01 1.452549999999999952e-01 7.849499999999999533e-02 6.675999999999999990e-02 0.000000000000000000e+00
2.019000000000000128e+00 8.547439999999999483e-01 1.452559999999999962e-01 7.849299999999999333e-02 6.676400000000000390e-02 0.000000000000000000e+00
2.020500000000000185e+00 8.547430000000000305e-01 1.452569999999999972e-01 7.849000000000000421e-02 6.676700000000000690e-02 0.000000000000000000e+00
2.021999999999999797e+00 8.547420000000000018e-01 1.452579999999999982e-01 7.848800000000000221e-02 6.676999999999999602e-02 0.000000000000000000e+00
2.023499999999999854e+00 8.547409999999999730e-01 1.452589999999999992e-01 7.848499999999999921e-02 6.677299999999999902e-02 0.000000000000000000e+00
2.024999999999999911e+00 8.547400000000000553e-01 1.452600000000000002e-01 7.848299999999999721e-02 6.677700000000000302e-02 0.000000000000000000e+00
2.026499999999999968e+00 8.547400000000000553e-01 1.452600000000000002e-01 7.847999999999999421e-02 6.678000000000000602e-02 0.000000000000000000e+00
2.028000000000000025e+00 8.547390000000000265e-01 1.452610000000000012e-01 7.847800000000000609e-02 6.678299999999999514e-02 0.000000000000000000e+00
2.029500000000000082e+00 8.547379999999999978e-01 1.452620000000000022e-01 7.847500000000000309e-02 6.678699999999999914e-02 0.000000000000000000e+00
2.031000000000000139e+00 8.547369999999999690e-01 1.452630000000000032e-01 7.847300000000000109e-02 6.679000000000000214e-02 0.000000000000000000e+00
2.032500000000000195e+00 8.547360000000000513e-01 1.452640000000000042e-01 7.847099999999999909e-02 6.679300000000000515e-02 0.000000000000000000e+00
2.033999999999999808e+00 8.547350000000000225e-01 1.452650000000000052e-01 7.846799999999999609e-02 6.679699999999999527e-02 0.000000000000000000e+00
2.035499999999999865e+00 8.547339999999999938e-01 1.452660000000000062e-01 7.846599999999999409e-02 6.679999999999999827e-02 0.000000000000000000e+00
2.036999999999999922e+00 8.547339999999999938e-01 1.452660000000000062e-01 7.846300000000000496e-02 6.680300000000000127e-02 0.000000000000000000e+00
2.038499999999999979e+00 8.547329999999999650e-01 1.452670000000000072e-01 7.846100000000000296e-02 6.680600000000000427e-02 0.000000000000000000e+00
2.040000000000000036e+00 8.547320000000000473e-01 1.452680000000000082e-01 7.845799999999999996e-02 6.680999999999999439e-02 0.000000000000000000e+00
2.041500000000000092e+00 8.547310000000000185e-01 1.452690000000000092e-01 7.845599999999999796e-02 6.681299999999999739e-02 0.000000000000000000e+00
2.043000000000000149e+00 8.547299999999999898e-01 1.452700000000000102e-01 7.845399999999999596e-02 6.681600000000000039e-02 0.000000000000000000e+00
2.044500000000000206e+00 8.547289999999999610e-01 1.452710000000000112e-01 7.845100000000000684e-02 6.681900000000000339e-02 0.000000000000000000e+00
2.045999999999999819e+00 8.547289999999999610e-01 1.452710000000000112e-01 7.844900000000000484e-02 6.682299999999999351e-02 0.000000000000000000e+00
2.047499999999999876e+00 8.547280000000000433e-01 1.452720000000000122e-01 7.844600000000000184e-02 6.682599999999999651e-02 0.000000000000000000e+00
2.048999999999999932e+00 8.547270000000000145e-01 1.452730000000000132e-01 7.844399999999999984e-02 6.682899999999999952e-02 0.000000000000000000e+00
2.050499999999999989e+00 8.547259999999999858e-01 1.452739999999999865e-01 7.844199999999999784e-02 6.683200000000000252e-02 0.000000000000000000e+00
2.052000000000000046e+00 8.547249999999999570e-01 1.452749999999999875e-01 7.843899999999999484e-02 6.683600000000000652e-02 0.000000000000000000e+00
2.053500000000000103e+00 8.547240000000000393e-01 1.452759999999999885e-01 7.843700000000000672e-02 6.683899999999999564e-02 0.000000000000000000e+00
2.055000000000000160e+00 8.547240000000000393e-01 1.452759999999999885e-01 7.843400000000000372e-02 6.684199999999999864e-02 0.000000000000000000e+00
2.056500000000000217e+00 8.547230000000000105e-01 1.452769999999999895e-01 7.843200000000000172e-02 6.684500000000000164e-02 0.000000000000000000e+00
2.057999999999999829e+00 8.547219999999999818e-01 1.452779999999999905e-01 7.842999999999999972e-02 6.684800000000000464e-02 0.000000000000000000e+00
2.059499999999999886e+00 8.547209999999999530e-01 1.452789999999999915e-01 7.842699999999999672e-02 6.685199999999999476e-02 0.000000000000000000e+00
2.060999999999999943e+00 8.547200000000000353e-01 1.452799999999999925e-01 7.842499999999999472e-02 6.685499999999999776e-02 0.000000000000000000e+00
2.062500000000000000e+00 8.547190000000000065e-01 1.452809999999999935e-01 7.842200000000000559e-02 6.685800000000000076e-02 0.000000000000000000e+00
2.064000000000000057e+00 8.547190000000000065e-01 1.452809999999999935e-01 7.842000000000000359e-02 6.686100000000000376e-02 0.000000000000000000e+00
2.065500000000000114e+00 8.547179999999999778e-01 1.452819999999999945e-01 7.841800000000000159e-02 6.686400000000000676e-02 0.000000000000000000e+00
2.067000000000000171e+00 8.547169999999999490e-01 1.452829999999999955e-01 7.841499999999999859e-02 6.686799999999999689e-02 0.000000000000000000e+00
2.068499999999999783e+00 8.547160000000000313e-01 1.452839999999999965e-01 7.841299999999999659e-02 6.687099999999999989e-02 0.000000000000000000e+00
2.069999999999999840e+00 8.547150000000000025e-01 1.452849999999999975e-01 7.841099999999999459e-02 6.687400000000000289e-02 0.000000000000000000e+00
2.071499999999999897e+00 8.547150000000000025e-01 1.452849999999999975e-01 7.840800000000000547e-02 6.687700000000000589e-02 0.000000000000000000e+00
2.072999999999999954e+00 8.547139999999999738e-01 1.452859999999999985e-01 7.840600000000000347e-02 6.687999999999999501e-02 0.000000000000000000e+00
2.074500000000000011e+00 8.547129999999999450e-01 1.452869999999999995e-01 7.840300000000000047e-02 6.688399999999999901e-02 0.000000000000000000e+00
2.076000000000000068e+00 8.547120000000000273e-01 1.452880000000000005e-01 7.840099999999999847e-02 6.688700000000000201e-02 0.000000000000000000e+00
2.077500000000000124e+00 8.547109999999999985e-01 1.452890000000000015e-01 7.839899999999999647e-02 6.689000000000000501e-02 0.000000000000000000e+00
2.079000000000000181e+00 8.547109999999999985e-01 1.452890000000000015e-01 7.839599999999999347e-02 6.689299999999999413e-02 0.000000000000000000e+00
2.080499999999999794e+00 8.547099999999999698e-01 1.452900000000000025e-01 7.839400000000000535e-02 6.689599999999999713e-02 0.000000000000000000e+00
2.081999999999999851e+00 8.547090000000000520e-01 1.452910000000000035e-01 7.839200000000000335e-02 6.689900000000000013e-02 0.000000000000000000e+00
2.083499999999999908e+00 8.547080000000000233e-01 1.452920000000000045e-01 7.838900000000000035e-02 6.690200000000000313e-02 0.000000000000000000e+00
2.084999999999999964e+00 8.547069999999999945e-01 1.452930000000000055e-01 7.838699999999999835e-02 6.690599999999999326e-02 0.000000000000000000e+00
2.086500000000000021e+00 8.547069999999999945e-01 1.452930000000000055e-01 7.838499999999999635e-02 6.690899999999999626e-02 0.000000000000000000e+00
2.088000000000000078e+00 8.547059999999999658e-01 1.452940000000000065e-01 7.838199999999999334e-02 6.691199999999999926e-02 0.000000000000000000e+00
2.089500000000000135e+00 8.547050000000000480e-01 1.452950000000000075e-01 7.838000000000000522e-02 6.691500000000000226e-02 0.000000000000000000e+00
2.091000000000000192e+00 8.547040000000000193e-01 1.452960000000000085e-01 7.837800000000000322e-02 6.691800000000000526e-02 0.000000000000000000e+00
2.092499999999999805e+00 8.547029999999999905e-01 1.452970000000000095e-01 7.837500000000000022e-02 6.692099999999999438e-02 0.000000000000000000e+00
2.093999999999999861e+00 8.547029999999999905e-01 1.452970000000000095e-01 7.837299999999999822e-02 6.692399999999999738e-02 0.000000000000000000e+00
2.095499999999999918e+00 8.547019999999999618e-01 1.452980000000000105e-01 7.837099999999999622e-02 6.692700000000000038e-02 0.000000000000000000e+00
2.096999999999999975e+00 8.547010000000000440e-01 1.452990000000000115e-01 7.836799999999999322e-02 6.693100000000000438e-02 0.000000000000000000e+00
2.098500000000000032e+00 8.547000000000000153e-01 1.453000000000000125e-01 7.836600000000000510e-02 6.693399999999999350e-02 0.000000000000000000e+00
2.100000000000000089e+00 8.546989999999999865e-01 1.453010000000000135e-01 7.836400000000000310e-02 6.693699999999999650e-02 0.000000000000000000e+00
2.101500000000000146e+00 8.546989999999999865e-01 1.453010000000000135e-01 7.836100000000000010e-02 6.693999999999999950e-02 0.000000000000000000e+00
2.103000000000000203e+00 8.546979999999999578e-01 1.453019999999999867e-01 7.835899999999999810e-02 6.694300000000000250e-02 0.000000000000000000e+00
2.104499999999999815e+00 8.546970000000000400e-01 1.453029999999999877e-01 7.835699999999999610e-02 6.694600000000000550e-02 0.000000000000000000e+00
2.105999999999999872e+00 8.546960000000000113e-01 1.453039999999999887e-01 7.835499999999999410e-02 6.694899999999999463e-02 0.000000000000000000e+00
2.107499999999999929e+00 8.546960000000000113e-01 1.453039999999999887e-01 7.835200000000000498e-02 6.695199999999999763e-02 0.000000000000000000e+00
2.108999999999999986e+00 8.546949999999999825e-01 1.453049999999999897e-01 7.835000000000000298e-02 6.695500000000000063e-02 0.000000000000000000e+00
2.110500000000000043e+00 8.546939999999999538e-01 1.453059999999999907e-01 7.834800000000000098e-02 6.695800000000000363e-02 0.000000000000000000e+00
2.112000000000000099e+00 8.546930000000000360e-01 1.453069999999999917e-01 7.834499999999999797e-02 6.696100000000000663e-02 0.000000000000000000e+00
2.113500000000000156e+00 8.546920000000000073e-01 1.453079999999999927e-01 7.834299999999999597e-02 6.696499999999999675e-02 0.000000000000000000e+00
2.115000000000000213e+00 8.546920000000000073e-01 1.453079999999999927e-01 7.834099999999999397e-02 6.696799999999999975e-02 0.000000000000000000e+00
2.116499999999999826e+00 8.546909999999999785e-01 1.453089999999999937e-01 7.833800000000000485e-02 6.697100000000000275e-02 0.000000000000000000e+00
2.117999999999999883e+00 8.546899999999999498e-01 1.453099999999999947e-01 7.833600000000000285e-02 6.697400000000000575e-02 0.000000000000000000e+00
2.119499999999999940e+00 8.546890000000000320e-01 1.453109999999999957e-01 7.833400000000000085e-02 6.697699999999999487e-02 0.000000000000000000e+00
2.120999999999999996e+00 8.546890000000000320e-01 1.453109999999999957e-01 7.833199999999999885e-02 6.697999999999999787e-02 0.000000000000000000e+00
2.122500000000000053e+00 8.546880000000000033e-01 1.453119999999999967e-01 7.832899999999999585e-02 6.698300000000000087e-02 0.000000000000000000e+00
2.124000000000000110e+00 8.546869999999999745e-01 1.453129999999999977e-01 7.832699999999999385e-02 6.698600000000000387e-02 0.000000000000000000e+00
2.125500000000000167e+00 8.546859999999999458e-01 1.453139999999999987e-01 7.832500000000000573e-02 6.698900000000000687e-02 0.000000000000000000e+00
2.126999999999999780e+00 8.546859999999999458e-01 1.453139999999999987e-01 7.832200000000000273e-02 6.699199999999999600e-02 0.000000000000000000e+00
2.128499999999999837e+00 8.546850000000000280e-01 1.453149999999999997e-01 7.832000000000000073e-02 6.699499999999999900e-02 0.000000000000000000e+00
2.129999999999999893e+00 8.546839999999999993e-01 1.453160000000000007e-01 7.831799999999999873e-02 6.699800000000000200e-02 0.000000000000000000e+00
2.131499999999999950e+00 8.546829999999999705e-01 1.453170000000000017e-01 7.831599999999999673e-02 6.700100000000000500e-02 0.000000000000000000e+00
2.133000000000000007e+00 8.546820000000000528e-01 1.453180000000000027e-01 7.831299999999999373e-02 6.700399999999999412e-02 0.000000000000000000e+00
2.134500000000000064e+00 8.546820000000000528e-01 1.453180000000000027e-01 7.831100000000000561e-02 6.700699999999999712e-02 0.000000000000000000e+00
2.136000000000000121e+00 8.546810000000000240e-01 1.453190000000000037e-01 7.830900000000000361e-02 6.701000000000000012e-02 0.000000000000000000e+00
2.137500000000000178e+00 8.546799999999999953e-01 1.453200000000000047e-01 7.830700000000000160e-02 6.701300000000000312e-02 0.000000000000000000e+00
2.138999999999999790e+00 8.546789999999999665e-01 1.453210000000000057e-01 7.830399999999999860e-02 6.701600000000000612e-02 0.000000000000000000e+00
2.140499999999999847e+00 8.546789999999999665e-01 1.453210000000000057e-01 7.830199999999999660e-02 6.701899999999999524e-02 0.000000000000000000e+00
2.141999999999999904e+00 8.546780000000000488e-01 1.453220000000000067e-01 7.829999999999999460e-02 6.702199999999999824e-02 0.000000000000000000e+00
2.143499999999999961e+00 8.546770000000000200e-01 1.453230000000000077e-01 7.829800000000000648e-02 6.702500000000000124e-02 0.000000000000000000e+00
2.145000000000000018e+00 8.546759999999999913e-01 1.453240000000000087e-01 7.829500000000000348e-02 6.702800000000000424e-02 0.000000000000000000e+00
2.146500000000000075e+00 8.546759999999999913e-01 1.453240000000000087e-01 7.829300000000000148e-02 6.703099999999999337e-02 0.000000000000000000e+00
2.148000000000000131e+00 8.546749999999999625e-01 1.453250000000000097e-01 7.829099999999999948e-02 6.703399999999999637e-02 0.000000000000000000e+00
2.149500000000000188e+00 8.546740000000000448e-01 1.453260000000000107e-01 7.828899999999999748e-02 6.703699999999999937e-02 0.000000000000000000e+00
2.150999999999999801e+00 8.546730000000000160e-01 1.453270000000000117e-01 7.828599999999999448e-02 6.704000000000000237e-02 0.000000000000000000e+00
2.152499999999999858e+00 8.546730000000000160e-01 1.453270000000000117e-01 7.828400000000000636e-02 6.704300000000000537e-02 0.000000000000000000e+00
2.153999999999999915e+00 8.546719999999999873e-01 1.453280000000000127e-01 7.828200000000000436e-02 6.704599999999999449e-02 0.000000000000000000e+00
2.155499999999999972e+00 8.546709999999999585e-01 1.453290000000000137e-01 7.828000000000000236e-02 6.704899999999999749e-02 0.000000000000000000e+00
2.157000000000000028e+00 8.546700000000000408e-01 1.453299999999999870e-01 7.827800000000000036e-02 6.705200000000000049e-02 0.000000000000000000e+00
2.158500000000000085e+00 8.546700000000000408e-01 1.453299999999999870e-01 7.827499999999999736e-02 6.705500000000000349e-02 0.000000000000000000e+00
2.160000000000000142e+00 8.546690000000000120e-01 1.453309999999999880e-01 7.827299999999999536e-02 6.705800000000000649e-02 0.000000000000000000e+00
2.161500000000000199e+00 8.546679999999999833e-01 1.453319999999999890e-01 7.827099999999999336e-02 6.706099999999999561e-02 0.000000000000000000e+00
2.162999999999999812e+00 8.546679999999999833e-01 1.453319999999999890e-01 7.826900000000000523e-02 6.706399999999999861e-02 0.000000000000000000e+00
2.164499999999999869e+00 8.546669999999999545e-01 1.453329999999999900e-01 7.826700000000000323e-02 6.706700000000000161e-02 0.000000000000000000e+00
2.165999999999999925e+00 8.546660000000000368e-01 1.453339999999999910e-01 7.826400000000000023e-02 6.707000000000000461e-02 0.000000000000000000e+00
2.167499999999999982e+00 8.546650000000000080e-01 1.453349999999999920e-01 7.826199999999999823e-02 6.707299999999999374e-02 0.000000000000000000e+00
2.169000000000000039e+00 8.546650000000000080e-01 1.453349999999999920e-01 7.825999999999999623e-02 6.707499999999999574e-02 0.000000000000000000e+00
2.170500000000000096e+00 8.546639999999999793e-01 1.453359999999999930e-01 7.825799999999999423e-02 6.707799999999999874e-02 0.000000000000000000e+00
2.172000000000000153e+00 8.546629999999999505e-01 1.453369999999999940e-01 7.825600000000000611e-02 6.708100000000000174e-02 0.000000000000000000e+00
2.173500000000000210e+00 8.546620000000000328e-01 1.453379999999999950e-01 7.825300000000000311e-02 6.708400000000000474e-02 0.000000000000000000e+00
2.174999999999999822e+00 8.546620000000000328e-01 1.453379999999999950e-01 7.825100000000000111e-02 6.708699999999999386e-02 0.000000000000000000e+00
2.176499999999999879e+00 8.546610000000000040e-01 1.453389999999999960e-01 7.824899999999999911e-02 6.708999999999999686e-02 0.000000000000000000e+00
2.177999999999999936e+00 8.546599999999999753e-01 1.453399999999999970e-01 7.824699999999999711e-02 6.709299999999999986e-02 0.000000000000000000e+00
2.179499999999999993e+00 8.546599999999999753e-01 1.453399999999999970e-01 7.824499999999999511e-02 6.709600000000000286e-02 0.000000000000000000e+00
2.181000000000000050e+00 8.546589999999999465e-01 1.453409999999999980e-01 7.824200000000000599e-02 6.709900000000000586e-02 0.000000000000000000e+00
2.182500000000000107e+00 8.546580000000000288e-01 1.453419999999999990e-01 7.824000000000000399e-02 6.710199999999999498e-02 0.000000000000000000e+00
2.184000000000000163e+00 8.546570000000000000e-01 1.453430000000000000e-01 7.823800000000000199e-02 6.710499999999999798e-02 0.000000000000000000e+00
2.185500000000000220e+00 8.546570000000000000e-01 1.453430000000000000e-01 7.823599999999999999e-02 6.710800000000000098e-02 0.000000000000000000e+00
2.186999999999999833e+00 8.546559999999999713e-01 1.453440000000000010e-01 7.823399999999999799e-02 6.711000000000000298e-02 0.000000000000000000e+00
2.188499999999999890e+00 8.546550000000000535e-01 1.453450000000000020e-01 7.823199999999999599e-02 6.711300000000000598e-02 0.000000000000000000e+00
2.189999999999999947e+00 8.546540000000000248e-01 1.453460000000000030e-01 7.822900000000000686e-02 6.711599999999999511e-02 0.000000000000000000e+00
2.191500000000000004e+00 8.546540000000000248e-01 1.453460000000000030e-01 7.822700000000000486e-02 6.711899999999999811e-02 0.000000000000000000e+00
2.193000000000000060e+00 8.546529999999999960e-01 1.453470000000000040e-01 7.822500000000000286e-02 6.712200000000000111e-02 0.000000000000000000e+00
2.194500000000000117e+00 8.546519999999999673e-01 1.453480000000000050e-01 7.822300000000000086e-02 6.712500000000000411e-02 0.000000000000000000e+00
2.196000000000000174e+00 8.546519999999999673e-01 1.453480000000000050e-01 7.822099999999999886e-02 6.712799999999999323e-02 0.000000000000000000e+00
2.197499999999999787e+00 8.546510000000000495e-01 1.453490000000000060e-01 7.821899999999999686e-02 6.713099999999999623e-02 0.000000000000000000e+00
2.198999999999999844e+00 8.546500000000000208e-01 1.453500000000000070e-01 7.821599999999999386e-02 6.713299999999999823e-02 0.000000000000000000e+00
2.200499999999999901e+00 8.546489999999999920e-01 1.453510000000000080e-01 7.821400000000000574e-02 6.713600000000000123e-02 0.000000000000000000e+00
2.201999999999999957e+00 8.546489999999999920e-01 1.453510000000000080e-01 7.821200000000000374e-02 6.713900000000000423e-02 0.000000000000000000e+00
2.203500000000000014e+00 8.546479999999999633e-01 1.453520000000000090e-01 7.821000000000000174e-02 6.714199999999999335e-02 0.000000000000000000e+00
2.205000000000000071e+00 8.546470000000000455e-01 1.453530000000000100e-01 7.820799999999999974e-02 6.714499999999999635e-02 0.000000000000000000e+00
2.206500000000000128e+00 8.546470000000000455e-01 1.453530000000000100e-01 7.820599999999999774e-02 6.714799999999999935e-02 0.000000000000000000e+00
2.208000000000000185e+00 8.546460000000000168e-01 1.453540000000000110e-01 7.820299999999999474e-02 6.715100000000000235e-02 0.000000000000000000e+00
2.209499999999999797e+00 8.546449999999999880e-01 1.453550000000000120e-01 7.820100000000000662e-02 6.715300000000000435e-02 0.000000000000000000e+00
2.210999999999999854e+00 8.546449999999999880e-01 1.453550000000000120e-01 7.819900000000000462e-02 6.715599999999999348e-02 0.000000000000000000e+00
2.212499999999999911e+00 8.546439999999999593e-01 1.453560000000000130e-01 7.819700000000000262e-02 6.715899999999999648e-02 0.000000000000000000e+00
2.213999999999999968e+00 8.546430000000000415e-01 1.453569999999999862e-01 7.819500000000000062e-02 6.716199999999999948e-02 0.000000000000000000e+00
2.215500000000000025e+00 8.546420000000000128e-01 1.453579999999999872e-01 7.819299999999999862e-02 6.716500000000000248e-02 0.000000000000000000e+00
2.217000000000000082e+00 8.546420000000000128e-01 1.453579999999999872e-01 7.819099999999999662e-02 6.716800000000000548e-02 0.000000000000000000e+00
2.218500000000000139e+00 8.546409999999999840e-01 1.453589999999999882e-01 7.818899999999999462e-02 6.716999999999999360e-02 0.000000000000000000e+00
2.220000000000000195e+00 8.546399999999999553e-01 1.453599999999999892e-01 7.818600000000000549e-02 6.717299999999999660e-02 0.000000000000000000e+00
2.221499999999999808e+00 8.546399999999999553e-01 1.453599999999999892e-01 7.818400000000000349e-02 6.717599999999999960e-02 0.000000000000000000e+00
2.222999999999999865e+00 8.546390000000000375e-01 1.453609999999999902e-01 7.818200000000000149e-02 6.717900000000000260e-02 0.000000000000000000e+00
2.224499999999999922e+00 8.546380000000000088e-01 1.453619999999999912e-01 7.817999999999999949e-02 6.718200000000000560e-02 0.000000000000000000e+00
2.225999999999999979e+00 8.546380000000000088e-01 1.453619999999999912e-01 7.817799999999999749e-02 6.718399999999999372e-02 0.000000000000000000e+00
2.227500000000000036e+00 8.546369999999999800e-01 1.453629999999999922e-01 7.817599999999999549e-02 6.718699999999999672e-02 0.000000000000000000e+00
2.229000000000000092e+00 8.546359999999999513e-01 1.453639999999999932e-01 7.817399999999999349e-02 6.718999999999999972e-02 0.000000000000000000e+00
2.230500000000000149e+00 8.546350000000000335e-01 1.453649999999999942e-01 7.817200000000000537e-02 6.719300000000000272e-02 0.000000000000000000e+00
2.232000000000000206e+00 8.546350000000000335e-01 1.453649999999999942e-01 7.817000000000000337e-02 6.719600000000000573e-02 0.000000000000000000e+00
2.233499999999999819e+00 8.546340000000000048e-01 1.453659999999999952e-01 7.816700000000000037e-02 6.719799999999999385e-02 0.000000000000000000e+00
2.234999999999999876e+00 8.546329999999999760e-01 1.453669999999999962e-01 7.816499999999999837e-02 6.720099999999999685e-02 0.000000000000000000e+00
2.236499999999999932e+00 8.546329999999999760e-01 1.453669999999999962e-01 7.816299999999999637e-02 6.720399999999999985e-02 0.000000000000000000e+00
2.237999999999999989e+00 8.546319999999999473e-01 1.453679999999999972e-01 7.816099999999999437e-02 6.720700000000000285e-02 0.000000000000000000e+00
2.239500000000000046e+00 8.546310000000000295e-01 1.453689999999999982e-01 7.815900000000000625e-02 6.721000000000000585e-02 0.000000000000000000e+00
2.241000000000000103e+00 8.546310000000000295e-01 1.453689999999999982e-01 7.815700000000000425e-02 6.721199999999999397e-02 0.000000000000000000e+00
2.242500000000000160e+00 8.546300000000000008e-01 1.453699999999999992e-01 7.815500000000000225e-02 6.721499999999999697e-02 0.000000000000000000e+00
2.244000000000000217e+00 8.546289999999999720e-01 1.453710000000000002e-01 7.815300000000000025e-02 6.721799999999999997e-02 0.000000000000000000e+00
2.245499999999999829e+00 8.546289999999999720e-01 1.453710000000000002e-01 7.815099999999999825e-02 6.722100000000000297e-02 0.000000000000000000e+00
2.246999999999999886e+00 8.546280000000000543e-01 1.453720000000000012e-01 7.814899999999999625e-02 6.722300000000000497e-02 0.000000000000000000e+00
2.248499999999999943e+00 8.546270000000000255e-01 1.453730000000000022e-01 7.814699999999999425e-02 6.722599999999999409e-02 0.000000000000000000e+00
2.250000000000000000e+00 8.546270000000000255e-01 1.453730000000000022e-01 7.814400000000000512e-02 6.722899999999999709e-02 0.000000000000000000e+00
2.251500000000000057e+00 8.546259999999999968e-01 1.453740000000000032e-01 7.814200000000000312e-02 6.723200000000000010e-02 0.000000000000000000e+00
2.253000000000000114e+00 8.546249999999999680e-01 1.453750000000000042e-01 7.814000000000000112e-02 6.723400000000000210e-02 0.000000000000000000e+00
2.254500000000000171e+00 8.546249999999999680e-01 1.453750000000000042e-01 7.813799999999999912e-02 6.723700000000000510e-02 0.000000000000000000e+00
2.255999999999999783e+00 8.546240000000000503e-01 1.453760000000000052e-01 7.813599999999999712e-02 6.723999999999999422e-02 0.000000000000000000e+00
2.257499999999999840e+00 8.546230000000000215e-01 1.453770000000000062e-01 7.813399999999999512e-02 6.724299999999999722e-02 0.000000000000000000e+00
2.258999999999999897e+00 8.546230000000000215e-01 1.453770000000000062e-01 7.813199999999999312e-02 6.724499999999999922e-02 0.000000000000000000e+00
2.260499999999999954e+00 8.546219999999999928e-01 1.453780000000000072e-01 7.813000000000000500e-02 6.724800000000000222e-02 0.000000000000000000e+00
2.262000000000000011e+00 8.546209999999999640e-01 1.453790000000000082e-01 7.812800000000000300e-02 6.725100000000000522e-02 0.000000000000000000e+00
2.263500000000000068e+00 8.546209999999999640e-01 1.453790000000000082e-01 7.812600000000000100e-02 6.725399999999999434e-02 0.000000000000000000e+00
2.265000000000000124e+00 8.546200000000000463e-01 1.453800000000000092e-01 7.812399999999999900e-02 6.725599999999999634e-02 0.000000000000000000e+00
2.266500000000000181e+00 8.546190000000000175e-01 1.453810000000000102e-01 7.812199999999999700e-02 6.725899999999999934e-02 0.000000000000000000e+00
2.267999999999999794e+00 8.546190000000000175e-01 1.453810000000000102e-01 7.811999999999999500e-02 6.726200000000000234e-02 0.000000000000000000e+00
2.269499999999999851e+00 8.546179999999999888e-01 1.453820000000000112e-01 7.811800000000000688e-02 6.726400000000000434e-02 0.000000000000000000e+00
2.270999999999999908e+00 8.546169999999999600e-01 1.453830000000000122e-01 7.811600000000000488e-02 6.726699999999999346e-02 0.000000000000000000e+00
2.272499999999999964e+00 8.546169999999999600e-01 1.453830000000000122e-01 7.811400000000000288e-02 6.726999999999999647e-02 0.000000000000000000e+00
2.274000000000000021e+00 8.546160000000000423e-01 1.453840000000000132e-01 7.811200000000000088e-02 6.727299999999999947e-02 0.000000000000000000e+00
2.275500000000000078e+00 8.546150000000000135e-01 1.453849999999999865e-01 7.810899999999999788e-02 6.727500000000000147e-02 0.000000000000000000e+00
2.277000000000000135e+00 8.546150000000000135e-01 1.453849999999999865e-01 7.810699999999999588e-02 6.727800000000000447e-02 0.000000000000000000e+00
2.278500000000000192e+00 8.546139999999999848e-01 1.453859999999999875e-01 7.810499999999999388e-02 6.728099999999999359e-02 0.000000000000000000e+00
2.279999999999999805e+00 8.546129999999999560e-01 1.453869999999999885e-01 7.810300000000000575e-02 6.728299999999999559e-02 0.000000000000000000e+00
2.281499999999999861e+00 8.546129999999999560e-01 1.453869999999999885e-01 7.810100000000000375e-02 6.728599999999999859e-02 0.000000000000000000e+00
2.282999999999999918e+00 8.546120000000000383e-01 1.453879999999999895e-01 7.809900000000000175e-02 6.728900000000000159e-02 0.000000000000000000e+00
2.284499999999999975e+00 8.546110000000000095e-01 1.453889999999999905e-01 7.809699999999999975e-02 6.729100000000000359e-02 0.000000000000000000e+00
2.286000000000000032e+00 8.546110000000000095e-01 1.453889999999999905e-01 7.809499999999999775e-02 6.729400000000000659e-02 0.000000000000000000e+00
2.287500000000000089e+00 8.546099999999999808e-01 1.453899999999999915e-01 7.809299999999999575e-02 6.729699999999999571e-02 0.000000000000000000e+00
2.289000000000000146e+00 8.546089999999999520e-01 1.453909999999999925e-01 7.809099999999999375e-02 6.729899999999999771e-02 0.000000000000000000e+00
2.290500000000000203e+00 8.546089999999999520e-01 1.453909999999999925e-01 7.808900000000000563e-02 6.730200000000000071e-02 0.000000000000000000e+00
2.291999999999999815e+00 8.546080000000000343e-01 1.453919999999999935e-01 7.808700000000000363e-02 6.730500000000000371e-02 0.000000000000000000e+00
2.293499999999999872e+00 8.546070000000000055e-01 1.453929999999999945e-01 7.808500000000000163e-02 6.730700000000000571e-02 0.000000000000000000e+00
2.294999999999999929e+00 8.546070000000000055e-01 1.453929999999999945e-01 7.808299999999999963e-02 6.730999999999999484e-02 0.000000000000000000e+00
2.296499999999999986e+00 8.546059999999999768e-01 1.453939999999999955e-01 7.808099999999999763e-02 6.731299999999999784e-02 0.000000000000000000e+00
2.298000000000000043e+00 8.546049999999999480e-01 1.453949999999999965e-01 7.807899999999999563e-02 6.731499999999999984e-02 0.000000000000000000e+00
2.299500000000000099e+00 8.546049999999999480e-01 1.453949999999999965e-01 7.807699999999999363e-02 6.731800000000000284e-02 0.000000000000000000e+00
2.301000000000000156e+00 8.546040000000000303e-01 1.453959999999999975e-01 7.807500000000000551e-02 6.732100000000000584e-02 0.000000000000000000e+00
2.302500000000000213e+00 8.546030000000000015e-01 1.453969999999999985e-01 7.807300000000000351e-02 6.732299999999999396e-02 0.000000000000000000e+00
2.303999999999999826e+00 8.546030000000000015e-01 1.453969999999999985e-01 7.807100000000000151e-02 6.732599999999999696e-02 0.000000000000000000e+00
2.305499999999999883e+00 8.546019999999999728e-01 1.453979999999999995e-01 7.806899999999999951e-02 6.732899999999999996e-02 0.000000000000000000e+00
2.306999999999999940e+00 8.546019999999999728e-01 1.453979999999999995e-01 7.806699999999999751e-02 6.733100000000000196e-02 0.000000000000000000e+00
2.308499999999999996e+00 8.546010000000000550e-01 1.453990000000000005e-01 7.806499999999999551e-02 6.733400000000000496e-02 0.000000000000000000e+00
2.310000000000000053e+00 8.546000000000000263e-01 1.454000000000000015e-01 7.806299999999999351e-02 6.733699999999999408e-02 0.000000000000000000e+00
2.311500000000000110e+00 8.546000000000000263e-01 1.454000000000000015e-01 7.806100000000000538e-02 6.733899999999999608e-02 0.000000000000000000e+00
2.313000000000000167e+00 8.545989999999999975e-01 1.454010000000000025e-01 7.805900000000000338e-02 6.734199999999999908e-02 0.000000000000000000e+00
2.314499999999999780e+00 8.545979999999999688e-01 1.454020000000000035e-01 7.805700000000000138e-02 6.734500000000000208e-02 0.000000000000000000e+00
2.315999999999999837e+00 8.545979999999999688e-01 1.454020000000000035e-01 7.805499999999999938e-02 6.734700000000000408e-02 0.000000000000000000e+00
2.317499999999999893e+00 8.545970000000000510e-01 1.454030000000000045e-01 7.805299999999999738e-02 6.734999999999999321e-02 0.000000000000000000e+00
2.318999999999999950e+00 8.545960000000000223e-01 1.454040000000000055e-01 7.805099999999999538e-02 6.735199999999999521e-02 0.000000000000000000e+00
2.320500000000000007e+00 8.545960000000000223e-01 1.454040000000000055e-01 7.804899999999999338e-02 6.735499999999999821e-02 0.000000000000000000e+00
2.322000000000000064e+00 8.545949999999999935e-01 1.454050000000000065e-01 7.804700000000000526e-02 6.735800000000000121e-02 0.000000000000000000e+00
2.323500000000000121e+00 8.545939999999999648e-01 1.454060000000000075e-01 7.804500000000000326e-02 6.736000000000000321e-02 0.000000000000000000e+00
2.325000000000000178e+00 8.545939999999999648e-01 1.454060000000000075e-01 7.804300000000000126e-02 6.736300000000000621e-02 0.000000000000000000e+00
2.326499999999999790e+00 8.545930000000000470e-01 1.454070000000000085e-01 7.804099999999999926e-02 6.736499999999999433e-02 0.000000000000000000e+00
2.327999999999999847e+00 8.545930000000000470e-01 1.454070000000000085e-01 7.803899999999999726e-02 6.736799999999999733e-02 0.000000000000000000e+00
2.329499999999999904e+00 8.545920000000000183e-01 1.454080000000000095e-01 7.803699999999999526e-02 6.737100000000000033e-02 0.000000000000000000e+00
2.330999999999999961e+00 8.545909999999999895e-01 1.454090000000000105e-01 7.803499999999999326e-02 6.737300000000000233e-02 0.000000000000000000e+00
2.332500000000000018e+00 8.545909999999999895e-01 1.454090000000000105e-01 7.803400000000000614e-02 6.737600000000000533e-02 0.000000000000000000e+00
2.334000000000000075e+00 8.545899999999999608e-01 1.454100000000000115e-01 7.803200000000000414e-02 6.737799999999999345e-02 0.000000000000000000e+00
2.335500000000000131e+00 8.545890000000000430e-01 1.454110000000000125e-01 7.803000000000000214e-02 6.738099999999999645e-02 0.000000000000000000e+00
2.337000000000000188e+00 8.545890000000000430e-01 1.454110000000000125e-01 7.802800000000000014e-02 6.738399999999999945e-02 0.000000000000000000e+00
2.338499999999999801e+00 8.545880000000000143e-01 1.454120000000000135e-01 7.802599999999999814e-02 6.738600000000000145e-02 0.000000000000000000e+00
2.339999999999999858e+00 8.545880000000000143e-01 1.454120000000000135e-01 7.802399999999999614e-02 6.738900000000000445e-02 0.000000000000000000e+00
2.341499999999999915e+00 8.545869999999999855e-01 1.454129999999999867e-01 7.802199999999999414e-02 6.739100000000000645e-02 0.000000000000000000e+00
2.342999999999999972e+00 8.545859999999999568e-01 1.454139999999999877e-01 7.802000000000000601e-02 6.739399999999999558e-02 0.000000000000000000e+00
2.344500000000000028e+00 8.545859999999999568e-01 1.454139999999999877e-01 7.801800000000000401e-02 6.739599999999999758e-02 0.000000000000000000e+00
2.346000000000000085e+00 8.545850000000000390e-01 1.454149999999999887e-01 7.801600000000000201e-02 6.739900000000000058e-02 0.000000000000000000e+00
2.347500000000000142e+00 8.545840000000000103e-01 1.454159999999999897e-01 7.801400000000000001e-02 6.740200000000000358e-02 0.000000000000000000e+00
2.349000000000000199e+00 8.545840000000000103e-01 1.454159999999999897e-01 7.801199999999999801e-02 6.740400000000000558e-02 0.000000000000000000e+00
2.350499999999999812e+00 8.545829999999999815e-01 1.454169999999999907e-01 7.800999999999999601e-02 6.740699999999999470e-02 0.000000000000000000e+00
2.351999999999999869e+00 8.545829999999999815e-01 1.454169999999999907e-01 7.800799999999999401e-02 6.740899999999999670e-02 0.000000000000000000e+00
2.353499999999999925e+00 8.545819999999999528e-01 1.454179999999999917e-01 7.800600000000000589e-02 6.741199999999999970e-02 0.000000000000000000e+00
2.354999999999999982e+00 8.545810000000000350e-01 1.454189999999999927e-01 7.800400000000000389e-02 6.741400000000000170e-02 0.000000000000000000e+00
2.356500000000000039e+00 8.545810000000000350e-01 1.454189999999999927e-01 7.800200000000000189e-02 6.741700000000000470e-02 0.000000000000000000e+00
2.358000000000000096e+00 8.545800000000000063e-01 1.454199999999999937e-01 7.799999999999999989e-02 6.741900000000000670e-02 0.000000000000000000e+00
2.359500000000000153e+00 8.545789999999999775e-01 1.454209999999999947e-01 7.799899999999999889e-02 6.742199999999999582e-02 0.000000000000000000e+00
2.361000000000000210e+00 8.545789999999999775e-01 1.454209999999999947e-01 7.799699999999999689e-02 6.742499999999999882e-02 0.000000000000000000e+00
2.362499999999999822e+00 8.545779999999999488e-01 1.454219999999999957e-01 7.799499999999999489e-02 6.742700000000000082e-02 0.000000000000000000e+00
2.363999999999999879e+00 8.545779999999999488e-01 1.454219999999999957e-01 7.799300000000000677e-02 6.743000000000000382e-02 0.000000000000000000e+00
2.365499999999999936e+00 8.545770000000000310e-01 1.454229999999999967e-01 7.799100000000000477e-02 6.743200000000000582e-02 0.000000000000000000e+00
2.366999999999999993e+00 8.545760000000000023e-01 1.454239999999999977e-01 7.798900000000000277e-02 6.743499999999999495e-02 0.000000000000000000e+00
2.368500000000000050e+00 8.545760000000000023e-01 1.454239999999999977e-01 7.798700000000000077e-02 6.743699999999999695e-02 0.000000000000000000e+00
2.370000000000000107e+00 8.545749999999999735e-01 1.454249999999999987e-01 7.798499999999999877e-02 6.743999999999999995e-02 0.000000000000000000e+00
2.371500000000000163e+00 8.545749999999999735e-01 1.454249999999999987e-01 7.798299999999999677e-02 6.744200000000000195e-02 0.000000000000000000e+00
2.373000000000000220e+00 8.545739999999999448e-01 1.454259999999999997e-01 7.798099999999999477e-02 6.744500000000000495e-02 0.000000000000000000e+00
2.374499999999999833e+00 8.545730000000000270e-01 1.454270000000000007e-01 7.797900000000000664e-02 6.744699999999999307e-02 0.000000000000000000e+00
2.375999999999999890e+00 8.545730000000000270e-01 1.454270000000000007e-01 7.797800000000000564e-02 6.744999999999999607e-02 0.000000000000000000e+00
2.377499999999999947e+00 8.545719999999999983e-01 1.454280000000000017e-01 7.797600000000000364e-02 6.745199999999999807e-02 0.000000000000000000e+00
2.379000000000000004e+00 8.545719999999999983e-01 1.454280000000000017e-01 7.797400000000000164e-02 6.745500000000000107e-02 0.000000000000000000e+00
2.380500000000000060e+00 8.545709999999999695e-01 1.454290000000000027e-01 7.797199999999999964e-02 6.745700000000000307e-02 0.000000000000000000e+00
2.382000000000000117e+00 8.545700000000000518e-01 1.454300000000000037e-01 7.796999999999999764e-02 6.746000000000000607e-02 0.000000000000000000e+00
2.383500000000000174e+00 8.545700000000000518e-01 1.454300000000000037e-01 7.796799999999999564e-02 6.746199999999999419e-02 0.000000000000000000e+00
2.384999999999999787e+00 8.545690000000000230e-01 1.454310000000000047e-01 7.796599999999999364e-02 6.746499999999999719e-02 0.000000000000000000e+00
2.386499999999999844e+00 8.545679999999999943e-01 1.454320000000000057e-01 7.796400000000000552e-02 6.746699999999999919e-02 0.000000000000000000e+00
2.387999999999999901e+00 8.545679999999999943e-01 1.454320000000000057e-01 7.796200000000000352e-02 6.747000000000000219e-02 0.000000000000000000e+00
2.389499999999999957e+00 8.545669999999999655e-01 1.454330000000000067e-01 7.796000000000000152e-02 6.747200000000000419e-02 0.000000000000000000e+00
2.391000000000000014e+00 8.545669999999999655e-01 1.454330000000000067e-01 7.795900000000000052e-02 6.747499999999999332e-02 0.000000000000000000e+00
2.392500000000000071e+00 8.545660000000000478e-01 1.454340000000000077e-01 7.795699999999999852e-02 6.747699999999999532e-02 0.000000000000000000e+00
2.394000000000000128e+00 8.545650000000000190e-01 1.454350000000000087e-01 7.795499999999999652e-02 6.747999999999999832e-02 0.000000000000000000e+00
2.395500000000000185e+00 8.545650000000000190e-01 1.454350000000000087e-01 7.795299999999999452e-02 6.748200000000000032e-02 0.000000000000000000e+00
2.396999999999999797e+00 8.545639999999999903e-01 1.454360000000000097e-01 7.795100000000000640e-02 6.748500000000000332e-02 0.000000000000000000e+00
2.398499999999999854e+00 8.545639999999999903e-01 1.454360000000000097e-01 7.794900000000000440e-02 6.748700000000000532e-02 0.000000000000000000e+00
2.399999999999999911e+00 8.545629999999999615e-01 1.454370000000000107e-01 7.794700000000000240e-02 6.748999999999999444e-02 0.000000000000000000e+00
2.401499999999999968e+00 8.545620000000000438e-01 1.454380000000000117e-01 7.794500000000000040e-02 6.749199999999999644e-02 0.000000000000000000e+00
2.403000000000000025e+00 8.545620000000000438e-01 1.454380000000000117e-01 7.794399999999999940e-02 6.749499999999999944e-02 0.000000000000000000e+00
2.404500000000000082e+00 8.545610000000000150e-01 1.454390000000000127e-01 7.794199999999999739e-02 6.749700000000000144e-02 0.000000000000000000e+00
2.406000000000000139e+00 8.545610000000000150e-01 1.454390000000000127e-01 7.793999999999999539e-02 6.749900000000000344e-02 0.000000000000000000e+00
2.407500000000000195e+00 8.545599999999999863e-01 1.454400000000000137e-01 7.793799999999999339e-02 6.750200000000000644e-02 0.000000000000000000e+00
2.408999999999999808e+00 8.545599999999999863e-01 1.454400000000000137e-01 7.793600000000000527e-02 6.750399999999999456e-02 0.000000000000000000e+00
2.410499999999999865e+00 8.545589999999999575e-01 1.454409999999999870e-01 7.793400000000000327e-02 6.750699999999999756e-02 0.000000000000000000e+00
2.411999999999999922e+00 8.545580000000000398e-01 1.454419999999999880e-01 7.793200000000000127e-02 6.750899999999999956e-02 0.000000000000000000e+00
2.413499999999999979e+00 8.545580000000000398e-01 1.454419999999999880e-01 7.793100000000000027e-02 6.751200000000000256e-02 0.000000000000000000e+00
2.415000000000000036e+00 8.545570000000000110e-01 1.454429999999999890e-01 7.792899999999999827e-02 6.751400000000000456e-02 0.000000000000000000e+00
2.416500000000000092e+00 8.545570000000000110e-01 1.454429999999999890e-01 7.792699999999999627e-02 6.751699999999999369e-02 0.000000000000000000e+00
2.418000000000000149e+00 8.545559999999999823e-01 1.454439999999999900e-01 7.792499999999999427e-02 6.751899999999999569e-02 0.000000000000000000e+00
2.419500000000000206e+00 8.545549999999999535e-01 1.454449999999999910e-01 7.792300000000000615e-02 6.752099999999999769e-02 0.000000000000000000e+00
2.420999999999999819e+00 8.545549999999999535e-01 1.454449999999999910e-01 7.792100000000000415e-02 6.752400000000000069e-02 0.000000000000000000e+00
2.422499999999999876e+00 8.545540000000000358e-01 1.454459999999999920e-01 7.791900000000000215e-02 6.752600000000000269e-02 0.000000000000000000e+00
2.423999999999999932e+00 8.545540000000000358e-01 1.454459999999999920e-01 7.791800000000000115e-02 6.752900000000000569e-02 0.000000000000000000e+00
2.425499999999999989e+00 8.545530000000000070e-01 1.454469999999999930e-01 7.791599999999999915e-02 6.753099999999999381e-02 0.000000000000000000e+00
2.427000000000000046e+00 8.545519999999999783e-01 1.454479999999999940e-01 7.791399999999999715e-02 6.753399999999999681e-02 0.000000000000000000e+00
2.428500000000000103e+00 8.545519999999999783e-01 1.454479999999999940e-01 7.791199999999999515e-02 6.753599999999999881e-02 0.000000000000000000e+00
2.430000000000000160e+00 8.545509999999999495e-01 1.454489999999999950e-01 7.790999999999999315e-02 6.753800000000000081e-02 0.000000000000000000e+00
2.431500000000000217e+00 8.545509999999999495e-01 1.454489999999999950e-01 7.790800000000000503e-02 6.754100000000000381e-02 0.000000000000000000e+00
2.432999999999999829e+00 8.545500000000000318e-01 1.454499999999999960e-01 7.790700000000000403e-02 6.754300000000000581e-02 0.000000000000000000e+00
2.434499999999999886e+00 8.545500000000000318e-01 1.454499999999999960e-01 7.790500000000000203e-02 6.754599999999999493e-02 0.000000000000000000e+00
2.435999999999999943e+00 8.545490000000000030e-01 1.454509999999999970e-01 7.790300000000000002e-02 6.754799999999999693e-02 0.000000000000000000e+00
2.437500000000000000e+00 8.545479999999999743e-01 1.454519999999999980e-01 7.790099999999999802e-02 6.754999999999999893e-02 0.000000000000000000e+00
2.439000000000000057e+00 8.545479999999999743e-01 1.454519999999999980e-01 7.789899999999999602e-02 6.755300000000000193e-02 0.000000000000000000e+00
2.440500000000000114e+00 8.545469999999999455e-01 1.454529999999999990e-01 7.789699999999999402e-02 6.755500000000000393e-02 0.000000000000000000e+00
2.442000000000000171e+00 8.545469999999999455e-01 1.454529999999999990e-01 7.789600000000000690e-02 6.755800000000000693e-02 0.000000000000000000e+00
2.443499999999999783e+00 8.545460000000000278e-01 1.454540000000000000e-01 7.789400000000000490e-02 6.755999999999999506e-02 0.000000000000000000e+00
2.444999999999999840e+00 8.545449999999999990e-01 1.454550000000000010e-01 7.789200000000000290e-02 6.756199999999999706e-02 0.000000000000000000e+00
2.446499999999999897e+00 8.545449999999999990e-01 1.454550000000000010e-01 7.789000000000000090e-02 6.756500000000000006e-02 0.000000000000000000e+00
2.447999999999999954e+00 8.545439999999999703e-01 1.454560000000000020e-01 7.788799999999999890e-02 6.756700000000000206e-02 0.000000000000000000e+00
2.449500000000000011e+00 8.545439999999999703e-01 1.454560000000000020e-01 7.788699999999999790e-02 6.757000000000000506e-02 0.000000000000000000e+00
2.451000000000000068e+00 8.545430000000000526e-01 1.454570000000000030e-01 7.788499999999999590e-02 6.757199999999999318e-02 0.000000000000000000e+00
2.452500000000000124e+00 8.545430000000000526e-01 1.454570000000000030e-01 7.788299999999999390e-02 6.757399999999999518e-02 0.000000000000000000e+00
2.454000000000000181e+00 8.545420000000000238e-01 1.454580000000000040e-01 7.788100000000000578e-02 6.757699999999999818e-02 0.000000000000000000e+00
2.455499999999999794e+00 8.545409999999999950e-01 1.454590000000000050e-01 7.787900000000000378e-02 6.757900000000000018e-02 0.000000000000000000e+00
2.456999999999999851e+00 8.545409999999999950e-01 1.454590000000000050e-01 7.787800000000000278e-02 6.758200000000000318e-02 0.000000000000000000e+00
2.458499999999999908e+00 8.545399999999999663e-01 1.454600000000000060e-01 7.787600000000000078e-02 6.758400000000000518e-02 0.000000000000000000e+00
2.459999999999999964e+00 8.545399999999999663e-01 1.454600000000000060e-01 7.787399999999999878e-02 6.758599999999999330e-02 0.000000000000000000e+00
2.461500000000000021e+00 8.545390000000000486e-01 1.454610000000000070e-01 7.787199999999999678e-02 6.758899999999999630e-02 0.000000000000000000e+00
2.463000000000000078e+00 8.545390000000000486e-01 1.454610000000000070e-01 7.786999999999999478e-02 6.759099999999999830e-02 0.000000000000000000e+00
2.464500000000000135e+00 8.545380000000000198e-01 1.454620000000000080e-01 7.786899999999999378e-02 6.759300000000000030e-02 0.000000000000000000e+00
2.466000000000000192e+00 8.545369999999999910e-01 1.454630000000000090e-01 7.786700000000000566e-02 6.759600000000000330e-02 0.000000000000000000e+00
2.467499999999999805e+00 8.545369999999999910e-01 1.454630000000000090e-01 7.786500000000000365e-02 6.759800000000000531e-02 0.000000000000000000e+00
2.468999999999999861e+00 8.545359999999999623e-01 1.454640000000000100e-01 7.786300000000000165e-02 6.759999999999999343e-02 0.000000000000000000e+00
2.470499999999999918e+00 8.545359999999999623e-01 1.454640000000000100e-01 7.786099999999999965e-02 6.760299999999999643e-02 0.000000000000000000e+00
2.471999999999999975e+00 8.545350000000000446e-01 1.454650000000000110e-01 7.785999999999999865e-02 6.760499999999999843e-02 0.000000000000000000e+00
2.473500000000000032e+00 8.545350000000000446e-01 1.454650000000000110e-01 7.785799999999999665e-02 6.760700000000000043e-02 0.000000000000000000e+00
2.475000000000000089e+00 8.545340000000000158e-01 1.454660000000000120e-01 7.785599999999999465e-02 6.761000000000000343e-02 0.000000000000000000e+00
2.476500000000000146e+00 8.545340000000000158e-01 1.454660000000000120e-01 7.785400000000000653e-02 6.761200000000000543e-02 0.000000000000000000e+00
2.478000000000000203e+00 8.545329999999999870e-01 1.454670000000000130e-01 7.785300000000000553e-02 6.761499999999999455e-02 0.000000000000000000e+00
2.479499999999999815e+00 8.545319999999999583e-01 1.454679999999999862e-01 7.785100000000000353e-02 6.761699999999999655e-02 0.000000000000000000e+00
2.480999999999999872e+00 8.545319999999999583e-01 1.454679999999999862e-01 7.784900000000000153e-02 6.761899999999999855e-02 0.000000000000000000e+00
2.482499999999999929e+00 8.545310000000000406e-01 1.454689999999999872e-01 7.784699999999999953e-02 6.762200000000000155e-02 0.000000000000000000e+00
2.483999999999999986e+00 8.545310000000000406e-01 1.454689999999999872e-01 7.784499999999999753e-02 6.762400000000000355e-02 0.000000000000000000e+00
2.485500000000000043e+00 8.545300000000000118e-01 1.454699999999999882e-01 7.784399999999999653e-02 6.762600000000000555e-02 0.000000000000000000e+00
2.487000000000000099e+00 8.545300000000000118e-01 1.454699999999999882e-01 7.784199999999999453e-02 6.762899999999999467e-02 0.000000000000000000e+00
2.488500000000000156e+00 8.545289999999999830e-01 1.454709999999999892e-01 7.784000000000000641e-02 6.763099999999999667e-02 0.000000000000000000e+00
2.490000000000000213e+00 8.545279999999999543e-01 1.454719999999999902e-01 7.783800000000000441e-02 6.763299999999999867e-02 0.000000000000000000e+00
2.491499999999999826e+00 8.545279999999999543e-01 1.454719999999999902e-01 7.783700000000000341e-02 6.763500000000000068e-02 0.000000000000000000e+00
2.492999999999999883e+00 8.545270000000000366e-01 1.454729999999999912e-01 7.783500000000000141e-02 6.763800000000000368e-02 0.000000000000000000e+00
2.494499999999999940e+00 8.545270000000000366e-01 1.454729999999999912e-01 7.783299999999999941e-02 6.764000000000000568e-02 0.000000000000000000e+00
2.495999999999999996e+00 8.545260000000000078e-01 1.454739999999999922e-01 7.783099999999999741e-02 6.764199999999999380e-02 0.000000000000000000e+00
2.497500000000000053e+00 8.545260000000000078e-01 1.454739999999999922e-01 7.782999999999999641e-02 6.764499999999999680e-02 0.000000000000000000e+00
2.499000000000000110e+00 8.545249999999999790e-01 1.454749999999999932e-01 7.782799999999999441e-02 6.764699999999999880e-02 0.000000000000000000e+00
2.500500000000000167e+00 8.545249999999999790e-01 1.454749999999999932e-01 7.782600000000000628e-02 6.764900000000000080e-02 0.000000000000000000e+00
2.501999999999999780e+00 8.545239999999999503e-01 1.454759999999999942e-01 7.782400000000000428e-02 6.765200000000000380e-02 0.000000000000000000e+00
2.503499999999999837e+00 8.545230000000000325e-01 1.454769999999999952e-01 7.782300000000000328e-02 6.765400000000000580e-02 0.000000000000000000e+00
2.504999999999999893e+00 8.545230000000000325e-01 1.454769999999999952e-01 7.782100000000000128e-02 6.765599999999999392e-02 0.000000000000000000e+00
2.506499999999999950e+00 8.545220000000000038e-01 1.454779999999999962e-01 7.781899999999999928e-02 6.765899999999999692e-02 0.000000000000000000e+00
2.508000000000000007e+00 8.545220000000000038e-01 1.454779999999999962e-01 7.781699999999999728e-02 6.766099999999999892e-02 0.000000000000000000e+00
2.509500000000000064e+00 8.545209999999999750e-01 1.454789999999999972e-01 7.781599999999999628e-02 6.766300000000000092e-02 0.000000000000000000e+00
2.511000000000000121e+00 8.545209999999999750e-01 1.454789999999999972e-01 7.781399999999999428e-02 6.766500000000000292e-02 0.000000000000000000e+00
2.512500000000000178e+00 8.545199999999999463e-01 1.454799999999999982e-01 7.781200000000000616e-02 6.766800000000000592e-02 0.000000000000000000e+00
2.513999999999999790e+00 8.545199999999999463e-01 1.454799999999999982e-01 7.781000000000000416e-02 6.766999999999999404e-02 0.000000000000000000e+00
2.515499999999999847e+00 8.545190000000000285e-01 1.454809999999999992e-01 7.780900000000000316e-02 6.767199999999999604e-02 0.000000000000000000e+00
2.516999999999999904e+00 8.545190000000000285e-01 1.454809999999999992e-01 7.780700000000000116e-02 6.767499999999999905e-02 0.000000000000000000e+00
2.518499999999999961e+00 8.545179999999999998e-01 1.454820000000000002e-01 7.780499999999999916e-02 6.767700000000000105e-02 0.000000000000000000e+00
2.520000000000000018e+00 8.545169999999999710e-01 1.454830000000000012e-01 7.780299999999999716e-02 6.767900000000000305e-02 0.000000000000000000e+00
2.521500000000000075e+00 8.545169999999999710e-01 1.454830000000000012e-01 7.780199999999999616e-02 6.768100000000000505e-02 0.000000000000000000e+00
2.523000000000000131e+00 8.545160000000000533e-01 1.454840000000000022e-01 7.779999999999999416e-02 6.768399999999999417e-02 0.000000000000000000e+00
2.524500000000000188e+00 8.545160000000000533e-01 1.454840000000000022e-01 7.779800000000000604e-02 6.768599999999999617e-02 0.000000000000000000e+00
2.525999999999999801e+00 8.545150000000000245e-01 1.454850000000000032e-01 7.779700000000000504e-02 6.768799999999999817e-02 0.000000000000000000e+00
2.527499999999999858e+00 8.545150000000000245e-01 1.454850000000000032e-01 7.779500000000000304e-02 6.769000000000000017e-02 0.000000000000000000e+00
2.528999999999999915e+00 8.545139999999999958e-01 1.454860000000000042e-01 7.779300000000000104e-02 6.769300000000000317e-02 0.000000000000000000e+00
2.530499999999999972e+00 8.545139999999999958e-01 1.454860000000000042e-01 7.779099999999999904e-02 6.769500000000000517e-02 0.000000000000000000e+00
2.532000000000000028e+00 8.545129999999999670e-01 1.454870000000000052e-01 7.778999999999999804e-02 6.769699999999999329e-02 0.000000000000000000e+00
2.533500000000000085e+00 8.545129999999999670e-01 1.454870000000000052e-01 7.778799999999999604e-02 6.769899999999999529e-02 0.000000000000000000e+00
2.535000000000000142e+00 8.545120000000000493e-01 1.454880000000000062e-01 7.778599999999999404e-02 6.770199999999999829e-02 0.000000000000000000e+00
2.536500000000000199e+00 8.545110000000000205e-01 1.454890000000000072e-01 7.778500000000000691e-02 6.770400000000000029e-02 0.000000000000000000e+00
2.537999999999999812e+00 8.545110000000000205e-01 1.454890000000000072e-01 7.778300000000000491e-02 6.770600000000000229e-02 0.000000000000000000e+00
2.539499999999999869e+00 8.545099999999999918e-01 1.454900000000000082e-01 7.778100000000000291e-02 6.770800000000000429e-02 0.000000000000000000e+00
2.540999999999999925e+00 8.545099999999999918e-01 1.454900000000000082e-01 7.777900000000000091e-02 6.771099999999999342e-02 0.000000000000000000e+00
2.542499999999999982e+00 8.545089999999999630e-01 1.454910000000000092e-01 7.777799999999999991e-02 6.771299999999999542e-02 0.000000000000000000e+00
2.544000000000000039e+00 8.545089999999999630e-01 1.454910000000000092e-01 7.777599999999999791e-02 6.771499999999999742e-02 0.000000000000000000e+00
2.545500000000000096e+00 8.545080000000000453e-01 1.454920000000000102e-01 7.777399999999999591e-02 6.771699999999999942e-02 0.000000000000000000e+00
2.547000000000000153e+00 8.545080000000000453e-01 1.454920000000000102e-01 7.777299999999999491e-02 6.772000000000000242e-02 0.000000000000000000e+00
2.548500000000000210e+00 8.545070000000000165e-01 1.454930000000000112e-01 7.777100000000000679e-02 6.772200000000000442e-02 0.000000000000000000e+00
2.549999999999999822e+00 8.545070000000000165e-01 1.454930000000000112e-01 7.776900000000000479e-02 6.772400000000000642e-02 0.000000000000000000e+00
2.551499999999999879e+00 8.545059999999999878e-01 1.454940000000000122e-01 7.776800000000000379e-02 6.772599999999999454e-02 0.000000000000000000e+00
2.552999999999999936e+00 8.545059999999999878e-01 1.454940000000000122e-01 7.776600000000000179e-02 6.772899999999999754e-02 0.000000000000000000e+00
2.554499999999999993e+00 8.545049999999999590e-01 1.454950000000000132e-01 7.776399999999999979e-02 6.773099999999999954e-02 0.000000000000000000e+00
2.556000000000000050e+00 8.545040000000000413e-01 1.454959999999999865e-01 7.776199999999999779e-02 6.773300000000000154e-02 0.000000000000000000e+00
2.557500000000000107e+00 8.545040000000000413e-01 1.454959999999999865e-01 7.776099999999999679e-02 6.773500000000000354e-02 0.000000000000000000e+00
2.559000000000000163e+00 8.545030000000000125e-01 1.454969999999999875e-01 7.775899999999999479e-02 6.773700000000000554e-02 0.000000000000000000e+00
2.560500000000000220e+00 8.545030000000000125e-01 1.454969999999999875e-01 7.775700000000000667e-02 6.773999999999999466e-02 0.000000000000000000e+00
2.561999999999999833e+00 8.545019999999999838e-01 1.454979999999999885e-01 7.775600000000000567e-02 6.774199999999999666e-02 0.000000000000000000e+00
2.563499999999999890e+00 8.545019999999999838e-01 1.454979999999999885e-01 7.775400000000000367e-02 6.774399999999999866e-02 0.000000000000000000e+00
2.564999999999999947e+00 8.545009999999999550e-01 1.454989999999999895e-01 7.775200000000000167e-02 6.774600000000000066e-02 0.000000000000000000e+00
2.566500000000000004e+00 8.545009999999999550e-01 1.454989999999999895e-01 7.775100000000000067e-02 6.774900000000000366e-02 0.000000000000000000e+00
2.568000000000000060e+00 8.545000000000000373e-01 1.454999999999999905e-01 7.774899999999999867e-02 6.775100000000000566e-02 0.000000000000000000e+00
2.569500000000000117e+00 8.545000000000000373e-01 1.454999999999999905e-01 7.774699999999999667e-02 6.775299999999999379e-02 0.000000000000000000e+00
2.571000000000000174e+00 8.544990000000000085e-01 1.455009999999999915e-01 7.774599999999999567e-02 6.775499999999999579e-02 0.000000000000000000e+00
2.572499999999999787e+00 8.544990000000000085e-01 1.455009999999999915e-01 7.774399999999999367e-02 6.775699999999999779e-02 0.000000000000000000e+00
2.573999999999999844e+00 8.544979999999999798e-01 1.455019999999999925e-01 7.774200000000000554e-02 6.776000000000000079e-02 0.000000000000000000e+00
2.575499999999999901e+00 8.544979999999999798e-01 1.455019999999999925e-01 7.774100000000000454e-02 6.776200000000000279e-02 0.000000000000000000e+00
2.576999999999999957e+00 8.544969999999999510e-01 1.455029999999999935e-01 7.773900000000000254e-02 6.776400000000000479e-02 0.000000000000000000e+00
2.578500000000000014e+00 8.544969999999999510e-01 1.455029999999999935e-01 7.773700000000000054e-02 6.776600000000000679e-02 0.000000000000000000e+00
2.580000000000000071e+00 8.544960000000000333e-01 1.455039999999999945e-01 7.773599999999999954e-02 6.776799999999999491e-02 0.000000000000000000e+00
2.581500000000000128e+00 8.544950000000000045e-01 1.455049999999999955e-01 7.773399999999999754e-02 6.776999999999999691e-02 0.000000000000000000e+00
2.583000000000000185e+00 8.544950000000000045e-01 1.455049999999999955e-01 7.773199999999999554e-02 6.777299999999999991e-02 0.000000000000000000e+00
2.584499999999999797e+00 8.544939999999999758e-01 1.455059999999999965e-01 7.773099999999999454e-02 6.777500000000000191e-02 0.000000000000000000e+00
2.585999999999999854e+00 8.544939999999999758e-01 1.455059999999999965e-01 7.772900000000000642e-02 6.777700000000000391e-02 0.000000000000000000e+00
2.587499999999999911e+00 8.544929999999999470e-01 1.455069999999999975e-01 7.772700000000000442e-02 6.777900000000000591e-02 0.000000000000000000e+00
2.588999999999999968e+00 8.544929999999999470e-01 1.455069999999999975e-01 7.772600000000000342e-02 6.778099999999999403e-02 0.000000000000000000e+00
2.590500000000000025e+00 8.544920000000000293e-01 1.455079999999999985e-01 7.772400000000000142e-02 6.778399999999999703e-02 0.000000000000000000e+00
2.592000000000000082e+00 8.544920000000000293e-01 1.455079999999999985e-01 7.772199999999999942e-02 6.778599999999999903e-02 0.000000000000000000e+00
2.593500000000000139e+00 8.544910000000000005e-01 1.455089999999999995e-01 7.772099999999999842e-02 6.778800000000000103e-02 0.000000000000000000e+00
2.595000000000000195e+00 8.544910000000000005e-01 1.455089999999999995e-01 7.771899999999999642e-02 6.779000000000000303e-02 0.000000000000000000e+00
2.596499999999999808e+00 8.544899999999999718e-01 1.455100000000000005e-01 7.771799999999999542e-02 6.779200000000000503e-02 0.000000000000000000e+00
2.597999999999999865e+00 8.544899999999999718e-01 1.455100000000000005e-01 7.771599999999999342e-02 6.779399999999999316e-02 0.000000000000000000e+00
2.599499999999999922e+00 8.544890000000000541e-01 1.455110000000000015e-01 7.771400000000000530e-02 6.779699999999999616e-02 0.000000000000000000e+00
2.600999999999999979e+00 8.544890000000000541e-01 1.455110000000000015e-01 7.771300000000000430e-02 6.779899999999999816e-02 0.000000000000000000e+00
2.602500000000000036e+00 8.544880000000000253e-01 1.455120000000000025e-01 7.771100000000000230e-02 6.780100000000000016e-02 0.000000000000000000e+00
2.604000000000000092e+00 8.544880000000000253e-01 1.455120000000000025e-01 7.770900000000000030e-02 6.780300000000000216e-02 0.000000000000000000e+00
2.605500000000000149e+00 8.544869999999999965e-01 1.455130000000000035e-01 7.770799999999999930e-02 6.780500000000000416e-02 0.000000000000000000e+00
2.607000000000000206e+00 8.544869999999999965e-01 1.455130000000000035e-01 7.770599999999999730e-02 6.780700000000000616e-02 0.000000000000000000e+00
2.608499999999999819e+00 8.544859999999999678e-01 1.455140000000000045e-01 7.770399999999999530e-02 6.780899999999999428e-02 0.000000000000000000e+00
2.609999999999999876e+00 8.544859999999999678e-01 1.455140000000000045e-01 7.770299999999999430e-02 6.781199999999999728e-02 0.000000000000000000e+00
2.611499999999999932e+00 8.544850000000000501e-01 1.455150000000000055e-01 7.770100000000000617e-02 6.781399999999999928e-02 0.000000000000000000e+00
2.612999999999999989e+00 8.544850000000000501e-01 1.455150000000000055e-01 7.770000000000000517e-02 6.781600000000000128e-02 0.000000000000000000e+00
2.614500000000000046e+00 8.544840000000000213e-01 1.455160000000000065e-01 7.769800000000000317e-02 6.781800000000000328e-02 0.000000000000000000e+00
2.616000000000000103e+00 8.544840000000000213e-01 1.455160000000000065e-01 7.769600000000000117e-02 6.782000000000000528e-02 0.000000000000000000e+00
2.617500000000000160e+00 8.544829999999999925e-01 1.455170000000000075e-01 7.769500000000000017e-02 6.782199999999999340e-02 0.000000000000000000e+00
2.619000000000000217e+00 8.544829999999999925e-01 1.455170000000000075e-01 7.769299999999999817e-02 6.782399999999999540e-02 0.000000000000000000e+00
2.620499999999999829e+00 8.544819999999999638e-01 1.455180000000000085e-01 7.769099999999999617e-02 6.782699999999999840e-02 0.000000000000000000e+00
2.621999999999999886e+00 8.544819999999999638e-01 1.455180000000000085e-01 7.768999999999999517e-02 6.782900000000000040e-02 0.000000000000000000e+00
2.623499999999999943e+00 8.544810000000000461e-01 1.455190000000000095e-01 7.768799999999999317e-02 6.783100000000000240e-02 0.000000000000000000e+00
2.625000000000000000e+00 8.544810000000000461e-01 1.455190000000000095e-01 7.768700000000000605e-02 6.783300000000000440e-02 0.000000000000000000e+00
2.626500000000000057e+00 8.544800000000000173e-01 1.455200000000000105e-01 7.768500000000000405e-02 6.783500000000000640e-02 0.000000000000000000e+00
2.628000000000000114e+00 8.544789999999999885e-01 1.455210000000000115e-01 7.768300000000000205e-02 6.783699999999999453e-02 0.000000000000000000e+00
2.629500000000000171e+00 8.544789999999999885e-01 1.455210000000000115e-01 7.768200000000000105e-02 6.783899999999999653e-02 0.000000000000000000e+00
2.630999999999999783e+00 8.544779999999999598e-01 1.455220000000000125e-01 7.767999999999999905e-02 6.784099999999999853e-02 0.000000000000000000e+00
2.632499999999999840e+00 8.544779999999999598e-01 1.455220000000000125e-01 7.767799999999999705e-02 6.784400000000000153e-02 0.000000000000000000e+00
2.633999999999999897e+00 8.544770000000000421e-01 1.455230000000000135e-01 7.767699999999999605e-02 6.784600000000000353e-02 0.000000000000000000e+00
2.635499999999999954e+00 8.544770000000000421e-01 1.455230000000000135e-01 7.767499999999999405e-02 6.784800000000000553e-02 0.000000000000000000e+00
2.637000000000000011e+00 8.544760000000000133e-01 1.455239999999999867e-01 7.767400000000000693e-02 6.784999999999999365e-02 0.000000000000000000e+00
2.638500000000000068e+00 8.544760000000000133e-01 1.455239999999999867e-01 7.767200000000000493e-02 6.785199999999999565e-02 0.000000000000000000e+00
2.640000000000000124e+00 8.544749999999999845e-01 1.455249999999999877e-01 7.767000000000000293e-02 6.785399999999999765e-02 0.000000000000000000e+00
2.641500000000000181e+00 8.544749999999999845e-01 1.455249999999999877e-01 7.766900000000000193e-02 6.785599999999999965e-02 0.000000000000000000e+00
2.642999999999999794e+00 8.544739999999999558e-01 1.455259999999999887e-01 7.766699999999999993e-02 6.785800000000000165e-02 0.000000000000000000e+00
2.644499999999999851e+00 8.544739999999999558e-01 1.455259999999999887e-01 7.766599999999999893e-02 6.786000000000000365e-02 0.000000000000000000e+00
2.645999999999999908e+00 8.544730000000000381e-01 1.455269999999999897e-01 7.766399999999999693e-02 6.786200000000000565e-02 0.000000000000000000e+00
2.647499999999999964e+00 8.544730000000000381e-01 1.455269999999999897e-01 7.766199999999999493e-02 6.786499999999999477e-02 0.000000000000000000e+00
2.649000000000000021e+00 8.544720000000000093e-01 1.455279999999999907e-01 7.766099999999999393e-02 6.786699999999999677e-02 0.000000000000000000e+00
2.650500000000000078e+00 8.544720000000000093e-01 1.455279999999999907e-01 7.765900000000000580e-02 6.786899999999999877e-02 0.000000000000000000e+00
2.652000000000000135e+00 8.544709999999999805e-01 1.455289999999999917e-01 7.765800000000000480e-02 6.787100000000000077e-02 0.000000000000000000e+00
2.653500000000000192e+00 8.544709999999999805e-01 1.455289999999999917e-01 7.765600000000000280e-02 6.787300000000000277e-02 0.000000000000000000e+00
2.654999999999999805e+00 8.544699999999999518e-01 1.455299999999999927e-01 7.765500000000000180e-02 6.787500000000000477e-02 0.000000000000000000e+00
2.656499999999999861e+00 8.544699999999999518e-01 1.455299999999999927e-01 7.765299999999999980e-02 6.787700000000000677e-02 0.000000000000000000e+00
2.657999999999999918e+00 8.544690000000000341e-01 1.455309999999999937e-01 7.765099999999999780e-02 6.787899999999999490e-02 0.000000000000000000e+00
2.659499999999999975e+00 8.544690000000000341e-01 1.455309999999999937e-01 7.764999999999999680e-02 6.788099999999999690e-02 0.000000000000000000e+00
2.661000000000000032e+00 8.544680000000000053e-01 1.455319999999999947e-01 7.764799999999999480e-02 6.788299999999999890e-02 0.000000000000000000e+00
2.662500000000000089e+00 8.544680000000000053e-01 1.455319999999999947e-01 7.764699999999999380e-02 6.788500000000000090e-02 0.000000000000000000e+00
2.664000000000000146e+00 8.544669999999999765e-01 1.455329999999999957e-01 7.764500000000000568e-02 6.788800000000000390e-02 0.000000000000000000e+00
2.665500000000000203e+00 8.544669999999999765e-01 1.455329999999999957e-01 7.764300000000000368e-02 6.789000000000000590e-02 0.000000000000000000e+00
2.666999999999999815e+00 8.544659999999999478e-01 1.455339999999999967e-01 7.764200000000000268e-02 6.789199999999999402e-02 0.000000000000000000e+00
2.668499999999999872e+00 8.544659999999999478e-01 1.455339999999999967e-01 7.764000000000000068e-02 6.789399999999999602e-02 0.000000000000000000e+00
2.669999999999999929e+00 8.544650000000000301e-01 1.455349999999999977e-01 7.763899999999999968e-02 6.789599999999999802e-02 0.000000000000000000e+00
2.671499999999999986e+00 8.544650000000000301e-01 1.455349999999999977e-01 7.763699999999999768e-02 6.789800000000000002e-02 0.000000000000000000e+00
2.673000000000000043e+00 8.544640000000000013e-01 1.455359999999999987e-01 7.763599999999999668e-02 6.790000000000000202e-02 0.000000000000000000e+00
2.674500000000000099e+00 8.544640000000000013e-01 1.455359999999999987e-01 7.763399999999999468e-02 6.790200000000000402e-02 0.000000000000000000e+00
2.676000000000000156e+00 8.544629999999999725e-01 1.455369999999999997e-01 7.763200000000000656e-02 6.790400000000000602e-02 0.000000000000000000e+00
2.677500000000000213e+00 8.544629999999999725e-01 1.455369999999999997e-01 7.763100000000000556e-02 6.790599999999999414e-02 0.000000000000000000e+00
2.678999999999999826e+00 8.544620000000000548e-01 1.455380000000000007e-01 7.762900000000000356e-02 6.790799999999999614e-02 0.000000000000000000e+00
2.680499999999999883e+00 8.544620000000000548e-01 1.455380000000000007e-01 7.762800000000000256e-02 6.790999999999999814e-02 0.000000000000000000e+00
2.681999999999999940e+00 8.544620000000000548e-01 1.455380000000000007e-01 7.762600000000000056e-02 6.791200000000000014e-02 0.000000000000000000e+00
2.683499999999999996e+00 8.544610000000000261e-01 1.455390000000000017e-01 7.762499999999999956e-02 6.791400000000000214e-02 0.000000000000000000e+00
2.685000000000000053e+00 8.544610000000000261e-01 1.455390000000000017e-01 7.762299999999999756e-02 6.791600000000000414e-02 0.000000000000000000e+00
2.686500000000000110e+00 8.544599999999999973e-01 1.455400000000000027e-01 7.762199999999999656e-02 6.791800000000000614e-02 0.000000000000000000e+00
2.688000000000000167e+00 8.544599999999999973e-01 1.455400000000000027e-01 7.761999999999999456e-02 6.791999999999999427e-02 0.000000000000000000e+00
2.689499999999999780e+00 8.544589999999999685e-01 1.455410000000000037e-01 7.761800000000000643e-02 6.792199999999999627e-02 0.000000000000000000e+00
2.690999999999999837e+00 8.544589999999999685e-01 1.455410000000000037e-01 7.761700000000000543e-02 6.792499999999999927e-02 0.000000000000000000e+00
2.692499999999999893e+00 8.544580000000000508e-01 1.455420000000000047e-01 7.761500000000000343e-02 6.792700000000000127e-02 0.000000000000000000e+00
2.693999999999999950e+00 8.544580000000000508e-01 1.455420000000000047e-01 7.761400000000000243e-02 6.792900000000000327e-02 0.000000000000000000e+00
2.695500000000000007e+00 8.544570000000000221e-01 1.455430000000000057e-01 7.761200000000000043e-02 6.793100000000000527e-02 0.000000000000000000e+00
2.697000000000000064e+00 8.544570000000000221e-01 1.455430000000000057e-01 7.761099999999999943e-02 6.793299999999999339e-02 0.000000000000000000e+00
2.698500000000000121e+00 8.544559999999999933e-01 1.455440000000000067e-01 7.760899999999999743e-02 6.793499999999999539e-02 0.000000000000000000e+00
2.700000000000000178e+00 8.544559999999999933e-01 1.455440000000000067e-01 7.760799999999999643e-02 6.793699999999999739e-02 0.000000000000000000e+00
2.701499999999999790e+00 8.544549999999999645e-01 1.455450000000000077e-01 7.760599999999999443e-02 6.793899999999999939e-02 0.000000000000000000e+00
2.702999999999999847e+00 8.544549999999999645e-01 1.455450000000000077e-01 7.760499999999999343e-02 6.794100000000000139e-02 0.000000000000000000e+00
2.704499999999999904e+00 8.544540000000000468e-01 1.455460000000000087e-01 7.760300000000000531e-02 6.794300000000000339e-02 0.000000000000000000e+00
2.705999999999999961e+00 8.544540000000000468e-01 1.455460000000000087e-01 7.760100000000000331e-02 6.794500000000000539e-02 0.000000000000000000e+00
2.707500000000000018e+00 8.544530000000000181e-01 1.455470000000000097e-01 7.760000000000000231e-02 6.794699999999999351e-02 0.000000000000000000e+00
2.709000000000000075e+00 8.544530000000000181e-01 1.455470000000000097e-01 7.759800000000000031e-02 6.794899999999999551e-02 0.000000000000000000e+00
2.710500000000000131e+00 8.544519999999999893e-01 1.455480000000000107e-01 7.759699999999999931e-02 6.795099999999999751e-02 0.000000000000000000e+00
2.712000000000000188e+00 8.544519999999999893e-01 1.455480000000000107e-01 7.759499999999999731e-02 6.795299999999999951e-02 0.000000000000000000e+00
2.713499999999999801e+00 8.544509999999999605e-01 1.455490000000000117e-01 7.759399999999999631e-02 6.795500000000000151e-02 0.000000000000000000e+00
2.714999999999999858e+00 8.544509999999999605e-01 1.455490000000000117e-01 7.759199999999999431e-02 6.795700000000000351e-02 0.000000000000000000e+00
2.716499999999999915e+00 8.544500000000000428e-01 1.455500000000000127e-01 7.759099999999999331e-02 6.795900000000000551e-02 0.000000000000000000e+00
2.717999999999999972e+00 8.544500000000000428e-01 1.455500000000000127e-01 7.758900000000000519e-02 6.796099999999999364e-02 0.000000000000000000e+00
2.719500000000000028e+00 8.544490000000000141e-01 1.455510000000000137e-01 7.758800000000000419e-02 6.796299999999999564e-02 0.000000000000000000e+00
2.721000000000000085e+00 8.544490000000000141e-01 1.455510000000000137e-01 7.758600000000000219e-02 6.796499999999999764e-02 0.000000000000000000e+00
2.722500000000000142e+00 8.544479999999999853e-01 1.455519999999999869e-01 7.758500000000000119e-02 6.796699999999999964e-02 0.000000000000000000e+00
2.724000000000000199e+00 8.544479999999999853e-01 1.455519999999999869e-01 7.758299999999999919e-02 6.796900000000000164e-02 0.000000000000000000e+00
2.725499999999999812e+00 8.544469999999999565e-01 1.455529999999999879e-01 7.758199999999999819e-02 6.797100000000000364e-02 0.000000000000000000e+00
2.726999999999999869e+00 8.544469999999999565e-01 1.455529999999999879e-01 7.757999999999999619e-02 6.797300000000000564e-02 0.000000000000000000e+00
2.728499999999999925e+00 8.544460000000000388e-01 1.455539999999999889e-01 7.757899999999999519e-02 6.797499999999999376e-02 0.000000000000000000e+00
2.729999999999999982e+00 8.544460000000000388e-01 1.455539999999999889e-01 7.757699999999999319e-02 6.797699999999999576e-02 0.000000000000000000e+00
2.731500000000000039e+00 8.544460000000000388e-01 1.455539999999999889e-01 7.757600000000000606e-02 6.797899999999999776e-02 0.000000000000000000e+00
2.733000000000000096e+00 8.544450000000000101e-01 1.455549999999999899e-01 7.757400000000000406e-02 6.798099999999999976e-02 0.000000000000000000e+00
2.734500000000000153e+00 8.544450000000000101e-01 1.455549999999999899e-01 7.757300000000000306e-02 6.798300000000000176e-02 0.000000000000000000e+00
2.736000000000000210e+00 8.544439999999999813e-01 1.455559999999999909e-01 7.757100000000000106e-02 6.798500000000000376e-02 0.000000000000000000e+00
2.737499999999999822e+00 8.544439999999999813e-01 1.455559999999999909e-01 7.757000000000000006e-02 6.798700000000000576e-02 0.000000000000000000e+00
2.738999999999999879e+00 8.544429999999999525e-01 1.455569999999999919e-01 7.756799999999999806e-02 6.798899999999999388e-02 0.000000000000000000e+00
2.740499999999999936e+00 8.544429999999999525e-01 1.455569999999999919e-01 7.756699999999999706e-02 6.799099999999999588e-02 0.000000000000000000e+00
2.741999999999999993e+00 8.544420000000000348e-01 1.455579999999999929e-01 7.756499999999999506e-02 6.799299999999999788e-02 0.000000000000000000e+00
2.743500000000000050e+00 8.544420000000000348e-01 1.455579999999999929e-01 7.756399999999999406e-02 6.799499999999999988e-02 0.000000000000000000e+00
2.745000000000000107e+00 8.544410000000000061e-01 1.455589999999999939e-01 7.756200000000000594e-02 6.799700000000000188e-02 0.000000000000000000e+00
2.746500000000000163e+00 8.544410000000000061e-01 1.455589999999999939e-01 7.756100000000000494e-02 6.799900000000000388e-02 0.000000000000000000e+00
2.748000000000000220e+00 8.544399999999999773e-01 1.455599999999999949e-01 7.755900000000000294e-02 6.800100000000000589e-02 0.000000000000000000e+00
2.749499999999999833e+00 8.544399999999999773e-01 1.455599999999999949e-01 7.755800000000000194e-02 6.800299999999999401e-02 0.000000000000000000e+00
2.750999999999999890e+00 8.544389999999999485e-01 1.455609999999999959e-01 7.755599999999999994e-02 6.800499999999999601e-02 0.000000000000000000e+00
2.752499999999999947e+00 8.544389999999999485e-01 1.455609999999999959e-01 7.755499999999999894e-02 6.800699999999999801e-02 0.000000000000000000e+00
2.754000000000000004e+00 8.544380000000000308e-01 1.455619999999999969e-01 7.755299999999999694e-02 6.800900000000000001e-02 0.000000000000000000e+00
2.755500000000000060e+00 8.544380000000000308e-01 1.455619999999999969e-01 7.755199999999999594e-02 6.801000000000000101e-02 0.000000000000000000e+00
2.757000000000000117e+00 8.544370000000000021e-01 1.455629999999999979e-01 7.754999999999999394e-02 6.801200000000000301e-02 0.000000000000000000e+00
2.758500000000000174e+00 8.544370000000000021e-01 1.455629999999999979e-01 7.754900000000000682e-02 6.801400000000000501e-02 0.000000000000000000e+00
2.759999999999999787e+00 8.544370000000000021e-01 1.455629999999999979e-01 7.754700000000000482e-02 6.801599999999999313e-02 0.000000000000000000e+00
2.761499999999999844e+00 8.544359999999999733e-01 1.455639999999999989e-01 7.754600000000000382e-02 6.801799999999999513e-02 0.000000000000000000e+00
2.762999999999999901e+00 8.544359999999999733e-01 1.455639999999999989e-01 7.754400000000000182e-02 6.801999999999999713e-02 0.000000000000000000e+00
2.764499999999999957e+00 8.544349999999999445e-01 1.455649999999999999e-01 7.754300000000000082e-02 6.802199999999999913e-02 0.000000000000000000e+00
2.766000000000000014e+00 8.544349999999999445e-01 1.455649999999999999e-01 7.754099999999999882e-02 6.802400000000000113e-02 0.000000000000000000e+00
2.767500000000000071e+00 8.544340000000000268e-01 1.455660000000000009e-01 7.753999999999999782e-02 6.802600000000000313e-02 0.000000000000000000e+00
2.769000000000000128e+00 8.544340000000000268e-01 1.455660000000000009e-01 7.753799999999999581e-02 6.802800000000000513e-02 0.000000000000000000e+00
2.770500000000000185e+00 8.544329999999999981e-01 1.455670000000000019e-01 7.753699999999999481e-02 6.802999999999999325e-02 0.000000000000000000e+00
2.771999999999999797e+00 8.544329999999999981e-01 1.455670000000000019e-01 7.753500000000000669e-02 6.803199999999999525e-02 0.000000000000000000e+00
2.773499999999999854e+00 8.544319999999999693e-01 1.455680000000000029e-01 7.753400000000000569e-02 6.803399999999999725e-02 0.000000000000000000e+00
2.774999999999999911e+00 8.544319999999999693e-01 1.455680000000000029e-01 7.753200000000000369e-02 6.803599999999999925e-02 0.000000000000000000e+00
2.776499999999999968e+00 8.544310000000000516e-01 1.455690000000000039e-01 7.753100000000000269e-02 6.803800000000000125e-02 0.000000000000000000e+00
2.778000000000000025e+00 8.544310000000000516e-01 1.455690000000000039e-01 7.752900000000000069e-02 6.804000000000000326e-02 0.000000000000000000e+00
2.779500000000000082e+00 8.544300000000000228e-01 1.455700000000000049e-01 7.752799999999999969e-02 6.804200000000000526e-02 0.000000000000000000e+00
2.781000000000000139e+00 8.544300000000000228e-01 1.455700000000000049e-01 7.752599999999999769e-02 6.804399999999999338e-02 0.000000000000000000e+00
2.782500000000000195e+00 8.544300000000000228e-01 1.455700000000000049e-01 7.752499999999999669e-02 6.804499999999999438e-02 0.000000000000000000e+00
2.783999999999999808e+00 8.544289999999999941e-01 1.455710000000000059e-01 7.752399999999999569e-02 6.804699999999999638e-02 0.000000000000000000e+00
2.785499999999999865e+00 8.544289999999999941e-01 1.455710000000000059e-01 7.752199999999999369e-02 6.804899999999999838e-02 0.000000000000000000e+00
2.786999999999999922e+00 8.544279999999999653e-01 1.455720000000000069e-01 7.752100000000000657e-02 6.805100000000000038e-02 0.000000000000000000e+00
2.788499999999999979e+00 8.544279999999999653e-01 1.455720000000000069e-01 7.751900000000000457e-02 6.805300000000000238e-02 0.000000000000000000e+00
2.790000000000000036e+00 8.544270000000000476e-01 1.455730000000000079e-01 7.751800000000000357e-02 6.805500000000000438e-02 0.000000000000000000e+00
2.791500000000000092e+00 8.544270000000000476e-01 1.455730000000000079e-01 7.751600000000000157e-02 6.805700000000000638e-02 0.000000000000000000e+00
2.793000000000000149e+00 8.544260000000000188e-01 1.455740000000000089e-01 7.751500000000000057e-02 6.805899999999999450e-02 0.000000000000000000e+00
2.794500000000000206e+00 8.544260000000000188e-01 1.455740000000000089e-01 7.751299999999999857e-02 6.806099999999999650e-02 0.000000000000000000e+00
2.795999999999999819e+00 8.544249999999999901e-01 1.455750000000000099e-01 7.751199999999999757e-02 6.806299999999999850e-02 0.000000000000000000e+00
2.797499999999999876e+00 8.544249999999999901e-01 1.455750000000000099e-01 7.750999999999999557e-02 6.806500000000000050e-02 0.000000000000000000e+00
2.798999999999999932e+00 8.544239999999999613e-01 1.455760000000000109e-01 7.750899999999999457e-02 6.806700000000000250e-02 0.000000000000000000e+00
2.800499999999999989e+00 8.544239999999999613e-01 1.455760000000000109e-01 7.750700000000000645e-02 6.806800000000000350e-02 0.000000000000000000e+00
2.802000000000000046e+00 8.544239999999999613e-01 1.455760000000000109e-01 7.750600000000000545e-02 6.807000000000000550e-02 0.000000000000000000e+00
2.803500000000000103e+00 8.544230000000000436e-01 1.455770000000000119e-01 7.750500000000000445e-02 6.807199999999999362e-02 0.000000000000000000e+00
2.805000000000000160e+00 8.544230000000000436e-01 1.455770000000000119e-01 7.750300000000000245e-02 6.807399999999999562e-02 0.000000000000000000e+00
2.806500000000000217e+00 8.544220000000000148e-01 1.455780000000000129e-01 7.750200000000000145e-02 6.807599999999999763e-02 0.000000000000000000e+00
2.807999999999999829e+00 8.544220000000000148e-01 1.455780000000000129e-01 7.749999999999999944e-02 6.807799999999999963e-02 0.000000000000000000e+00
2.809499999999999886e+00 8.544209999999999861e-01 1.455789999999999862e-01 7.749899999999999844e-02 6.808000000000000163e-02 0.000000000000000000e+00
2.810999999999999943e+00 8.544209999999999861e-01 1.455789999999999862e-01 7.749699999999999644e-02 6.808200000000000363e-02 0.000000000000000000e+00
2.812500000000000000e+00 8.544199999999999573e-01 1.455799999999999872e-01 7.749599999999999544e-02 6.808400000000000563e-02 0.000000000000000000e+00
2.814000000000000057e+00 8.544199999999999573e-01 1.455799999999999872e-01 7.749399999999999344e-02 6.808599999999999375e-02 0.000000000000000000e+00
2.815500000000000114e+00 8.544190000000000396e-01 1.455809999999999882e-01 7.749300000000000632e-02 6.808699999999999475e-02 0.000000000000000000e+00
2.817000000000000171e+00 8.544190000000000396e-01 1.455809999999999882e-01 7.749200000000000532e-02 6.808899999999999675e-02 0.000000000000000000e+00
2.818499999999999783e+00 8.544190000000000396e-01 1.455809999999999882e-01 7.749000000000000332e-02 6.809099999999999875e-02 0.000000000000000000e+00
2.819999999999999840e+00 8.544180000000000108e-01 1.455819999999999892e-01 7.748900000000000232e-02 6.809300000000000075e-02 0.000000000000000000e+00
2.821499999999999897e+00 8.544180000000000108e-01 1.455819999999999892e-01 7.748700000000000032e-02 6.809500000000000275e-02 0.000000000000000000e+00
2.822999999999999954e+00 8.544169999999999821e-01 1.455829999999999902e-01 7.748599999999999932e-02 6.809700000000000475e-02 0.000000000000000000e+00
2.824500000000000011e+00 8.544169999999999821e-01 1.455829999999999902e-01 7.748399999999999732e-02 6.809900000000000675e-02 0.000000000000000000e+00
2.826000000000000068e+00 8.544159999999999533e-01 1.455839999999999912e-01 7.748299999999999632e-02 6.810099999999999487e-02 0.000000000000000000e+00
2.827500000000000124e+00 8.544159999999999533e-01 1.455839999999999912e-01 7.748199999999999532e-02 6.810299999999999687e-02 0.000000000000000000e+00
2.829000000000000181e+00 8.544150000000000356e-01 1.455849999999999922e-01 7.747999999999999332e-02 6.810399999999999787e-02 0.000000000000000000e+00
2.830499999999999794e+00 8.544150000000000356e-01 1.455849999999999922e-01 7.747900000000000620e-02 6.810599999999999987e-02 0.000000000000000000e+00
2.831999999999999851e+00 8.544140000000000068e-01 1.455859999999999932e-01 7.747700000000000420e-02 6.810800000000000187e-02 0.000000000000000000e+00
2.833499999999999908e+00 8.544140000000000068e-01 1.455859999999999932e-01 7.747600000000000320e-02 6.811000000000000387e-02 0.000000000000000000e+00
2.834999999999999964e+00 8.544140000000000068e-01 1.455859999999999932e-01 7.747400000000000120e-02 6.811200000000000587e-02 0.000000000000000000e+00
2.836500000000000021e+00 8.544129999999999781e-01 1.455869999999999942e-01 7.747300000000000020e-02 6.811399999999999400e-02 0.000000000000000000e+00
2.838000000000000078e+00 8.544129999999999781e-01 1.455869999999999942e-01 7.747199999999999920e-02 6.811599999999999600e-02 0.000000000000000000e+00
2.839500000000000135e+00 8.544119999999999493e-01 1.455879999999999952e-01 7.746999999999999720e-02 6.811799999999999800e-02 0.000000000000000000e+00
2.841000000000000192e+00 8.544119999999999493e-01 1.455879999999999952e-01 7.746899999999999620e-02 6.811899999999999900e-02 0.000000000000000000e+00
2.842499999999999805e+00 8.544110000000000316e-01 1.455889999999999962e-01 7.746699999999999420e-02 6.812100000000000100e-02 0.000000000000000000e+00
2.843999999999999861e+00 8.544110000000000316e-01 1.455889999999999962e-01 7.746599999999999320e-02 6.812300000000000300e-02 0.000000000000000000e+00
2.845499999999999918e+00 8.544100000000000028e-01 1.455899999999999972e-01 7.746500000000000608e-02 6.812500000000000500e-02 0.000000000000000000e+00
2.846999999999999975e+00 8.544100000000000028e-01 1.455899999999999972e-01 7.746300000000000407e-02 6.812699999999999312e-02 0.000000000000000000e+00
2.848500000000000032e+00 8.544100000000000028e-01 1.455899999999999972e-01 7.746200000000000307e-02 6.812899999999999512e-02 0.000000000000000000e+00
2.850000000000000089e+00 8.544089999999999741e-01 1.455909999999999982e-01 7.746000000000000107e-02 6.813099999999999712e-02 0.000000000000000000e+00
2.851500000000000146e+00 8.544089999999999741e-01 1.455909999999999982e-01 7.745900000000000007e-02 6.813199999999999812e-02 0.000000000000000000e+00
2.853000000000000203e+00 8.544079999999999453e-01 1.455919999999999992e-01 7.745799999999999907e-02 6.813400000000000012e-02 0.000000000000000000e+00
2.854499999999999815e+00 8.544079999999999453e-01 1.455919999999999992e-01 7.745599999999999707e-02 6.813600000000000212e-02 0.000000000000000000e+00
2.855999999999999872e+00 8.544070000000000276e-01 1.455930000000000002e-01 7.745499999999999607e-02 6.813800000000000412e-02 0.000000000000000000e+00
2.857499999999999929e+00 8.544070000000000276e-01 1.455930000000000002e-01 7.745299999999999407e-02 6.814000000000000612e-02 0.000000000000000000e+00
2.858999999999999986e+00 8.544059999999999988e-01 1.455940000000000012e-01 7.745199999999999307e-02 6.814199999999999424e-02 0.000000000000000000e+00
2.860500000000000043e+00 8.544059999999999988e-01 1.455940000000000012e-01 7.745100000000000595e-02 6.814399999999999624e-02 0.000000000000000000e+00
2.862000000000000099e+00 8.544059999999999988e-01 1.455940000000000012e-01 7.744900000000000395e-02 6.814499999999999724e-02 0.000000000000000000e+00
2.863500000000000156e+00 8.544049999999999701e-01 1.455950000000000022e-01 7.744800000000000295e-02 6.814699999999999924e-02 0.000000000000000000e+00
2.865000000000000213e+00 8.544049999999999701e-01 1.455950000000000022e-01 7.744600000000000095e-02 6.814900000000000124e-02 0.000000000000000000e+00
2.866499999999999826e+00 8.544040000000000523e-01 1.455960000000000032e-01 7.744499999999999995e-02 6.815100000000000324e-02 0.000000000000000000e+00
2.867999999999999883e+00 8.544040000000000523e-01 1.455960000000000032e-01 7.744399999999999895e-02 6.815300000000000524e-02 0.000000000000000000e+00
2.869499999999999940e+00 8.544030000000000236e-01 1.455970000000000042e-01 7.744199999999999695e-02 6.815499999999999337e-02 0.000000000000000000e+00
2.870999999999999996e+00 8.544030000000000236e-01 1.455970000000000042e-01 7.744099999999999595e-02 6.815599999999999437e-02 0.000000000000000000e+00
2.872500000000000053e+00 8.544019999999999948e-01 1.455980000000000052e-01 7.743899999999999395e-02 6.815799999999999637e-02 0.000000000000000000e+00
2.874000000000000110e+00 8.544019999999999948e-01 1.455980000000000052e-01 7.743800000000000683e-02 6.815999999999999837e-02 0.000000000000000000e+00
2.875500000000000167e+00 8.544019999999999948e-01 1.455980000000000052e-01 7.743700000000000583e-02 6.816200000000000037e-02 0.000000000000000000e+00
2.876999999999999780e+00 8.544009999999999661e-01 1.455990000000000062e-01 7.743500000000000383e-02 6.816400000000000237e-02 0.000000000000000000e+00
2.878499999999999837e+00 8.544009999999999661e-01 1.455990000000000062e-01 7.743400000000000283e-02 6.816600000000000437e-02 0.000000000000000000e+00
2.879999999999999893e+00 8.544000000000000483e-01 1.456000000000000072e-01 7.743200000000000083e-02 6.816700000000000537e-02 0.000000000000000000e+00
2.881499999999999950e+00 8.544000000000000483e-01 1.456000000000000072e-01 7.743099999999999983e-02 6.816899999999999349e-02 0.000000000000000000e+00
2.883000000000000007e+00 8.543990000000000196e-01 1.456010000000000082e-01 7.742999999999999883e-02 6.817099999999999549e-02 0.000000000000000000e+00
2.884500000000000064e+00 8.543990000000000196e-01 1.456010000000000082e-01 7.742799999999999683e-02 6.817299999999999749e-02 0.000000000000000000e+00
2.886000000000000121e+00 8.543979999999999908e-01 1.456020000000000092e-01 7.742699999999999583e-02 6.817499999999999949e-02 0.000000000000000000e+00
2.887500000000000178e+00 8.543979999999999908e-01 1.456020000000000092e-01 7.742599999999999483e-02 6.817600000000000049e-02 0.000000000000000000e+00
2.888999999999999790e+00 8.543979999999999908e-01 1.456020000000000092e-01 7.742400000000000670e-02 6.817800000000000249e-02 0.000000000000000000e+00
2.890499999999999847e+00 8.543969999999999620e-01 1.456030000000000102e-01 7.742300000000000570e-02 6.818000000000000449e-02 0.000000000000000000e+00
2.891999999999999904e+00 8.543969999999999620e-01 1.456030000000000102e-01 7.742100000000000370e-02 6.818200000000000649e-02 0.000000000000000000e+00
2.893499999999999961e+00 8.543960000000000443e-01 1.456040000000000112e-01 7.742000000000000270e-02 6.818399999999999461e-02 0.000000000000000000e+00
2.895000000000000018e+00 8.543960000000000443e-01 1.456040000000000112e-01 7.741900000000000170e-02 6.818499999999999561e-02 0.000000000000000000e+00
2.896500000000000075e+00 8.543950000000000156e-01 1.456050000000000122e-01 7.741699999999999970e-02 6.818699999999999761e-02 0.000000000000000000e+00
2.898000000000000131e+00 8.543950000000000156e-01 1.456050000000000122e-01 7.741599999999999870e-02 6.818899999999999961e-02 0.000000000000000000e+00
2.899500000000000188e+00 8.543950000000000156e-01 1.456050000000000122e-01 7.741499999999999770e-02 6.819100000000000161e-02 0.000000000000000000e+00
2.900999999999999801e+00 8.543939999999999868e-01 1.456060000000000132e-01 7.741299999999999570e-02 6.819300000000000361e-02 0.000000000000000000e+00
2.902499999999999858e+00 8.543939999999999868e-01 1.456060000000000132e-01 7.741199999999999470e-02 6.819500000000000561e-02 0.000000000000000000e+00
2.903999999999999915e+00 8.543929999999999580e-01 1.456069999999999864e-01 7.741000000000000658e-02 6.819600000000000661e-02 0.000000000000000000e+00
2.905499999999999972e+00 8.543929999999999580e-01 1.456069999999999864e-01 7.740900000000000558e-02 6.819799999999999474e-02 0.000000000000000000e+00
2.907000000000000028e+00 8.543920000000000403e-01 1.456079999999999874e-01 7.740800000000000458e-02 6.819999999999999674e-02 0.000000000000000000e+00
2.908500000000000085e+00 8.543920000000000403e-01 1.456079999999999874e-01 7.740600000000000258e-02 6.820199999999999874e-02 0.000000000000000000e+00
2.910000000000000142e+00 8.543920000000000403e-01 1.456079999999999874e-01 7.740500000000000158e-02 6.820299999999999974e-02 0.000000000000000000e+00
2.911500000000000199e+00 8.543910000000000116e-01 1.456089999999999884e-01 7.740400000000000058e-02 6.820500000000000174e-02 0.000000000000000000e+00
2.912999999999999812e+00 8.543910000000000116e-01 1.456089999999999884e-01 7.740199999999999858e-02 6.820700000000000374e-02 0.000000000000000000e+00
2.914499999999999869e+00 8.543899999999999828e-01 1.456099999999999894e-01 7.740099999999999758e-02 6.820900000000000574e-02 0.000000000000000000e+00
2.915999999999999925e+00 8.543899999999999828e-01 1.456099999999999894e-01 7.739999999999999658e-02 6.821099999999999386e-02 0.000000000000000000e+00
2.917499999999999982e+00 8.543889999999999540e-01 1.456109999999999904e-01 7.739799999999999458e-02 6.821199999999999486e-02 0.000000000000000000e+00
2.919000000000000039e+00 8.543889999999999540e-01 1.456109999999999904e-01 7.739699999999999358e-02 6.821399999999999686e-02 0.000000000000000000e+00
2.920500000000000096e+00 8.543889999999999540e-01 1.456109999999999904e-01 7.739600000000000646e-02 6.821599999999999886e-02 0.000000000000000000e+00
2.922000000000000153e+00 8.543880000000000363e-01 1.456119999999999914e-01 7.739400000000000446e-02 6.821800000000000086e-02 0.000000000000000000e+00
2.923500000000000210e+00 8.543880000000000363e-01 1.456119999999999914e-01 7.739300000000000346e-02 6.822000000000000286e-02 0.000000000000000000e+00
2.924999999999999822e+00 8.543870000000000076e-01 1.456129999999999924e-01 7.739100000000000146e-02 6.822100000000000386e-02 0.000000000000000000e+00
2.926499999999999879e+00 8.543870000000000076e-01 1.456129999999999924e-01 7.739000000000000046e-02 6.822300000000000586e-02 0.000000000000000000e+00
2.927999999999999936e+00 8.543859999999999788e-01 1.456139999999999934e-01 7.738899999999999946e-02 6.822499999999999398e-02 0.000000000000000000e+00
2.929499999999999993e+00 8.543859999999999788e-01 1.456139999999999934e-01 7.738699999999999746e-02 6.822699999999999598e-02 0.000000000000000000e+00
2.931000000000000050e+00 8.543859999999999788e-01 1.456139999999999934e-01 7.738599999999999646e-02 6.822799999999999698e-02 0.000000000000000000e+00
2.932500000000000107e+00 8.543849999999999500e-01 1.456149999999999944e-01 7.738499999999999546e-02 6.822999999999999898e-02 0.000000000000000000e+00
2.934000000000000163e+00 8.543849999999999500e-01 1.456149999999999944e-01 7.738299999999999346e-02 6.823200000000000098e-02 0.000000000000000000e+00
2.935500000000000220e+00 8.543840000000000323e-01 1.456159999999999954e-01 7.738200000000000633e-02 6.823400000000000298e-02 0.000000000000000000e+00
2.936999999999999833e+00 8.543840000000000323e-01 1.456159999999999954e-01 7.738100000000000533e-02 6.823500000000000398e-02 0.000000000000000000e+00
2.938499999999999890e+00 8.543830000000000036e-01 1.456169999999999964e-01 7.737900000000000333e-02 6.823700000000000598e-02 0.000000000000000000e+00
2.939999999999999947e+00 8.543830000000000036e-01 1.456169999999999964e-01 7.737800000000000233e-02 6.823899999999999411e-02 0.000000000000000000e+00
2.941500000000000004e+00 8.543830000000000036e-01 1.456169999999999964e-01 7.737700000000000133e-02 6.824099999999999611e-02 0.000000000000000000e+00
2.943000000000000060e+00 8.543819999999999748e-01 1.456179999999999974e-01 7.737499999999999933e-02 6.824299999999999811e-02 0.000000000000000000e+00
2.944500000000000117e+00 8.543819999999999748e-01 1.456179999999999974e-01 7.737399999999999833e-02 6.824399999999999911e-02 0.000000000000000000e+00
2.946000000000000174e+00 8.543809999999999460e-01 1.456189999999999984e-01 7.737299999999999733e-02 6.824600000000000111e-02 0.000000000000000000e+00
2.947499999999999787e+00 8.543809999999999460e-01 1.456189999999999984e-01 7.737099999999999533e-02 6.824800000000000311e-02 0.000000000000000000e+00
2.948999999999999844e+00 8.543800000000000283e-01 1.456199999999999994e-01 7.736999999999999433e-02 6.825000000000000511e-02 0.000000000000000000e+00
2.950499999999999901e+00 8.543800000000000283e-01 1.456199999999999994e-01 7.736899999999999333e-02 6.825100000000000611e-02 0.000000000000000000e+00
2.951999999999999957e+00 8.543800000000000283e-01 1.456199999999999994e-01 7.736700000000000521e-02 6.825299999999999423e-02 0.000000000000000000e+00
2.953500000000000014e+00 8.543789999999999996e-01 1.456210000000000004e-01 7.736600000000000421e-02 6.825499999999999623e-02 0.000000000000000000e+00
2.955000000000000071e+00 8.543789999999999996e-01 1.456210000000000004e-01 7.736500000000000321e-02 6.825699999999999823e-02 0.000000000000000000e+00
2.956500000000000128e+00 8.543779999999999708e-01 1.456220000000000014e-01 7.736300000000000121e-02 6.825799999999999923e-02 0.000000000000000000e+00
2.958000000000000185e+00 8.543779999999999708e-01 1.456220000000000014e-01 7.736200000000000021e-02 6.826000000000000123e-02 0.000000000000000000e+00
2.959499999999999797e+00 8.543770000000000531e-01 1.456230000000000024e-01 7.736099999999999921e-02 6.826200000000000323e-02 0.000000000000000000e+00
2.960999999999999854e+00 8.543770000000000531e-01 1.456230000000000024e-01 7.735899999999999721e-02 6.826400000000000523e-02 0.000000000000000000e+00
2.962499999999999911e+00 8.543770000000000531e-01 1.456230000000000024e-01 7.735799999999999621e-02 6.826500000000000623e-02 0.000000000000000000e+00
2.963999999999999968e+00 8.543760000000000243e-01 1.456240000000000034e-01 7.735699999999999521e-02 6.826699999999999435e-02 0.000000000000000000e+00
2.965500000000000025e+00 8.543760000000000243e-01 1.456240000000000034e-01 7.735499999999999321e-02 6.826899999999999635e-02 0.000000000000000000e+00
2.967000000000000082e+00 8.543749999999999956e-01 1.456250000000000044e-01 7.735400000000000609e-02 6.826999999999999735e-02 0.000000000000000000e+00
2.968500000000000139e+00 8.543749999999999956e-01 1.456250000000000044e-01 7.735300000000000509e-02 6.827199999999999935e-02 0.000000000000000000e+00
2.970000000000000195e+00 8.543749999999999956e-01 1.456250000000000044e-01 7.735200000000000409e-02 6.827400000000000135e-02 0.000000000000000000e+00
2.971499999999999808e+00 8.543739999999999668e-01 1.456260000000000054e-01 7.735000000000000209e-02 6.827600000000000335e-02 0.000000000000000000e+00
2.972999999999999865e+00 8.543739999999999668e-01 1.456260000000000054e-01 7.734900000000000109e-02 6.827700000000000435e-02 0.000000000000000000e+00
2.974499999999999922e+00 8.543730000000000491e-01 1.456270000000000064e-01 7.734800000000000009e-02 6.827900000000000635e-02 0.000000000000000000e+00
2.975999999999999979e+00 8.543730000000000491e-01 1.456270000000000064e-01 7.734599999999999809e-02 6.828099999999999448e-02 0.000000000000000000e+00
2.977500000000000036e+00 8.543720000000000203e-01 1.456280000000000074e-01 7.734499999999999709e-02 6.828299999999999648e-02 0.000000000000000000e+00
2.979000000000000092e+00 8.543720000000000203e-01 1.456280000000000074e-01 7.734399999999999609e-02 6.828399999999999748e-02 0.000000000000000000e+00
2.980500000000000149e+00 8.543720000000000203e-01 1.456280000000000074e-01 7.734199999999999409e-02 6.828599999999999948e-02 0.000000000000000000e+00
2.982000000000000206e+00 8.543709999999999916e-01 1.456290000000000084e-01 7.734099999999999309e-02 6.828800000000000148e-02 0.000000000000000000e+00
2.983499999999999819e+00 8.543709999999999916e-01 1.456290000000000084e-01 7.734000000000000596e-02 6.828900000000000248e-02 0.000000000000000000e+00
2.984999999999999876e+00 8.543699999999999628e-01 1.456300000000000094e-01 7.733800000000000396e-02 6.829100000000000448e-02 0.000000000000000000e+00
2.986499999999999932e+00 8.543699999999999628e-01 1.456300000000000094e-01 7.733700000000000296e-02 6.829300000000000648e-02 0.000000000000000000e+00
2.987999999999999989e+00 8.543690000000000451e-01 1.456310000000000104e-01 7.733600000000000196e-02 6.829499999999999460e-02 0.000000000000000000e+00
2.989500000000000046e+00 8.543690000000000451e-01 1.456310000000000104e-01 7.733500000000000096e-02 6.829599999999999560e-02 0.000000000000000000e+00
2.991000000000000103e+00 8.543690000000000451e-01 1.456310000000000104e-01 7.733299999999999896e-02 6.829799999999999760e-02 0.000000000000000000e+00
2.992500000000000160e+00 8.543680000000000163e-01 1.456320000000000114e-01 7.733199999999999796e-02 6.829999999999999960e-02 0.000000000000000000e+00
2.994000000000000217e+00 8.543680000000000163e-01 1.456320000000000114e-01 7.733099999999999696e-02 6.830100000000000060e-02 0.000000000000000000e+00
2.995499999999999829e+00 8.543669999999999876e-01 1.456330000000000124e-01 7.732899999999999496e-02 6.830300000000000260e-02 0.000000000000000000e+00
2.996999999999999886e+00 8.543669999999999876e-01 1.456330000000000124e-01 7.732799999999999396e-02 6.830500000000000460e-02 0.000000000000000000e+00
2.998499999999999943e+00 8.543669999999999876e-01 1.456330000000000124e-01 7.732700000000000684e-02 6.830700000000000660e-02 0.000000000000000000e+00
3.000000000000000000e+00 8.543659999999999588e-01 1.456340000000000134e-01 7.732600000000000584e-02 6.830799999999999372e-02 0.000000000000000000e+00
3.001500000000000057e+00 8.543659999999999588e-01 1.456340000000000134e-01 7.732400000000000384e-02 6.830999999999999572e-02 0.000000000000000000e+00
3.003000000000000114e+00 8.543650000000000411e-01 1.456349999999999867e-01 7.732300000000000284e-02 6.831199999999999772e-02 0.000000000000000000e+00
3.004500000000000171e+00 8.543650000000000411e-01 1.456349999999999867e-01 7.732200000000000184e-02 6.831299999999999872e-02 0.000000000000000000e+00
3.005999999999999783e+00 8.543650000000000411e-01 1.456349999999999867e-01 7.731999999999999984e-02 6.831500000000000072e-02 0.000000000000000000e+00
3.007499999999999840e+00 8.543640000000000123e-01 1.456359999999999877e-01 7.731899999999999884e-02 6.831700000000000272e-02 0.000000000000000000e+00
3.008999999999999897e+00 8.543640000000000123e-01 1.456359999999999877e-01 7.731799999999999784e-02 6.831900000000000472e-02 0.000000000000000000e+00
3.010499999999999954e+00 8.543629999999999836e-01 1.456369999999999887e-01 7.731599999999999584e-02 6.832000000000000572e-02 0.000000000000000000e+00
3.012000000000000011e+00 8.543629999999999836e-01 1.456369999999999887e-01 7.731499999999999484e-02 6.832199999999999385e-02 0.000000000000000000e+00
3.013500000000000068e+00 8.543619999999999548e-01 1.456379999999999897e-01 7.731399999999999384e-02 6.832399999999999585e-02 0.000000000000000000e+00
3.015000000000000124e+00 8.543619999999999548e-01 1.456379999999999897e-01 7.731300000000000672e-02 6.832499999999999685e-02 0.000000000000000000e+00
3.016500000000000181e+00 8.543619999999999548e-01 1.456379999999999897e-01 7.731100000000000472e-02 6.832699999999999885e-02 0.000000000000000000e+00
3.017999999999999794e+00 8.543610000000000371e-01 1.456389999999999907e-01 7.731000000000000372e-02 6.832900000000000085e-02 0.000000000000000000e+00
3.019499999999999851e+00 8.543610000000000371e-01 1.456389999999999907e-01 7.730900000000000272e-02 6.833000000000000185e-02 0.000000000000000000e+00
3.020999999999999908e+00 8.543600000000000083e-01 1.456399999999999917e-01 7.730800000000000172e-02 6.833200000000000385e-02 0.000000000000000000e+00
3.022499999999999964e+00 8.543600000000000083e-01 1.456399999999999917e-01 7.730599999999999972e-02 6.833400000000000585e-02 0.000000000000000000e+00
3.024000000000000021e+00 8.543600000000000083e-01 1.456399999999999917e-01 7.730499999999999872e-02 6.833500000000000685e-02 0.000000000000000000e+00
3.025500000000000078e+00 8.543589999999999796e-01 1.456409999999999927e-01 7.730399999999999772e-02 6.833699999999999497e-02 0.000000000000000000e+00
3.027000000000000135e+00 8.543589999999999796e-01 1.456409999999999927e-01 7.730199999999999572e-02 6.833899999999999697e-02 0.000000000000000000e+00
3.028500000000000192e+00 8.543579999999999508e-01 1.456419999999999937e-01 7.730099999999999472e-02 6.833999999999999797e-02 0.000000000000000000e+00
3.029999999999999805e+00 8.543579999999999508e-01 1.456419999999999937e-01 7.729999999999999372e-02 6.834199999999999997e-02 0.000000000000000000e+00
3.031499999999999861e+00 8.543579999999999508e-01 1.456419999999999937e-01 7.729900000000000659e-02 6.834400000000000197e-02 0.000000000000000000e+00
3.032999999999999918e+00 8.543570000000000331e-01 1.456429999999999947e-01 7.729700000000000459e-02 6.834500000000000297e-02 0.000000000000000000e+00
3.034499999999999975e+00 8.543570000000000331e-01 1.456429999999999947e-01 7.729600000000000359e-02 6.834700000000000497e-02 0.000000000000000000e+00
3.036000000000000032e+00 8.543560000000000043e-01 1.456439999999999957e-01 7.729500000000000259e-02 6.834899999999999309e-02 0.000000000000000000e+00
3.037500000000000089e+00 8.543560000000000043e-01 1.456439999999999957e-01 7.729400000000000159e-02 6.835099999999999509e-02 0.000000000000000000e+00
3.039000000000000146e+00 8.543560000000000043e-01 1.456439999999999957e-01 7.729199999999999959e-02 6.835199999999999609e-02 0.000000000000000000e+00
3.040500000000000203e+00 8.543549999999999756e-01 1.456449999999999967e-01 7.729099999999999859e-02 6.835399999999999809e-02 0.000000000000000000e+00
3.041999999999999815e+00 8.543549999999999756e-01 1.456449999999999967e-01 7.728999999999999759e-02 6.835600000000000009e-02 0.000000000000000000e+00
3.043499999999999872e+00 8.543539999999999468e-01 1.456459999999999977e-01 7.728899999999999659e-02 6.835700000000000109e-02 0.000000000000000000e+00
3.044999999999999929e+00 8.543539999999999468e-01 1.456459999999999977e-01 7.728699999999999459e-02 6.835900000000000309e-02 0.000000000000000000e+00
3.046499999999999986e+00 8.543539999999999468e-01 1.456459999999999977e-01 7.728599999999999359e-02 6.836000000000000409e-02 0.000000000000000000e+00
3.048000000000000043e+00 8.543530000000000291e-01 1.456469999999999987e-01 7.728500000000000647e-02 6.836200000000000609e-02 0.000000000000000000e+00
3.049500000000000099e+00 8.543530000000000291e-01 1.456469999999999987e-01 7.728300000000000447e-02 6.836399999999999422e-02 0.000000000000000000e+00
3.051000000000000156e+00 8.543520000000000003e-01 1.456479999999999997e-01 7.728200000000000347e-02 6.836499999999999522e-02 0.000000000000000000e+00
3.052500000000000213e+00 8.543520000000000003e-01 1.456479999999999997e-01 7.728100000000000247e-02 6.836699999999999722e-02 0.000000000000000000e+00
3.053999999999999826e+00 8.543509999999999716e-01 1.456490000000000007e-01 7.728000000000000147e-02 6.836899999999999922e-02 0.000000000000000000e+00
3.055499999999999883e+00 8.543509999999999716e-01 1.456490000000000007e-01 7.727799999999999947e-02 6.837000000000000022e-02 0.000000000000000000e+00
3.056999999999999940e+00 8.543509999999999716e-01 1.456490000000000007e-01 7.727699999999999847e-02 6.837200000000000222e-02 0.000000000000000000e+00
3.058499999999999996e+00 8.543500000000000538e-01 1.456500000000000017e-01 7.727599999999999747e-02 6.837400000000000422e-02 0.000000000000000000e+00
3.060000000000000053e+00 8.543500000000000538e-01 1.456500000000000017e-01 7.727499999999999647e-02 6.837500000000000522e-02 0.000000000000000000e+00
3.061500000000000110e+00 8.543490000000000251e-01 1.456510000000000027e-01 7.727299999999999447e-02 6.837699999999999334e-02 0.000000000000000000e+00
3.063000000000000167e+00 8.543490000000000251e-01 1.456510000000000027e-01 7.727199999999999347e-02 6.837899999999999534e-02 0.000000000000000000e+00
3.064499999999999780e+00 8.543490000000000251e-01 1.456510000000000027e-01 7.727100000000000635e-02 6.837999999999999634e-02 0.000000000000000000e+00
3.065999999999999837e+00 8.543479999999999963e-01 1.456520000000000037e-01 7.727000000000000535e-02 6.838199999999999834e-02 0.000000000000000000e+00
3.067499999999999893e+00 8.543479999999999963e-01 1.456520000000000037e-01 7.726800000000000335e-02 6.838400000000000034e-02 0.000000000000000000e+00
3.068999999999999950e+00 8.543469999999999676e-01 1.456530000000000047e-01 7.726700000000000235e-02 6.838500000000000134e-02 0.000000000000000000e+00
3.070500000000000007e+00 8.543469999999999676e-01 1.456530000000000047e-01 7.726600000000000135e-02 6.838700000000000334e-02 0.000000000000000000e+00
3.072000000000000064e+00 8.543469999999999676e-01 1.456530000000000047e-01 7.726500000000000035e-02 6.838900000000000534e-02 0.000000000000000000e+00
3.073500000000000121e+00 8.543460000000000498e-01 1.456540000000000057e-01 7.726399999999999935e-02 6.839000000000000634e-02 0.000000000000000000e+00
3.075000000000000178e+00 8.543460000000000498e-01 1.456540000000000057e-01 7.726199999999999735e-02 6.839199999999999446e-02 0.000000000000000000e+00
3.076499999999999790e+00 8.543450000000000211e-01 1.456550000000000067e-01 7.726099999999999635e-02 6.839299999999999546e-02 0.000000000000000000e+00
3.077999999999999847e+00 8.543450000000000211e-01 1.456550000000000067e-01 7.725999999999999535e-02 6.839499999999999746e-02 0.000000000000000000e+00
3.079499999999999904e+00 8.543450000000000211e-01 1.456550000000000067e-01 7.725899999999999435e-02 6.839699999999999946e-02 0.000000000000000000e+00
3.080999999999999961e+00 8.543439999999999923e-01 1.456560000000000077e-01 7.725700000000000622e-02 6.839800000000000046e-02 0.000000000000000000e+00
3.082500000000000018e+00 8.543439999999999923e-01 1.456560000000000077e-01 7.725600000000000522e-02 6.840000000000000246e-02 0.000000000000000000e+00
3.084000000000000075e+00 8.543429999999999636e-01 1.456570000000000087e-01 7.725500000000000422e-02 6.840200000000000446e-02 0.000000000000000000e+00
3.085500000000000131e+00 8.543429999999999636e-01 1.456570000000000087e-01 7.725400000000000322e-02 6.840300000000000546e-02 0.000000000000000000e+00
3.087000000000000188e+00 8.543429999999999636e-01 1.456570000000000087e-01 7.725200000000000122e-02 6.840499999999999359e-02 0.000000000000000000e+00
3.088499999999999801e+00 8.543420000000000458e-01 1.456580000000000097e-01 7.725100000000000022e-02 6.840699999999999559e-02 0.000000000000000000e+00
3.089999999999999858e+00 8.543420000000000458e-01 1.456580000000000097e-01 7.724999999999999922e-02 6.840799999999999659e-02 0.000000000000000000e+00
3.091499999999999915e+00 8.543420000000000458e-01 1.456580000000000097e-01 7.724899999999999822e-02 6.840999999999999859e-02 0.000000000000000000e+00
3.092999999999999972e+00 8.543410000000000171e-01 1.456590000000000107e-01 7.724799999999999722e-02 6.841099999999999959e-02 0.000000000000000000e+00
3.094500000000000028e+00 8.543410000000000171e-01 1.456590000000000107e-01 7.724599999999999522e-02 6.841300000000000159e-02 0.000000000000000000e+00
3.096000000000000085e+00 8.543399999999999883e-01 1.456600000000000117e-01 7.724499999999999422e-02 6.841500000000000359e-02 0.000000000000000000e+00
3.097500000000000142e+00 8.543399999999999883e-01 1.456600000000000117e-01 7.724399999999999322e-02 6.841600000000000459e-02 0.000000000000000000e+00
3.099000000000000199e+00 8.543399999999999883e-01 1.456600000000000117e-01 7.724300000000000610e-02 6.841800000000000659e-02 0.000000000000000000e+00
3.100499999999999812e+00 8.543389999999999596e-01 1.456610000000000127e-01 7.724100000000000410e-02 6.841899999999999371e-02 0.000000000000000000e+00
3.101999999999999869e+00 8.543389999999999596e-01 1.456610000000000127e-01 7.724000000000000310e-02 6.842099999999999571e-02 0.000000000000000000e+00
3.103499999999999925e+00 8.543380000000000418e-01 1.456620000000000137e-01 7.723900000000000210e-02 6.842299999999999771e-02 0.000000000000000000e+00
3.104999999999999982e+00 8.543380000000000418e-01 1.456620000000000137e-01 7.723800000000000110e-02 6.842399999999999871e-02 0.000000000000000000e+00
3.106500000000000039e+00 8.543380000000000418e-01 1.456620000000000137e-01 7.723700000000000010e-02 6.842600000000000071e-02 0.000000000000000000e+00
3.108000000000000096e+00 8.543370000000000131e-01 1.456629999999999869e-01 7.723499999999999810e-02 6.842800000000000271e-02 0.000000000000000000e+00
3.109500000000000153e+00 8.543370000000000131e-01 1.456629999999999869e-01 7.723399999999999710e-02 6.842900000000000371e-02 0.000000000000000000e+00
3.111000000000000210e+00 8.543359999999999843e-01 1.456639999999999879e-01 7.723299999999999610e-02 6.843100000000000571e-02 0.000000000000000000e+00
3.112499999999999822e+00 8.543359999999999843e-01 1.456639999999999879e-01 7.723199999999999510e-02 6.843200000000000671e-02 0.000000000000000000e+00
3.113999999999999879e+00 8.543359999999999843e-01 1.456639999999999879e-01 7.722999999999999310e-02 6.843399999999999483e-02 0.000000000000000000e+00
3.115499999999999936e+00 8.543349999999999556e-01 1.456649999999999889e-01 7.722900000000000598e-02 6.843599999999999683e-02 0.000000000000000000e+00
3.116999999999999993e+00 8.543349999999999556e-01 1.456649999999999889e-01 7.722800000000000498e-02 6.843699999999999783e-02 0.000000000000000000e+00
3.118500000000000050e+00 8.543340000000000378e-01 1.456659999999999899e-01 7.722700000000000398e-02 6.843899999999999983e-02 0.000000000000000000e+00
3.120000000000000107e+00 8.543340000000000378e-01 1.456659999999999899e-01 7.722600000000000298e-02 6.844000000000000083e-02 0.000000000000000000e+00
3.121500000000000163e+00 8.543340000000000378e-01 1.456659999999999899e-01 7.722400000000000098e-02 6.844200000000000284e-02 0.000000000000000000e+00
3.123000000000000220e+00 8.543330000000000091e-01 1.456669999999999909e-01 7.722299999999999998e-02 6.844400000000000484e-02 0.000000000000000000e+00
3.124499999999999833e+00 8.543330000000000091e-01 1.456669999999999909e-01 7.722199999999999898e-02 6.844500000000000584e-02 0.000000000000000000e+00
3.125999999999999890e+00 8.543319999999999803e-01 1.456679999999999919e-01 7.722099999999999798e-02 6.844699999999999396e-02 0.000000000000000000e+00
3.127499999999999947e+00 8.543319999999999803e-01 1.456679999999999919e-01 7.721999999999999698e-02 6.844799999999999496e-02 0.000000000000000000e+00
3.129000000000000004e+00 8.543319999999999803e-01 1.456679999999999919e-01 7.721799999999999498e-02 6.844999999999999696e-02 0.000000000000000000e+00
3.130500000000000060e+00 8.543309999999999516e-01 1.456689999999999929e-01 7.721699999999999398e-02 6.845199999999999896e-02 0.000000000000000000e+00
3.132000000000000117e+00 8.543309999999999516e-01 1.456689999999999929e-01 7.721600000000000685e-02 6.845299999999999996e-02 0.000000000000000000e+00
3.133500000000000174e+00 8.543309999999999516e-01 1.456689999999999929e-01 7.721500000000000585e-02 6.845500000000000196e-02 0.000000000000000000e+00
3.134999999999999787e+00 8.543300000000000338e-01 1.456699999999999939e-01 7.721400000000000485e-02 6.845600000000000296e-02 0.000000000000000000e+00
3.136499999999999844e+00 8.543300000000000338e-01 1.456699999999999939e-01 7.721200000000000285e-02 6.845800000000000496e-02 0.000000000000000000e+00
3.137999999999999901e+00 8.543290000000000051e-01 1.456709999999999949e-01 7.721100000000000185e-02 6.845900000000000596e-02 0.000000000000000000e+00
3.139499999999999957e+00 8.543290000000000051e-01 1.456709999999999949e-01 7.721000000000000085e-02 6.846099999999999408e-02 0.000000000000000000e+00
3.141000000000000014e+00 8.543290000000000051e-01 1.456709999999999949e-01 7.720899999999999985e-02 6.846299999999999608e-02 0.000000000000000000e+00
3.142500000000000071e+00 8.543279999999999763e-01 1.456719999999999959e-01 7.720799999999999885e-02 6.846399999999999708e-02 0.000000000000000000e+00
3.144000000000000128e+00 8.543279999999999763e-01 1.456719999999999959e-01 7.720599999999999685e-02 6.846599999999999908e-02 0.000000000000000000e+00
3.145500000000000185e+00 8.543269999999999476e-01 1.456729999999999969e-01 7.720499999999999585e-02 6.846700000000000008e-02 0.000000000000000000e+00
3.146999999999999797e+00 8.543269999999999476e-01 1.456729999999999969e-01 7.720399999999999485e-02 6.846900000000000208e-02 0.000000000000000000e+00
3.148499999999999854e+00 8.543269999999999476e-01 1.456729999999999969e-01 7.720299999999999385e-02 6.847100000000000408e-02 0.000000000000000000e+00
3.149999999999999911e+00 8.543260000000000298e-01 1.456739999999999979e-01 7.720200000000000673e-02 6.847200000000000508e-02 0.000000000000000000e+00
3.151499999999999968e+00 8.543260000000000298e-01 1.456739999999999979e-01 7.720000000000000473e-02 6.847399999999999320e-02 0.000000000000000000e+00
3.153000000000000025e+00 8.543260000000000298e-01 1.456739999999999979e-01 7.719900000000000373e-02 6.847499999999999420e-02 0.000000000000000000e+00
3.154500000000000082e+00 8.543250000000000011e-01 1.456749999999999989e-01 7.719800000000000273e-02 6.847699999999999620e-02 0.000000000000000000e+00
3.156000000000000139e+00 8.543250000000000011e-01 1.456749999999999989e-01 7.719700000000000173e-02 6.847799999999999720e-02 0.000000000000000000e+00
3.157500000000000195e+00 8.543239999999999723e-01 1.456759999999999999e-01 7.719600000000000073e-02 6.847999999999999921e-02 0.000000000000000000e+00
3.158999999999999808e+00 8.543239999999999723e-01 1.456759999999999999e-01 7.719499999999999973e-02 6.848200000000000121e-02 0.000000000000000000e+00
3.160499999999999865e+00 8.543239999999999723e-01 1.456759999999999999e-01 7.719299999999999773e-02 6.848300000000000221e-02 0.000000000000000000e+00
3.161999999999999922e+00 8.543230000000000546e-01 1.456770000000000009e-01 7.719199999999999673e-02 6.848500000000000421e-02 0.000000000000000000e+00
3.163499999999999979e+00 8.543230000000000546e-01 1.456770000000000009e-01 7.719099999999999573e-02 6.848600000000000521e-02 0.000000000000000000e+00
3.165000000000000036e+00 8.543220000000000258e-01 1.456780000000000019e-01 7.718999999999999473e-02 6.848799999999999333e-02 0.000000000000000000e+00
3.166500000000000092e+00 8.543220000000000258e-01 1.456780000000000019e-01 7.718899999999999373e-02 6.848899999999999433e-02 0.000000000000000000e+00
3.168000000000000149e+00 8.543220000000000258e-01 1.456780000000000019e-01 7.718700000000000561e-02 6.849099999999999633e-02 0.000000000000000000e+00
3.169500000000000206e+00 8.543209999999999971e-01 1.456790000000000029e-01 7.718600000000000461e-02 6.849199999999999733e-02 0.000000000000000000e+00
3.170999999999999819e+00 8.543209999999999971e-01 1.456790000000000029e-01 7.718500000000000361e-02 6.849399999999999933e-02 0.000000000000000000e+00
3.172499999999999876e+00 8.543209999999999971e-01 1.456790000000000029e-01 7.718400000000000261e-02 6.849600000000000133e-02 0.000000000000000000e+00
3.173999999999999932e+00 8.543199999999999683e-01 1.456800000000000039e-01 7.718300000000000161e-02 6.849700000000000233e-02 0.000000000000000000e+00
3.175499999999999989e+00 8.543199999999999683e-01 1.456800000000000039e-01 7.718200000000000061e-02 6.849900000000000433e-02 0.000000000000000000e+00
3.177000000000000046e+00 8.543190000000000506e-01 1.456810000000000049e-01 7.717999999999999861e-02 6.850000000000000533e-02 0.000000000000000000e+00
3.178500000000000103e+00 8.543190000000000506e-01 1.456810000000000049e-01 7.717899999999999761e-02 6.850199999999999345e-02 0.000000000000000000e+00
3.180000000000000160e+00 8.543190000000000506e-01 1.456810000000000049e-01 7.717799999999999661e-02 6.850299999999999445e-02 0.000000000000000000e+00
3.181500000000000217e+00 8.543180000000000218e-01 1.456820000000000059e-01 7.717699999999999561e-02 6.850499999999999645e-02 0.000000000000000000e+00
3.182999999999999829e+00 8.543180000000000218e-01 1.456820000000000059e-01 7.717599999999999461e-02 6.850599999999999745e-02 0.000000000000000000e+00
3.184499999999999886e+00 8.543169999999999931e-01 1.456830000000000069e-01 7.717499999999999361e-02 6.850799999999999945e-02 0.000000000000000000e+00
3.185999999999999943e+00 8.543169999999999931e-01 1.456830000000000069e-01 7.717300000000000548e-02 6.851000000000000145e-02 0.000000000000000000e+00
3.187500000000000000e+00 8.543169999999999931e-01 1.456830000000000069e-01 7.717200000000000448e-02 6.851100000000000245e-02 0.000000000000000000e+00
3.189000000000000057e+00 8.543159999999999643e-01 1.456840000000000079e-01 7.717100000000000348e-02 6.851300000000000445e-02 0.000000000000000000e+00
3.190500000000000114e+00 8.543159999999999643e-01 1.456840000000000079e-01 7.717000000000000248e-02 6.851400000000000545e-02 0.000000000000000000e+00
3.192000000000000171e+00 8.543159999999999643e-01 1.456840000000000079e-01 7.716900000000000148e-02 6.851599999999999357e-02 0.000000000000000000e+00
3.193499999999999783e+00 8.543150000000000466e-01 1.456850000000000089e-01 7.716800000000000048e-02 6.851699999999999458e-02 0.000000000000000000e+00
3.194999999999999840e+00 8.543150000000000466e-01 1.456850000000000089e-01 7.716599999999999848e-02 6.851899999999999658e-02 0.000000000000000000e+00
3.196499999999999897e+00 8.543140000000000178e-01 1.456860000000000099e-01 7.716499999999999748e-02 6.851999999999999758e-02 0.000000000000000000e+00
3.197999999999999954e+00 8.543140000000000178e-01 1.456860000000000099e-01 7.716399999999999648e-02 6.852199999999999958e-02 0.000000000000000000e+00
3.199500000000000011e+00 8.543140000000000178e-01 1.456860000000000099e-01 7.716299999999999548e-02 6.852300000000000058e-02 0.000000000000000000e+00
3.201000000000000068e+00 8.543129999999999891e-01 1.456870000000000109e-01 7.716199999999999448e-02 6.852500000000000258e-02 0.000000000000000000e+00
3.202500000000000124e+00 8.543129999999999891e-01 1.456870000000000109e-01 7.716099999999999348e-02 6.852600000000000358e-02 0.000000000000000000e+00
3.204000000000000181e+00 8.543129999999999891e-01 1.456870000000000109e-01 7.715900000000000536e-02 6.852800000000000558e-02 0.000000000000000000e+00
3.205499999999999794e+00 8.543119999999999603e-01 1.456880000000000119e-01 7.715800000000000436e-02 6.852900000000000658e-02 0.000000000000000000e+00
3.206999999999999851e+00 8.543119999999999603e-01 1.456880000000000119e-01 7.715700000000000336e-02 6.853099999999999470e-02 0.000000000000000000e+00
3.208499999999999908e+00 8.543110000000000426e-01 1.456890000000000129e-01 7.715600000000000236e-02 6.853299999999999670e-02 0.000000000000000000e+00
3.209999999999999964e+00 8.543110000000000426e-01 1.456890000000000129e-01 7.715500000000000136e-02 6.853399999999999770e-02 0.000000000000000000e+00
3.211500000000000021e+00 8.543110000000000426e-01 1.456890000000000129e-01 7.715400000000000036e-02 6.853599999999999970e-02 0.000000000000000000e+00
3.213000000000000078e+00 8.543100000000000138e-01 1.456899999999999862e-01 7.715299999999999936e-02 6.853700000000000070e-02 0.000000000000000000e+00
3.214500000000000135e+00 8.543100000000000138e-01 1.456899999999999862e-01 7.715099999999999736e-02 6.853900000000000270e-02 0.000000000000000000e+00
3.216000000000000192e+00 8.543100000000000138e-01 1.456899999999999862e-01 7.714999999999999636e-02 6.854000000000000370e-02 0.000000000000000000e+00
3.217499999999999805e+00 8.543089999999999851e-01 1.456909999999999872e-01 7.714899999999999536e-02 6.854200000000000570e-02 0.000000000000000000e+00
3.218999999999999861e+00 8.543089999999999851e-01 1.456909999999999872e-01 7.714799999999999436e-02 6.854300000000000670e-02 0.000000000000000000e+00
3.220499999999999918e+00 8.543079999999999563e-01 1.456919999999999882e-01 7.714699999999999336e-02 6.854499999999999482e-02 0.000000000000000000e+00
3.221999999999999975e+00 8.543079999999999563e-01 1.456919999999999882e-01 7.714600000000000624e-02 6.854599999999999582e-02 0.000000000000000000e+00
3.223500000000000032e+00 8.543079999999999563e-01 1.456919999999999882e-01 7.714500000000000524e-02 6.854799999999999782e-02 0.000000000000000000e+00
3.225000000000000089e+00 8.543070000000000386e-01 1.456929999999999892e-01 7.714300000000000324e-02 6.854899999999999882e-02 0.000000000000000000e+00
3.226500000000000146e+00 8.543070000000000386e-01 1.456929999999999892e-01 7.714200000000000224e-02 6.855100000000000082e-02 0.000000000000000000e+00
3.228000000000000203e+00 8.543070000000000386e-01 1.456929999999999892e-01 7.714100000000000124e-02 6.855200000000000182e-02 0.000000000000000000e+00
3.229499999999999815e+00 8.543060000000000098e-01 1.456939999999999902e-01 7.714000000000000024e-02 6.855400000000000382e-02 0.000000000000000000e+00
3.230999999999999872e+00 8.543060000000000098e-01 1.456939999999999902e-01 7.713899999999999924e-02 6.855500000000000482e-02 0.000000000000000000e+00
3.232499999999999929e+00 8.543049999999999811e-01 1.456949999999999912e-01 7.713799999999999824e-02 6.855700000000000682e-02 0.000000000000000000e+00
3.233999999999999986e+00 8.543049999999999811e-01 1.456949999999999912e-01 7.713699999999999724e-02 6.855799999999999395e-02 0.000000000000000000e+00
3.235500000000000043e+00 8.543049999999999811e-01 1.456949999999999912e-01 7.713499999999999523e-02 6.855999999999999595e-02 0.000000000000000000e+00
3.237000000000000099e+00 8.543039999999999523e-01 1.456959999999999922e-01 7.713399999999999423e-02 6.856099999999999695e-02 0.000000000000000000e+00
3.238500000000000156e+00 8.543039999999999523e-01 1.456959999999999922e-01 7.713299999999999323e-02 6.856299999999999895e-02 0.000000000000000000e+00
3.240000000000000213e+00 8.543039999999999523e-01 1.456959999999999922e-01 7.713200000000000611e-02 6.856399999999999995e-02 0.000000000000000000e+00
3.241499999999999826e+00 8.543030000000000346e-01 1.456969999999999932e-01 7.713100000000000511e-02 6.856600000000000195e-02 0.000000000000000000e+00
3.242999999999999883e+00 8.543030000000000346e-01 1.456969999999999932e-01 7.713000000000000411e-02 6.856700000000000295e-02 0.000000000000000000e+00
3.244499999999999940e+00 8.543020000000000058e-01 1.456979999999999942e-01 7.712900000000000311e-02 6.856900000000000495e-02 0.000000000000000000e+00
3.245999999999999996e+00 8.543020000000000058e-01 1.456979999999999942e-01 7.712800000000000211e-02 6.857000000000000595e-02 0.000000000000000000e+00
3.247500000000000053e+00 8.543020000000000058e-01 1.456979999999999942e-01 7.712600000000000011e-02 6.857199999999999407e-02 0.000000000000000000e+00
3.249000000000000110e+00 8.543009999999999771e-01 1.456989999999999952e-01 7.712499999999999911e-02 6.857299999999999507e-02 0.000000000000000000e+00
3.250500000000000167e+00 8.543009999999999771e-01 1.456989999999999952e-01 7.712399999999999811e-02 6.857499999999999707e-02 0.000000000000000000e+00
3.251999999999999780e+00 8.543009999999999771e-01 1.456989999999999952e-01 7.712299999999999711e-02 6.857599999999999807e-02 0.000000000000000000e+00
3.253499999999999837e+00 8.542999999999999483e-01 1.456999999999999962e-01 7.712199999999999611e-02 6.857800000000000007e-02 0.000000000000000000e+00
3.254999999999999893e+00 8.542999999999999483e-01 1.456999999999999962e-01 7.712099999999999511e-02 6.857900000000000107e-02 0.000000000000000000e+00
3.256499999999999950e+00 8.542999999999999483e-01 1.456999999999999962e-01 7.711999999999999411e-02 6.858100000000000307e-02 0.000000000000000000e+00
3.258000000000000007e+00 8.542990000000000306e-01 1.457009999999999972e-01 7.711899999999999311e-02 6.858200000000000407e-02 0.000000000000000000e+00
3.259500000000000064e+00 8.542990000000000306e-01 1.457009999999999972e-01 7.711700000000000499e-02 6.858400000000000607e-02 0.000000000000000000e+00
3.261000000000000121e+00 8.542980000000000018e-01 1.457019999999999982e-01 7.711600000000000399e-02 6.858499999999999319e-02 0.000000000000000000e+00
3.262500000000000178e+00 8.542980000000000018e-01 1.457019999999999982e-01 7.711500000000000299e-02 6.858699999999999519e-02 0.000000000000000000e+00
3.263999999999999790e+00 8.542980000000000018e-01 1.457019999999999982e-01 7.711400000000000199e-02 6.858799999999999619e-02 0.000000000000000000e+00
3.265499999999999847e+00 8.542969999999999731e-01 1.457029999999999992e-01 7.711300000000000099e-02 6.858999999999999819e-02 0.000000000000000000e+00
3.266999999999999904e+00 8.542969999999999731e-01 1.457029999999999992e-01 7.711199999999999999e-02 6.859099999999999919e-02 0.000000000000000000e+00
3.268499999999999961e+00 8.542969999999999731e-01 1.457029999999999992e-01 7.711099999999999899e-02 6.859300000000000119e-02 0.000000000000000000e+00
3.270000000000000018e+00 8.542960000000000553e-01 1.457040000000000002e-01 7.710999999999999799e-02 6.859400000000000219e-02 0.000000000000000000e+00
3.271500000000000075e+00 8.542960000000000553e-01 1.457040000000000002e-01 7.710799999999999599e-02 6.859600000000000419e-02 0.000000000000000000e+00
3.273000000000000131e+00 8.542950000000000266e-01 1.457050000000000012e-01 7.710699999999999499e-02 6.859700000000000519e-02 0.000000000000000000e+00
3.274500000000000188e+00 8.542950000000000266e-01 1.457050000000000012e-01 7.710599999999999399e-02 6.859899999999999332e-02 0.000000000000000000e+00
3.275999999999999801e+00 8.542950000000000266e-01 1.457050000000000012e-01 7.710500000000000687e-02 6.859999999999999432e-02 0.000000000000000000e+00
3.277499999999999858e+00 8.542939999999999978e-01 1.457060000000000022e-01 7.710400000000000587e-02 6.860199999999999632e-02 0.000000000000000000e+00
3.278999999999999915e+00 8.542939999999999978e-01 1.457060000000000022e-01 7.710300000000000487e-02 6.860299999999999732e-02 0.000000000000000000e+00
3.280499999999999972e+00 8.542939999999999978e-01 1.457060000000000022e-01 7.710200000000000387e-02 6.860499999999999932e-02 0.000000000000000000e+00
3.282000000000000028e+00 8.542929999999999691e-01 1.457070000000000032e-01 7.710100000000000287e-02 6.860600000000000032e-02 0.000000000000000000e+00
3.283500000000000085e+00 8.542929999999999691e-01 1.457070000000000032e-01 7.710000000000000187e-02 6.860700000000000132e-02 0.000000000000000000e+00
3.285000000000000142e+00 8.542929999999999691e-01 1.457070000000000032e-01 7.709799999999999986e-02 6.860900000000000332e-02 0.000000000000000000e+00
3.286500000000000199e+00 8.542920000000000513e-01 1.457080000000000042e-01 7.709699999999999886e-02 6.861000000000000432e-02 0.000000000000000000e+00
3.287999999999999812e+00 8.542920000000000513e-01 1.457080000000000042e-01 7.709599999999999786e-02 6.861200000000000632e-02 0.000000000000000000e+00
3.289499999999999869e+00 8.542910000000000226e-01 1.457090000000000052e-01 7.709499999999999686e-02 6.861299999999999344e-02 0.000000000000000000e+00
3.290999999999999925e+00 8.542910000000000226e-01 1.457090000000000052e-01 7.709399999999999586e-02 6.861499999999999544e-02 0.000000000000000000e+00
3.292499999999999982e+00 8.542910000000000226e-01 1.457090000000000052e-01 7.709299999999999486e-02 6.861599999999999644e-02 0.000000000000000000e+00
3.294000000000000039e+00 8.542899999999999938e-01 1.457100000000000062e-01 7.709199999999999386e-02 6.861799999999999844e-02 0.000000000000000000e+00
3.295500000000000096e+00 8.542899999999999938e-01 1.457100000000000062e-01 7.709100000000000674e-02 6.861899999999999944e-02 0.000000000000000000e+00
3.297000000000000153e+00 8.542899999999999938e-01 1.457100000000000062e-01 7.709000000000000574e-02 6.862100000000000144e-02 0.000000000000000000e+00
3.298500000000000210e+00 8.542889999999999651e-01 1.457110000000000072e-01 7.708900000000000474e-02 6.862200000000000244e-02 0.000000000000000000e+00
3.299999999999999822e+00 8.542889999999999651e-01 1.457110000000000072e-01 7.708700000000000274e-02 6.862400000000000444e-02 0.000000000000000000e+00
3.301499999999999879e+00 8.542889999999999651e-01 1.457110000000000072e-01 7.708600000000000174e-02 6.862500000000000544e-02 0.000000000000000000e+00
3.302999999999999936e+00 8.542880000000000473e-01 1.457120000000000082e-01 7.708500000000000074e-02 6.862699999999999356e-02 0.000000000000000000e+00
3.304499999999999993e+00 8.542880000000000473e-01 1.457120000000000082e-01 7.708399999999999974e-02 6.862799999999999456e-02 0.000000000000000000e+00
3.306000000000000050e+00 8.542870000000000186e-01 1.457130000000000092e-01 7.708299999999999874e-02 6.862899999999999556e-02 0.000000000000000000e+00
3.307500000000000107e+00 8.542870000000000186e-01 1.457130000000000092e-01 7.708199999999999774e-02 6.863099999999999756e-02 0.000000000000000000e+00
3.309000000000000163e+00 8.542870000000000186e-01 1.457130000000000092e-01 7.708099999999999674e-02 6.863199999999999856e-02 0.000000000000000000e+00
3.310500000000000220e+00 8.542859999999999898e-01 1.457140000000000102e-01 7.707999999999999574e-02 6.863400000000000056e-02 0.000000000000000000e+00
3.311999999999999833e+00 8.542859999999999898e-01 1.457140000000000102e-01 7.707899999999999474e-02 6.863500000000000156e-02 0.000000000000000000e+00
3.313499999999999890e+00 8.542859999999999898e-01 1.457140000000000102e-01 7.707799999999999374e-02 6.863700000000000356e-02 0.000000000000000000e+00
3.314999999999999947e+00 8.542849999999999611e-01 1.457150000000000112e-01 7.707700000000000662e-02 6.863800000000000456e-02 0.000000000000000000e+00
3.316500000000000004e+00 8.542849999999999611e-01 1.457150000000000112e-01 7.707500000000000462e-02 6.864000000000000656e-02 0.000000000000000000e+00
3.318000000000000060e+00 8.542849999999999611e-01 1.457150000000000112e-01 7.707400000000000362e-02 6.864099999999999369e-02 0.000000000000000000e+00
3.319500000000000117e+00 8.542840000000000433e-01 1.457160000000000122e-01 7.707300000000000262e-02 6.864199999999999469e-02 0.000000000000000000e+00
3.321000000000000174e+00 8.542840000000000433e-01 1.457160000000000122e-01 7.707200000000000162e-02 6.864399999999999669e-02 0.000000000000000000e+00
3.322499999999999787e+00 8.542840000000000433e-01 1.457160000000000122e-01 7.707100000000000062e-02 6.864499999999999769e-02 0.000000000000000000e+00
3.323999999999999844e+00 8.542830000000000146e-01 1.457170000000000132e-01 7.706999999999999962e-02 6.864699999999999969e-02 0.000000000000000000e+00
3.325499999999999901e+00 8.542830000000000146e-01 1.457170000000000132e-01 7.706899999999999862e-02 6.864800000000000069e-02 0.000000000000000000e+00
3.326999999999999957e+00 8.542819999999999858e-01 1.457179999999999864e-01 7.706799999999999762e-02 6.865000000000000269e-02 0.000000000000000000e+00
3.328500000000000014e+00 8.542819999999999858e-01 1.457179999999999864e-01 7.706699999999999662e-02 6.865100000000000369e-02 0.000000000000000000e+00
3.330000000000000071e+00 8.542819999999999858e-01 1.457179999999999864e-01 7.706599999999999562e-02 6.865300000000000569e-02 0.000000000000000000e+00
3.331500000000000128e+00 8.542809999999999571e-01 1.457189999999999874e-01 7.706499999999999462e-02 6.865400000000000669e-02 0.000000000000000000e+00
3.333000000000000185e+00 8.542809999999999571e-01 1.457189999999999874e-01 7.706399999999999362e-02 6.865499999999999381e-02 0.000000000000000000e+00
3.334499999999999797e+00 8.542809999999999571e-01 1.457189999999999874e-01 7.706200000000000550e-02 6.865699999999999581e-02 0.000000000000000000e+00
3.335999999999999854e+00 8.542800000000000393e-01 1.457199999999999884e-01 7.706100000000000450e-02 6.865799999999999681e-02 0.000000000000000000e+00
3.337499999999999911e+00 8.542800000000000393e-01 1.457199999999999884e-01 7.706000000000000349e-02 6.865999999999999881e-02 0.000000000000000000e+00
3.338999999999999968e+00 8.542800000000000393e-01 1.457199999999999884e-01 7.705900000000000249e-02 6.866099999999999981e-02 0.000000000000000000e+00
3.340500000000000025e+00 8.542790000000000106e-01 1.457209999999999894e-01 7.705800000000000149e-02 6.866300000000000181e-02 0.000000000000000000e+00
3.342000000000000082e+00 8.542790000000000106e-01 1.457209999999999894e-01 7.705700000000000049e-02 6.866400000000000281e-02 0.000000000000000000e+00
3.343500000000000139e+00 8.542790000000000106e-01 1.457209999999999894e-01 7.705599999999999949e-02 6.866500000000000381e-02 0.000000000000000000e+00
3.345000000000000195e+00 8.542779999999999818e-01 1.457219999999999904e-01 7.705499999999999849e-02 6.866700000000000581e-02 0.000000000000000000e+00
3.346499999999999808e+00 8.542779999999999818e-01 1.457219999999999904e-01 7.705399999999999749e-02 6.866800000000000681e-02 0.000000000000000000e+00
3.347999999999999865e+00 8.542769999999999531e-01 1.457229999999999914e-01 7.705299999999999649e-02 6.866999999999999493e-02 0.000000000000000000e+00
3.349499999999999922e+00 8.542769999999999531e-01 1.457229999999999914e-01 7.705199999999999549e-02 6.867099999999999593e-02 0.000000000000000000e+00
3.350999999999999979e+00 8.542769999999999531e-01 1.457229999999999914e-01 7.705099999999999449e-02 6.867299999999999793e-02 0.000000000000000000e+00
3.352500000000000036e+00 8.542760000000000353e-01 1.457239999999999924e-01 7.704999999999999349e-02 6.867399999999999893e-02 0.000000000000000000e+00
3.354000000000000092e+00 8.542760000000000353e-01 1.457239999999999924e-01 7.704800000000000537e-02 6.867499999999999993e-02 0.000000000000000000e+00
3.355500000000000149e+00 8.542760000000000353e-01 1.457239999999999924e-01 7.704700000000000437e-02 6.867700000000000193e-02 0.000000000000000000e+00
3.357000000000000206e+00 8.542750000000000066e-01 1.457249999999999934e-01 7.704600000000000337e-02 6.867800000000000293e-02 0.000000000000000000e+00
3.358499999999999819e+00 8.542750000000000066e-01 1.457249999999999934e-01 7.704500000000000237e-02 6.868000000000000493e-02 0.000000000000000000e+00
3.359999999999999876e+00 8.542750000000000066e-01 1.457249999999999934e-01 7.704400000000000137e-02 6.868100000000000593e-02 0.000000000000000000e+00
3.361499999999999932e+00 8.542739999999999778e-01 1.457259999999999944e-01 7.704300000000000037e-02 6.868299999999999406e-02 0.000000000000000000e+00
3.362999999999999989e+00 8.542739999999999778e-01 1.457259999999999944e-01 7.704199999999999937e-02 6.868399999999999506e-02 0.000000000000000000e+00
3.364500000000000046e+00 8.542739999999999778e-01 1.457259999999999944e-01 7.704099999999999837e-02 6.868499999999999606e-02 0.000000000000000000e+00
3.366000000000000103e+00 8.542729999999999491e-01 1.457269999999999954e-01 7.703999999999999737e-02 6.868699999999999806e-02 0.000000000000000000e+00
3.367500000000000160e+00 8.542729999999999491e-01 1.457269999999999954e-01 7.703899999999999637e-02 6.868799999999999906e-02 0.000000000000000000e+00
3.369000000000000217e+00 8.542729999999999491e-01 1.457269999999999954e-01 7.703799999999999537e-02 6.869000000000000106e-02 0.000000000000000000e+00
3.370499999999999829e+00 8.542720000000000313e-01 1.457279999999999964e-01 7.703699999999999437e-02 6.869100000000000206e-02 0.000000000000000000e+00
3.371999999999999886e+00 8.542720000000000313e-01 1.457279999999999964e-01 7.703599999999999337e-02 6.869200000000000306e-02 0.000000000000000000e+00
3.373499999999999943e+00 8.542710000000000026e-01 1.457289999999999974e-01 7.703500000000000625e-02 6.869400000000000506e-02 0.000000000000000000e+00
3.375000000000000000e+00 8.542710000000000026e-01 1.457289999999999974e-01 7.703400000000000525e-02 6.869500000000000606e-02 0.000000000000000000e+00
3.376500000000000057e+00 8.542710000000000026e-01 1.457289999999999974e-01 7.703300000000000425e-02 6.869699999999999418e-02 0.000000000000000000e+00
3.378000000000000114e+00 8.542699999999999738e-01 1.457299999999999984e-01 7.703200000000000325e-02 6.869799999999999518e-02 0.000000000000000000e+00
3.379500000000000171e+00 8.542699999999999738e-01 1.457299999999999984e-01 7.703000000000000125e-02 6.869899999999999618e-02 0.000000000000000000e+00
3.380999999999999783e+00 8.542699999999999738e-01 1.457299999999999984e-01 7.702900000000000025e-02 6.870099999999999818e-02 0.000000000000000000e+00
3.382499999999999840e+00 8.542689999999999451e-01 1.457309999999999994e-01 7.702799999999999925e-02 6.870199999999999918e-02 0.000000000000000000e+00
3.383999999999999897e+00 8.542689999999999451e-01 1.457309999999999994e-01 7.702699999999999825e-02 6.870400000000000118e-02 0.000000000000000000e+00
3.385499999999999954e+00 8.542689999999999451e-01 1.457309999999999994e-01 7.702599999999999725e-02 6.870500000000000218e-02 0.000000000000000000e+00
3.387000000000000011e+00 8.542680000000000273e-01 1.457320000000000004e-01 7.702499999999999625e-02 6.870600000000000318e-02 0.000000000000000000e+00
3.388500000000000068e+00 8.542680000000000273e-01 1.457320000000000004e-01 7.702399999999999525e-02 6.870800000000000518e-02 0.000000000000000000e+00
3.390000000000000124e+00 8.542680000000000273e-01 1.457320000000000004e-01 7.702299999999999425e-02 6.870900000000000618e-02 0.000000000000000000e+00
3.391500000000000181e+00 8.542669999999999986e-01 1.457330000000000014e-01 7.702199999999999325e-02 6.871099999999999430e-02 0.000000000000000000e+00
3.392999999999999794e+00 8.542669999999999986e-01 1.457330000000000014e-01 7.702100000000000612e-02 6.871199999999999530e-02 0.000000000000000000e+00
3.394499999999999851e+00 8.542669999999999986e-01 1.457330000000000014e-01 7.702000000000000512e-02 6.871299999999999630e-02 0.000000000000000000e+00
3.395999999999999908e+00 8.542659999999999698e-01 1.457340000000000024e-01 7.701900000000000412e-02 6.871499999999999830e-02 0.000000000000000000e+00
3.397499999999999964e+00 8.542659999999999698e-01 1.457340000000000024e-01 7.701800000000000312e-02 6.871599999999999930e-02 0.000000000000000000e+00
3.399000000000000021e+00 8.542659999999999698e-01 1.457340000000000024e-01 7.701700000000000212e-02 6.871800000000000130e-02 0.000000000000000000e+00
3.400500000000000078e+00 8.542650000000000521e-01 1.457350000000000034e-01 7.701600000000000112e-02 6.871900000000000230e-02 0.000000000000000000e+00
3.402000000000000135e+00 8.542650000000000521e-01 1.457350000000000034e-01 7.701500000000000012e-02 6.872000000000000330e-02 0.000000000000000000e+00
3.403500000000000192e+00 8.542650000000000521e-01 1.457350000000000034e-01 7.701399999999999912e-02 6.872200000000000530e-02 0.000000000000000000e+00
3.404999999999999805e+00 8.542640000000000233e-01 1.457360000000000044e-01 7.701299999999999812e-02 6.872300000000000630e-02 0.000000000000000000e+00
3.406499999999999861e+00 8.542640000000000233e-01 1.457360000000000044e-01 7.701199999999999712e-02 6.872499999999999443e-02 0.000000000000000000e+00
3.407999999999999918e+00 8.542629999999999946e-01 1.457370000000000054e-01 7.701099999999999612e-02 6.872599999999999543e-02 0.000000000000000000e+00
3.409499999999999975e+00 8.542629999999999946e-01 1.457370000000000054e-01 7.700999999999999512e-02 6.872699999999999643e-02 0.000000000000000000e+00
3.411000000000000032e+00 8.542629999999999946e-01 1.457370000000000054e-01 7.700899999999999412e-02 6.872899999999999843e-02 0.000000000000000000e+00
3.412500000000000089e+00 8.542619999999999658e-01 1.457380000000000064e-01 7.700700000000000600e-02 6.872999999999999943e-02 0.000000000000000000e+00
3.414000000000000146e+00 8.542619999999999658e-01 1.457380000000000064e-01 7.700600000000000500e-02 6.873100000000000043e-02 0.000000000000000000e+00
3.415500000000000203e+00 8.542619999999999658e-01 1.457380000000000064e-01 7.700500000000000400e-02 6.873300000000000243e-02 0.000000000000000000e+00
3.416999999999999815e+00 8.542610000000000481e-01 1.457390000000000074e-01 7.700400000000000300e-02 6.873400000000000343e-02 0.000000000000000000e+00
3.418499999999999872e+00 8.542610000000000481e-01 1.457390000000000074e-01 7.700300000000000200e-02 6.873600000000000543e-02 0.000000000000000000e+00
3.419999999999999929e+00 8.542610000000000481e-01 1.457390000000000074e-01 7.700200000000000100e-02 6.873700000000000643e-02 0.000000000000000000e+00
3.421499999999999986e+00 8.542600000000000193e-01 1.457400000000000084e-01 7.700100000000000000e-02 6.873799999999999355e-02 0.000000000000000000e+00
3.423000000000000043e+00 8.542600000000000193e-01 1.457400000000000084e-01 7.699999999999999900e-02 6.873999999999999555e-02 0.000000000000000000e+00
3.424500000000000099e+00 8.542600000000000193e-01 1.457400000000000084e-01 7.699899999999999800e-02 6.874099999999999655e-02 0.000000000000000000e+00
3.426000000000000156e+00 8.542589999999999906e-01 1.457410000000000094e-01 7.699799999999999700e-02 6.874199999999999755e-02 0.000000000000000000e+00
3.427500000000000213e+00 8.542589999999999906e-01 1.457410000000000094e-01 7.699699999999999600e-02 6.874399999999999955e-02 0.000000000000000000e+00
3.428999999999999826e+00 8.542589999999999906e-01 1.457410000000000094e-01 7.699599999999999500e-02 6.874500000000000055e-02 0.000000000000000000e+00
3.430499999999999883e+00 8.542579999999999618e-01 1.457420000000000104e-01 7.699499999999999400e-02 6.874700000000000255e-02 0.000000000000000000e+00
3.431999999999999940e+00 8.542579999999999618e-01 1.457420000000000104e-01 7.699400000000000688e-02 6.874800000000000355e-02 0.000000000000000000e+00
3.433499999999999996e+00 8.542579999999999618e-01 1.457420000000000104e-01 7.699300000000000588e-02 6.874900000000000455e-02 0.000000000000000000e+00
3.435000000000000053e+00 8.542570000000000441e-01 1.457430000000000114e-01 7.699200000000000488e-02 6.875100000000000655e-02 0.000000000000000000e+00
3.436500000000000110e+00 8.542570000000000441e-01 1.457430000000000114e-01 7.699100000000000388e-02 6.875199999999999367e-02 0.000000000000000000e+00
3.438000000000000167e+00 8.542570000000000441e-01 1.457430000000000114e-01 7.699000000000000288e-02 6.875299999999999467e-02 0.000000000000000000e+00
3.439499999999999780e+00 8.542560000000000153e-01 1.457440000000000124e-01 7.698900000000000188e-02 6.875499999999999667e-02 0.000000000000000000e+00
3.440999999999999837e+00 8.542560000000000153e-01 1.457440000000000124e-01 7.698800000000000088e-02 6.875599999999999767e-02 0.000000000000000000e+00
3.442499999999999893e+00 8.542560000000000153e-01 1.457440000000000124e-01 7.698699999999999988e-02 6.875799999999999967e-02 0.000000000000000000e+00
3.443999999999999950e+00 8.542549999999999866e-01 1.457450000000000134e-01 7.698599999999999888e-02 6.875900000000000067e-02 0.000000000000000000e+00
3.445500000000000007e+00 8.542549999999999866e-01 1.457450000000000134e-01 7.698499999999999788e-02 6.876000000000000167e-02 0.000000000000000000e+00
3.447000000000000064e+00 8.542549999999999866e-01 1.457450000000000134e-01 7.698399999999999688e-02 6.876200000000000367e-02 0.000000000000000000e+00
3.448500000000000121e+00 8.542539999999999578e-01 1.457459999999999867e-01 7.698299999999999588e-02 6.876300000000000467e-02 0.000000000000000000e+00
3.450000000000000178e+00 8.542539999999999578e-01 1.457459999999999867e-01 7.698199999999999488e-02 6.876400000000000567e-02 0.000000000000000000e+00
3.451499999999999790e+00 8.542530000000000401e-01 1.457469999999999877e-01 7.698099999999999388e-02 6.876599999999999380e-02 0.000000000000000000e+00
3.452999999999999847e+00 8.542530000000000401e-01 1.457469999999999877e-01 7.698000000000000675e-02 6.876699999999999480e-02 0.000000000000000000e+00
3.454499999999999904e+00 8.542530000000000401e-01 1.457469999999999877e-01 7.697900000000000575e-02 6.876799999999999580e-02 0.000000000000000000e+00
3.455999999999999961e+00 8.542520000000000113e-01 1.457479999999999887e-01 7.697800000000000475e-02 6.876999999999999780e-02 0.000000000000000000e+00
3.457500000000000018e+00 8.542520000000000113e-01 1.457479999999999887e-01 7.697700000000000375e-02 6.877099999999999880e-02 0.000000000000000000e+00
3.459000000000000075e+00 8.542520000000000113e-01 1.457479999999999887e-01 7.697600000000000275e-02 6.877199999999999980e-02 0.000000000000000000e+00
3.460500000000000131e+00 8.542509999999999826e-01 1.457489999999999897e-01 7.697500000000000175e-02 6.877400000000000180e-02 0.000000000000000000e+00
3.462000000000000188e+00 8.542509999999999826e-01 1.457489999999999897e-01 7.697400000000000075e-02 6.877500000000000280e-02 0.000000000000000000e+00
3.463499999999999801e+00 8.542509999999999826e-01 1.457489999999999897e-01 7.697299999999999975e-02 6.877700000000000480e-02 0.000000000000000000e+00
3.464999999999999858e+00 8.542499999999999538e-01 1.457499999999999907e-01 7.697199999999999875e-02 6.877800000000000580e-02 0.000000000000000000e+00
3.466499999999999915e+00 8.542499999999999538e-01 1.457499999999999907e-01 7.697099999999999775e-02 6.877900000000000680e-02 0.000000000000000000e+00
3.467999999999999972e+00 8.542499999999999538e-01 1.457499999999999907e-01 7.696999999999999675e-02 6.878099999999999492e-02 0.000000000000000000e+00
3.469500000000000028e+00 8.542490000000000361e-01 1.457509999999999917e-01 7.696899999999999575e-02 6.878199999999999592e-02 0.000000000000000000e+00
3.471000000000000085e+00 8.542490000000000361e-01 1.457509999999999917e-01 7.696799999999999475e-02 6.878299999999999692e-02 0.000000000000000000e+00
3.472500000000000142e+00 8.542490000000000361e-01 1.457509999999999917e-01 7.696699999999999375e-02 6.878499999999999892e-02 0.000000000000000000e+00
3.474000000000000199e+00 8.542480000000000073e-01 1.457519999999999927e-01 7.696600000000000663e-02 6.878599999999999992e-02 0.000000000000000000e+00
3.475499999999999812e+00 8.542480000000000073e-01 1.457519999999999927e-01 7.696500000000000563e-02 6.878700000000000092e-02 0.000000000000000000e+00
3.476999999999999869e+00 8.542480000000000073e-01 1.457519999999999927e-01 7.696400000000000463e-02 6.878900000000000292e-02 0.000000000000000000e+00
3.478499999999999925e+00 8.542469999999999786e-01 1.457529999999999937e-01 7.696300000000000363e-02 6.879000000000000392e-02 0.000000000000000000e+00
3.479999999999999982e+00 8.542469999999999786e-01 1.457529999999999937e-01 7.696200000000000263e-02 6.879100000000000492e-02 0.000000000000000000e+00
3.481500000000000039e+00 8.542469999999999786e-01 1.457529999999999937e-01 7.696100000000000163e-02 6.879300000000000692e-02 0.000000000000000000e+00
3.483000000000000096e+00 8.542459999999999498e-01 1.457539999999999947e-01 7.696000000000000063e-02 6.879399999999999404e-02 0.000000000000000000e+00
3.484500000000000153e+00 8.542459999999999498e-01 1.457539999999999947e-01 7.695899999999999963e-02 6.879499999999999504e-02 0.000000000000000000e+00
3.486000000000000210e+00 8.542459999999999498e-01 1.457539999999999947e-01 7.695799999999999863e-02 6.879699999999999704e-02 0.000000000000000000e+00
3.487499999999999822e+00 8.542450000000000321e-01 1.457549999999999957e-01 7.695699999999999763e-02 6.879799999999999804e-02 0.000000000000000000e+00
3.488999999999999879e+00 8.542450000000000321e-01 1.457549999999999957e-01 7.695599999999999663e-02 6.879899999999999904e-02 0.000000000000000000e+00
3.490499999999999936e+00 8.542450000000000321e-01 1.457549999999999957e-01 7.695499999999999563e-02 6.880100000000000104e-02 0.000000000000000000e+00
3.491999999999999993e+00 8.542440000000000033e-01 1.457559999999999967e-01 7.695399999999999463e-02 6.880200000000000204e-02 0.000000000000000000e+00
3.493500000000000050e+00 8.542440000000000033e-01 1.457559999999999967e-01 7.695299999999999363e-02 6.880300000000000304e-02 0.000000000000000000e+00
3.495000000000000107e+00 8.542440000000000033e-01 1.457559999999999967e-01 7.695200000000000651e-02 6.880500000000000504e-02 0.000000000000000000e+00
3.496500000000000163e+00 8.542429999999999746e-01 1.457569999999999977e-01 7.695100000000000551e-02 6.880600000000000604e-02 0.000000000000000000e+00
3.498000000000000220e+00 8.542429999999999746e-01 1.457569999999999977e-01 7.695000000000000451e-02 6.880699999999999317e-02 0.000000000000000000e+00
3.499499999999999833e+00 8.542429999999999746e-01 1.457569999999999977e-01 7.694900000000000351e-02 6.880899999999999517e-02 0.000000000000000000e+00
3.500999999999999890e+00 8.542419999999999458e-01 1.457579999999999987e-01 7.694800000000000251e-02 6.880999999999999617e-02 0.000000000000000000e+00
3.502499999999999947e+00 8.542419999999999458e-01 1.457579999999999987e-01 7.694700000000000151e-02 6.881099999999999717e-02 0.000000000000000000e+00
3.504000000000000004e+00 8.542419999999999458e-01 1.457579999999999987e-01 7.694600000000000051e-02 6.881299999999999917e-02 0.000000000000000000e+00
3.505500000000000060e+00 8.542410000000000281e-01 1.457589999999999997e-01 7.694499999999999951e-02 6.881400000000000017e-02 0.000000000000000000e+00
3.507000000000000117e+00 8.542410000000000281e-01 1.457589999999999997e-01 7.694399999999999851e-02 6.881500000000000117e-02 0.000000000000000000e+00
3.508500000000000174e+00 8.542410000000000281e-01 1.457589999999999997e-01 7.694299999999999751e-02 6.881700000000000317e-02 0.000000000000000000e+00
3.509999999999999787e+00 8.542399999999999993e-01 1.457600000000000007e-01 7.694199999999999651e-02 6.881800000000000417e-02 0.000000000000000000e+00
3.511499999999999844e+00 8.542399999999999993e-01 1.457600000000000007e-01 7.694099999999999551e-02 6.881900000000000517e-02 0.000000000000000000e+00
3.512999999999999901e+00 8.542399999999999993e-01 1.457600000000000007e-01 7.693999999999999451e-02 6.882099999999999329e-02 0.000000000000000000e+00
3.514499999999999957e+00 8.542389999999999706e-01 1.457610000000000017e-01 7.693899999999999351e-02 6.882199999999999429e-02 0.000000000000000000e+00
3.516000000000000014e+00 8.542389999999999706e-01 1.457610000000000017e-01 7.693800000000000638e-02 6.882299999999999529e-02 0.000000000000000000e+00
3.517500000000000071e+00 8.542389999999999706e-01 1.457610000000000017e-01 7.693700000000000538e-02 6.882399999999999629e-02 0.000000000000000000e+00
3.519000000000000128e+00 8.542380000000000528e-01 1.457620000000000027e-01 7.693600000000000438e-02 6.882599999999999829e-02 0.000000000000000000e+00
3.520500000000000185e+00 8.542380000000000528e-01 1.457620000000000027e-01 7.693500000000000338e-02 6.882699999999999929e-02 0.000000000000000000e+00
3.521999999999999797e+00 8.542380000000000528e-01 1.457620000000000027e-01 7.693400000000000238e-02 6.882800000000000029e-02 0.000000000000000000e+00
3.523499999999999854e+00 8.542370000000000241e-01 1.457630000000000037e-01 7.693300000000000138e-02 6.883000000000000229e-02 0.000000000000000000e+00
3.524999999999999911e+00 8.542370000000000241e-01 1.457630000000000037e-01 7.693200000000000038e-02 6.883100000000000329e-02 0.000000000000000000e+00
3.526499999999999968e+00 8.542370000000000241e-01 1.457630000000000037e-01 7.693099999999999938e-02 6.883200000000000429e-02 0.000000000000000000e+00
3.528000000000000025e+00 8.542359999999999953e-01 1.457640000000000047e-01 7.692999999999999838e-02 6.883400000000000629e-02 0.000000000000000000e+00
3.529500000000000082e+00 8.542359999999999953e-01 1.457640000000000047e-01 7.692899999999999738e-02 6.883499999999999341e-02 0.000000000000000000e+00
3.531000000000000139e+00 8.542359999999999953e-01 1.457640000000000047e-01 7.692799999999999638e-02 6.883599999999999441e-02 0.000000000000000000e+00
3.532500000000000195e+00 8.542349999999999666e-01 1.457650000000000057e-01 7.692699999999999538e-02 6.883799999999999641e-02 0.000000000000000000e+00
3.533999999999999808e+00 8.542349999999999666e-01 1.457650000000000057e-01 7.692599999999999438e-02 6.883899999999999741e-02 0.000000000000000000e+00
3.535499999999999865e+00 8.542349999999999666e-01 1.457650000000000057e-01 7.692499999999999338e-02 6.883999999999999841e-02 0.000000000000000000e+00
3.536999999999999922e+00 8.542340000000000488e-01 1.457660000000000067e-01 7.692400000000000626e-02 6.884200000000000041e-02 0.000000000000000000e+00
3.538499999999999979e+00 8.542340000000000488e-01 1.457660000000000067e-01 7.692300000000000526e-02 6.884300000000000141e-02 0.000000000000000000e+00
3.540000000000000036e+00 8.542340000000000488e-01 1.457660000000000067e-01 7.692200000000000426e-02 6.884400000000000241e-02 0.000000000000000000e+00
3.541500000000000092e+00 8.542330000000000201e-01 1.457670000000000077e-01 7.692100000000000326e-02 6.884500000000000342e-02 0.000000000000000000e+00
3.543000000000000149e+00 8.542330000000000201e-01 1.457670000000000077e-01 7.692000000000000226e-02 6.884700000000000542e-02 0.000000000000000000e+00
3.544500000000000206e+00 8.542330000000000201e-01 1.457670000000000077e-01 7.691900000000000126e-02 6.884800000000000642e-02 0.000000000000000000e+00
3.545999999999999819e+00 8.542319999999999913e-01 1.457680000000000087e-01 7.691800000000000026e-02 6.884899999999999354e-02 0.000000000000000000e+00
3.547499999999999876e+00 8.542319999999999913e-01 1.457680000000000087e-01 7.691699999999999926e-02 6.885099999999999554e-02 0.000000000000000000e+00
3.548999999999999932e+00 8.542319999999999913e-01 1.457680000000000087e-01 7.691599999999999826e-02 6.885199999999999654e-02 0.000000000000000000e+00
3.550499999999999989e+00 8.542309999999999626e-01 1.457690000000000097e-01 7.691499999999999726e-02 6.885299999999999754e-02 0.000000000000000000e+00
3.552000000000000046e+00 8.542309999999999626e-01 1.457690000000000097e-01 7.691399999999999626e-02 6.885499999999999954e-02 0.000000000000000000e+00
3.553500000000000103e+00 8.542309999999999626e-01 1.457690000000000097e-01 7.691299999999999526e-02 6.885600000000000054e-02 0.000000000000000000e+00
3.555000000000000160e+00 8.542300000000000448e-01 1.457700000000000107e-01 7.691199999999999426e-02 6.885700000000000154e-02 0.000000000000000000e+00
3.556500000000000217e+00 8.542300000000000448e-01 1.457700000000000107e-01 7.691099999999999326e-02 6.885800000000000254e-02 0.000000000000000000e+00
3.557999999999999829e+00 8.542300000000000448e-01 1.457700000000000107e-01 7.691099999999999326e-02 6.886000000000000454e-02 0.000000000000000000e+00
3.559499999999999886e+00 8.542290000000000161e-01 1.457710000000000117e-01 7.691000000000000614e-02 6.886100000000000554e-02 0.000000000000000000e+00
3.560999999999999943e+00 8.542290000000000161e-01 1.457710000000000117e-01 7.690900000000000514e-02 6.886200000000000654e-02 0.000000000000000000e+00
3.562500000000000000e+00 8.542290000000000161e-01 1.457710000000000117e-01 7.690800000000000414e-02 6.886399999999999466e-02 0.000000000000000000e+00
3.564000000000000057e+00 8.542279999999999873e-01 1.457720000000000127e-01 7.690700000000000314e-02 6.886499999999999566e-02 0.000000000000000000e+00
3.565500000000000114e+00 8.542279999999999873e-01 1.457720000000000127e-01 7.690600000000000214e-02 6.886599999999999666e-02 0.000000000000000000e+00
3.567000000000000171e+00 8.542279999999999873e-01 1.457720000000000127e-01 7.690500000000000114e-02 6.886699999999999766e-02 0.000000000000000000e+00
3.568499999999999783e+00 8.542269999999999586e-01 1.457730000000000137e-01 7.690400000000000014e-02 6.886899999999999966e-02 0.000000000000000000e+00
3.569999999999999840e+00 8.542269999999999586e-01 1.457730000000000137e-01 7.690299999999999914e-02 6.887000000000000066e-02 0.000000000000000000e+00
3.571499999999999897e+00 8.542269999999999586e-01 1.457730000000000137e-01 7.690199999999999814e-02 6.887100000000000166e-02 0.000000000000000000e+00
3.572999999999999954e+00 8.542269999999999586e-01 1.457730000000000137e-01 7.690099999999999714e-02 6.887300000000000366e-02 0.000000000000000000e+00
3.574500000000000011e+00 8.542260000000000408e-01 1.457739999999999869e-01 7.689999999999999614e-02 6.887400000000000466e-02 0.000000000000000000e+00
3.576000000000000068e+00 8.542260000000000408e-01 1.457739999999999869e-01 7.689899999999999514e-02 6.887500000000000566e-02 0.000000000000000000e+00
3.577500000000000124e+00 8.542260000000000408e-01 1.457739999999999869e-01 7.689799999999999414e-02 6.887600000000000666e-02 0.000000000000000000e+00
3.579000000000000181e+00 8.542250000000000121e-01 1.457749999999999879e-01 7.689699999999999314e-02 6.887799999999999478e-02 0.000000000000000000e+00
3.580499999999999794e+00 8.542250000000000121e-01 1.457749999999999879e-01 7.689600000000000601e-02 6.887899999999999578e-02 0.000000000000000000e+00
3.581999999999999851e+00 8.542250000000000121e-01 1.457749999999999879e-01 7.689500000000000501e-02 6.887999999999999678e-02 0.000000000000000000e+00
3.583499999999999908e+00 8.542239999999999833e-01 1.457759999999999889e-01 7.689400000000000401e-02 6.888199999999999878e-02 0.000000000000000000e+00
3.584999999999999964e+00 8.542239999999999833e-01 1.457759999999999889e-01 7.689300000000000301e-02 6.888299999999999979e-02 0.000000000000000000e+00
3.586500000000000021e+00 8.542239999999999833e-01 1.457759999999999889e-01 7.689200000000000201e-02 6.888400000000000079e-02 0.000000000000000000e+00
3.588000000000000078e+00 8.542229999999999546e-01 1.457769999999999899e-01 7.689100000000000101e-02 6.888500000000000179e-02 0.000000000000000000e+00
3.589500000000000135e+00 8.542229999999999546e-01 1.457769999999999899e-01 7.689000000000000001e-02 6.888700000000000379e-02 0.000000000000000000e+00
3.591000000000000192e+00 8.542229999999999546e-01 1.457769999999999899e-01 7.688899999999999901e-02 6.888800000000000479e-02 0.000000000000000000e+00
3.592499999999999805e+00 8.542220000000000368e-01 1.457779999999999909e-01 7.688899999999999901e-02 6.888900000000000579e-02 0.000000000000000000e+00
3.593999999999999861e+00 8.542220000000000368e-01 1.457779999999999909e-01 7.688799999999999801e-02 6.889000000000000679e-02 0.000000000000000000e+00
3.595499999999999918e+00 8.542220000000000368e-01 1.457779999999999909e-01 7.688699999999999701e-02 6.889199999999999491e-02 0.000000000000000000e+00
3.596999999999999975e+00 8.542210000000000081e-01 1.457789999999999919e-01 7.688599999999999601e-02 6.889299999999999591e-02 0.000000000000000000e+00
3.598500000000000032e+00 8.542210000000000081e-01 1.457789999999999919e-01 7.688499999999999501e-02 6.889399999999999691e-02 0.000000000000000000e+00
3.600000000000000089e+00 8.542210000000000081e-01 1.457789999999999919e-01 7.688399999999999401e-02 6.889599999999999891e-02 0.000000000000000000e+00
3.601500000000000146e+00 8.542199999999999793e-01 1.457799999999999929e-01 7.688300000000000689e-02 6.889699999999999991e-02 0.000000000000000000e+00
3.603000000000000203e+00 8.542199999999999793e-01 1.457799999999999929e-01 7.688200000000000589e-02 6.889800000000000091e-02 0.000000000000000000e+00
3.604499999999999815e+00 8.542199999999999793e-01 1.457799999999999929e-01 7.688100000000000489e-02 6.889900000000000191e-02 0.000000000000000000e+00
3.605999999999999872e+00 8.542189999999999506e-01 1.457809999999999939e-01 7.688000000000000389e-02 6.890100000000000391e-02 0.000000000000000000e+00
3.607499999999999929e+00 8.542189999999999506e-01 1.457809999999999939e-01 7.687900000000000289e-02 6.890200000000000491e-02 0.000000000000000000e+00
3.608999999999999986e+00 8.542189999999999506e-01 1.457809999999999939e-01 7.687800000000000189e-02 6.890300000000000591e-02 0.000000000000000000e+00
3.610500000000000043e+00 8.542180000000000328e-01 1.457819999999999949e-01 7.687700000000000089e-02 6.890400000000000691e-02 0.000000000000000000e+00
3.612000000000000099e+00 8.542180000000000328e-01 1.457819999999999949e-01 7.687599999999999989e-02 6.890599999999999503e-02 0.000000000000000000e+00
3.613500000000000156e+00 8.542180000000000328e-01 1.457819999999999949e-01 7.687499999999999889e-02 6.890699999999999603e-02 0.000000000000000000e+00
3.615000000000000213e+00 8.542170000000000041e-01 1.457829999999999959e-01 7.687399999999999789e-02 6.890799999999999703e-02 0.000000000000000000e+00
3.616499999999999826e+00 8.542170000000000041e-01 1.457829999999999959e-01 7.687299999999999689e-02 6.890899999999999803e-02 0.000000000000000000e+00
3.617999999999999883e+00 8.542170000000000041e-01 1.457829999999999959e-01 7.687299999999999689e-02 6.891100000000000003e-02 0.000000000000000000e+00
3.619499999999999940e+00 8.542159999999999753e-01 1.457839999999999969e-01 7.687199999999999589e-02 6.891200000000000103e-02 0.000000000000000000e+00
3.620999999999999996e+00 8.542159999999999753e-01 1.457839999999999969e-01 7.687099999999999489e-02 6.891300000000000203e-02 0.000000000000000000e+00
3.622500000000000053e+00 8.542159999999999753e-01 1.457839999999999969e-01 7.686999999999999389e-02 6.891400000000000303e-02 0.000000000000000000e+00
3.624000000000000110e+00 8.542159999999999753e-01 1.457839999999999969e-01 7.686900000000000677e-02 6.891600000000000503e-02 0.000000000000000000e+00
3.625500000000000167e+00 8.542149999999999466e-01 1.457849999999999979e-01 7.686800000000000577e-02 6.891700000000000603e-02 0.000000000000000000e+00
3.626999999999999780e+00 8.542149999999999466e-01 1.457849999999999979e-01 7.686700000000000477e-02 6.891799999999999315e-02 0.000000000000000000e+00
3.628499999999999837e+00 8.542149999999999466e-01 1.457849999999999979e-01 7.686600000000000377e-02 6.891899999999999415e-02 0.000000000000000000e+00
3.629999999999999893e+00 8.542140000000000288e-01 1.457859999999999989e-01 7.686500000000000277e-02 6.892099999999999616e-02 0.000000000000000000e+00
3.631499999999999950e+00 8.542140000000000288e-01 1.457859999999999989e-01 7.686400000000000177e-02 6.892199999999999716e-02 0.000000000000000000e+00
3.633000000000000007e+00 8.542140000000000288e-01 1.457859999999999989e-01 7.686300000000000077e-02 6.892299999999999816e-02 0.000000000000000000e+00
3.634500000000000064e+00 8.542130000000000001e-01 1.457869999999999999e-01 7.686199999999999977e-02 6.892399999999999916e-02 0.000000000000000000e+00
3.636000000000000121e+00 8.542130000000000001e-01 1.457869999999999999e-01 7.686099999999999877e-02 6.892600000000000116e-02 0.000000000000000000e+00
3.637500000000000178e+00 8.542130000000000001e-01 1.457869999999999999e-01 7.685999999999999777e-02 6.892700000000000216e-02 0.000000000000000000e+00
3.638999999999999790e+00 8.542119999999999713e-01 1.457880000000000009e-01 7.685899999999999677e-02 6.892800000000000316e-02 0.000000000000000000e+00
3.640499999999999847e+00 8.542119999999999713e-01 1.457880000000000009e-01 7.685899999999999677e-02 6.892900000000000416e-02 0.000000000000000000e+00
3.641999999999999904e+00 8.542119999999999713e-01 1.457880000000000009e-01 7.685799999999999577e-02 6.893100000000000616e-02 0.000000000000000000e+00
3.643499999999999961e+00 8.542110000000000536e-01 1.457890000000000019e-01 7.685699999999999477e-02 6.893199999999999328e-02 0.000000000000000000e+00
3.645000000000000018e+00 8.542110000000000536e-01 1.457890000000000019e-01 7.685599999999999377e-02 6.893299999999999428e-02 0.000000000000000000e+00
3.646500000000000075e+00 8.542110000000000536e-01 1.457890000000000019e-01 7.685500000000000664e-02 6.893399999999999528e-02 0.000000000000000000e+00
3.648000000000000131e+00 8.542100000000000248e-01 1.457900000000000029e-01 7.685400000000000564e-02 6.893599999999999728e-02 0.000000000000000000e+00
3.649500000000000188e+00 8.542100000000000248e-01 1.457900000000000029e-01 7.685300000000000464e-02 6.893699999999999828e-02 0.000000000000000000e+00
3.650999999999999801e+00 8.542100000000000248e-01 1.457900000000000029e-01 7.685200000000000364e-02 6.893799999999999928e-02 0.000000000000000000e+00
3.652499999999999858e+00 8.542089999999999961e-01 1.457910000000000039e-01 7.685100000000000264e-02 6.893900000000000028e-02 0.000000000000000000e+00
3.653999999999999915e+00 8.542089999999999961e-01 1.457910000000000039e-01 7.685000000000000164e-02 6.894100000000000228e-02 0.000000000000000000e+00
3.655499999999999972e+00 8.542089999999999961e-01 1.457910000000000039e-01 7.684900000000000064e-02 6.894200000000000328e-02 0.000000000000000000e+00
3.657000000000000028e+00 8.542089999999999961e-01 1.457910000000000039e-01 7.684799999999999964e-02 6.894300000000000428e-02 0.000000000000000000e+00
3.658500000000000085e+00 8.542079999999999673e-01 1.457920000000000049e-01 7.684699999999999864e-02 6.894400000000000528e-02 0.000000000000000000e+00
3.660000000000000142e+00 8.542079999999999673e-01 1.457920000000000049e-01 7.684699999999999864e-02 6.894599999999999340e-02 0.000000000000000000e+00
3.661500000000000199e+00 8.542079999999999673e-01 1.457920000000000049e-01 7.684599999999999764e-02 6.894699999999999440e-02 0.000000000000000000e+00
3.662999999999999812e+00 8.542070000000000496e-01 1.457930000000000059e-01 7.684499999999999664e-02 6.894799999999999540e-02 0.000000000000000000e+00
3.664499999999999869e+00 8.542070000000000496e-01 1.457930000000000059e-01 7.684399999999999564e-02 6.894899999999999640e-02 0.000000000000000000e+00
3.665999999999999925e+00 8.542070000000000496e-01 1.457930000000000059e-01 7.684299999999999464e-02 6.894999999999999740e-02 0.000000000000000000e+00
3.667499999999999982e+00 8.542060000000000208e-01 1.457940000000000069e-01 7.684199999999999364e-02 6.895199999999999940e-02 0.000000000000000000e+00
3.669000000000000039e+00 8.542060000000000208e-01 1.457940000000000069e-01 7.684100000000000652e-02 6.895300000000000040e-02 0.000000000000000000e+00
3.670500000000000096e+00 8.542060000000000208e-01 1.457940000000000069e-01 7.684000000000000552e-02 6.895400000000000140e-02 0.000000000000000000e+00
3.672000000000000153e+00 8.542049999999999921e-01 1.457950000000000079e-01 7.683900000000000452e-02 6.895500000000000240e-02 0.000000000000000000e+00
3.673500000000000210e+00 8.542049999999999921e-01 1.457950000000000079e-01 7.683800000000000352e-02 6.895700000000000440e-02 0.000000000000000000e+00
3.674999999999999822e+00 8.542049999999999921e-01 1.457950000000000079e-01 7.683700000000000252e-02 6.895800000000000540e-02 0.000000000000000000e+00
3.676499999999999879e+00 8.542039999999999633e-01 1.457960000000000089e-01 7.683700000000000252e-02 6.895900000000000640e-02 0.000000000000000000e+00
3.677999999999999936e+00 8.542039999999999633e-01 1.457960000000000089e-01 7.683600000000000152e-02 6.895999999999999353e-02 0.000000000000000000e+00
3.679499999999999993e+00 8.542039999999999633e-01 1.457960000000000089e-01 7.683500000000000052e-02 6.896199999999999553e-02 0.000000000000000000e+00
3.681000000000000050e+00 8.542039999999999633e-01 1.457960000000000089e-01 7.683399999999999952e-02 6.896299999999999653e-02 0.000000000000000000e+00
3.682500000000000107e+00 8.542030000000000456e-01 1.457970000000000099e-01 7.683299999999999852e-02 6.896399999999999753e-02 0.000000000000000000e+00
3.684000000000000163e+00 8.542030000000000456e-01 1.457970000000000099e-01 7.683199999999999752e-02 6.896499999999999853e-02 0.000000000000000000e+00
3.685500000000000220e+00 8.542030000000000456e-01 1.457970000000000099e-01 7.683099999999999652e-02 6.896599999999999953e-02 0.000000000000000000e+00
3.686999999999999833e+00 8.542020000000000168e-01 1.457980000000000109e-01 7.682999999999999552e-02 6.896800000000000153e-02 0.000000000000000000e+00
3.688499999999999890e+00 8.542020000000000168e-01 1.457980000000000109e-01 7.682899999999999452e-02 6.896900000000000253e-02 0.000000000000000000e+00
3.689999999999999947e+00 8.542020000000000168e-01 1.457980000000000109e-01 7.682799999999999352e-02 6.897000000000000353e-02 0.000000000000000000e+00
3.691500000000000004e+00 8.542009999999999881e-01 1.457990000000000119e-01 7.682700000000000640e-02 6.897100000000000453e-02 0.000000000000000000e+00
3.693000000000000060e+00 8.542009999999999881e-01 1.457990000000000119e-01 7.682700000000000640e-02 6.897200000000000553e-02 0.000000000000000000e+00
3.694500000000000117e+00 8.542009999999999881e-01 1.457990000000000119e-01 7.682600000000000540e-02 6.897399999999999365e-02 0.000000000000000000e+00
3.696000000000000174e+00 8.541999999999999593e-01 1.458000000000000129e-01 7.682500000000000440e-02 6.897499999999999465e-02 0.000000000000000000e+00
3.697499999999999787e+00 8.541999999999999593e-01 1.458000000000000129e-01 7.682400000000000340e-02 6.897599999999999565e-02 0.000000000000000000e+00
3.698999999999999844e+00 8.541999999999999593e-01 1.458000000000000129e-01 7.682300000000000240e-02 6.897699999999999665e-02 0.000000000000000000e+00
3.700499999999999901e+00 8.541990000000000416e-01 1.458009999999999862e-01 7.682200000000000140e-02 6.897899999999999865e-02 0.000000000000000000e+00
3.701999999999999957e+00 8.541990000000000416e-01 1.458009999999999862e-01 7.682100000000000040e-02 6.897999999999999965e-02 0.000000000000000000e+00
3.703500000000000014e+00 8.541990000000000416e-01 1.458009999999999862e-01 7.681999999999999940e-02 6.898100000000000065e-02 0.000000000000000000e+00
3.705000000000000071e+00 8.541990000000000416e-01 1.458009999999999862e-01 7.681899999999999840e-02 6.898200000000000165e-02 0.000000000000000000e+00
3.706500000000000128e+00 8.541980000000000128e-01 1.458019999999999872e-01 7.681799999999999740e-02 6.898300000000000265e-02 0.000000000000000000e+00
3.708000000000000185e+00 8.541980000000000128e-01 1.458019999999999872e-01 7.681799999999999740e-02 6.898500000000000465e-02 0.000000000000000000e+00
3.709499999999999797e+00 8.541980000000000128e-01 1.458019999999999872e-01 7.681699999999999640e-02 6.898600000000000565e-02 0.000000000000000000e+00
3.710999999999999854e+00 8.541969999999999841e-01 1.458029999999999882e-01 7.681599999999999540e-02 6.898700000000000665e-02 0.000000000000000000e+00
3.712499999999999911e+00 8.541969999999999841e-01 1.458029999999999882e-01 7.681499999999999440e-02 6.898799999999999377e-02 0.000000000000000000e+00
3.713999999999999968e+00 8.541969999999999841e-01 1.458029999999999882e-01 7.681399999999999340e-02 6.898899999999999477e-02 0.000000000000000000e+00
3.715500000000000025e+00 8.541959999999999553e-01 1.458039999999999892e-01 7.681300000000000627e-02 6.899099999999999677e-02 0.000000000000000000e+00
3.717000000000000082e+00 8.541959999999999553e-01 1.458039999999999892e-01 7.681200000000000527e-02 6.899199999999999777e-02 0.000000000000000000e+00
3.718500000000000139e+00 8.541959999999999553e-01 1.458039999999999892e-01 7.681100000000000427e-02 6.899299999999999877e-02 0.000000000000000000e+00
3.720000000000000195e+00 8.541950000000000376e-01 1.458049999999999902e-01 7.681000000000000327e-02 6.899399999999999977e-02 0.000000000000000000e+00
3.721499999999999808e+00 8.541950000000000376e-01 1.458049999999999902e-01 7.680900000000000227e-02 6.899500000000000077e-02 0.000000000000000000e+00
3.722999999999999865e+00 8.541950000000000376e-01 1.458049999999999902e-01 7.680900000000000227e-02 6.899700000000000277e-02 0.000000000000000000e+00
3.724499999999999922e+00 8.541940000000000088e-01 1.458059999999999912e-01 7.680800000000000127e-02 6.899800000000000377e-02 0.000000000000000000e+00
3.725999999999999979e+00 8.541940000000000088e-01 1.458059999999999912e-01 7.680700000000000027e-02 6.899900000000000477e-02 0.000000000000000000e+00
3.727500000000000036e+00 8.541940000000000088e-01 1.458059999999999912e-01 7.680599999999999927e-02 6.900000000000000577e-02 0.000000000000000000e+00
3.729000000000000092e+00 8.541940000000000088e-01 1.458059999999999912e-01 7.680499999999999827e-02 6.900100000000000677e-02 0.000000000000000000e+00
3.730500000000000149e+00 8.541929999999999801e-01 1.458069999999999922e-01 7.680399999999999727e-02 6.900299999999999490e-02 0.000000000000000000e+00
3.732000000000000206e+00 8.541929999999999801e-01 1.458069999999999922e-01 7.680299999999999627e-02 6.900399999999999590e-02 0.000000000000000000e+00
3.733499999999999819e+00 8.541929999999999801e-01 1.458069999999999922e-01 7.680199999999999527e-02 6.900499999999999690e-02 0.000000000000000000e+00
3.734999999999999876e+00 8.541919999999999513e-01 1.458079999999999932e-01 7.680099999999999427e-02 6.900599999999999790e-02 0.000000000000000000e+00
3.736499999999999932e+00 8.541919999999999513e-01 1.458079999999999932e-01 7.680099999999999427e-02 6.900699999999999890e-02 0.000000000000000000e+00
3.737999999999999989e+00 8.541919999999999513e-01 1.458079999999999932e-01 7.679999999999999327e-02 6.900900000000000090e-02 0.000000000000000000e+00
3.739500000000000046e+00 8.541910000000000336e-01 1.458089999999999942e-01 7.679900000000000615e-02 6.901000000000000190e-02 0.000000000000000000e+00
3.741000000000000103e+00 8.541910000000000336e-01 1.458089999999999942e-01 7.679800000000000515e-02 6.901100000000000290e-02 0.000000000000000000e+00
3.742500000000000160e+00 8.541910000000000336e-01 1.458089999999999942e-01 7.679700000000000415e-02 6.901200000000000390e-02 0.000000000000000000e+00
3.744000000000000217e+00 8.541900000000000048e-01 1.458099999999999952e-01 7.679600000000000315e-02 6.901300000000000490e-02 0.000000000000000000e+00
3.745499999999999829e+00 8.541900000000000048e-01 1.458099999999999952e-01 7.679500000000000215e-02 6.901500000000000690e-02 0.000000000000000000e+00
3.746999999999999886e+00 8.541900000000000048e-01 1.458099999999999952e-01 7.679400000000000115e-02 6.901599999999999402e-02 0.000000000000000000e+00
3.748499999999999943e+00 8.541900000000000048e-01 1.458099999999999952e-01 7.679400000000000115e-02 6.901699999999999502e-02 0.000000000000000000e+00
3.750000000000000000e+00 8.541889999999999761e-01 1.458109999999999962e-01 7.679300000000000015e-02 6.901799999999999602e-02 0.000000000000000000e+00
3.751500000000000057e+00 8.541889999999999761e-01 1.458109999999999962e-01 7.679199999999999915e-02 6.901899999999999702e-02 0.000000000000000000e+00
3.753000000000000114e+00 8.541889999999999761e-01 1.458109999999999962e-01 7.679099999999999815e-02 6.902099999999999902e-02 0.000000000000000000e+00
3.754500000000000171e+00 8.541879999999999473e-01 1.458119999999999972e-01 7.678999999999999715e-02 6.902200000000000002e-02 0.000000000000000000e+00
3.755999999999999783e+00 8.541879999999999473e-01 1.458119999999999972e-01 7.678899999999999615e-02 6.902300000000000102e-02 0.000000000000000000e+00
3.757499999999999840e+00 8.541879999999999473e-01 1.458119999999999972e-01 7.678799999999999515e-02 6.902400000000000202e-02 0.000000000000000000e+00
3.758999999999999897e+00 8.541870000000000296e-01 1.458129999999999982e-01 7.678699999999999415e-02 6.902500000000000302e-02 0.000000000000000000e+00
3.760499999999999954e+00 8.541870000000000296e-01 1.458129999999999982e-01 7.678599999999999315e-02 6.902600000000000402e-02 0.000000000000000000e+00
3.762000000000000011e+00 8.541870000000000296e-01 1.458129999999999982e-01 7.678599999999999315e-02 6.902800000000000602e-02 0.000000000000000000e+00
3.763500000000000068e+00 8.541860000000000008e-01 1.458139999999999992e-01 7.678500000000000603e-02 6.902899999999999314e-02 0.000000000000000000e+00
3.765000000000000124e+00 8.541860000000000008e-01 1.458139999999999992e-01 7.678400000000000503e-02 6.902999999999999414e-02 0.000000000000000000e+00
3.766500000000000181e+00 8.541860000000000008e-01 1.458139999999999992e-01 7.678300000000000403e-02 6.903099999999999514e-02 0.000000000000000000e+00
3.767999999999999794e+00 8.541860000000000008e-01 1.458139999999999992e-01 7.678200000000000303e-02 6.903199999999999614e-02 0.000000000000000000e+00
3.769499999999999851e+00 8.541849999999999721e-01 1.458150000000000002e-01 7.678100000000000203e-02 6.903299999999999714e-02 0.000000000000000000e+00
3.770999999999999908e+00 8.541849999999999721e-01 1.458150000000000002e-01 7.678000000000000103e-02 6.903499999999999914e-02 0.000000000000000000e+00
3.772499999999999964e+00 8.541849999999999721e-01 1.458150000000000002e-01 7.677900000000000003e-02 6.903600000000000014e-02 0.000000000000000000e+00
3.774000000000000021e+00 8.541840000000000543e-01 1.458160000000000012e-01 7.677900000000000003e-02 6.903700000000000114e-02 0.000000000000000000e+00
3.775500000000000078e+00 8.541840000000000543e-01 1.458160000000000012e-01 7.677799999999999903e-02 6.903800000000000214e-02 0.000000000000000000e+00
3.777000000000000135e+00 8.541840000000000543e-01 1.458160000000000012e-01 7.677699999999999803e-02 6.903900000000000314e-02 0.000000000000000000e+00
3.778500000000000192e+00 8.541830000000000256e-01 1.458170000000000022e-01 7.677599999999999703e-02 6.904100000000000514e-02 0.000000000000000000e+00
3.779999999999999805e+00 8.541830000000000256e-01 1.458170000000000022e-01 7.677499999999999603e-02 6.904200000000000614e-02 0.000000000000000000e+00
3.781499999999999861e+00 8.541830000000000256e-01 1.458170000000000022e-01 7.677399999999999503e-02 6.904299999999999327e-02 0.000000000000000000e+00
3.782999999999999918e+00 8.541830000000000256e-01 1.458170000000000022e-01 7.677299999999999403e-02 6.904399999999999427e-02 0.000000000000000000e+00
3.784499999999999975e+00 8.541819999999999968e-01 1.458180000000000032e-01 7.677299999999999403e-02 6.904499999999999527e-02 0.000000000000000000e+00
3.786000000000000032e+00 8.541819999999999968e-01 1.458180000000000032e-01 7.677200000000000690e-02 6.904599999999999627e-02 0.000000000000000000e+00
3.787500000000000089e+00 8.541819999999999968e-01 1.458180000000000032e-01 7.677100000000000590e-02 6.904799999999999827e-02 0.000000000000000000e+00
3.789000000000000146e+00 8.541809999999999681e-01 1.458190000000000042e-01 7.677000000000000490e-02 6.904899999999999927e-02 0.000000000000000000e+00
3.790500000000000203e+00 8.541809999999999681e-01 1.458190000000000042e-01 7.676900000000000390e-02 6.905000000000000027e-02 0.000000000000000000e+00
3.791999999999999815e+00 8.541809999999999681e-01 1.458190000000000042e-01 7.676800000000000290e-02 6.905100000000000127e-02 0.000000000000000000e+00
3.793499999999999872e+00 8.541800000000000503e-01 1.458200000000000052e-01 7.676700000000000190e-02 6.905200000000000227e-02 0.000000000000000000e+00
3.794999999999999929e+00 8.541800000000000503e-01 1.458200000000000052e-01 7.676600000000000090e-02 6.905300000000000327e-02 0.000000000000000000e+00
3.796499999999999986e+00 8.541800000000000503e-01 1.458200000000000052e-01 7.676600000000000090e-02 6.905500000000000527e-02 0.000000000000000000e+00
3.798000000000000043e+00 8.541800000000000503e-01 1.458200000000000052e-01 7.676499999999999990e-02 6.905600000000000627e-02 0.000000000000000000e+00
3.799500000000000099e+00 8.541790000000000216e-01 1.458210000000000062e-01 7.676399999999999890e-02 6.905699999999999339e-02 0.000000000000000000e+00
3.801000000000000156e+00 8.541790000000000216e-01 1.458210000000000062e-01 7.676299999999999790e-02 6.905799999999999439e-02 0.000000000000000000e+00
3.802500000000000213e+00 8.541790000000000216e-01 1.458210000000000062e-01 7.676199999999999690e-02 6.905899999999999539e-02 0.000000000000000000e+00
3.803999999999999826e+00 8.541779999999999928e-01 1.458220000000000072e-01 7.676099999999999590e-02 6.905999999999999639e-02 0.000000000000000000e+00
3.805499999999999883e+00 8.541779999999999928e-01 1.458220000000000072e-01 7.675999999999999490e-02 6.906199999999999839e-02 0.000000000000000000e+00
3.806999999999999940e+00 8.541779999999999928e-01 1.458220000000000072e-01 7.675999999999999490e-02 6.906299999999999939e-02 0.000000000000000000e+00
3.808499999999999996e+00 8.541769999999999641e-01 1.458230000000000082e-01 7.675899999999999390e-02 6.906400000000000039e-02 0.000000000000000000e+00
3.810000000000000053e+00 8.541769999999999641e-01 1.458230000000000082e-01 7.675800000000000678e-02 6.906500000000000139e-02 0.000000000000000000e+00
3.811500000000000110e+00 8.541769999999999641e-01 1.458230000000000082e-01 7.675700000000000578e-02 6.906600000000000239e-02 0.000000000000000000e+00
3.813000000000000167e+00 8.541769999999999641e-01 1.458230000000000082e-01 7.675600000000000478e-02 6.906700000000000339e-02 0.000000000000000000e+00
3.814499999999999780e+00 8.541760000000000463e-01 1.458240000000000092e-01 7.675500000000000378e-02 6.906800000000000439e-02 0.000000000000000000e+00
3.815999999999999837e+00 8.541760000000000463e-01 1.458240000000000092e-01 7.675400000000000278e-02 6.907000000000000639e-02 0.000000000000000000e+00
3.817499999999999893e+00 8.541760000000000463e-01 1.458240000000000092e-01 7.675400000000000278e-02 6.907099999999999351e-02 0.000000000000000000e+00
3.818999999999999950e+00 8.541750000000000176e-01 1.458250000000000102e-01 7.675300000000000178e-02 6.907199999999999451e-02 0.000000000000000000e+00
3.820500000000000007e+00 8.541750000000000176e-01 1.458250000000000102e-01 7.675200000000000078e-02 6.907299999999999551e-02 0.000000000000000000e+00
3.822000000000000064e+00 8.541750000000000176e-01 1.458250000000000102e-01 7.675099999999999978e-02 6.907399999999999651e-02 0.000000000000000000e+00
3.823500000000000121e+00 8.541739999999999888e-01 1.458260000000000112e-01 7.674999999999999878e-02 6.907499999999999751e-02 0.000000000000000000e+00
3.825000000000000178e+00 8.541739999999999888e-01 1.458260000000000112e-01 7.674899999999999778e-02 6.907699999999999951e-02 0.000000000000000000e+00
3.826499999999999790e+00 8.541739999999999888e-01 1.458260000000000112e-01 7.674899999999999778e-02 6.907800000000000051e-02 0.000000000000000000e+00
3.827999999999999847e+00 8.541739999999999888e-01 1.458260000000000112e-01 7.674799999999999678e-02 6.907900000000000151e-02 0.000000000000000000e+00
3.829499999999999904e+00 8.541729999999999601e-01 1.458270000000000122e-01 7.674699999999999578e-02 6.908000000000000251e-02 0.000000000000000000e+00
3.830999999999999961e+00 8.541729999999999601e-01 1.458270000000000122e-01 7.674599999999999478e-02 6.908100000000000351e-02 0.000000000000000000e+00
3.832500000000000018e+00 8.541729999999999601e-01 1.458270000000000122e-01 7.674499999999999378e-02 6.908200000000000451e-02 0.000000000000000000e+00
3.834000000000000075e+00 8.541720000000000423e-01 1.458280000000000132e-01 7.674400000000000666e-02 6.908300000000000551e-02 0.000000000000000000e+00
3.835500000000000131e+00 8.541720000000000423e-01 1.458280000000000132e-01 7.674300000000000566e-02 6.908499999999999364e-02 0.000000000000000000e+00
3.837000000000000188e+00 8.541720000000000423e-01 1.458280000000000132e-01 7.674300000000000566e-02 6.908599999999999464e-02 0.000000000000000000e+00
3.838499999999999801e+00 8.541710000000000136e-01 1.458289999999999864e-01 7.674200000000000466e-02 6.908699999999999564e-02 0.000000000000000000e+00
3.839999999999999858e+00 8.541710000000000136e-01 1.458289999999999864e-01 7.674100000000000366e-02 6.908799999999999664e-02 0.000000000000000000e+00
3.841499999999999915e+00 8.541710000000000136e-01 1.458289999999999864e-01 7.674000000000000266e-02 6.908899999999999764e-02 0.000000000000000000e+00
3.842999999999999972e+00 8.541710000000000136e-01 1.458289999999999864e-01 7.673900000000000166e-02 6.908999999999999864e-02 0.000000000000000000e+00
3.844500000000000028e+00 8.541699999999999848e-01 1.458299999999999874e-01 7.673800000000000066e-02 6.909099999999999964e-02 0.000000000000000000e+00
3.846000000000000085e+00 8.541699999999999848e-01 1.458299999999999874e-01 7.673800000000000066e-02 6.909300000000000164e-02 0.000000000000000000e+00
3.847500000000000142e+00 8.541699999999999848e-01 1.458299999999999874e-01 7.673699999999999966e-02 6.909400000000000264e-02 0.000000000000000000e+00
3.849000000000000199e+00 8.541689999999999561e-01 1.458309999999999884e-01 7.673599999999999866e-02 6.909500000000000364e-02 0.000000000000000000e+00
3.850499999999999812e+00 8.541689999999999561e-01 1.458309999999999884e-01 7.673499999999999766e-02 6.909600000000000464e-02 0.000000000000000000e+00
3.851999999999999869e+00 8.541689999999999561e-01 1.458309999999999884e-01 7.673399999999999666e-02 6.909700000000000564e-02 0.000000000000000000e+00
3.853499999999999925e+00 8.541680000000000383e-01 1.458319999999999894e-01 7.673299999999999566e-02 6.909800000000000664e-02 0.000000000000000000e+00
3.854999999999999982e+00 8.541680000000000383e-01 1.458319999999999894e-01 7.673199999999999465e-02 6.909899999999999376e-02 0.000000000000000000e+00
3.856500000000000039e+00 8.541680000000000383e-01 1.458319999999999894e-01 7.673199999999999465e-02 6.910099999999999576e-02 0.000000000000000000e+00
3.858000000000000096e+00 8.541680000000000383e-01 1.458319999999999894e-01 7.673099999999999365e-02 6.910199999999999676e-02 0.000000000000000000e+00
3.859500000000000153e+00 8.541670000000000096e-01 1.458329999999999904e-01 7.673000000000000653e-02 6.910299999999999776e-02 0.000000000000000000e+00
3.861000000000000210e+00 8.541670000000000096e-01 1.458329999999999904e-01 7.672900000000000553e-02 6.910399999999999876e-02 0.000000000000000000e+00
3.862499999999999822e+00 8.541670000000000096e-01 1.458329999999999904e-01 7.672800000000000453e-02 6.910499999999999976e-02 0.000000000000000000e+00
3.863999999999999879e+00 8.541659999999999808e-01 1.458339999999999914e-01 7.672700000000000353e-02 6.910600000000000076e-02 0.000000000000000000e+00
3.865499999999999936e+00 8.541659999999999808e-01 1.458339999999999914e-01 7.672700000000000353e-02 6.910700000000000176e-02 0.000000000000000000e+00
3.866999999999999993e+00 8.541659999999999808e-01 1.458339999999999914e-01 7.672600000000000253e-02 6.910800000000000276e-02 0.000000000000000000e+00
3.868500000000000050e+00 8.541659999999999808e-01 1.458339999999999914e-01 7.672500000000000153e-02 6.911000000000000476e-02 0.000000000000000000e+00
3.870000000000000107e+00 8.541649999999999521e-01 1.458349999999999924e-01 7.672400000000000053e-02 6.911100000000000576e-02 0.000000000000000000e+00
3.871500000000000163e+00 8.541649999999999521e-01 1.458349999999999924e-01 7.672299999999999953e-02 6.911200000000000676e-02 0.000000000000000000e+00
3.873000000000000220e+00 8.541649999999999521e-01 1.458349999999999924e-01 7.672199999999999853e-02 6.911299999999999388e-02 0.000000000000000000e+00
3.874499999999999833e+00 8.541640000000000343e-01 1.458359999999999934e-01 7.672199999999999853e-02 6.911399999999999488e-02 0.000000000000000000e+00
3.875999999999999890e+00 8.541640000000000343e-01 1.458359999999999934e-01 7.672099999999999753e-02 6.911499999999999588e-02 0.000000000000000000e+00
3.877499999999999947e+00 8.541640000000000343e-01 1.458359999999999934e-01 7.671999999999999653e-02 6.911599999999999688e-02 0.000000000000000000e+00
3.879000000000000004e+00 8.541630000000000056e-01 1.458369999999999944e-01 7.671899999999999553e-02 6.911699999999999788e-02 0.000000000000000000e+00
3.880500000000000060e+00 8.541630000000000056e-01 1.458369999999999944e-01 7.671799999999999453e-02 6.911899999999999988e-02 0.000000000000000000e+00
3.882000000000000117e+00 8.541630000000000056e-01 1.458369999999999944e-01 7.671699999999999353e-02 6.912000000000000088e-02 0.000000000000000000e+00
3.883500000000000174e+00 8.541630000000000056e-01 1.458369999999999944e-01 7.671699999999999353e-02 6.912100000000000188e-02 0.000000000000000000e+00
3.884999999999999787e+00 8.541619999999999768e-01 1.458379999999999954e-01 7.671600000000000641e-02 6.912200000000000288e-02 0.000000000000000000e+00
3.886499999999999844e+00 8.541619999999999768e-01 1.458379999999999954e-01 7.671500000000000541e-02 6.912300000000000388e-02 0.000000000000000000e+00
3.887999999999999901e+00 8.541619999999999768e-01 1.458379999999999954e-01 7.671400000000000441e-02 6.912400000000000488e-02 0.000000000000000000e+00
3.889499999999999957e+00 8.541609999999999481e-01 1.458389999999999964e-01 7.671300000000000341e-02 6.912500000000000588e-02 0.000000000000000000e+00
3.891000000000000014e+00 8.541609999999999481e-01 1.458389999999999964e-01 7.671200000000000241e-02 6.912600000000000688e-02 0.000000000000000000e+00
3.892500000000000071e+00 8.541609999999999481e-01 1.458389999999999964e-01 7.671200000000000241e-02 6.912799999999999501e-02 0.000000000000000000e+00
3.894000000000000128e+00 8.541609999999999481e-01 1.458389999999999964e-01 7.671100000000000141e-02 6.912899999999999601e-02 0.000000000000000000e+00
3.895500000000000185e+00 8.541600000000000303e-01 1.458399999999999974e-01 7.671000000000000041e-02 6.912999999999999701e-02 0.000000000000000000e+00
3.896999999999999797e+00 8.541600000000000303e-01 1.458399999999999974e-01 7.670899999999999941e-02 6.913099999999999801e-02 0.000000000000000000e+00
3.898499999999999854e+00 8.541600000000000303e-01 1.458399999999999974e-01 7.670799999999999841e-02 6.913199999999999901e-02 0.000000000000000000e+00
3.899999999999999911e+00 8.541590000000000016e-01 1.458409999999999984e-01 7.670799999999999841e-02 6.913300000000000001e-02 0.000000000000000000e+00
3.901499999999999968e+00 8.541590000000000016e-01 1.458409999999999984e-01 7.670699999999999741e-02 6.913400000000000101e-02 0.000000000000000000e+00
3.903000000000000025e+00 8.541590000000000016e-01 1.458409999999999984e-01 7.670599999999999641e-02 6.913500000000000201e-02 0.000000000000000000e+00
3.904500000000000082e+00 8.541579999999999728e-01 1.458419999999999994e-01 7.670499999999999541e-02 6.913600000000000301e-02 0.000000000000000000e+00
3.906000000000000139e+00 8.541579999999999728e-01 1.458419999999999994e-01 7.670399999999999441e-02 6.913800000000000501e-02 0.000000000000000000e+00
3.907500000000000195e+00 8.541579999999999728e-01 1.458419999999999994e-01 7.670299999999999341e-02 6.913900000000000601e-02 0.000000000000000000e+00
3.908999999999999808e+00 8.541579999999999728e-01 1.458419999999999994e-01 7.670299999999999341e-02 6.913999999999999313e-02 0.000000000000000000e+00
3.910499999999999865e+00 8.541570000000000551e-01 1.458430000000000004e-01 7.670200000000000629e-02 6.914099999999999413e-02 0.000000000000000000e+00
3.911999999999999922e+00 8.541570000000000551e-01 1.458430000000000004e-01 7.670100000000000529e-02 6.914199999999999513e-02 0.000000000000000000e+00
3.913499999999999979e+00 8.541570000000000551e-01 1.458430000000000004e-01 7.670000000000000429e-02 6.914299999999999613e-02 0.000000000000000000e+00
3.915000000000000036e+00 8.541560000000000263e-01 1.458440000000000014e-01 7.669900000000000329e-02 6.914399999999999713e-02 0.000000000000000000e+00
3.916500000000000092e+00 8.541560000000000263e-01 1.458440000000000014e-01 7.669900000000000329e-02 6.914499999999999813e-02 0.000000000000000000e+00
3.918000000000000149e+00 8.541560000000000263e-01 1.458440000000000014e-01 7.669800000000000229e-02 6.914599999999999913e-02 0.000000000000000000e+00
3.919500000000000206e+00 8.541560000000000263e-01 1.458440000000000014e-01 7.669700000000000129e-02 6.914800000000000113e-02 0.000000000000000000e+00
3.920999999999999819e+00 8.541549999999999976e-01 1.458450000000000024e-01 7.669600000000000029e-02 6.914900000000000213e-02 0.000000000000000000e+00
3.922499999999999876e+00 8.541549999999999976e-01 1.458450000000000024e-01 7.669499999999999929e-02 6.915000000000000313e-02 0.000000000000000000e+00
3.923999999999999932e+00 8.541549999999999976e-01 1.458450000000000024e-01 7.669399999999999828e-02 6.915100000000000413e-02 0.000000000000000000e+00
3.925499999999999989e+00 8.541539999999999688e-01 1.458460000000000034e-01 7.669399999999999828e-02 6.915200000000000513e-02 0.000000000000000000e+00
3.927000000000000046e+00 8.541539999999999688e-01 1.458460000000000034e-01 7.669299999999999728e-02 6.915300000000000613e-02 0.000000000000000000e+00
3.928500000000000103e+00 8.541539999999999688e-01 1.458460000000000034e-01 7.669199999999999628e-02 6.915399999999999325e-02 0.000000000000000000e+00
3.930000000000000160e+00 8.541539999999999688e-01 1.458460000000000034e-01 7.669099999999999528e-02 6.915499999999999425e-02 0.000000000000000000e+00
3.931500000000000217e+00 8.541530000000000511e-01 1.458470000000000044e-01 7.668999999999999428e-02 6.915599999999999525e-02 0.000000000000000000e+00
3.932999999999999829e+00 8.541530000000000511e-01 1.458470000000000044e-01 7.668999999999999428e-02 6.915699999999999625e-02 0.000000000000000000e+00
3.934499999999999886e+00 8.541530000000000511e-01 1.458470000000000044e-01 7.668899999999999328e-02 6.915899999999999825e-02 0.000000000000000000e+00
3.935999999999999943e+00 8.541520000000000223e-01 1.458480000000000054e-01 7.668800000000000616e-02 6.915999999999999925e-02 0.000000000000000000e+00
3.937500000000000000e+00 8.541520000000000223e-01 1.458480000000000054e-01 7.668700000000000516e-02 6.916100000000000025e-02 0.000000000000000000e+00
3.939000000000000057e+00 8.541520000000000223e-01 1.458480000000000054e-01 7.668600000000000416e-02 6.916200000000000125e-02 0.000000000000000000e+00
3.940500000000000114e+00 8.541520000000000223e-01 1.458480000000000054e-01 7.668600000000000416e-02 6.916300000000000225e-02 0.000000000000000000e+00
3.942000000000000171e+00 8.541509999999999936e-01 1.458490000000000064e-01 7.668500000000000316e-02 6.916400000000000325e-02 0.000000000000000000e+00
3.943499999999999783e+00 8.541509999999999936e-01 1.458490000000000064e-01 7.668400000000000216e-02 6.916500000000000425e-02 0.000000000000000000e+00
3.944999999999999840e+00 8.541509999999999936e-01 1.458490000000000064e-01 7.668300000000000116e-02 6.916600000000000525e-02 0.000000000000000000e+00
3.946499999999999897e+00 8.541499999999999648e-01 1.458500000000000074e-01 7.668200000000000016e-02 6.916700000000000625e-02 0.000000000000000000e+00
3.947999999999999954e+00 8.541499999999999648e-01 1.458500000000000074e-01 7.668200000000000016e-02 6.916799999999999338e-02 0.000000000000000000e+00
3.949500000000000011e+00 8.541499999999999648e-01 1.458500000000000074e-01 7.668099999999999916e-02 6.916999999999999538e-02 0.000000000000000000e+00
3.951000000000000068e+00 8.541499999999999648e-01 1.458500000000000074e-01 7.667999999999999816e-02 6.917099999999999638e-02 0.000000000000000000e+00
3.952500000000000124e+00 8.541490000000000471e-01 1.458510000000000084e-01 7.667899999999999716e-02 6.917199999999999738e-02 0.000000000000000000e+00
3.954000000000000181e+00 8.541490000000000471e-01 1.458510000000000084e-01 7.667799999999999616e-02 6.917299999999999838e-02 0.000000000000000000e+00
3.955499999999999794e+00 8.541490000000000471e-01 1.458510000000000084e-01 7.667699999999999516e-02 6.917399999999999938e-02 0.000000000000000000e+00
3.956999999999999851e+00 8.541480000000000183e-01 1.458520000000000094e-01 7.667699999999999516e-02 6.917500000000000038e-02 0.000000000000000000e+00
3.958499999999999908e+00 8.541480000000000183e-01 1.458520000000000094e-01 7.667599999999999416e-02 6.917600000000000138e-02 0.000000000000000000e+00
3.959999999999999964e+00 8.541480000000000183e-01 1.458520000000000094e-01 7.667499999999999316e-02 6.917700000000000238e-02 0.000000000000000000e+00
3.961500000000000021e+00 8.541469999999999896e-01 1.458530000000000104e-01 7.667400000000000604e-02 6.917800000000000338e-02 0.000000000000000000e+00
3.963000000000000078e+00 8.541469999999999896e-01 1.458530000000000104e-01 7.667300000000000504e-02 6.917900000000000438e-02 0.000000000000000000e+00
3.964500000000000135e+00 8.541469999999999896e-01 1.458530000000000104e-01 7.667300000000000504e-02 6.918000000000000538e-02 0.000000000000000000e+00
3.966000000000000192e+00 8.541469999999999896e-01 1.458530000000000104e-01 7.667200000000000404e-02 6.918100000000000638e-02 0.000000000000000000e+00
3.967499999999999805e+00 8.541459999999999608e-01 1.458540000000000114e-01 7.667100000000000304e-02 6.918299999999999450e-02 0.000000000000000000e+00
3.968999999999999861e+00 8.541459999999999608e-01 1.458540000000000114e-01 7.667000000000000204e-02 6.918399999999999550e-02 0.000000000000000000e+00
3.970499999999999918e+00 8.541459999999999608e-01 1.458540000000000114e-01 7.666900000000000104e-02 6.918499999999999650e-02 0.000000000000000000e+00
3.971999999999999975e+00 8.541450000000000431e-01 1.458550000000000124e-01 7.666900000000000104e-02 6.918599999999999750e-02 0.000000000000000000e+00
3.973500000000000032e+00 8.541450000000000431e-01 1.458550000000000124e-01 7.666800000000000004e-02 6.918699999999999850e-02 0.000000000000000000e+00
3.975000000000000089e+00 8.541450000000000431e-01 1.458550000000000124e-01 7.666699999999999904e-02 6.918799999999999950e-02 0.000000000000000000e+00
3.976500000000000146e+00 8.541450000000000431e-01 1.458550000000000124e-01 7.666599999999999804e-02 6.918900000000000050e-02 0.000000000000000000e+00
3.978000000000000203e+00 8.541440000000000143e-01 1.458560000000000134e-01 7.666599999999999804e-02 6.919000000000000150e-02 0.000000000000000000e+00
3.979499999999999815e+00 8.541440000000000143e-01 1.458560000000000134e-01 7.666499999999999704e-02 6.919100000000000250e-02 0.000000000000000000e+00
3.980999999999999872e+00 8.541440000000000143e-01 1.458560000000000134e-01 7.666399999999999604e-02 6.919200000000000350e-02 0.000000000000000000e+00
3.982499999999999929e+00 8.541440000000000143e-01 1.458560000000000134e-01 7.666299999999999504e-02 6.919300000000000450e-02 0.000000000000000000e+00
3.983999999999999986e+00 8.541429999999999856e-01 1.458569999999999867e-01 7.666199999999999404e-02 6.919400000000000550e-02 0.000000000000000000e+00
3.985500000000000043e+00 8.541429999999999856e-01 1.458569999999999867e-01 7.666199999999999404e-02 6.919599999999999362e-02 0.000000000000000000e+00
3.987000000000000099e+00 8.541429999999999856e-01 1.458569999999999867e-01 7.666100000000000692e-02 6.919699999999999462e-02 0.000000000000000000e+00
3.988500000000000156e+00 8.541419999999999568e-01 1.458579999999999877e-01 7.666000000000000592e-02 6.919799999999999562e-02 0.000000000000000000e+00
3.990000000000000213e+00 8.541419999999999568e-01 1.458579999999999877e-01 7.665900000000000492e-02 6.919899999999999662e-02 0.000000000000000000e+00
3.991499999999999826e+00 8.541419999999999568e-01 1.458579999999999877e-01 7.665800000000000392e-02 6.919999999999999762e-02 0.000000000000000000e+00
3.992999999999999883e+00 8.541419999999999568e-01 1.458579999999999877e-01 7.665800000000000392e-02 6.920099999999999862e-02 0.000000000000000000e+00
3.994499999999999940e+00 8.541410000000000391e-01 1.458589999999999887e-01 7.665700000000000292e-02 6.920199999999999962e-02 0.000000000000000000e+00
3.995999999999999996e+00 8.541410000000000391e-01 1.458589999999999887e-01 7.665600000000000191e-02 6.920300000000000062e-02 0.000000000000000000e+00
3.997500000000000053e+00 8.541410000000000391e-01 1.458589999999999887e-01 7.665500000000000091e-02 6.920400000000000162e-02 0.000000000000000000e+00
3.999000000000000110e+00 8.541400000000000103e-01 1.458599999999999897e-01 7.665399999999999991e-02 6.920500000000000262e-02 0.000000000000000000e+00
4.000499999999999723e+00 8.541400000000000103e-01 1.458599999999999897e-01 7.665399999999999991e-02 6.920600000000000362e-02 0.000000000000000000e+00
4.001999999999999780e+00 8.541400000000000103e-01 1.458599999999999897e-01 7.665299999999999891e-02 6.920700000000000462e-02 0.000000000000000000e+00
4.003499999999999837e+00 8.541400000000000103e-01 1.458599999999999897e-01 7.665199999999999791e-02 6.920800000000000562e-02 0.000000000000000000e+00
4.004999999999999893e+00 8.541389999999999816e-01 1.458609999999999907e-01 7.665099999999999691e-02 6.920900000000000662e-02 0.000000000000000000e+00
4.006499999999999950e+00 8.541389999999999816e-01 1.458609999999999907e-01 7.665099999999999691e-02 6.921099999999999475e-02 0.000000000000000000e+00
4.008000000000000007e+00 8.541389999999999816e-01 1.458609999999999907e-01 7.664999999999999591e-02 6.921199999999999575e-02 0.000000000000000000e+00
4.009500000000000064e+00 8.541379999999999528e-01 1.458619999999999917e-01 7.664899999999999491e-02 6.921299999999999675e-02 0.000000000000000000e+00
4.011000000000000121e+00 8.541379999999999528e-01 1.458619999999999917e-01 7.664799999999999391e-02 6.921399999999999775e-02 0.000000000000000000e+00
4.012500000000000178e+00 8.541379999999999528e-01 1.458619999999999917e-01 7.664700000000000679e-02 6.921499999999999875e-02 0.000000000000000000e+00
4.014000000000000234e+00 8.541379999999999528e-01 1.458619999999999917e-01 7.664700000000000679e-02 6.921599999999999975e-02 0.000000000000000000e+00
4.015500000000000291e+00 8.541370000000000351e-01 1.458629999999999927e-01 7.664600000000000579e-02 6.921700000000000075e-02 0.000000000000000000e+00
4.017000000000000348e+00 8.541370000000000351e-01 1.458629999999999927e-01 7.664500000000000479e-02 6.921800000000000175e-02 0.000000000000000000e+00
4.018500000000000405e+00 8.541370000000000351e-01 1.458629999999999927e-01 7.664400000000000379e-02 6.921900000000000275e-02 0.000000000000000000e+00
4.019999999999999574e+00 8.541360000000000063e-01 1.458639999999999937e-01 7.664300000000000279e-02 6.922000000000000375e-02 0.000000000000000000e+00
4.021499999999999631e+00 8.541360000000000063e-01 1.458639999999999937e-01 7.664300000000000279e-02 6.922100000000000475e-02 0.000000000000000000e+00
4.022999999999999687e+00 8.541360000000000063e-01 1.458639999999999937e-01 7.664200000000000179e-02 6.922200000000000575e-02 0.000000000000000000e+00
4.024499999999999744e+00 8.541360000000000063e-01 1.458639999999999937e-01 7.664100000000000079e-02 6.922300000000000675e-02 0.000000000000000000e+00
4.025999999999999801e+00 8.541349999999999776e-01 1.458649999999999947e-01 7.663999999999999979e-02 6.922399999999999387e-02 0.000000000000000000e+00
4.027499999999999858e+00 8.541349999999999776e-01 1.458649999999999947e-01 7.663999999999999979e-02 6.922499999999999487e-02 0.000000000000000000e+00
4.028999999999999915e+00 8.541349999999999776e-01 1.458649999999999947e-01 7.663899999999999879e-02 6.922599999999999587e-02 0.000000000000000000e+00
4.030499999999999972e+00 8.541339999999999488e-01 1.458659999999999957e-01 7.663799999999999779e-02 6.922699999999999687e-02 0.000000000000000000e+00
4.032000000000000028e+00 8.541339999999999488e-01 1.458659999999999957e-01 7.663699999999999679e-02 6.922899999999999887e-02 0.000000000000000000e+00
4.033500000000000085e+00 8.541339999999999488e-01 1.458659999999999957e-01 7.663599999999999579e-02 6.922999999999999987e-02 0.000000000000000000e+00
4.035000000000000142e+00 8.541339999999999488e-01 1.458659999999999957e-01 7.663599999999999579e-02 6.923100000000000087e-02 0.000000000000000000e+00
4.036500000000000199e+00 8.541330000000000311e-01 1.458669999999999967e-01 7.663499999999999479e-02 6.923200000000000187e-02 0.000000000000000000e+00
4.038000000000000256e+00 8.541330000000000311e-01 1.458669999999999967e-01 7.663399999999999379e-02 6.923300000000000287e-02 0.000000000000000000e+00
4.039500000000000313e+00 8.541330000000000311e-01 1.458669999999999967e-01 7.663300000000000667e-02 6.923400000000000387e-02 0.000000000000000000e+00
4.041000000000000369e+00 8.541330000000000311e-01 1.458669999999999967e-01 7.663300000000000667e-02 6.923500000000000487e-02 0.000000000000000000e+00
4.042500000000000426e+00 8.541320000000000023e-01 1.458679999999999977e-01 7.663200000000000567e-02 6.923600000000000587e-02 0.000000000000000000e+00
4.043999999999999595e+00 8.541320000000000023e-01 1.458679999999999977e-01 7.663100000000000467e-02 6.923700000000000687e-02 0.000000000000000000e+00
4.045499999999999652e+00 8.541320000000000023e-01 1.458679999999999977e-01 7.663000000000000367e-02 6.923799999999999399e-02 0.000000000000000000e+00
4.046999999999999709e+00 8.541309999999999736e-01 1.458689999999999987e-01 7.663000000000000367e-02 6.923899999999999499e-02 0.000000000000000000e+00
4.048499999999999766e+00 8.541309999999999736e-01 1.458689999999999987e-01 7.662900000000000267e-02 6.923999999999999599e-02 0.000000000000000000e+00
4.049999999999999822e+00 8.541309999999999736e-01 1.458689999999999987e-01 7.662800000000000167e-02 6.924099999999999699e-02 0.000000000000000000e+00
4.051499999999999879e+00 8.541309999999999736e-01 1.458689999999999987e-01 7.662700000000000067e-02 6.924199999999999799e-02 0.000000000000000000e+00
4.052999999999999936e+00 8.541299999999999448e-01 1.458699999999999997e-01 7.662599999999999967e-02 6.924299999999999899e-02 0.000000000000000000e+00
4.054499999999999993e+00 8.541299999999999448e-01 1.458699999999999997e-01 7.662599999999999967e-02 6.924399999999999999e-02 0.000000000000000000e+00
4.056000000000000050e+00 8.541299999999999448e-01 1.458699999999999997e-01 7.662499999999999867e-02 6.924500000000000099e-02 0.000000000000000000e+00
4.057500000000000107e+00 8.541290000000000271e-01 1.458710000000000007e-01 7.662399999999999767e-02 6.924600000000000199e-02 0.000000000000000000e+00
4.059000000000000163e+00 8.541290000000000271e-01 1.458710000000000007e-01 7.662299999999999667e-02 6.924700000000000299e-02 0.000000000000000000e+00
4.060500000000000220e+00 8.541290000000000271e-01 1.458710000000000007e-01 7.662299999999999667e-02 6.924900000000000500e-02 0.000000000000000000e+00
4.062000000000000277e+00 8.541290000000000271e-01 1.458710000000000007e-01 7.662199999999999567e-02 6.925000000000000600e-02 0.000000000000000000e+00
4.063500000000000334e+00 8.541279999999999983e-01 1.458720000000000017e-01 7.662099999999999467e-02 6.925099999999999312e-02 0.000000000000000000e+00
4.065000000000000391e+00 8.541279999999999983e-01 1.458720000000000017e-01 7.661999999999999367e-02 6.925199999999999412e-02 0.000000000000000000e+00
4.066499999999999559e+00 8.541279999999999983e-01 1.458720000000000017e-01 7.661999999999999367e-02 6.925299999999999512e-02 0.000000000000000000e+00
4.067999999999999616e+00 8.541279999999999983e-01 1.458720000000000017e-01 7.661900000000000654e-02 6.925399999999999612e-02 0.000000000000000000e+00
4.069499999999999673e+00 8.541269999999999696e-01 1.458730000000000027e-01 7.661800000000000554e-02 6.925499999999999712e-02 0.000000000000000000e+00
4.070999999999999730e+00 8.541269999999999696e-01 1.458730000000000027e-01 7.661700000000000454e-02 6.925599999999999812e-02 0.000000000000000000e+00
4.072499999999999787e+00 8.541269999999999696e-01 1.458730000000000027e-01 7.661600000000000354e-02 6.925699999999999912e-02 0.000000000000000000e+00
4.073999999999999844e+00 8.541260000000000518e-01 1.458740000000000037e-01 7.661600000000000354e-02 6.925800000000000012e-02 0.000000000000000000e+00
4.075499999999999901e+00 8.541260000000000518e-01 1.458740000000000037e-01 7.661500000000000254e-02 6.925900000000000112e-02 0.000000000000000000e+00
4.076999999999999957e+00 8.541260000000000518e-01 1.458740000000000037e-01 7.661400000000000154e-02 6.926000000000000212e-02 0.000000000000000000e+00
4.078500000000000014e+00 8.541260000000000518e-01 1.458740000000000037e-01 7.661300000000000054e-02 6.926100000000000312e-02 0.000000000000000000e+00
4.080000000000000071e+00 8.541250000000000231e-01 1.458750000000000047e-01 7.661300000000000054e-02 6.926200000000000412e-02 0.000000000000000000e+00
4.081500000000000128e+00 8.541250000000000231e-01 1.458750000000000047e-01 7.661199999999999954e-02 6.926300000000000512e-02 0.000000000000000000e+00
4.083000000000000185e+00 8.541250000000000231e-01 1.458750000000000047e-01 7.661099999999999854e-02 6.926400000000000612e-02 0.000000000000000000e+00
4.084500000000000242e+00 8.541239999999999943e-01 1.458760000000000057e-01 7.660999999999999754e-02 6.926499999999999324e-02 0.000000000000000000e+00
4.086000000000000298e+00 8.541239999999999943e-01 1.458760000000000057e-01 7.660999999999999754e-02 6.926599999999999424e-02 0.000000000000000000e+00
4.087500000000000355e+00 8.541239999999999943e-01 1.458760000000000057e-01 7.660899999999999654e-02 6.926699999999999524e-02 0.000000000000000000e+00
4.089000000000000412e+00 8.541239999999999943e-01 1.458760000000000057e-01 7.660799999999999554e-02 6.926799999999999624e-02 0.000000000000000000e+00
4.090499999999999581e+00 8.541229999999999656e-01 1.458770000000000067e-01 7.660699999999999454e-02 6.926899999999999724e-02 0.000000000000000000e+00
4.091999999999999638e+00 8.541229999999999656e-01 1.458770000000000067e-01 7.660699999999999454e-02 6.926999999999999824e-02 0.000000000000000000e+00
4.093499999999999694e+00 8.541229999999999656e-01 1.458770000000000067e-01 7.660599999999999354e-02 6.927099999999999924e-02 0.000000000000000000e+00
4.094999999999999751e+00 8.541229999999999656e-01 1.458770000000000067e-01 7.660500000000000642e-02 6.927200000000000024e-02 0.000000000000000000e+00
4.096499999999999808e+00 8.541220000000000478e-01 1.458780000000000077e-01 7.660400000000000542e-02 6.927300000000000124e-02 0.000000000000000000e+00
4.097999999999999865e+00 8.541220000000000478e-01 1.458780000000000077e-01 7.660400000000000542e-02 6.927400000000000224e-02 0.000000000000000000e+00
4.099499999999999922e+00 8.541220000000000478e-01 1.458780000000000077e-01 7.660300000000000442e-02 6.927500000000000324e-02 0.000000000000000000e+00
4.100999999999999979e+00 8.541210000000000191e-01 1.458790000000000087e-01 7.660200000000000342e-02 6.927600000000000424e-02 0.000000000000000000e+00
4.102500000000000036e+00 8.541210000000000191e-01 1.458790000000000087e-01 7.660100000000000242e-02 6.927800000000000624e-02 0.000000000000000000e+00
4.104000000000000092e+00 8.541210000000000191e-01 1.458790000000000087e-01 7.660100000000000242e-02 6.927899999999999336e-02 0.000000000000000000e+00
4.105500000000000149e+00 8.541210000000000191e-01 1.458790000000000087e-01 7.660000000000000142e-02 6.927999999999999436e-02 0.000000000000000000e+00
4.107000000000000206e+00 8.541199999999999903e-01 1.458800000000000097e-01 7.659900000000000042e-02 6.928099999999999536e-02 0.000000000000000000e+00
4.108500000000000263e+00 8.541199999999999903e-01 1.458800000000000097e-01 7.659799999999999942e-02 6.928199999999999636e-02 0.000000000000000000e+00
4.110000000000000320e+00 8.541199999999999903e-01 1.458800000000000097e-01 7.659799999999999942e-02 6.928299999999999736e-02 0.000000000000000000e+00
4.111500000000000377e+00 8.541199999999999903e-01 1.458800000000000097e-01 7.659699999999999842e-02 6.928399999999999836e-02 0.000000000000000000e+00
4.113000000000000433e+00 8.541189999999999616e-01 1.458810000000000107e-01 7.659599999999999742e-02 6.928499999999999936e-02 0.000000000000000000e+00
4.114499999999999602e+00 8.541189999999999616e-01 1.458810000000000107e-01 7.659499999999999642e-02 6.928600000000000037e-02 0.000000000000000000e+00
4.115999999999999659e+00 8.541189999999999616e-01 1.458810000000000107e-01 7.659499999999999642e-02 6.928700000000000137e-02 0.000000000000000000e+00
4.117499999999999716e+00 8.541180000000000438e-01 1.458820000000000117e-01 7.659399999999999542e-02 6.928800000000000237e-02 0.000000000000000000e+00
4.118999999999999773e+00 8.541180000000000438e-01 1.458820000000000117e-01 7.659299999999999442e-02 6.928900000000000337e-02 0.000000000000000000e+00
4.120499999999999829e+00 8.541180000000000438e-01 1.458820000000000117e-01 7.659199999999999342e-02 6.929000000000000437e-02 0.000000000000000000e+00
4.121999999999999886e+00 8.541180000000000438e-01 1.458820000000000117e-01 7.659199999999999342e-02 6.929100000000000537e-02 0.000000000000000000e+00
4.123499999999999943e+00 8.541170000000000151e-01 1.458830000000000127e-01 7.659100000000000630e-02 6.929200000000000637e-02 0.000000000000000000e+00
4.125000000000000000e+00 8.541170000000000151e-01 1.458830000000000127e-01 7.659000000000000530e-02 6.929299999999999349e-02 0.000000000000000000e+00
4.126500000000000057e+00 8.541170000000000151e-01 1.458830000000000127e-01 7.658900000000000430e-02 6.929399999999999449e-02 0.000000000000000000e+00
4.128000000000000114e+00 8.541170000000000151e-01 1.458830000000000127e-01 7.658900000000000430e-02 6.929499999999999549e-02 0.000000000000000000e+00
4.129500000000000171e+00 8.541159999999999863e-01 1.458840000000000137e-01 7.658800000000000330e-02 6.929599999999999649e-02 0.000000000000000000e+00
4.131000000000000227e+00 8.541159999999999863e-01 1.458840000000000137e-01 7.658700000000000230e-02 6.929699999999999749e-02 0.000000000000000000e+00
4.132500000000000284e+00 8.541159999999999863e-01 1.458840000000000137e-01 7.658600000000000130e-02 6.929799999999999849e-02 0.000000000000000000e+00
4.134000000000000341e+00 8.541149999999999576e-01 1.458849999999999869e-01 7.658600000000000130e-02 6.929899999999999949e-02 0.000000000000000000e+00
4.135500000000000398e+00 8.541149999999999576e-01 1.458849999999999869e-01 7.658500000000000030e-02 6.930000000000000049e-02 0.000000000000000000e+00
4.136999999999999567e+00 8.541149999999999576e-01 1.458849999999999869e-01 7.658399999999999930e-02 6.930100000000000149e-02 0.000000000000000000e+00
4.138499999999999623e+00 8.541149999999999576e-01 1.458849999999999869e-01 7.658299999999999830e-02 6.930200000000000249e-02 0.000000000000000000e+00
4.139999999999999680e+00 8.541140000000000398e-01 1.458859999999999879e-01 7.658299999999999830e-02 6.930300000000000349e-02 0.000000000000000000e+00
4.141499999999999737e+00 8.541140000000000398e-01 1.458859999999999879e-01 7.658199999999999730e-02 6.930400000000000449e-02 0.000000000000000000e+00
4.142999999999999794e+00 8.541140000000000398e-01 1.458859999999999879e-01 7.658099999999999630e-02 6.930500000000000549e-02 0.000000000000000000e+00
4.144499999999999851e+00 8.541140000000000398e-01 1.458859999999999879e-01 7.657999999999999530e-02 6.930600000000000649e-02 0.000000000000000000e+00
4.145999999999999908e+00 8.541130000000000111e-01 1.458869999999999889e-01 7.657999999999999530e-02 6.930699999999999361e-02 0.000000000000000000e+00
4.147499999999999964e+00 8.541130000000000111e-01 1.458869999999999889e-01 7.657899999999999430e-02 6.930799999999999461e-02 0.000000000000000000e+00
4.149000000000000021e+00 8.541130000000000111e-01 1.458869999999999889e-01 7.657799999999999330e-02 6.930899999999999561e-02 0.000000000000000000e+00
4.150500000000000078e+00 8.541119999999999823e-01 1.458879999999999899e-01 7.657700000000000617e-02 6.930999999999999661e-02 0.000000000000000000e+00
4.152000000000000135e+00 8.541119999999999823e-01 1.458879999999999899e-01 7.657700000000000617e-02 6.931099999999999761e-02 0.000000000000000000e+00
4.153500000000000192e+00 8.541119999999999823e-01 1.458879999999999899e-01 7.657600000000000517e-02 6.931199999999999861e-02 0.000000000000000000e+00
4.155000000000000249e+00 8.541119999999999823e-01 1.458879999999999899e-01 7.657500000000000417e-02 6.931299999999999961e-02 0.000000000000000000e+00
4.156500000000000306e+00 8.541109999999999536e-01 1.458889999999999909e-01 7.657500000000000417e-02 6.931400000000000061e-02 0.000000000000000000e+00
4.158000000000000362e+00 8.541109999999999536e-01 1.458889999999999909e-01 7.657400000000000317e-02 6.931500000000000161e-02 0.000000000000000000e+00
4.159500000000000419e+00 8.541109999999999536e-01 1.458889999999999909e-01 7.657300000000000217e-02 6.931600000000000261e-02 0.000000000000000000e+00
4.160999999999999588e+00 8.541109999999999536e-01 1.458889999999999909e-01 7.657200000000000117e-02 6.931700000000000361e-02 0.000000000000000000e+00
4.162499999999999645e+00 8.541100000000000358e-01 1.458899999999999919e-01 7.657200000000000117e-02 6.931800000000000461e-02 0.000000000000000000e+00
4.163999999999999702e+00 8.541100000000000358e-01 1.458899999999999919e-01 7.657100000000000017e-02 6.931900000000000561e-02 0.000000000000000000e+00
4.165499999999999758e+00 8.541100000000000358e-01 1.458899999999999919e-01 7.656999999999999917e-02 6.932000000000000661e-02 0.000000000000000000e+00
4.166999999999999815e+00 8.541090000000000071e-01 1.458909999999999929e-01 7.656899999999999817e-02 6.932099999999999373e-02 0.000000000000000000e+00
4.168499999999999872e+00 8.541090000000000071e-01 1.458909999999999929e-01 7.656899999999999817e-02 6.932199999999999473e-02 0.000000000000000000e+00
4.169999999999999929e+00 8.541090000000000071e-01 1.458909999999999929e-01 7.656799999999999717e-02 6.932299999999999573e-02 0.000000000000000000e+00
4.171499999999999986e+00 8.541090000000000071e-01 1.458909999999999929e-01 7.656699999999999617e-02 6.932399999999999674e-02 0.000000000000000000e+00
4.173000000000000043e+00 8.541079999999999783e-01 1.458919999999999939e-01 7.656599999999999517e-02 6.932499999999999774e-02 0.000000000000000000e+00
4.174500000000000099e+00 8.541079999999999783e-01 1.458919999999999939e-01 7.656599999999999517e-02 6.932599999999999874e-02 0.000000000000000000e+00
4.176000000000000156e+00 8.541079999999999783e-01 1.458919999999999939e-01 7.656499999999999417e-02 6.932699999999999974e-02 0.000000000000000000e+00
4.177500000000000213e+00 8.541079999999999783e-01 1.458919999999999939e-01 7.656399999999999317e-02 6.932800000000000074e-02 0.000000000000000000e+00
4.179000000000000270e+00 8.541069999999999496e-01 1.458929999999999949e-01 7.656399999999999317e-02 6.932900000000000174e-02 0.000000000000000000e+00
4.180500000000000327e+00 8.541069999999999496e-01 1.458929999999999949e-01 7.656300000000000605e-02 6.933000000000000274e-02 0.000000000000000000e+00
4.182000000000000384e+00 8.541069999999999496e-01 1.458929999999999949e-01 7.656200000000000505e-02 6.933100000000000374e-02 0.000000000000000000e+00
4.183500000000000441e+00 8.541069999999999496e-01 1.458929999999999949e-01 7.656100000000000405e-02 6.933200000000000474e-02 0.000000000000000000e+00
4.184999999999999609e+00 8.541060000000000318e-01 1.458939999999999959e-01 7.656100000000000405e-02 6.933300000000000574e-02 0.000000000000000000e+00
4.186499999999999666e+00 8.541060000000000318e-01 1.458939999999999959e-01 7.656000000000000305e-02 6.933400000000000674e-02 0.000000000000000000e+00
4.187999999999999723e+00 8.541060000000000318e-01 1.458939999999999959e-01 7.655900000000000205e-02 6.933499999999999386e-02 0.000000000000000000e+00
4.189499999999999780e+00 8.541050000000000031e-01 1.458949999999999969e-01 7.655800000000000105e-02 6.933599999999999486e-02 0.000000000000000000e+00
4.190999999999999837e+00 8.541050000000000031e-01 1.458949999999999969e-01 7.655800000000000105e-02 6.933699999999999586e-02 0.000000000000000000e+00
4.192499999999999893e+00 8.541050000000000031e-01 1.458949999999999969e-01 7.655700000000000005e-02 6.933799999999999686e-02 0.000000000000000000e+00
4.193999999999999950e+00 8.541050000000000031e-01 1.458949999999999969e-01 7.655599999999999905e-02 6.933899999999999786e-02 0.000000000000000000e+00
4.195500000000000007e+00 8.541039999999999743e-01 1.458959999999999979e-01 7.655599999999999905e-02 6.933999999999999886e-02 0.000000000000000000e+00
4.197000000000000064e+00 8.541039999999999743e-01 1.458959999999999979e-01 7.655499999999999805e-02 6.934099999999999986e-02 0.000000000000000000e+00
4.198500000000000121e+00 8.541039999999999743e-01 1.458959999999999979e-01 7.655399999999999705e-02 6.934200000000000086e-02 0.000000000000000000e+00
4.200000000000000178e+00 8.541039999999999743e-01 1.458959999999999979e-01 7.655299999999999605e-02 6.934300000000000186e-02 0.000000000000000000e+00
4.201500000000000234e+00 8.541029999999999456e-01 1.458969999999999989e-01 7.655299999999999605e-02 6.934400000000000286e-02 0.000000000000000000e+00
4.203000000000000291e+00 8.541029999999999456e-01 1.458969999999999989e-01 7.655199999999999505e-02 6.934500000000000386e-02 0.000000000000000000e+00
4.204500000000000348e+00 8.541029999999999456e-01 1.458969999999999989e-01 7.655099999999999405e-02 6.934600000000000486e-02 0.000000000000000000e+00
4.206000000000000405e+00 8.541029999999999456e-01 1.458969999999999989e-01 7.655099999999999405e-02 6.934700000000000586e-02 0.000000000000000000e+00
4.207499999999999574e+00 8.541020000000000278e-01 1.458979999999999999e-01 7.655000000000000693e-02 6.934800000000000686e-02 0.000000000000000000e+00
4.208999999999999631e+00 8.541020000000000278e-01 1.458979999999999999e-01 7.654900000000000593e-02 6.934899999999999398e-02 0.000000000000000000e+00
4.210499999999999687e+00 8.541020000000000278e-01 1.458979999999999999e-01 7.654800000000000493e-02 6.934999999999999498e-02 0.000000000000000000e+00
4.211999999999999744e+00 8.541009999999999991e-01 1.458990000000000009e-01 7.654800000000000493e-02 6.935099999999999598e-02 0.000000000000000000e+00
4.213499999999999801e+00 8.541009999999999991e-01 1.458990000000000009e-01 7.654700000000000393e-02 6.935199999999999698e-02 0.000000000000000000e+00
4.214999999999999858e+00 8.541009999999999991e-01 1.458990000000000009e-01 7.654600000000000293e-02 6.935299999999999798e-02 0.000000000000000000e+00
4.216499999999999915e+00 8.541009999999999991e-01 1.458990000000000009e-01 7.654500000000000193e-02 6.935399999999999898e-02 0.000000000000000000e+00
4.217999999999999972e+00 8.540999999999999703e-01 1.459000000000000019e-01 7.654500000000000193e-02 6.935499999999999998e-02 0.000000000000000000e+00
4.219500000000000028e+00 8.540999999999999703e-01 1.459000000000000019e-01 7.654400000000000093e-02 6.935600000000000098e-02 0.000000000000000000e+00
4.221000000000000085e+00 8.540999999999999703e-01 1.459000000000000019e-01 7.654299999999999993e-02 6.935700000000000198e-02 0.000000000000000000e+00
4.222500000000000142e+00 8.540999999999999703e-01 1.459000000000000019e-01 7.654299999999999993e-02 6.935800000000000298e-02 0.000000000000000000e+00
4.224000000000000199e+00 8.540990000000000526e-01 1.459010000000000029e-01 7.654199999999999893e-02 6.935900000000000398e-02 0.000000000000000000e+00
4.225500000000000256e+00 8.540990000000000526e-01 1.459010000000000029e-01 7.654099999999999793e-02 6.936000000000000498e-02 0.000000000000000000e+00
4.227000000000000313e+00 8.540990000000000526e-01 1.459010000000000029e-01 7.653999999999999693e-02 6.936100000000000598e-02 0.000000000000000000e+00
4.228500000000000369e+00 8.540990000000000526e-01 1.459010000000000029e-01 7.653999999999999693e-02 6.936199999999999311e-02 0.000000000000000000e+00
4.230000000000000426e+00 8.540980000000000238e-01 1.459020000000000039e-01 7.653899999999999593e-02 6.936299999999999411e-02 0.000000000000000000e+00
4.231499999999999595e+00 8.540980000000000238e-01 1.459020000000000039e-01 7.653799999999999493e-02 6.936399999999999511e-02 0.000000000000000000e+00
4.232999999999999652e+00 8.540980000000000238e-01 1.459020000000000039e-01 7.653799999999999493e-02 6.936499999999999611e-02 0.000000000000000000e+00
4.234499999999999709e+00 8.540969999999999951e-01 1.459030000000000049e-01 7.653699999999999393e-02 6.936599999999999711e-02 0.000000000000000000e+00
4.235999999999999766e+00 8.540969999999999951e-01 1.459030000000000049e-01 7.653600000000000680e-02 6.936699999999999811e-02 0.000000000000000000e+00
4.237499999999999822e+00 8.540969999999999951e-01 1.459030000000000049e-01 7.653500000000000580e-02 6.936799999999999911e-02 0.000000000000000000e+00
4.238999999999999879e+00 8.540969999999999951e-01 1.459030000000000049e-01 7.653500000000000580e-02 6.936900000000000011e-02 0.000000000000000000e+00
4.240499999999999936e+00 8.540959999999999663e-01 1.459040000000000059e-01 7.653400000000000480e-02 6.937000000000000111e-02 0.000000000000000000e+00
4.241999999999999993e+00 8.540959999999999663e-01 1.459040000000000059e-01 7.653300000000000380e-02 6.937000000000000111e-02 0.000000000000000000e+00
4.243500000000000050e+00 8.540959999999999663e-01 1.459040000000000059e-01 7.653300000000000380e-02 6.937100000000000211e-02 0.000000000000000000e+00
4.245000000000000107e+00 8.540959999999999663e-01 1.459040000000000059e-01 7.653200000000000280e-02 6.937200000000000311e-02 0.000000000000000000e+00
4.246500000000000163e+00 8.540950000000000486e-01 1.459050000000000069e-01 7.653100000000000180e-02 6.937300000000000411e-02 0.000000000000000000e+00
4.248000000000000220e+00 8.540950000000000486e-01 1.459050000000000069e-01 7.653000000000000080e-02 6.937400000000000511e-02 0.000000000000000000e+00
4.249500000000000277e+00 8.540950000000000486e-01 1.459050000000000069e-01 7.653000000000000080e-02 6.937500000000000611e-02 0.000000000000000000e+00
4.251000000000000334e+00 8.540950000000000486e-01 1.459050000000000069e-01 7.652899999999999980e-02 6.937599999999999323e-02 0.000000000000000000e+00
4.252500000000000391e+00 8.540940000000000198e-01 1.459060000000000079e-01 7.652799999999999880e-02 6.937699999999999423e-02 0.000000000000000000e+00
4.253999999999999559e+00 8.540940000000000198e-01 1.459060000000000079e-01 7.652799999999999880e-02 6.937799999999999523e-02 0.000000000000000000e+00
4.255499999999999616e+00 8.540940000000000198e-01 1.459060000000000079e-01 7.652699999999999780e-02 6.937899999999999623e-02 0.000000000000000000e+00
4.256999999999999673e+00 8.540940000000000198e-01 1.459060000000000079e-01 7.652599999999999680e-02 6.937999999999999723e-02 0.000000000000000000e+00
4.258499999999999730e+00 8.540929999999999911e-01 1.459070000000000089e-01 7.652599999999999680e-02 6.938099999999999823e-02 0.000000000000000000e+00
4.259999999999999787e+00 8.540929999999999911e-01 1.459070000000000089e-01 7.652499999999999580e-02 6.938199999999999923e-02 0.000000000000000000e+00
4.261499999999999844e+00 8.540929999999999911e-01 1.459070000000000089e-01 7.652399999999999480e-02 6.938300000000000023e-02 0.000000000000000000e+00
4.262999999999999901e+00 8.540919999999999623e-01 1.459080000000000099e-01 7.652299999999999380e-02 6.938400000000000123e-02 0.000000000000000000e+00
4.264499999999999957e+00 8.540919999999999623e-01 1.459080000000000099e-01 7.652299999999999380e-02 6.938500000000000223e-02 0.000000000000000000e+00
4.266000000000000014e+00 8.540919999999999623e-01 1.459080000000000099e-01 7.652200000000000668e-02 6.938600000000000323e-02 0.000000000000000000e+00
4.267500000000000071e+00 8.540919999999999623e-01 1.459080000000000099e-01 7.652100000000000568e-02 6.938700000000000423e-02 0.000000000000000000e+00
4.269000000000000128e+00 8.540910000000000446e-01 1.459090000000000109e-01 7.652100000000000568e-02 6.938800000000000523e-02 0.000000000000000000e+00
4.270500000000000185e+00 8.540910000000000446e-01 1.459090000000000109e-01 7.652000000000000468e-02 6.938900000000000623e-02 0.000000000000000000e+00
4.272000000000000242e+00 8.540910000000000446e-01 1.459090000000000109e-01 7.651900000000000368e-02 6.938999999999999335e-02 0.000000000000000000e+00
4.273500000000000298e+00 8.540910000000000446e-01 1.459090000000000109e-01 7.651900000000000368e-02 6.939099999999999435e-02 0.000000000000000000e+00
4.275000000000000355e+00 8.540900000000000158e-01 1.459100000000000119e-01 7.651800000000000268e-02 6.939199999999999535e-02 0.000000000000000000e+00
4.276500000000000412e+00 8.540900000000000158e-01 1.459100000000000119e-01 7.651700000000000168e-02 6.939299999999999635e-02 0.000000000000000000e+00
4.277999999999999581e+00 8.540900000000000158e-01 1.459100000000000119e-01 7.651600000000000068e-02 6.939399999999999735e-02 0.000000000000000000e+00
4.279499999999999638e+00 8.540900000000000158e-01 1.459100000000000119e-01 7.651600000000000068e-02 6.939499999999999835e-02 0.000000000000000000e+00
4.280999999999999694e+00 8.540889999999999871e-01 1.459110000000000129e-01 7.651499999999999968e-02 6.939599999999999935e-02 0.000000000000000000e+00
4.282499999999999751e+00 8.540889999999999871e-01 1.459110000000000129e-01 7.651399999999999868e-02 6.939700000000000035e-02 0.000000000000000000e+00
4.283999999999999808e+00 8.540889999999999871e-01 1.459110000000000129e-01 7.651399999999999868e-02 6.939800000000000135e-02 0.000000000000000000e+00
4.285499999999999865e+00 8.540889999999999871e-01 1.459110000000000129e-01 7.651299999999999768e-02 6.939800000000000135e-02 0.000000000000000000e+00
4.286999999999999922e+00 8.540879999999999583e-01 1.459119999999999862e-01 7.651199999999999668e-02 6.939900000000000235e-02 0.000000000000000000e+00
4.288499999999999979e+00 8.540879999999999583e-01 1.459119999999999862e-01 7.651199999999999668e-02 6.940000000000000335e-02 0.000000000000000000e+00
4.290000000000000036e+00 8.540879999999999583e-01 1.459119999999999862e-01 7.651099999999999568e-02 6.940100000000000435e-02 0.000000000000000000e+00
4.291500000000000092e+00 8.540879999999999583e-01 1.459119999999999862e-01 7.650999999999999468e-02 6.940200000000000535e-02 0.000000000000000000e+00
4.293000000000000149e+00 8.540870000000000406e-01 1.459129999999999872e-01 7.650899999999999368e-02 6.940300000000000635e-02 0.000000000000000000e+00
4.294500000000000206e+00 8.540870000000000406e-01 1.459129999999999872e-01 7.650899999999999368e-02 6.940399999999999348e-02 0.000000000000000000e+00
4.296000000000000263e+00 8.540870000000000406e-01 1.459129999999999872e-01 7.650800000000000656e-02 6.940499999999999448e-02 0.000000000000000000e+00
4.297500000000000320e+00 8.540870000000000406e-01 1.459129999999999872e-01 7.650700000000000556e-02 6.940599999999999548e-02 0.000000000000000000e+00
4.299000000000000377e+00 8.540860000000000118e-01 1.459139999999999882e-01 7.650700000000000556e-02 6.940699999999999648e-02 0.000000000000000000e+00
4.300500000000000433e+00 8.540860000000000118e-01 1.459139999999999882e-01 7.650600000000000456e-02 6.940799999999999748e-02 0.000000000000000000e+00
4.301999999999999602e+00 8.540860000000000118e-01 1.459139999999999882e-01 7.650500000000000356e-02 6.940899999999999848e-02 0.000000000000000000e+00
4.303499999999999659e+00 8.540849999999999831e-01 1.459149999999999892e-01 7.650500000000000356e-02 6.940999999999999948e-02 0.000000000000000000e+00
4.304999999999999716e+00 8.540849999999999831e-01 1.459149999999999892e-01 7.650400000000000256e-02 6.941100000000000048e-02 0.000000000000000000e+00
4.306499999999999773e+00 8.540849999999999831e-01 1.459149999999999892e-01 7.650300000000000156e-02 6.941200000000000148e-02 0.000000000000000000e+00
4.307999999999999829e+00 8.540849999999999831e-01 1.459149999999999892e-01 7.650300000000000156e-02 6.941300000000000248e-02 0.000000000000000000e+00
4.309499999999999886e+00 8.540839999999999543e-01 1.459159999999999902e-01 7.650200000000000056e-02 6.941400000000000348e-02 0.000000000000000000e+00
4.310999999999999943e+00 8.540839999999999543e-01 1.459159999999999902e-01 7.650099999999999956e-02 6.941500000000000448e-02 0.000000000000000000e+00
4.312500000000000000e+00 8.540839999999999543e-01 1.459159999999999902e-01 7.649999999999999856e-02 6.941600000000000548e-02 0.000000000000000000e+00
4.314000000000000057e+00 8.540839999999999543e-01 1.459159999999999902e-01 7.649999999999999856e-02 6.941700000000000648e-02 0.000000000000000000e+00
4.315500000000000114e+00 8.540830000000000366e-01 1.459169999999999912e-01 7.649899999999999756e-02 6.941799999999999360e-02 0.000000000000000000e+00
4.317000000000000171e+00 8.540830000000000366e-01 1.459169999999999912e-01 7.649799999999999656e-02 6.941799999999999360e-02 0.000000000000000000e+00
4.318500000000000227e+00 8.540830000000000366e-01 1.459169999999999912e-01 7.649799999999999656e-02 6.941899999999999460e-02 0.000000000000000000e+00
4.320000000000000284e+00 8.540830000000000366e-01 1.459169999999999912e-01 7.649699999999999556e-02 6.941999999999999560e-02 0.000000000000000000e+00
4.321500000000000341e+00 8.540820000000000078e-01 1.459179999999999922e-01 7.649599999999999456e-02 6.942099999999999660e-02 0.000000000000000000e+00
4.323000000000000398e+00 8.540820000000000078e-01 1.459179999999999922e-01 7.649599999999999456e-02 6.942199999999999760e-02 0.000000000000000000e+00
4.324499999999999567e+00 8.540820000000000078e-01 1.459179999999999922e-01 7.649499999999999356e-02 6.942299999999999860e-02 0.000000000000000000e+00
4.325999999999999623e+00 8.540820000000000078e-01 1.459179999999999922e-01 7.649400000000000643e-02 6.942399999999999960e-02 0.000000000000000000e+00
4.327499999999999680e+00 8.540809999999999791e-01 1.459189999999999932e-01 7.649400000000000643e-02 6.942500000000000060e-02 0.000000000000000000e+00
4.328999999999999737e+00 8.540809999999999791e-01 1.459189999999999932e-01 7.649300000000000543e-02 6.942600000000000160e-02 0.000000000000000000e+00
4.330499999999999794e+00 8.540809999999999791e-01 1.459189999999999932e-01 7.649200000000000443e-02 6.942700000000000260e-02 0.000000000000000000e+00
4.331999999999999851e+00 8.540809999999999791e-01 1.459189999999999932e-01 7.649100000000000343e-02 6.942800000000000360e-02 0.000000000000000000e+00
4.333499999999999908e+00 8.540799999999999503e-01 1.459199999999999942e-01 7.649100000000000343e-02 6.942900000000000460e-02 0.000000000000000000e+00
4.334999999999999964e+00 8.540799999999999503e-01 1.459199999999999942e-01 7.649000000000000243e-02 6.943000000000000560e-02 0.000000000000000000e+00
4.336500000000000021e+00 8.540799999999999503e-01 1.459199999999999942e-01 7.648900000000000143e-02 6.943100000000000660e-02 0.000000000000000000e+00
4.338000000000000078e+00 8.540799999999999503e-01 1.459199999999999942e-01 7.648900000000000143e-02 6.943199999999999372e-02 0.000000000000000000e+00
4.339500000000000135e+00 8.540790000000000326e-01 1.459209999999999952e-01 7.648800000000000043e-02 6.943299999999999472e-02 0.000000000000000000e+00
4.341000000000000192e+00 8.540790000000000326e-01 1.459209999999999952e-01 7.648699999999999943e-02 6.943399999999999572e-02 0.000000000000000000e+00
4.342500000000000249e+00 8.540790000000000326e-01 1.459209999999999952e-01 7.648699999999999943e-02 6.943499999999999672e-02 0.000000000000000000e+00
4.344000000000000306e+00 8.540790000000000326e-01 1.459209999999999952e-01 7.648599999999999843e-02 6.943499999999999672e-02 0.000000000000000000e+00
4.345500000000000362e+00 8.540780000000000038e-01 1.459219999999999962e-01 7.648499999999999743e-02 6.943599999999999772e-02 0.000000000000000000e+00
4.347000000000000419e+00 8.540780000000000038e-01 1.459219999999999962e-01 7.648499999999999743e-02 6.943699999999999872e-02 0.000000000000000000e+00
4.348499999999999588e+00 8.540780000000000038e-01 1.459219999999999962e-01 7.648399999999999643e-02 6.943799999999999972e-02 0.000000000000000000e+00
4.349999999999999645e+00 8.540780000000000038e-01 1.459219999999999962e-01 7.648299999999999543e-02 6.943900000000000072e-02 0.000000000000000000e+00
4.351499999999999702e+00 8.540769999999999751e-01 1.459229999999999972e-01 7.648299999999999543e-02 6.944000000000000172e-02 0.000000000000000000e+00
4.352999999999999758e+00 8.540769999999999751e-01 1.459229999999999972e-01 7.648199999999999443e-02 6.944100000000000272e-02 0.000000000000000000e+00
4.354499999999999815e+00 8.540769999999999751e-01 1.459229999999999972e-01 7.648099999999999343e-02 6.944200000000000372e-02 0.000000000000000000e+00
4.355999999999999872e+00 8.540759999999999463e-01 1.459239999999999982e-01 7.648099999999999343e-02 6.944300000000000472e-02 0.000000000000000000e+00
4.357499999999999929e+00 8.540759999999999463e-01 1.459239999999999982e-01 7.648000000000000631e-02 6.944400000000000572e-02 0.000000000000000000e+00
4.358999999999999986e+00 8.540759999999999463e-01 1.459239999999999982e-01 7.647900000000000531e-02 6.944500000000000672e-02 0.000000000000000000e+00
4.360500000000000043e+00 8.540759999999999463e-01 1.459239999999999982e-01 7.647900000000000531e-02 6.944599999999999385e-02 0.000000000000000000e+00
4.362000000000000099e+00 8.540750000000000286e-01 1.459249999999999992e-01 7.647800000000000431e-02 6.944699999999999485e-02 0.000000000000000000e+00
4.363500000000000156e+00 8.540750000000000286e-01 1.459249999999999992e-01 7.647700000000000331e-02 6.944799999999999585e-02 0.000000000000000000e+00
4.365000000000000213e+00 8.540750000000000286e-01 1.459249999999999992e-01 7.647700000000000331e-02 6.944899999999999685e-02 0.000000000000000000e+00
4.366500000000000270e+00 8.540750000000000286e-01 1.459249999999999992e-01 7.647600000000000231e-02 6.944899999999999685e-02 0.000000000000000000e+00
4.368000000000000327e+00 8.540739999999999998e-01 1.459260000000000002e-01 7.647500000000000131e-02 6.944999999999999785e-02 0.000000000000000000e+00
4.369500000000000384e+00 8.540739999999999998e-01 1.459260000000000002e-01 7.647500000000000131e-02 6.945099999999999885e-02 0.000000000000000000e+00
4.371000000000000441e+00 8.540739999999999998e-01 1.459260000000000002e-01 7.647400000000000031e-02 6.945199999999999985e-02 0.000000000000000000e+00
4.372499999999999609e+00 8.540739999999999998e-01 1.459260000000000002e-01 7.647299999999999931e-02 6.945300000000000085e-02 0.000000000000000000e+00
4.373999999999999666e+00 8.540729999999999711e-01 1.459270000000000012e-01 7.647199999999999831e-02 6.945400000000000185e-02 0.000000000000000000e+00
4.375499999999999723e+00 8.540729999999999711e-01 1.459270000000000012e-01 7.647199999999999831e-02 6.945500000000000285e-02 0.000000000000000000e+00
4.376999999999999780e+00 8.540729999999999711e-01 1.459270000000000012e-01 7.647099999999999731e-02 6.945600000000000385e-02 0.000000000000000000e+00
4.378499999999999837e+00 8.540729999999999711e-01 1.459270000000000012e-01 7.646999999999999631e-02 6.945700000000000485e-02 0.000000000000000000e+00
4.379999999999999893e+00 8.540720000000000534e-01 1.459280000000000022e-01 7.646999999999999631e-02 6.945800000000000585e-02 0.000000000000000000e+00
4.381499999999999950e+00 8.540720000000000534e-01 1.459280000000000022e-01 7.646899999999999531e-02 6.945900000000000685e-02 0.000000000000000000e+00
4.383000000000000007e+00 8.540720000000000534e-01 1.459280000000000022e-01 7.646799999999999431e-02 6.945999999999999397e-02 0.000000000000000000e+00
4.384500000000000064e+00 8.540720000000000534e-01 1.459280000000000022e-01 7.646799999999999431e-02 6.946099999999999497e-02 0.000000000000000000e+00
4.386000000000000121e+00 8.540710000000000246e-01 1.459290000000000032e-01 7.646699999999999331e-02 6.946099999999999497e-02 0.000000000000000000e+00
4.387500000000000178e+00 8.540710000000000246e-01 1.459290000000000032e-01 7.646600000000000619e-02 6.946199999999999597e-02 0.000000000000000000e+00
4.389000000000000234e+00 8.540710000000000246e-01 1.459290000000000032e-01 7.646600000000000619e-02 6.946299999999999697e-02 0.000000000000000000e+00
4.390500000000000291e+00 8.540710000000000246e-01 1.459290000000000032e-01 7.646500000000000519e-02 6.946399999999999797e-02 0.000000000000000000e+00
4.392000000000000348e+00 8.540699999999999958e-01 1.459300000000000042e-01 7.646400000000000419e-02 6.946499999999999897e-02 0.000000000000000000e+00
4.393500000000000405e+00 8.540699999999999958e-01 1.459300000000000042e-01 7.646400000000000419e-02 6.946599999999999997e-02 0.000000000000000000e+00
4.394999999999999574e+00 8.540699999999999958e-01 1.459300000000000042e-01 7.646300000000000319e-02 6.946700000000000097e-02 0.000000000000000000e+00
4.396499999999999631e+00 8.540699999999999958e-01 1.459300000000000042e-01 7.646200000000000219e-02 6.946800000000000197e-02 0.000000000000000000e+00
4.397999999999999687e+00 8.540689999999999671e-01 1.459310000000000052e-01 7.646200000000000219e-02 6.946900000000000297e-02 0.000000000000000000e+00
4.399499999999999744e+00 8.540689999999999671e-01 1.459310000000000052e-01 7.646100000000000119e-02 6.947000000000000397e-02 0.000000000000000000e+00
4.400999999999999801e+00 8.540689999999999671e-01 1.459310000000000052e-01 7.646000000000000019e-02 6.947100000000000497e-02 0.000000000000000000e+00
4.402499999999999858e+00 8.540689999999999671e-01 1.459310000000000052e-01 7.646000000000000019e-02 6.947200000000000597e-02 0.000000000000000000e+00
4.403999999999999915e+00 8.540680000000000494e-01 1.459320000000000062e-01 7.645899999999999919e-02 6.947299999999999309e-02 0.000000000000000000e+00
4.405499999999999972e+00 8.540680000000000494e-01 1.459320000000000062e-01 7.645799999999999819e-02 6.947299999999999309e-02 0.000000000000000000e+00
4.407000000000000028e+00 8.540680000000000494e-01 1.459320000000000062e-01 7.645799999999999819e-02 6.947399999999999409e-02 0.000000000000000000e+00
4.408500000000000085e+00 8.540680000000000494e-01 1.459320000000000062e-01 7.645699999999999719e-02 6.947499999999999509e-02 0.000000000000000000e+00
4.410000000000000142e+00 8.540670000000000206e-01 1.459330000000000072e-01 7.645599999999999619e-02 6.947599999999999609e-02 0.000000000000000000e+00
4.411500000000000199e+00 8.540670000000000206e-01 1.459330000000000072e-01 7.645599999999999619e-02 6.947699999999999709e-02 0.000000000000000000e+00
4.413000000000000256e+00 8.540670000000000206e-01 1.459330000000000072e-01 7.645499999999999519e-02 6.947799999999999809e-02 0.000000000000000000e+00
4.414500000000000313e+00 8.540670000000000206e-01 1.459330000000000072e-01 7.645399999999999419e-02 6.947899999999999909e-02 0.000000000000000000e+00
4.416000000000000369e+00 8.540659999999999918e-01 1.459340000000000082e-01 7.645399999999999419e-02 6.948000000000000009e-02 0.000000000000000000e+00
4.417500000000000426e+00 8.540659999999999918e-01 1.459340000000000082e-01 7.645299999999999319e-02 6.948100000000000109e-02 0.000000000000000000e+00
4.418999999999999595e+00 8.540659999999999918e-01 1.459340000000000082e-01 7.645200000000000606e-02 6.948200000000000209e-02 0.000000000000000000e+00
4.420499999999999652e+00 8.540659999999999918e-01 1.459340000000000082e-01 7.645200000000000606e-02 6.948300000000000309e-02 0.000000000000000000e+00
4.421999999999999709e+00 8.540649999999999631e-01 1.459350000000000092e-01 7.645100000000000506e-02 6.948300000000000309e-02 0.000000000000000000e+00
4.423499999999999766e+00 8.540649999999999631e-01 1.459350000000000092e-01 7.645000000000000406e-02 6.948400000000000409e-02 0.000000000000000000e+00
4.424999999999999822e+00 8.540649999999999631e-01 1.459350000000000092e-01 7.645000000000000406e-02 6.948500000000000509e-02 0.000000000000000000e+00
4.426499999999999879e+00 8.540649999999999631e-01 1.459350000000000092e-01 7.644900000000000306e-02 6.948600000000000609e-02 0.000000000000000000e+00
4.427999999999999936e+00 8.540640000000000454e-01 1.459360000000000102e-01 7.644900000000000306e-02 6.948699999999999322e-02 0.000000000000000000e+00
4.429499999999999993e+00 8.540640000000000454e-01 1.459360000000000102e-01 7.644800000000000206e-02 6.948799999999999422e-02 0.000000000000000000e+00
4.431000000000000050e+00 8.540640000000000454e-01 1.459360000000000102e-01 7.644700000000000106e-02 6.948899999999999522e-02 0.000000000000000000e+00
4.432500000000000107e+00 8.540640000000000454e-01 1.459360000000000102e-01 7.644700000000000106e-02 6.948999999999999622e-02 0.000000000000000000e+00
4.434000000000000163e+00 8.540630000000000166e-01 1.459370000000000112e-01 7.644600000000000006e-02 6.949099999999999722e-02 0.000000000000000000e+00
4.435500000000000220e+00 8.540630000000000166e-01 1.459370000000000112e-01 7.644499999999999906e-02 6.949199999999999822e-02 0.000000000000000000e+00
4.437000000000000277e+00 8.540630000000000166e-01 1.459370000000000112e-01 7.644499999999999906e-02 6.949299999999999922e-02 0.000000000000000000e+00
4.438500000000000334e+00 8.540630000000000166e-01 1.459370000000000112e-01 7.644399999999999806e-02 6.949299999999999922e-02 0.000000000000000000e+00
4.440000000000000391e+00 8.540619999999999878e-01 1.459380000000000122e-01 7.644299999999999706e-02 6.949400000000000022e-02 0.000000000000000000e+00
4.441499999999999559e+00 8.540619999999999878e-01 1.459380000000000122e-01 7.644299999999999706e-02 6.949500000000000122e-02 0.000000000000000000e+00
4.442999999999999616e+00 8.540619999999999878e-01 1.459380000000000122e-01 7.644199999999999606e-02 6.949600000000000222e-02 0.000000000000000000e+00
4.444499999999999673e+00 8.540619999999999878e-01 1.459380000000000122e-01 7.644099999999999506e-02 6.949700000000000322e-02 0.000000000000000000e+00
4.445999999999999730e+00 8.540609999999999591e-01 1.459390000000000132e-01 7.644099999999999506e-02 6.949800000000000422e-02 0.000000000000000000e+00
4.447499999999999787e+00 8.540609999999999591e-01 1.459390000000000132e-01 7.643999999999999406e-02 6.949900000000000522e-02 0.000000000000000000e+00
4.448999999999999844e+00 8.540609999999999591e-01 1.459390000000000132e-01 7.643899999999999306e-02 6.950000000000000622e-02 0.000000000000000000e+00
4.450499999999999901e+00 8.540609999999999591e-01 1.459390000000000132e-01 7.643899999999999306e-02 6.950099999999999334e-02 0.000000000000000000e+00
4.451999999999999957e+00 8.540600000000000414e-01 1.459399999999999864e-01 7.643800000000000594e-02 6.950199999999999434e-02 0.000000000000000000e+00
4.453500000000000014e+00 8.540600000000000414e-01 1.459399999999999864e-01 7.643700000000000494e-02 6.950299999999999534e-02 0.000000000000000000e+00
4.455000000000000071e+00 8.540600000000000414e-01 1.459399999999999864e-01 7.643700000000000494e-02 6.950299999999999534e-02 0.000000000000000000e+00
4.456500000000000128e+00 8.540600000000000414e-01 1.459399999999999864e-01 7.643600000000000394e-02 6.950399999999999634e-02 0.000000000000000000e+00
4.458000000000000185e+00 8.540590000000000126e-01 1.459409999999999874e-01 7.643500000000000294e-02 6.950499999999999734e-02 0.000000000000000000e+00
4.459500000000000242e+00 8.540590000000000126e-01 1.459409999999999874e-01 7.643500000000000294e-02 6.950599999999999834e-02 0.000000000000000000e+00
4.461000000000000298e+00 8.540590000000000126e-01 1.459409999999999874e-01 7.643400000000000194e-02 6.950699999999999934e-02 0.000000000000000000e+00
4.462500000000000355e+00 8.540590000000000126e-01 1.459409999999999874e-01 7.643300000000000094e-02 6.950800000000000034e-02 0.000000000000000000e+00
4.464000000000000412e+00 8.540579999999999838e-01 1.459419999999999884e-01 7.643300000000000094e-02 6.950900000000000134e-02 0.000000000000000000e+00
4.465499999999999581e+00 8.540579999999999838e-01 1.459419999999999884e-01 7.643199999999999994e-02 6.951000000000000234e-02 0.000000000000000000e+00
4.466999999999999638e+00 8.540579999999999838e-01 1.459419999999999884e-01 7.643199999999999994e-02 6.951100000000000334e-02 0.000000000000000000e+00
4.468499999999999694e+00 8.540579999999999838e-01 1.459419999999999884e-01 7.643099999999999894e-02 6.951100000000000334e-02 0.000000000000000000e+00
4.469999999999999751e+00 8.540569999999999551e-01 1.459429999999999894e-01 7.642999999999999794e-02 6.951200000000000434e-02 0.000000000000000000e+00
4.471499999999999808e+00 8.540569999999999551e-01 1.459429999999999894e-01 7.642999999999999794e-02 6.951300000000000534e-02 0.000000000000000000e+00
4.472999999999999865e+00 8.540569999999999551e-01 1.459429999999999894e-01 7.642899999999999694e-02 6.951400000000000634e-02 0.000000000000000000e+00
4.474499999999999922e+00 8.540569999999999551e-01 1.459429999999999894e-01 7.642799999999999594e-02 6.951499999999999346e-02 0.000000000000000000e+00
4.475999999999999979e+00 8.540560000000000374e-01 1.459439999999999904e-01 7.642799999999999594e-02 6.951599999999999446e-02 0.000000000000000000e+00
4.477500000000000036e+00 8.540560000000000374e-01 1.459439999999999904e-01 7.642699999999999494e-02 6.951699999999999546e-02 0.000000000000000000e+00
4.479000000000000092e+00 8.540560000000000374e-01 1.459439999999999904e-01 7.642599999999999394e-02 6.951799999999999646e-02 0.000000000000000000e+00
4.480500000000000149e+00 8.540560000000000374e-01 1.459439999999999904e-01 7.642599999999999394e-02 6.951899999999999746e-02 0.000000000000000000e+00
4.482000000000000206e+00 8.540550000000000086e-01 1.459449999999999914e-01 7.642500000000000682e-02 6.951999999999999846e-02 0.000000000000000000e+00
4.483500000000000263e+00 8.540550000000000086e-01 1.459449999999999914e-01 7.642400000000000582e-02 6.951999999999999846e-02 0.000000000000000000e+00
4.485000000000000320e+00 8.540550000000000086e-01 1.459449999999999914e-01 7.642400000000000582e-02 6.952099999999999946e-02 0.000000000000000000e+00
4.486500000000000377e+00 8.540550000000000086e-01 1.459449999999999914e-01 7.642300000000000482e-02 6.952200000000000046e-02 0.000000000000000000e+00
4.488000000000000433e+00 8.540539999999999798e-01 1.459459999999999924e-01 7.642200000000000382e-02 6.952300000000000146e-02 0.000000000000000000e+00
4.489499999999999602e+00 8.540539999999999798e-01 1.459459999999999924e-01 7.642200000000000382e-02 6.952400000000000246e-02 0.000000000000000000e+00
4.490999999999999659e+00 8.540539999999999798e-01 1.459459999999999924e-01 7.642100000000000282e-02 6.952500000000000346e-02 0.000000000000000000e+00
4.492499999999999716e+00 8.540539999999999798e-01 1.459459999999999924e-01 7.642100000000000282e-02 6.952600000000000446e-02 0.000000000000000000e+00
4.493999999999999773e+00 8.540529999999999511e-01 1.459469999999999934e-01 7.642000000000000182e-02 6.952700000000000546e-02 0.000000000000000000e+00
4.495499999999999829e+00 8.540529999999999511e-01 1.459469999999999934e-01 7.641900000000000082e-02 6.952800000000000646e-02 0.000000000000000000e+00
4.496999999999999886e+00 8.540529999999999511e-01 1.459469999999999934e-01 7.641900000000000082e-02 6.952800000000000646e-02 0.000000000000000000e+00
4.498499999999999943e+00 8.540529999999999511e-01 1.459469999999999934e-01 7.641799999999999982e-02 6.952899999999999359e-02 0.000000000000000000e+00
4.500000000000000000e+00 8.540520000000000334e-01 1.459479999999999944e-01 7.641699999999999882e-02 6.952999999999999459e-02 0.000000000000000000e+00


==> anc/Fig3/Fig3_g0.out <==
#Radius(km) Mass(solar mass)
9.238190100000000484e+02 1.408369999999999900e-01
1.955000100000000032e+02 8.540200000000000569e-02
9.778901000000000465e+01 8.679199999999999415e-02
6.529300999999999533e+01 9.004600000000000104e-02
4.939401000000000153e+01 9.391599999999999948e-02
4.002501000000000175e+01 9.818100000000000438e-02
3.387001000000000062e+01 1.027710000000000012e-01
2.953200999999999965e+01 1.076659999999999978e-01
2.632000999999999991e+01 1.128519999999999940e-01
2.385901000000000138e+01 1.183180000000000065e-01
2.194301000000000101e+01 1.239780000000000049e-01
2.040700999999999965e+01 1.298469999999999902e-01
1.915001000000000175e+01 1.359299999999999953e-01
1.810601000000000127e+01 1.422180000000000111e-01
1.722700999999999993e+01 1.486949999999999938e-01
1.648101000000000127e+01 1.553420000000000079e-01
1.584300999999999959e+01 1.621400000000000063e-01
1.529200999999999944e+01 1.690649999999999931e-01
1.481400999999999968e+01 1.760970000000000035e-01
1.439601000000000042e+01 1.832120000000000137e-01
1.402900999999999954e+01 1.903920000000000057e-01
1.370500999999999969e+01 1.976179999999999881e-01
1.341801000000000066e+01 2.048699999999999966e-01
1.316100999999999921e+01 2.121329999999999882e-01
1.293101000000000056e+01 2.193920000000000037e-01
1.272400999999999982e+01 2.266330000000000011e-01
1.253800999999999988e+01 2.338439999999999963e-01
1.236800999999999995e+01 2.410160000000000080e-01
1.221401000000000003e+01 2.481379999999999975e-01
1.207301000000000002e+01 2.552030000000000132e-01
1.194300999999999924e+01 2.622019999999999906e-01
1.182400999999999947e+01 2.691319999999999824e-01
1.171401000000000003e+01 2.759849999999999803e-01
1.161200999999999972e+01 2.827580000000000093e-01
1.151801000000000030e+01 2.894470000000000098e-01
1.142900999999999989e+01 2.960490000000000066e-01
1.134700999999999915e+01 3.025619999999999976e-01
1.127000999999999920e+01 3.089839999999999809e-01
1.119701000000000057e+01 3.153130000000000099e-01
1.112900999999999918e+01 3.215480000000000005e-01
1.106400999999999968e+01 3.276890000000000081e-01
1.100300999999999974e+01 3.337350000000000039e-01
1.094500999999999991e+01 3.396859999999999880e-01
1.089001000000000019e+01 3.455429999999999890e-01
1.083801000000000059e+01 3.513040000000000052e-01
1.078800999999999988e+01 3.569720000000000115e-01
1.074000999999999983e+01 3.625459999999999794e-01
1.069500999999999991e+01 3.680280000000000218e-01
1.065100999999999942e+01 3.734180000000000277e-01
1.060900999999999961e+01 3.787170000000000258e-01
1.056800999999999924e+01 3.839270000000000183e-01
1.052900999999999954e+01 3.890480000000000049e-01
1.049201000000000050e+01 3.940819999999999879e-01
1.045500999999999969e+01 3.990299999999999958e-01
1.042000999999999955e+01 4.038930000000000020e-01
1.038601000000000063e+01 4.086730000000000085e-01
1.035300999999999938e+01 4.133709999999999885e-01
1.032100999999999935e+01 4.179880000000000262e-01
1.029001000000000055e+01 4.225260000000000127e-01
1.026000999999999941e+01 4.269859999999999767e-01
1.023100999999999949e+01 4.313690000000000024e-01
1.020200999999999958e+01 4.356769999999999810e-01
1.017401000000000089e+01 4.399109999999999965e-01
1.014700999999999986e+01 4.440729999999999955e-01
1.012001000000000062e+01 4.481640000000000068e-01
1.009401000000000082e+01 4.521850000000000036e-01
1.006901000000000046e+01 4.561370000000000147e-01
1.004401000000000010e+01 4.600219999999999865e-01
1.002000999999999920e+01 4.638410000000000033e-01
9.996010000000000062e+00 4.675960000000000116e-01
9.973010000000000375e+00 4.712870000000000115e-01
9.950010000000000687e+00 4.749160000000000048e-01
9.927009999999999224e+00 4.784840000000000204e-01
9.905010000000000758e+00 4.819930000000000048e-01
9.883010000000000517e+00 4.854430000000000134e-01
9.862009999999999721e+00 4.888350000000000195e-01
9.841010000000000701e+00 4.921710000000000251e-01
9.820009999999999906e+00 4.954520000000000035e-01
9.800010000000000332e+00 4.986789999999999834e-01
9.780010000000000758e+00 5.018519999999999648e-01
9.760009999999999408e+00 5.049740000000000339e-01
9.741009999999999280e+00 5.080449999999999688e-01
9.722009999999999152e+00 5.110649999999999915e-01
9.703010000000000801e+00 5.140369999999999662e-01
9.684010000000000673e+00 5.169610000000000039e-01
9.666009999999999991e+00 5.198369999999999935e-01
9.648009999999999309e+00 5.226669999999999927e-01
9.630010000000000403e+00 5.254520000000000302e-01
9.613009999999999167e+00 5.281919999999999948e-01
9.595010000000000261e+00 5.308890000000000553e-01
9.578010000000000801e+00 5.335429999999999895e-01
9.561009999999999565e+00 5.361550000000000482e-01
9.544010000000000105e+00 5.387260000000000382e-01
9.528010000000000090e+00 5.412559999999999594e-01
9.511010000000000630e+00 5.437469999999999803e-01
9.495010000000000616e+00 5.461989999999999901e-01
9.479010000000000602e+00 5.486130000000000173e-01
9.463010000000000588e+00 5.509889999999999510e-01
9.447010000000000574e+00 5.533289999999999598e-01
9.432010000000000005e+00 5.556330000000000435e-01
9.416009999999999991e+00 5.579009999999999803e-01
9.401009999999999422e+00 5.601350000000000495e-01
9.386010000000000630e+00 5.623350000000000293e-01
9.371010000000000062e+00 5.645010000000000305e-01
9.356009999999999494e+00 5.666339999999999710e-01
9.342010000000000147e+00 5.687360000000000193e-01
9.327009999999999579e+00 5.708050000000000068e-01
9.313010000000000232e+00 5.728440000000000198e-01
9.299010000000000886e+00 5.748520000000000296e-01
9.285009999999999764e+00 5.768299999999999539e-01
9.271010000000000417e+00 5.787790000000000434e-01
9.257009999999999295e+00 5.806980000000000475e-01
9.243009999999999948e+00 5.825900000000000523e-01
9.229010000000000602e+00 5.844530000000000003e-01
9.216010000000000701e+00 5.862899999999999778e-01
9.202009999999999579e+00 5.880990000000000384e-01
9.189009999999999678e+00 5.898820000000000174e-01
9.176009999999999778e+00 5.916390000000000260e-01
9.163009999999999877e+00 5.933699999999999530e-01
9.150009999999999977e+00 5.950760000000000494e-01
9.137010000000000076e+00 5.967580000000000107e-01
9.124010000000000176e+00 5.984150000000000302e-01
9.112009999999999721e+00 6.000490000000000546e-01
9.099009999999999820e+00 6.016590000000000549e-01
9.087009999999999366e+00 6.032469999999999777e-01
9.074009999999999465e+00 6.048109999999999875e-01
9.062010000000000787e+00 6.063539999999999486e-01
9.050010000000000332e+00 6.078740000000000254e-01
9.038009999999999877e+00 6.093730000000000535e-01
9.026009999999999422e+00 6.108510000000000328e-01
9.014010000000000744e+00 6.123079999999999634e-01
9.002010000000000289e+00 6.137449999999999850e-01
8.990009999999999835e+00 6.151609999999999578e-01
8.979010000000000602e+00 6.165580000000000505e-01
8.967010000000000147e+00 6.179350000000000120e-01
8.956009999999999138e+00 6.192929999999999824e-01
8.944010000000000460e+00 6.206329999999999902e-01
8.933009999999999451e+00 6.219529999999999781e-01
8.921010000000000773e+00 6.232560000000000322e-01
8.910009999999999764e+00 6.245399999999999840e-01
8.899010000000000531e+00 6.258070000000000022e-01
8.888009999999999522e+00 6.270569999999999755e-01
8.877010000000000289e+00 6.282889999999999864e-01
8.866009999999999280e+00 6.295049999999999812e-01
8.855010000000000048e+00 6.307040000000000424e-01
8.845010000000000261e+00 6.318869999999999765e-01
8.834009999999999252e+00 6.330529999999999768e-01
8.823010000000000019e+00 6.342039999999999900e-01
8.813010000000000232e+00 6.353389999999999871e-01
8.802009999999999224e+00 6.364589999999999970e-01
8.792009999999999437e+00 6.375640000000000196e-01
8.781010000000000204e+00 6.386540000000000550e-01
8.771010000000000417e+00 6.397289999999999921e-01
8.761010000000000630e+00 6.407899999999999707e-01
8.751010000000000844e+00 6.418359999999999621e-01
8.740009999999999835e+00 6.428690000000000238e-01
8.730010000000000048e+00 6.438880000000000159e-01
8.720010000000000261e+00 6.448930000000000495e-01
8.710010000000000474e+00 6.458850000000000424e-01
8.701010000000000133e+00 6.468639999999999946e-01
8.691010000000000346e+00 6.478300000000000169e-01
8.681010000000000559e+00 6.487829999999999986e-01
8.671010000000000773e+00 6.497230000000000505e-01
8.661009999999999209e+00 6.506509999999999794e-01
8.652010000000000645e+00 6.515670000000000073e-01
8.642010000000000858e+00 6.524699999999999944e-01
8.633010000000000517e+00 6.533619999999999983e-01
8.623010000000000730e+00 6.542419999999999902e-01
8.614010000000000389e+00 6.551099999999999701e-01
8.605010000000000048e+00 6.559679999999999955e-01
8.595010000000000261e+00 6.568129999999999802e-01
8.586009999999999920e+00 6.576480000000000103e-01
8.577009999999999579e+00 6.584719999999999462e-01
8.568009999999999238e+00 6.592850000000000099e-01
8.559010000000000673e+00 6.600880000000000081e-01
8.549010000000000886e+00 6.608800000000000230e-01
8.541009999999999991e+00 6.616619999999999724e-01
8.532009999999999650e+00 6.624330000000000496e-01
8.523009999999999309e+00 6.631949999999999790e-01
8.514010000000000744e+00 6.639460000000000361e-01
8.505010000000000403e+00 6.646879999999999455e-01
8.496010000000000062e+00 6.654210000000000402e-01
8.487009999999999721e+00 6.661430000000000407e-01
8.479010000000000602e+00 6.668570000000000331e-01
8.470010000000000261e+00 6.675609999999999600e-01
8.461009999999999920e+00 6.682559999999999611e-01
8.453010000000000801e+00 6.689420000000000366e-01
8.444010000000000460e+00 6.696199999999999930e-01
8.436009999999999565e+00 6.702879999999999949e-01
8.428010000000000446e+00 6.709479999999999889e-01
8.419010000000000105e+00 6.715989999999999460e-01
8.411009999999999209e+00 6.722420000000000062e-01
8.402010000000000645e+00 6.728769999999999474e-01
8.394009999999999749e+00 6.735039999999999916e-01
8.386010000000000630e+00 6.741219999999999990e-01
8.378009999999999735e+00 6.747319999999999984e-01
8.370010000000000616e+00 6.753350000000000186e-01
8.362009999999999721e+00 6.759300000000000308e-01
8.353009999999999380e+00 6.765170000000000350e-01
8.345010000000000261e+00 6.770969999999999489e-01
8.337009999999999366e+00 6.776689999999999658e-01
8.330009999999999692e+00 6.782340000000000035e-01
8.322010000000000574e+00 6.787910000000000332e-01
8.314009999999999678e+00 6.793420000000000014e-01
8.306010000000000559e+00 6.798849999999999616e-01
8.298009999999999664e+00 6.804210000000000536e-01
8.290010000000000545e+00 6.809500000000000552e-01
8.283010000000000872e+00 6.814729999999999954e-01
8.275009999999999977e+00 6.819889999999999564e-01
8.267010000000000858e+00 6.824980000000000491e-01
8.260009999999999408e+00 6.830000000000000515e-01
8.252010000000000289e+00 6.834970000000000212e-01
8.244009999999999394e+00 6.839859999999999829e-01
8.237009999999999721e+00 6.844700000000000228e-01
8.229010000000000602e+00 6.849469999999999725e-01
8.222009999999999152e+00 6.854179999999999717e-01
8.214010000000000034e+00 6.858819999999999917e-01
8.207010000000000360e+00 6.863409999999999789e-01
8.200010000000000687e+00 6.867940000000000156e-01
8.192009999999999792e+00 6.872409999999999908e-01
8.185010000000000119e+00 6.876820000000000155e-01
8.178010000000000446e+00 6.881180000000000074e-01
8.171010000000000773e+00 6.885480000000000489e-01
8.163009999999999877e+00 6.889720000000000288e-01
8.156010000000000204e+00 6.893899999999999473e-01
8.149010000000000531e+00 6.898039999999999727e-01
8.142010000000000858e+00 6.902120000000000477e-01
8.135009999999999408e+00 6.906139999999999501e-01
8.128009999999999735e+00 6.910110000000000419e-01
8.121010000000000062e+00 6.914029999999999898e-01
8.114010000000000389e+00 6.917900000000000160e-01
8.107010000000000716e+00 6.921720000000000095e-01
8.100009999999999266e+00 6.925489999999999702e-01
8.093009999999999593e+00 6.929210000000000091e-01
8.086009999999999920e+00 6.932869999999999866e-01
8.079010000000000247e+00 6.936489999999999601e-01
8.072010000000000574e+00 6.940070000000000405e-01
8.066010000000000346e+00 6.943589999999999485e-01
8.059010000000000673e+00 6.947069999999999634e-01
8.052009999999999224e+00 6.950499999999999456e-01
8.045009999999999550e+00 6.953890000000000349e-01
8.039009999999999323e+00 6.957229999999999803e-01
8.032009999999999650e+00 6.960530000000000328e-01
8.025009999999999977e+00 6.963780000000000525e-01
8.019009999999999749e+00 6.966989999999999572e-01
8.012010000000000076e+00 6.970159999999999689e-01
8.006009999999999849e+00 6.973279999999999479e-01
7.999010000000000176e+00 6.976360000000000339e-01
7.993009999999999948e+00 6.979400000000000048e-01
7.986010000000000275e+00 6.982399999999999718e-01
7.980010000000000048e+00 6.985350000000000170e-01
7.973010000000000375e+00 6.988269999999999760e-01
7.967010000000000147e+00 6.991150000000000420e-01
7.960009999999999586e+00 6.993989999999999929e-01
7.954010000000000247e+00 6.996780000000000221e-01
7.948010000000000019e+00 6.999539999999999651e-01
7.942009999999999792e+00 7.002270000000000438e-01
7.935010000000000119e+00 7.004949999999999788e-01
7.929009999999999891e+00 7.007600000000000495e-01
7.923009999999999664e+00 7.010210000000000052e-01
7.917010000000000325e+00 7.012779999999999569e-01
7.910009999999999764e+00 7.015320000000000444e-01
7.904010000000000424e+00 7.017820000000000169e-01
7.898010000000000197e+00 7.020290000000000141e-01
7.892009999999999970e+00 7.022720000000000073e-01
7.886009999999999742e+00 7.025120000000000253e-01
7.880010000000000403e+00 7.027480000000000393e-01
7.874010000000000176e+00 7.029809999999999670e-01
7.868009999999999948e+00 7.032110000000000305e-01
7.862009999999999721e+00 7.034369999999999790e-01
7.856010000000000382e+00 7.036599999999999522e-01
7.850010000000000154e+00 7.038799999999999502e-01
7.844009999999999927e+00 7.040969999999999729e-01
7.838009999999999700e+00 7.043099999999999916e-01
7.832010000000000360e+00 7.045200000000000351e-01
7.826010000000000133e+00 7.047280000000000211e-01
7.820009999999999906e+00 7.049320000000000030e-01
7.815010000000000012e+00 7.051330000000000098e-01
7.809009999999999785e+00 7.053310000000000413e-01
7.803009999999999557e+00 7.055259999999999865e-01
7.797010000000000218e+00 7.057179999999999565e-01
7.792010000000000325e+00 7.059079999999999799e-01
7.786010000000000097e+00 7.060939999999999994e-01
7.780009999999999870e+00 7.062779999999999614e-01
7.774009999999999643e+00 7.064589999999999481e-01
7.769009999999999749e+00 7.066369999999999596e-01
7.763010000000000410e+00 7.068119999999999958e-01
7.757010000000000183e+00 7.069849999999999746e-01
7.752010000000000289e+00 7.071539999999999493e-01
7.746010000000000062e+00 7.073220000000000063e-01
7.741010000000000169e+00 7.074859999999999483e-01
7.735009999999999941e+00 7.076480000000000548e-01
7.730010000000000048e+00 7.078069999999999640e-01
7.724009999999999820e+00 7.079640000000000377e-01
7.719009999999999927e+00 7.081190000000000540e-01
7.713009999999999700e+00 7.082699999999999552e-01
7.708009999999999806e+00 7.084200000000000497e-01
7.702009999999999579e+00 7.085660000000000291e-01
7.697009999999999685e+00 7.087109999999999799e-01
7.692009999999999792e+00 7.088529999999999553e-01
7.686009999999999565e+00 7.089919999999999556e-01
7.681009999999999671e+00 7.091290000000000093e-01
7.675010000000000332e+00 7.092640000000000056e-01
7.670010000000000439e+00 7.093970000000000553e-01
7.665009999999999657e+00 7.095270000000000188e-01
7.660009999999999764e+00 7.096550000000000358e-01
7.654010000000000424e+00 7.097809999999999953e-01
7.649009999999999643e+00 7.099050000000000082e-01
7.644009999999999749e+00 7.100260000000000460e-01
7.639009999999999856e+00 7.101450000000000262e-01
7.633009999999999629e+00 7.102619999999999489e-01
7.628009999999999735e+00 7.103770000000000362e-01
7.623009999999999842e+00 7.104899999999999549e-01
7.618009999999999948e+00 7.106010000000000382e-01
7.613010000000000055e+00 7.107090000000000352e-01
7.608010000000000161e+00 7.108160000000000034e-01
7.603010000000000268e+00 7.109199999999999964e-01
7.598010000000000375e+00 7.110229999999999606e-01
7.592010000000000147e+00 7.111239999999999783e-01
7.587010000000000254e+00 7.112220000000000208e-01
7.582010000000000360e+00 7.113190000000000346e-01
7.577009999999999579e+00 7.114139999999999908e-01
7.572009999999999685e+00 7.115059999999999718e-01
7.567009999999999792e+00 7.115970000000000351e-01
7.563010000000000232e+00 7.116860000000000408e-01
7.558010000000000339e+00 7.117740000000000178e-01
7.553009999999999557e+00 7.118590000000000195e-01
7.548009999999999664e+00 7.119419999999999638e-01
7.543009999999999771e+00 7.120239999999999903e-01
7.538009999999999877e+00 7.121039999999999592e-01
7.533009999999999984e+00 7.121819999999999817e-01
7.528010000000000090e+00 7.122589999999999755e-01
7.523010000000000197e+00 7.123340000000000227e-01
7.519009999999999749e+00 7.124070000000000125e-01
7.514009999999999856e+00 7.124779999999999447e-01
7.509009999999999962e+00 7.125470000000000415e-01
7.504010000000000069e+00 7.126149999999999984e-01
7.499010000000000176e+00 7.126820000000000377e-01
7.495009999999999728e+00 7.127459999999999907e-01
7.490009999999999835e+00 7.128090000000000259e-01
7.485009999999999941e+00 7.128710000000000324e-01
7.481010000000000382e+00 7.129309999999999814e-01
7.476009999999999600e+00 7.129889999999999839e-01
7.471009999999999707e+00 7.130459999999999576e-01
7.466009999999999813e+00 7.131009999999999849e-01
7.462010000000000254e+00 7.131539999999999546e-01
7.457010000000000360e+00 7.132070000000000354e-01
7.453009999999999913e+00 7.132570000000000299e-01
7.448010000000000019e+00 7.133059999999999956e-01
7.443010000000000126e+00 7.133540000000000436e-01
7.439009999999999678e+00 7.134000000000000341e-01
7.434009999999999785e+00 7.134449999999999958e-01
7.430010000000000225e+00 7.134880000000000111e-01
7.425010000000000332e+00 7.135299999999999976e-01
7.421009999999999884e+00 7.135709999999999553e-01
7.416009999999999991e+00 7.136099999999999666e-01
7.412010000000000431e+00 7.136479999999999491e-01
7.407009999999999650e+00 7.136839999999999851e-01
7.403010000000000090e+00 7.137189999999999923e-01
7.398010000000000197e+00 7.137529999999999708e-01
7.394009999999999749e+00 7.137850000000000028e-01
7.389009999999999856e+00 7.138160000000000061e-01
7.385010000000000296e+00 7.138459999999999805e-01
7.381009999999999849e+00 7.138740000000000085e-01
7.376009999999999955e+00 7.139020000000000366e-01
7.372010000000000396e+00 7.139269999999999783e-01
7.367009999999999614e+00 7.139520000000000310e-01
7.363010000000000055e+00 7.139750000000000263e-01
7.359009999999999607e+00 7.139980000000000215e-01
7.354009999999999714e+00 7.140189999999999593e-01
7.350010000000000154e+00 7.140379999999999505e-01
7.346009999999999707e+00 7.140570000000000528e-01
7.342010000000000147e+00 7.140739999999999865e-01
7.337010000000000254e+00 7.140900000000000025e-01
7.333009999999999806e+00 7.141060000000000185e-01
7.329010000000000247e+00 7.141189999999999483e-01
7.325009999999999799e+00 7.141319999999999890e-01
7.320009999999999906e+00 7.141440000000000010e-01
7.316010000000000346e+00 7.141539999999999555e-01
7.312009999999999899e+00 7.141640000000000210e-01
7.308010000000000339e+00 7.141720000000000290e-01
7.304009999999999891e+00 7.141790000000000083e-01
7.299009999999999998e+00 7.141849999999999588e-01
7.295010000000000439e+00 7.141899999999999915e-01
7.291009999999999991e+00 7.141939999999999955e-01
7.287010000000000431e+00 7.141969999999999708e-01
7.283009999999999984e+00 7.141990000000000283e-01
7.279010000000000424e+00 7.141999999999999460e-01


==> anc/Fig3/Fig3_g1.out <==
#Radius(km) Mass(solar mass)
2.048620099999999979e+02 8.692400000000000126e-02
9.512000999999999351e+01 8.859799999999999620e-02
6.204401000000000010e+01 9.258299999999999863e-02
4.644301000000000101e+01 9.733600000000000585e-02
3.741400999999999755e+01 1.026299999999999990e-01
3.154401000000000010e+01 1.084210000000000035e-01
2.743500999999999834e+01 1.147139999999999965e-01
2.441200999999999866e+01 1.215239999999999931e-01
2.213201000000000107e+01 1.287750000000000006e-01
2.036101000000000028e+01 1.364559999999999940e-01
1.894601000000000113e+01 1.446220000000000006e-01
1.779401000000000010e+01 1.532820000000000016e-01
1.684500999999999848e+01 1.624329999999999941e-01
1.605500999999999934e+01 1.720569999999999877e-01
1.539201000000000086e+01 1.821319999999999883e-01
1.483201000000000036e+01 1.926279999999999937e-01
1.435600999999999949e+01 2.035119999999999985e-01
1.394801000000000002e+01 2.147459999999999924e-01
1.359801000000000037e+01 2.262949999999999962e-01
1.329601000000000077e+01 2.381199999999999983e-01
1.303301000000000087e+01 2.501849999999999907e-01
1.280400999999999989e+01 2.624549999999999939e-01
1.260401000000000060e+01 2.748940000000000272e-01
1.242700999999999922e+01 2.874729999999999785e-01
1.227101000000000042e+01 3.001590000000000091e-01
1.213301000000000052e+01 3.129270000000000107e-01
1.201000999999999941e+01 3.257490000000000108e-01
1.189901000000000053e+01 3.386029999999999873e-01
1.180001000000000033e+01 3.514660000000000006e-01
1.171001000000000047e+01 3.643199999999999772e-01
1.162900999999999918e+01 3.771459999999999813e-01
1.155500999999999934e+01 3.899290000000000256e-01
1.148800999999999917e+01 4.026529999999999831e-01
1.142600999999999978e+01 4.153069999999999817e-01
1.136900999999999939e+01 4.278779999999999806e-01
1.131700999999999979e+01 4.403549999999999964e-01
1.126801000000000030e+01 4.527309999999999945e-01
1.122301000000000037e+01 4.649960000000000204e-01
1.118000999999999934e+01 4.771440000000000126e-01
1.114100999999999964e+01 4.891670000000000185e-01
1.110300999999999938e+01 5.010620000000000074e-01
1.106800999999999924e+01 5.128230000000000288e-01
1.103500999999999976e+01 5.244459999999999678e-01
1.100300999999999974e+01 5.359279999999999600e-01
1.097301000000000037e+01 5.472660000000000302e-01
1.094401000000000046e+01 5.584569999999999812e-01
1.091600999999999999e+01 5.695000000000000062e-01
1.089001000000000019e+01 5.803930000000000478e-01
1.086401000000000039e+01 5.911349999999999660e-01
1.083901000000000003e+01 6.017249999999999543e-01
1.081500999999999912e+01 6.121640000000000414e-01
1.079200999999999944e+01 6.224499999999999478e-01
1.077000999999999920e+01 6.325840000000000352e-01
1.074801000000000073e+01 6.425659999999999705e-01
1.072601000000000049e+01 6.523970000000000047e-01
1.070600999999999914e+01 6.620770000000000266e-01
1.068501000000000012e+01 6.716069999999999540e-01
1.066501000000000055e+01 6.809889999999999555e-01
1.064601000000000042e+01 6.902220000000000022e-01
1.062601000000000084e+01 6.993099999999999872e-01
1.060701000000000072e+01 7.082519999999999927e-01
1.058901000000000003e+01 7.170499999999999652e-01
1.057000999999999991e+01 7.257059999999999622e-01
1.055200999999999922e+01 7.342210000000000125e-01
1.053401000000000032e+01 7.425979999999999803e-01
1.051701000000000086e+01 7.508359999999999479e-01
1.049901000000000018e+01 7.589399999999999480e-01
1.048201000000000072e+01 7.669089999999999518e-01
1.046500999999999948e+01 7.747460000000000457e-01
1.044801000000000002e+01 7.824520000000000364e-01
1.043101000000000056e+01 7.900300000000000100e-01
1.041501000000000055e+01 7.974820000000000242e-01
1.039800999999999931e+01 8.048079999999999679e-01
1.038200999999999929e+01 8.120110000000000383e-01
1.036500999999999983e+01 8.190929999999999600e-01
1.034900999999999982e+01 8.260560000000000125e-01
1.033300999999999981e+01 8.329010000000000025e-01
1.031700999999999979e+01 8.396299999999999875e-01
1.030200999999999922e+01 8.462460000000000537e-01
1.028600999999999921e+01 8.527489999999999792e-01
1.027000999999999920e+01 8.591419999999999613e-01
1.025501000000000040e+01 8.654269999999999463e-01
1.023901000000000039e+01 8.716049999999999631e-01
1.022400999999999982e+01 8.776770000000000405e-01
1.020900999999999925e+01 8.836469999999999603e-01
1.019401000000000046e+01 8.895149999999999446e-01
1.017900999999999989e+01 8.952830000000000510e-01
1.016400999999999932e+01 9.009530000000000038e-01
1.014901000000000053e+01 9.065260000000000540e-01
1.013400999999999996e+01 9.120049999999999546e-01
1.011900999999999939e+01 9.173900000000000388e-01
1.010401000000000060e+01 9.226830000000000309e-01
1.009000999999999948e+01 9.278870000000000173e-01
1.007501000000000069e+01 9.330009999999999692e-01
1.006001000000000012e+01 9.380290000000000017e-01
1.004601000000000077e+01 9.429710000000000036e-01
1.003101000000000020e+01 9.478290000000000326e-01
1.001701000000000086e+01 9.526040000000000063e-01
1.000300999999999974e+01 9.572979999999999823e-01
9.989010000000000389e+00 9.619119999999999893e-01
9.974009999999999820e+00 9.664469999999999450e-01
9.960010000000000474e+00 9.709060000000000468e-01
9.946009999999999351e+00 9.752880000000000438e-01
9.932010000000000005e+00 9.795960000000000223e-01
9.918010000000000659e+00 9.838310000000000111e-01
9.904009999999999536e+00 9.879940000000000389e-01
9.891009999999999636e+00 9.920870000000000521e-01
9.877010000000000289e+00 9.961090000000000222e-01
9.863009999999999167e+00 1.000064000000000064e+00
9.849009999999999820e+00 1.003951000000000038e+00
9.836009999999999920e+00 1.007771999999999890e+00
9.822010000000000574e+00 1.011528999999999900e+00
9.809010000000000673e+00 1.015220999999999929e+00
9.795009999999999550e+00 1.018850999999999951e+00
9.782009999999999650e+00 1.022420000000000107e+00
9.769009999999999749e+00 1.025927999999999951e+00
9.755010000000000403e+00 1.029376000000000069e+00
9.742010000000000502e+00 1.032766000000000073e+00
9.729010000000000602e+00 1.036099000000000103e+00
9.716010000000000701e+00 1.039374999999999938e+00
9.703010000000000801e+00 1.042594999999999938e+00
9.690009999999999124e+00 1.045760999999999941e+00
9.677009999999999224e+00 1.048874000000000084e+00
9.664009999999999323e+00 1.051933000000000007e+00
9.651009999999999422e+00 1.054940999999999907e+00
9.638009999999999522e+00 1.057897000000000087e+00
9.625009999999999621e+00 1.060804000000000080e+00
9.613009999999999167e+00 1.063660999999999968e+00
9.600009999999999266e+00 1.066470000000000029e+00
9.587009999999999366e+00 1.069231000000000043e+00
9.575010000000000687e+00 1.071944999999999926e+00
9.562010000000000787e+00 1.074613000000000040e+00
9.550010000000000332e+00 1.077236000000000082e+00
9.537010000000000431e+00 1.079814000000000052e+00
9.525009999999999977e+00 1.082348000000000088e+00
9.513009999999999522e+00 1.084839000000000109e+00
9.500009999999999621e+00 1.087288000000000032e+00
9.488009999999999167e+00 1.089695000000000080e+00
9.476010000000000488e+00 1.092060999999999948e+00
9.464010000000000034e+00 1.094386000000000081e+00
9.452009999999999579e+00 1.096672000000000091e+00
9.440009999999999124e+00 1.098918999999999979e+00
9.428010000000000446e+00 1.101128000000000107e+00
9.416009999999999991e+00 1.103297999999999890e+00
9.404009999999999536e+00 1.105431999999999970e+00
9.392010000000000858e+00 1.107528999999999986e+00
9.380010000000000403e+00 1.109590000000000076e+00
9.369009999999999394e+00 1.111615000000000020e+00
9.357010000000000716e+00 1.113606000000000096e+00
9.345010000000000261e+00 1.115561999999999943e+00
9.334009999999999252e+00 1.117483999999999922e+00
9.322010000000000574e+00 1.119374000000000091e+00
9.311009999999999565e+00 1.121231000000000089e+00
9.299010000000000886e+00 1.123054999999999914e+00
9.288009999999999877e+00 1.124848000000000070e+00
9.276009999999999422e+00 1.126609999999999889e+00
9.265010000000000190e+00 1.128341000000000038e+00
9.254009999999999181e+00 1.130041999999999991e+00
9.243009999999999948e+00 1.131712999999999969e+00
9.231009999999999494e+00 1.133354999999999890e+00
9.220010000000000261e+00 1.134967999999999977e+00
9.209009999999999252e+00 1.136552999999999924e+00
9.198010000000000019e+00 1.138109000000000037e+00
9.187010000000000787e+00 1.139639000000000069e+00
9.176009999999999778e+00 1.141140999999999961e+00
9.165010000000000545e+00 1.142616999999999994e+00
9.154009999999999536e+00 1.144066999999999945e+00
9.143010000000000304e+00 1.145489999999999897e+00
9.133010000000000517e+00 1.146889000000000047e+00
9.122009999999999508e+00 1.148261999999999894e+00
9.111010000000000275e+00 1.149610999999999938e+00
9.101010000000000488e+00 1.150935000000000041e+00
9.090009999999999479e+00 1.152234999999999898e+00
9.079010000000000247e+00 1.153512000000000093e+00
9.069010000000000460e+00 1.154765999999999959e+00
9.058009999999999451e+00 1.155996999999999941e+00
9.048009999999999664e+00 1.157205000000000039e+00
9.037010000000000431e+00 1.158392000000000088e+00
9.027010000000000645e+00 1.159556000000000031e+00
9.017010000000000858e+00 1.160698999999999925e+00
9.006009999999999849e+00 1.161820999999999993e+00
8.996010000000000062e+00 1.162922000000000011e+00
8.986010000000000275e+00 1.164001999999999981e+00
8.976010000000000488e+00 1.165062000000000042e+00
8.966010000000000701e+00 1.166101999999999972e+00
8.955009999999999692e+00 1.167122999999999911e+00
8.945009999999999906e+00 1.168123999999999940e+00
8.935010000000000119e+00 1.169105999999999979e+00
8.925010000000000332e+00 1.170069000000000026e+00
8.916009999999999991e+00 1.171013999999999999e+00
8.906010000000000204e+00 1.171940999999999899e+00
8.896010000000000417e+00 1.172849000000000030e+00
8.886010000000000630e+00 1.173740000000000006e+00
8.876010000000000844e+00 1.174612999999999907e+00
8.866009999999999280e+00 1.175470000000000015e+00
8.857010000000000716e+00 1.176309000000000049e+00
8.847009999999999152e+00 1.177130999999999927e+00
8.837009999999999366e+00 1.177937000000000012e+00
8.828010000000000801e+00 1.178727000000000080e+00
8.818009999999999238e+00 1.179500999999999911e+00
8.809010000000000673e+00 1.180258999999999947e+00
8.799010000000000886e+00 1.181000999999999967e+00
8.790010000000000545e+00 1.181727999999999890e+00
8.780010000000000758e+00 1.182439999999999936e+00
8.771010000000000417e+00 1.183138000000000023e+00
8.762010000000000076e+00 1.183820000000000094e+00
8.752010000000000289e+00 1.184487999999999985e+00
8.743009999999999948e+00 1.185141999999999918e+00
8.734009999999999607e+00 1.185780999999999974e+00
8.725009999999999266e+00 1.186406999999999989e+00
8.715009999999999479e+00 1.187019000000000046e+00
8.706009999999999138e+00 1.187618000000000062e+00
8.697010000000000574e+00 1.188202999999999898e+00
8.688010000000000232e+00 1.188774999999999915e+00
8.679009999999999891e+00 1.189335000000000031e+00
8.670009999999999550e+00 1.189880999999999966e+00
8.661009999999999209e+00 1.190415000000000001e+00
8.652010000000000645e+00 1.190936999999999912e+00
8.643010000000000304e+00 1.191446000000000005e+00
8.635009999999999408e+00 1.191943999999999892e+00
8.626010000000000844e+00 1.192428999999999961e+00
8.617010000000000502e+00 1.192903000000000047e+00
8.608010000000000161e+00 1.193365000000000009e+00
8.599009999999999820e+00 1.193815999999999988e+00
8.591010000000000701e+00 1.194255000000000067e+00
8.582010000000000360e+00 1.194684000000000079e+00
8.573010000000000019e+00 1.195100999999999969e+00
8.565009999999999124e+00 1.195508000000000015e+00
8.556010000000000559e+00 1.195904000000000078e+00
8.548009999999999664e+00 1.196290000000000076e+00
8.539009999999999323e+00 1.196665000000000090e+00
8.531010000000000204e+00 1.197030000000000038e+00
8.522009999999999863e+00 1.197384999999999922e+00
8.514010000000000744e+00 1.197729999999999961e+00
8.506009999999999849e+00 1.198066000000000075e+00
8.497009999999999508e+00 1.198390999999999984e+00
8.489010000000000389e+00 1.198706999999999967e+00
8.481009999999999494e+00 1.199014000000000024e+00
8.472009999999999152e+00 1.199311000000000016e+00
8.464010000000000034e+00 1.199600000000000000e+00
8.456009999999999138e+00 1.199878999999999918e+00
8.448010000000000019e+00 1.200148999999999910e+00
8.440009999999999124e+00 1.200410999999999895e+00
8.432010000000000005e+00 1.200663999999999954e+00
8.424010000000000886e+00 1.200908000000000087e+00
8.415010000000000545e+00 1.201143999999999989e+00
8.407009999999999650e+00 1.201370999999999967e+00
8.399010000000000531e+00 1.201591000000000076e+00
8.392010000000000858e+00 1.201802000000000037e+00
8.384009999999999962e+00 1.202004999999999990e+00
8.376010000000000844e+00 1.202199999999999935e+00
8.368009999999999948e+00 1.202388000000000012e+00
8.360010000000000829e+00 1.202568000000000081e+00
8.352009999999999934e+00 1.202739999999999920e+00
8.344010000000000815e+00 1.202904999999999891e+00
8.337009999999999366e+00 1.203062000000000076e+00
8.329010000000000247e+00 1.203211999999999948e+00
8.321009999999999351e+00 1.203354999999999952e+00
8.314009999999999678e+00 1.203491000000000088e+00
8.306010000000000559e+00 1.203619999999999912e+00
8.298009999999999664e+00 1.203740999999999950e+00
8.291009999999999991e+00 1.203856999999999955e+00
8.283010000000000872e+00 1.203964999999999952e+00
8.276009999999999422e+00 1.204066999999999998e+00
8.268010000000000304e+00 1.204161999999999955e+00
8.261010000000000630e+00 1.204250000000000043e+00
8.253009999999999735e+00 1.204333000000000098e+00
8.246010000000000062e+00 1.204409000000000063e+00
8.238009999999999167e+00 1.204477999999999938e+00
8.231009999999999494e+00 1.204542000000000002e+00
8.224009999999999820e+00 1.204598999999999975e+00
8.216010000000000701e+00 1.204650999999999916e+00
8.209009999999999252e+00 1.204696999999999907e+00
8.202009999999999579e+00 1.204736000000000029e+00
8.194010000000000460e+00 1.204771000000000036e+00
8.187010000000000787e+00 1.204798999999999953e+00
8.180009999999999337e+00 1.204822000000000060e+00
8.173009999999999664e+00 1.204838999999999993e+00
8.166009999999999991e+00 1.204850999999999894e+00
8.159010000000000318e+00 1.204857000000000067e+00
8.151009999999999422e+00 1.204857999999999985e+00


==> anc/Fig3/Fig3_g100.out <==
#Radius(km) Mass(solar mass)
5.663700999999999652e+01 9.848400000000000210e-02
4.138401000000000352e+01 1.057249999999999995e-01
3.293800999999999846e+01 1.140440000000000065e-01
2.758400999999999925e+01 1.235399999999999970e-01
2.391701000000000121e+01 1.343540000000000012e-01
2.132200999999999880e+01 1.463780000000000081e-01
1.938300999999999874e+01 1.599339999999999928e-01
1.789200999999999908e+01 1.752730000000000121e-01
1.672801000000000116e+01 1.925959999999999894e-01
1.581301000000000023e+01 2.120700000000000085e-01
1.509000999999999948e+01 2.338250000000000051e-01
1.452000999999999920e+01 2.579589999999999939e-01
1.407201000000000057e+01 2.845349999999999824e-01
1.372001000000000026e+01 3.135820000000000274e-01
1.344600999999999935e+01 3.451040000000000219e-01
1.323601000000000028e+01 3.790749999999999953e-01
1.307601000000000013e+01 4.154450000000000087e-01
1.295701000000000036e+01 4.541430000000000189e-01
1.287101000000000006e+01 4.950769999999999893e-01
1.281100999999999956e+01 5.381359999999999477e-01
1.277300999999999931e+01 5.831920000000000437e-01
1.275201000000000029e+01 6.301020000000000509e-01
1.274501000000000062e+01 6.787060000000000315e-01
1.274801000000000073e+01 7.288299999999999779e-01
1.275900999999999996e+01 7.802900000000000391e-01
1.277600999999999942e+01 8.328879999999999617e-01
1.279800999999999966e+01 8.864170000000000105e-01
1.282301000000000002e+01 9.406660000000000021e-01
1.285000999999999927e+01 9.954150000000000498e-01
1.287701000000000029e+01 1.050445999999999991e+00
1.290501000000000076e+01 1.105541000000000107e+00
1.293300999999999945e+01 1.160487000000000046e+00
1.295900999999999925e+01 1.215079000000000020e+00
1.298400999999999961e+01 1.269120999999999944e+00
1.300700999999999929e+01 1.322432999999999970e+00
1.302801000000000009e+01 1.374848000000000070e+00
1.304601000000000077e+01 1.426215000000000011e+00
1.306301000000000023e+01 1.476404999999999967e+00
1.307601000000000013e+01 1.525301999999999936e+00
1.308801000000000059e+01 1.572812000000000099e+00
1.309700999999999915e+01 1.618859000000000048e+00
1.310300999999999938e+01 1.663381999999999916e+00
1.310701000000000072e+01 1.706339000000000050e+00
1.310900999999999961e+01 1.747700999999999949e+00
1.310900999999999961e+01 1.787452999999999959e+00
1.310600999999999949e+01 1.825590999999999964e+00
1.310200999999999993e+01 1.862125000000000030e+00
1.309501000000000026e+01 1.897068999999999894e+00
1.308700999999999937e+01 1.930449000000000082e+00
1.307700999999999958e+01 1.962296000000000040e+00
1.306601000000000035e+01 1.992644000000000082e+00
1.305301000000000045e+01 2.021535000000000082e+00
1.303900999999999932e+01 2.049011999999999833e+00
1.302401000000000053e+01 2.075118999999999936e+00
1.300700999999999929e+01 2.099905000000000133e+00
1.298901000000000039e+01 2.123418000000000028e+00
1.297100999999999971e+01 2.145704999999999973e+00
1.295101000000000013e+01 2.166815999999999853e+00
1.293101000000000056e+01 2.186798000000000020e+00
1.291000999999999976e+01 2.205700000000000216e+00
1.288901000000000074e+01 2.223568000000000211e+00
1.286600999999999928e+01 2.240447000000000077e+00
1.284300999999999959e+01 2.256381999999999888e+00
1.282000999999999991e+01 2.271415000000000184e+00
1.279701000000000022e+01 2.285588000000000175e+00
1.277200999999999986e+01 2.298941000000000123e+00
1.274801000000000073e+01 2.311512000000000011e+00
1.272301000000000037e+01 2.323338000000000125e+00
1.269801000000000002e+01 2.334455000000000169e+00
1.267300999999999966e+01 2.344895999999999869e+00
1.264800999999999931e+01 2.354693999999999843e+00
1.262200999999999951e+01 2.363878999999999841e+00
1.259700999999999915e+01 2.372482000000000202e+00
1.257100999999999935e+01 2.380529999999999813e+00
1.254500999999999955e+01 2.388049999999999784e+00
1.251900999999999975e+01 2.395067000000000057e+00
1.249300999999999995e+01 2.401606999999999825e+00
1.246701000000000015e+01 2.407691999999999943e+00
1.244101000000000035e+01 2.413342999999999794e+00
1.241501000000000055e+01 2.418582999999999927e+00
1.239001000000000019e+01 2.423430999999999891e+00
1.236401000000000039e+01 2.427906000000000120e+00
1.233801000000000059e+01 2.432024999999999881e+00
1.231201000000000079e+01 2.435807000000000055e+00
1.228701000000000043e+01 2.439265999999999934e+00
1.226101000000000063e+01 2.442419999999999813e+00
1.223601000000000028e+01 2.445282000000000178e+00
1.221001000000000047e+01 2.447865999999999875e+00
1.218501000000000012e+01 2.450185999999999975e+00
1.216000999999999976e+01 2.452255000000000074e+00
1.213500999999999941e+01 2.454082999999999792e+00
1.211101000000000028e+01 2.455684000000000200e+00
1.208600999999999992e+01 2.457066999999999890e+00
1.206100999999999956e+01 2.458242999999999956e+00
1.203701000000000043e+01 2.459222000000000019e+00
1.201300999999999952e+01 2.460014000000000145e+00
1.198901000000000039e+01 2.460625999999999980e+00
1.196500999999999948e+01 2.461068000000000033e+00
1.194101000000000035e+01 2.461348000000000091e+00
1.191801000000000066e+01 2.461472999999999800e+00


==> anc/Fig3/Fig3_g15.out <==
#Radius(km) Mass(solar mass)
6.577900999999999954e+01 9.538199999999999457e-02
4.633100999999999914e+01 1.017440000000000011e-01
3.613401000000000352e+01 1.090669999999999973e-01
2.986701000000000050e+01 1.173609999999999931e-01
2.563900999999999897e+01 1.267369999999999886e-01
2.264500999999999920e+01 1.372069999999999956e-01
2.044901000000000124e+01 1.487700000000000133e-01
1.876700999999999908e+01 1.616819999999999924e-01
1.745201000000000136e+01 1.761000000000000065e-01
1.641000999999999976e+01 1.921430000000000082e-01
1.557901000000000025e+01 2.098990000000000022e-01
1.491300999999999988e+01 2.294229999999999881e-01
1.437900999999999918e+01 2.507429999999999937e-01
1.395101000000000013e+01 2.738590000000000191e-01
1.360701000000000072e+01 2.987489999999999868e-01
1.333300999999999981e+01 3.253690000000000193e-01
1.311300999999999917e+01 3.536579999999999724e-01
1.294000999999999912e+01 3.835430000000000228e-01
1.280301000000000045e+01 4.149340000000000250e-01
1.269600999999999935e+01 4.477349999999999941e-01
1.261401000000000039e+01 4.818399999999999905e-01
1.255100999999999978e+01 5.171390000000000153e-01
1.250400999999999918e+01 5.535139999999999505e-01
1.247100999999999971e+01 5.908449999999999536e-01
1.244801000000000002e+01 6.290099999999999580e-01
1.243401000000000067e+01 6.678840000000000332e-01
1.242600999999999978e+01 7.073430000000000550e-01
1.242300999999999966e+01 7.472630000000000106e-01
1.242401000000000089e+01 7.875220000000000553e-01
1.242801000000000045e+01 8.279980000000000118e-01
1.243501000000000012e+01 8.685760000000000147e-01
1.244300999999999924e+01 9.091420000000000057e-01
1.245101000000000013e+01 9.495890000000000164e-01
1.246001000000000047e+01 9.898139999999999716e-01
1.247001000000000026e+01 1.029722000000000026e+00
1.247800999999999938e+01 1.069223000000000035e+00
1.248700999999999972e+01 1.108233999999999941e+00
1.249400999999999939e+01 1.146681000000000061e+00
1.250101000000000084e+01 1.184495000000000076e+00
1.250600999999999985e+01 1.221618000000000093e+00
1.251101000000000063e+01 1.257997000000000032e+00
1.251401000000000074e+01 1.293585999999999903e+00
1.251600999999999964e+01 1.328348000000000084e+00
1.251701000000000086e+01 1.362249999999999961e+00
1.251600999999999964e+01 1.395269000000000092e+00
1.251401000000000074e+01 1.427383999999999986e+00
1.251101000000000063e+01 1.458584000000000103e+00
1.250700999999999929e+01 1.488857000000000097e+00
1.250201000000000029e+01 1.518202000000000051e+00
1.249501000000000062e+01 1.546618000000000048e+00
1.248800999999999917e+01 1.574109999999999898e+00
1.247901000000000060e+01 1.600683000000000078e+00
1.246901000000000082e+01 1.626347999999999905e+00
1.245900999999999925e+01 1.651118000000000086e+00
1.244701000000000057e+01 1.675005999999999995e+00
1.243501000000000012e+01 1.698029000000000011e+00
1.242101000000000077e+01 1.720204999999999984e+00
1.240700999999999965e+01 1.741552999999999907e+00
1.239301000000000030e+01 1.762091999999999992e+00
1.237701000000000029e+01 1.781843000000000066e+00
1.236101000000000028e+01 1.800826999999999956e+00
1.234501000000000026e+01 1.819064999999999932e+00
1.232801000000000080e+01 1.836578999999999962e+00
1.231001000000000012e+01 1.853391000000000011e+00
1.229200999999999944e+01 1.869521999999999906e+00
1.227401000000000053e+01 1.884994000000000058e+00
1.225501000000000040e+01 1.899828000000000072e+00
1.223501000000000083e+01 1.914045999999999914e+00
1.221601000000000070e+01 1.927667999999999937e+00
1.219600999999999935e+01 1.940712999999999910e+00
1.217600999999999978e+01 1.953203000000000022e+00
1.215501000000000076e+01 1.965155999999999903e+00
1.213400999999999996e+01 1.976591999999999905e+00
1.211401000000000039e+01 1.987527999999999961e+00
1.209201000000000015e+01 1.997983999999999982e+00
1.207100999999999935e+01 2.007975000000000065e+00
1.205001000000000033e+01 2.017519000000000062e+00
1.202801000000000009e+01 2.026632999999999907e+00
1.200700999999999929e+01 2.035330999999999779e+00
1.198501000000000083e+01 2.043629999999999836e+00
1.196301000000000059e+01 2.051543999999999812e+00
1.194101000000000035e+01 2.059086999999999890e+00
1.191901000000000010e+01 2.066273999999999944e+00
1.189700999999999986e+01 2.073116999999999877e+00
1.187500999999999962e+01 2.079629000000000172e+00
1.185300999999999938e+01 2.085821999999999843e+00
1.183100999999999914e+01 2.091708999999999818e+00
1.180901000000000067e+01 2.097300999999999860e+00
1.178701000000000043e+01 2.102608000000000033e+00
1.176501000000000019e+01 2.107641999999999793e+00
1.174300999999999995e+01 2.112413000000000096e+00
1.172200999999999915e+01 2.116929999999999978e+00
1.170001000000000069e+01 2.121202999999999950e+00
1.167801000000000045e+01 2.125242000000000075e+00
1.165601000000000020e+01 2.129054000000000002e+00
1.163400999999999996e+01 2.132648000000000099e+00
1.161300999999999917e+01 2.136032999999999848e+00
1.159101000000000070e+01 2.139215000000000089e+00
1.157000999999999991e+01 2.142203999999999997e+00
1.154800999999999966e+01 2.145004999999999828e+00
1.152701000000000064e+01 2.147625999999999813e+00
1.150600999999999985e+01 2.150072999999999901e+00
1.148501000000000083e+01 2.152353000000000183e+00
1.146401000000000003e+01 2.154472000000000165e+00
1.144300999999999924e+01 2.156436999999999937e+00
1.142201000000000022e+01 2.158250999999999920e+00
1.140100999999999942e+01 2.159921999999999898e+00
1.138001000000000040e+01 2.161455000000000126e+00
1.136001000000000083e+01 2.162853999999999832e+00
1.133901000000000003e+01 2.164124000000000159e+00
1.131901000000000046e+01 2.165271000000000168e+00
1.129901000000000089e+01 2.166297999999999835e+00
1.127900999999999954e+01 2.167209999999999859e+00
1.125900999999999996e+01 2.168010999999999910e+00
1.123901000000000039e+01 2.168705999999999801e+00
1.121901000000000082e+01 2.169297999999999949e+00
1.120001000000000069e+01 2.169791000000000025e+00
1.118000999999999934e+01 2.170188000000000006e+00
1.116100999999999921e+01 2.170494000000000145e+00
1.114100999999999964e+01 2.170710999999999835e+00
1.112200999999999951e+01 2.170841999999999938e+00
1.110300999999999938e+01 2.170891000000000126e+00


==> anc/Fig3/Fig3_g2.out <==
#Radius(km) Mass(solar mass)
1.315140100000000132e+02 8.795500000000000540e-02
7.389100999999999431e+01 9.155199999999999450e-02
5.180601000000000056e+01 9.642199999999999382e-02
4.025301000000000329e+01 1.019889999999999963e-01
3.317101000000000255e+01 1.081680000000000003e-01
2.839901000000000053e+01 1.149639999999999967e-01
2.497900999999999883e+01 1.224149999999999960e-01
2.244400999999999868e+01 1.304780000000000106e-01
2.051501000000000019e+01 1.391090000000000104e-01
1.899301000000000172e+01 1.484050000000000091e-01
1.777000999999999920e+01 1.584039999999999893e-01
1.677401000000000053e+01 1.691169999999999896e-01
1.595401000000000025e+01 1.805400000000000060e-01
1.527500999999999998e+01 1.926559999999999939e-01
1.470701000000000036e+01 2.054360000000000075e-01
1.423100999999999949e+01 2.188450000000000117e-01
1.383000999999999969e+01 2.328409999999999924e-01
1.349000999999999983e+01 2.473760000000000125e-01
1.320101000000000013e+01 2.624020000000000241e-01
1.295301000000000080e+01 2.778700000000000059e-01
1.274201000000000050e+01 2.937299999999999911e-01
1.255901000000000067e+01 3.099339999999999873e-01
1.240201000000000064e+01 3.264329999999999732e-01
1.226501000000000019e+01 3.431839999999999891e-01
1.214500999999999920e+01 3.601429999999999909e-01
1.204100999999999999e+01 3.772690000000000210e-01
1.195001000000000069e+01 3.945250000000000146e-01
1.186900999999999939e+01 4.118740000000000179e-01
1.179701000000000022e+01 4.292839999999999989e-01
1.173400999999999961e+01 4.467240000000000100e-01
1.167700999999999922e+01 4.641660000000000230e-01
1.162601000000000084e+01 4.815840000000000121e-01
1.158000999999999969e+01 4.989540000000000086e-01
1.153800999999999988e+01 5.162539999999999907e-01
1.150000999999999962e+01 5.334640000000000493e-01
1.146500999999999948e+01 5.505670000000000286e-01
1.143300999999999945e+01 5.675459999999999949e-01
1.140400999999999954e+01 5.843859999999999610e-01
1.137601000000000084e+01 6.010750000000000259e-01
1.135101000000000049e+01 6.176000000000000378e-01
1.132700999999999958e+01 6.339500000000000135e-01
1.130400999999999989e+01 6.501169999999999449e-01
1.128200999999999965e+01 6.660920000000000174e-01
1.126201000000000008e+01 6.818689999999999474e-01
1.124201000000000050e+01 6.974390000000000311e-01
1.122301000000000037e+01 7.127999999999999892e-01
1.120500999999999969e+01 7.279449999999999532e-01
1.118701000000000079e+01 7.428709999999999480e-01
1.117000999999999955e+01 7.575749999999999984e-01
1.115301000000000009e+01 7.720540000000000180e-01
1.113601000000000063e+01 7.863069999999999782e-01
1.112001000000000062e+01 8.003310000000000146e-01
1.110401000000000060e+01 8.141270000000000451e-01
1.108801000000000059e+01 8.276940000000000408e-01
1.107201000000000057e+01 8.410309999999999730e-01
1.105701000000000001e+01 8.541389999999999816e-01
1.104200999999999944e+01 8.670189999999999841e-01
1.102600999999999942e+01 8.796709999999999807e-01
1.101101000000000063e+01 8.920979999999999466e-01
1.099601000000000006e+01 9.042989999999999640e-01
1.098100999999999949e+01 9.162780000000000369e-01
1.096601000000000070e+01 9.280350000000000543e-01
1.095101000000000013e+01 9.395740000000000203e-01
1.093600999999999956e+01 9.508959999999999635e-01
1.092101000000000077e+01 9.620030000000000525e-01
1.090601000000000020e+01 9.728980000000000405e-01
1.089100999999999964e+01 9.835840000000000138e-01
1.087601000000000084e+01 9.940639999999999477e-01
1.086101000000000028e+01 1.004339000000000093e+00
1.084600999999999971e+01 1.014413000000000009e+00
1.083100999999999914e+01 1.024289999999999923e+00
1.081601000000000035e+01 1.033970999999999973e+00
1.080100999999999978e+01 1.043460000000000054e+00
1.078600999999999921e+01 1.052759000000000000e+00
1.077101000000000042e+01 1.061871999999999927e+00
1.075600999999999985e+01 1.070802000000000032e+00
1.074100999999999928e+01 1.079552000000000067e+00
1.072601000000000049e+01 1.088125000000000009e+00
1.071100999999999992e+01 1.096522999999999914e+00
1.069600999999999935e+01 1.104751000000000039e+00
1.068101000000000056e+01 1.112810000000000077e+00
1.066600999999999999e+01 1.120703999999999922e+00
1.065100999999999942e+01 1.128435999999999995e+00
1.063601000000000063e+01 1.136009000000000047e+00
1.062101000000000006e+01 1.143424999999999914e+00
1.060600999999999949e+01 1.150687999999999933e+00
1.059101000000000070e+01 1.157801000000000080e+00
1.057501000000000069e+01 1.164765000000000050e+00
1.056001000000000012e+01 1.171585000000000099e+00
1.054500999999999955e+01 1.178261999999999921e+00
1.053001000000000076e+01 1.184800000000000075e+00
1.051501000000000019e+01 1.191200999999999954e+00
1.050000999999999962e+01 1.197467999999999977e+00
1.048501000000000083e+01 1.203602999999999978e+00
1.047001000000000026e+01 1.209608999999999934e+00
1.045500999999999969e+01 1.215487999999999902e+00
1.044000999999999912e+01 1.221243000000000078e+00
1.042501000000000033e+01 1.226876999999999995e+00
1.041000999999999976e+01 1.232391000000000014e+00
1.039500999999999920e+01 1.237788000000000110e+00
1.038001000000000040e+01 1.243071000000000037e+00
1.036600999999999928e+01 1.248240999999999934e+00
1.035101000000000049e+01 1.253300999999999998e+00
1.033600999999999992e+01 1.258253000000000066e+00
1.032100999999999935e+01 1.263098999999999972e+00
1.030601000000000056e+01 1.267840999999999996e+00
1.029200999999999944e+01 1.272481999999999891e+00
1.027701000000000064e+01 1.277023000000000019e+00
1.026201000000000008e+01 1.281465000000000076e+00
1.024801000000000073e+01 1.285813000000000095e+00
1.023301000000000016e+01 1.290065999999999935e+00
1.021901000000000082e+01 1.294227000000000016e+00
1.020401000000000025e+01 1.298297999999999952e+00
1.019000999999999912e+01 1.302281000000000022e+00
1.017501000000000033e+01 1.306176000000000004e+00
1.016100999999999921e+01 1.309987000000000013e+00
1.014601000000000042e+01 1.313714999999999966e+00
1.013200999999999929e+01 1.317361000000000004e+00
1.011800999999999995e+01 1.320926000000000045e+00
1.010300999999999938e+01 1.324413999999999980e+00
1.008901000000000003e+01 1.327823999999999893e+00
1.007501000000000069e+01 1.331158999999999981e+00
1.006100999999999956e+01 1.334419999999999940e+00
1.004701000000000022e+01 1.337609000000000048e+00
1.003301000000000087e+01 1.340726000000000084e+00
1.001900999999999975e+01 1.343774000000000024e+00
1.000501000000000040e+01 1.346753000000000089e+00
9.991009999999999280e+00 1.349666000000000032e+00
9.977009999999999934e+00 1.352513000000000076e+00
9.964010000000000034e+00 1.355294999999999916e+00
9.950010000000000687e+00 1.358014000000000054e+00
9.936009999999999565e+00 1.360672000000000104e+00
9.922010000000000218e+00 1.363269000000000064e+00
9.909010000000000318e+00 1.365806000000000076e+00
9.895009999999999195e+00 1.368284999999999973e+00
9.882009999999999295e+00 1.370705999999999980e+00
9.868009999999999948e+00 1.373072000000000070e+00
9.855010000000000048e+00 1.375382000000000104e+00
9.841010000000000701e+00 1.377637999999999918e+00
9.828010000000000801e+00 1.379841000000000095e+00
9.815009999999999124e+00 1.381993000000000027e+00
9.802009999999999224e+00 1.384093000000000018e+00
9.788009999999999877e+00 1.386144000000000043e+00
9.775009999999999977e+00 1.388144999999999962e+00
9.762010000000000076e+00 1.390098000000000056e+00
9.749010000000000176e+00 1.392004999999999937e+00
9.736010000000000275e+00 1.393863999999999992e+00
9.723010000000000375e+00 1.395678999999999892e+00
9.711009999999999920e+00 1.397448000000000023e+00
9.698010000000000019e+00 1.399175000000000058e+00
9.685010000000000119e+00 1.400857999999999937e+00
9.672010000000000218e+00 1.402498999999999940e+00
9.660009999999999764e+00 1.404098999999999986e+00
9.647009999999999863e+00 1.405658000000000074e+00
9.634009999999999962e+00 1.407176999999999900e+00
9.622009999999999508e+00 1.408657999999999966e+00
9.609009999999999607e+00 1.410099999999999909e+00
9.597009999999999152e+00 1.411504000000000092e+00
9.585010000000000474e+00 1.412871999999999906e+00
9.572010000000000574e+00 1.414204000000000017e+00
9.560010000000000119e+00 1.415499000000000063e+00
9.548009999999999664e+00 1.416760000000000019e+00
9.536009999999999209e+00 1.417987000000000108e+00
9.523009999999999309e+00 1.419180000000000108e+00
9.511010000000000630e+00 1.420341000000000076e+00
9.499010000000000176e+00 1.421467999999999954e+00
9.487009999999999721e+00 1.422565000000000079e+00
9.475009999999999266e+00 1.423629000000000033e+00
9.464010000000000034e+00 1.424663000000000013e+00
9.452009999999999579e+00 1.425667999999999935e+00
9.440009999999999124e+00 1.426641999999999966e+00
9.428010000000000446e+00 1.427588000000000079e+00
9.417009999999999437e+00 1.428504999999999914e+00
9.405010000000000758e+00 1.429394000000000053e+00
9.393010000000000304e+00 1.430255999999999972e+00
9.382009999999999295e+00 1.431089999999999973e+00
9.370010000000000616e+00 1.431899000000000033e+00
9.359009999999999607e+00 1.432681000000000093e+00
9.347009999999999152e+00 1.433437999999999990e+00
9.336009999999999920e+00 1.434169000000000027e+00
9.325010000000000687e+00 1.434876000000000040e+00
9.314009999999999678e+00 1.435559000000000029e+00
9.302009999999999224e+00 1.436218999999999912e+00
9.291009999999999991e+00 1.436854000000000076e+00
9.280010000000000758e+00 1.437467000000000050e+00
9.269009999999999749e+00 1.438058000000000058e+00
9.258010000000000517e+00 1.438625999999999960e+00
9.247009999999999508e+00 1.439173000000000036e+00
9.236010000000000275e+00 1.439697999999999922e+00
9.225009999999999266e+00 1.440202999999999900e+00
9.214010000000000034e+00 1.440685999999999911e+00
9.204010000000000247e+00 1.441149999999999931e+00
9.193009999999999238e+00 1.441594000000000042e+00
9.182010000000000005e+00 1.442018000000000022e+00
9.171010000000000773e+00 1.442423000000000011e+00
9.161009999999999209e+00 1.442809999999999926e+00
9.150009999999999977e+00 1.443176999999999932e+00
9.140010000000000190e+00 1.443527000000000005e+00
9.129009999999999181e+00 1.443859000000000004e+00
9.119009999999999394e+00 1.444172999999999929e+00
9.109009999999999607e+00 1.444469999999999921e+00
9.098010000000000375e+00 1.444749999999999979e+00
9.088010000000000588e+00 1.445014000000000021e+00
9.078010000000000801e+00 1.445260999999999907e+00
9.067009999999999792e+00 1.445491999999999999e+00
9.057010000000000005e+00 1.445707999999999993e+00
9.047010000000000218e+00 1.445907000000000053e+00
9.037010000000000431e+00 1.446091999999999933e+00
9.027010000000000645e+00 1.446261999999999937e+00
9.017010000000000858e+00 1.446417000000000064e+00
9.007009999999999295e+00 1.446557000000000093e+00
8.997009999999999508e+00 1.446682999999999941e+00
8.987009999999999721e+00 1.446795999999999971e+00
8.977009999999999934e+00 1.446893999999999902e+00
8.968009999999999593e+00 1.446979999999999933e+00
8.958009999999999806e+00 1.447051000000000087e+00
8.948010000000000019e+00 1.447109999999999896e+00
8.938010000000000232e+00 1.447156000000000109e+00
8.929009999999999891e+00 1.447189999999999976e+00
8.919010000000000105e+00 1.447211000000000025e+00
8.910009999999999764e+00 1.447219999999999951e+00


==> anc/Fig3/Fig3_g3.out <==
#Radius(km) Mass(solar mass)
1.064500100000000060e+02 8.932600000000000262e-02
6.468401000000000067e+01 9.369299999999999851e-02
4.691600999999999999e+01 9.910499999999999865e-02
3.714101000000000141e+01 1.052310000000000051e-01
3.097100999999999971e+01 1.120400000000000007e-01
2.673601000000000028e+01 1.195689999999999947e-01
2.366800999999999888e+01 1.278660000000000074e-01
2.139701000000000164e+01 1.368050000000000099e-01
1.964401000000000153e+01 1.464989999999999903e-01
1.825600999999999985e+01 1.570280000000000009e-01
1.713900999999999897e+01 1.684309999999999974e-01
1.622900999999999883e+01 1.807239999999999958e-01
1.548400999999999961e+01 1.939069999999999960e-01
1.486800999999999995e+01 2.079610000000000070e-01
1.435701000000000072e+01 2.228559999999999985e-01
1.393101000000000056e+01 2.385519999999999863e-01
1.357400999999999947e+01 2.550009999999999777e-01
1.327500999999999998e+01 2.721489999999999743e-01
1.302300999999999931e+01 2.899379999999999735e-01
1.280901000000000067e+01 3.083110000000000017e-01
1.262900999999999918e+01 3.272059999999999969e-01
1.247500999999999927e+01 3.465650000000000119e-01
1.234401000000000082e+01 3.663299999999999890e-01
1.223100999999999949e+01 3.864440000000000097e-01
1.213500999999999941e+01 4.068530000000000202e-01
1.205200999999999922e+01 4.275050000000000239e-01
1.198001000000000005e+01 4.483509999999999995e-01
1.191700999999999944e+01 4.693439999999999834e-01
1.186300999999999917e+01 4.904410000000000158e-01
1.181601000000000035e+01 5.116000000000000547e-01
1.177401000000000053e+01 5.327840000000000353e-01
1.173700999999999972e+01 5.539560000000000040e-01
1.170401000000000025e+01 5.750849999999999573e-01
1.167501000000000033e+01 5.961389999999999745e-01
1.164800999999999931e+01 6.170909999999999451e-01
1.162401000000000018e+01 6.379160000000000386e-01
1.160300999999999938e+01 6.585889999999999800e-01
1.158300999999999981e+01 6.790890000000000537e-01
1.156400999999999968e+01 6.993979999999999642e-01
1.154701000000000022e+01 7.194979999999999709e-01
1.153101000000000020e+01 7.393729999999999469e-01
1.151501000000000019e+01 7.590090000000000447e-01
1.150000999999999962e+01 7.783940000000000303e-01
1.148601000000000028e+01 7.975160000000000027e-01
1.147200999999999915e+01 8.163679999999999826e-01
1.145900999999999925e+01 8.349389999999999867e-01
1.144600999999999935e+01 8.532239999999999824e-01
1.143300999999999945e+01 8.712159999999999904e-01
1.142000999999999955e+01 8.889110000000000067e-01
1.140700999999999965e+01 9.063039999999999985e-01
1.139400999999999975e+01 9.233930000000000193e-01
1.138200999999999929e+01 9.401760000000000117e-01
1.136900999999999939e+01 9.566500000000000004e-01
1.135600999999999949e+01 9.728149999999999853e-01
1.134300999999999959e+01 9.886719999999999953e-01
1.133000999999999969e+01 1.004219999999999891e+00
1.131700999999999979e+01 1.019460999999999951e+00
1.130400999999999989e+01 1.034396000000000093e+00
1.129100999999999999e+01 1.049026999999999932e+00
1.127701000000000064e+01 1.063355000000000050e+00
1.126401000000000074e+01 1.077385000000000037e+00
1.125000999999999962e+01 1.091118000000000032e+00
1.123601000000000028e+01 1.104557999999999929e+00
1.122301000000000037e+01 1.117707999999999924e+00
1.120900999999999925e+01 1.130571999999999910e+00
1.119401000000000046e+01 1.143153000000000086e+00
1.118000999999999934e+01 1.155456000000000039e+00
1.116600999999999999e+01 1.167485000000000106e+00
1.115100999999999942e+01 1.179243999999999959e+00
1.113701000000000008e+01 1.190736000000000017e+00
1.112200999999999951e+01 1.201967999999999925e+00
1.110701000000000072e+01 1.212941999999999965e+00
1.109201000000000015e+01 1.223664000000000085e+00
1.107700999999999958e+01 1.234137000000000040e+00
1.106201000000000079e+01 1.244367000000000001e+00
1.104701000000000022e+01 1.254358000000000084e+00
1.103101000000000020e+01 1.264115000000000100e+00
1.101600999999999964e+01 1.273641999999999941e+00
1.100101000000000084e+01 1.282942999999999945e+00
1.098501000000000083e+01 1.292022999999999922e+00
1.096901000000000082e+01 1.300886999999999905e+00
1.095401000000000025e+01 1.309539000000000009e+00
1.093801000000000023e+01 1.317981999999999987e+00
1.092201000000000022e+01 1.326222999999999930e+00
1.090700999999999965e+01 1.334263999999999895e+00
1.089100999999999964e+01 1.342109999999999914e+00
1.087500999999999962e+01 1.349765000000000104e+00
1.085900999999999961e+01 1.357232999999999912e+00
1.084300999999999959e+01 1.364517999999999898e+00
1.082700999999999958e+01 1.371625000000000094e+00
1.081201000000000079e+01 1.378557000000000032e+00
1.079601000000000077e+01 1.385316999999999910e+00
1.078001000000000076e+01 1.391909999999999981e+00
1.076401000000000074e+01 1.398339999999999916e+00
1.074801000000000073e+01 1.404608999999999996e+00
1.073201000000000072e+01 1.410722000000000032e+00
1.071601000000000070e+01 1.416681999999999997e+00
1.070001000000000069e+01 1.422492000000000090e+00
1.068401000000000067e+01 1.428155000000000063e+00
1.066801000000000066e+01 1.433675999999999950e+00
1.065201000000000064e+01 1.439057000000000031e+00
1.063601000000000063e+01 1.444301000000000057e+00
1.062001000000000062e+01 1.449411000000000005e+00
1.060401000000000060e+01 1.454390999999999989e+00
1.058901000000000003e+01 1.459243000000000068e+00
1.057301000000000002e+01 1.463969999999999994e+00
1.055701000000000001e+01 1.468574999999999964e+00
1.054100999999999999e+01 1.473060000000000036e+00
1.052500999999999998e+01 1.477429000000000103e+00
1.051000999999999941e+01 1.481684000000000001e+00
1.049400999999999939e+01 1.485827999999999927e+00
1.047800999999999938e+01 1.489862999999999937e+00
1.046301000000000059e+01 1.493791000000000091e+00
1.044701000000000057e+01 1.497614999999999919e+00
1.043201000000000001e+01 1.501336999999999922e+00
1.041600999999999999e+01 1.504960000000000075e+00
1.040100999999999942e+01 1.508485999999999994e+00
1.038500999999999941e+01 1.511916999999999955e+00
1.037001000000000062e+01 1.515254000000000101e+00
1.035501000000000005e+01 1.518501000000000101e+00
1.033901000000000003e+01 1.521659000000000095e+00
1.032400999999999947e+01 1.524729999999999919e+00
1.030901000000000067e+01 1.527716000000000074e+00
1.029401000000000010e+01 1.530618999999999952e+00
1.027900999999999954e+01 1.533441000000000054e+00
1.026401000000000074e+01 1.536183999999999994e+00
1.024901000000000018e+01 1.538848999999999911e+00
1.023400999999999961e+01 1.541438000000000086e+00
1.021901000000000082e+01 1.543952999999999909e+00
1.020401000000000025e+01 1.546396000000000104e+00
1.018900999999999968e+01 1.548767000000000005e+00
1.017501000000000033e+01 1.551069000000000031e+00
1.016000999999999976e+01 1.553303000000000100e+00
1.014500999999999920e+01 1.555471000000000048e+00
1.013100999999999985e+01 1.557574000000000014e+00
1.011600999999999928e+01 1.559612999999999916e+00
1.010200999999999993e+01 1.561590000000000034e+00
1.008801000000000059e+01 1.563506000000000062e+00
1.007301000000000002e+01 1.565363000000000060e+00
1.005901000000000067e+01 1.567161999999999944e+00
1.004500999999999955e+01 1.568904000000000076e+00
1.003101000000000020e+01 1.570591000000000070e+00
1.001701000000000086e+01 1.572222999999999926e+00
1.000201000000000029e+01 1.573801000000000005e+00
9.988009999999999167e+00 1.575328000000000062e+00
9.975009999999999266e+00 1.576802999999999955e+00
9.961009999999999920e+00 1.578229000000000104e+00
9.947010000000000574e+00 1.579606000000000066e+00
9.933009999999999451e+00 1.580934999999999979e+00
9.919010000000000105e+00 1.582216999999999985e+00
9.906010000000000204e+00 1.583453999999999917e+00
9.892010000000000858e+00 1.584645999999999999e+00
9.879009999999999181e+00 1.585793999999999926e+00
9.865009999999999835e+00 1.586899000000000060e+00
9.852009999999999934e+00 1.587963000000000013e+00
9.839010000000000034e+00 1.588985000000000092e+00
9.825010000000000687e+00 1.589966999999999908e+00
9.812010000000000787e+00 1.590910000000000046e+00
9.799010000000000886e+00 1.591814000000000062e+00
9.786009999999999209e+00 1.592680000000000096e+00
9.773009999999999309e+00 1.593509999999999982e+00
9.760009999999999408e+00 1.594303999999999943e+00
9.747009999999999508e+00 1.595061999999999980e+00
9.734009999999999607e+00 1.595785000000000009e+00
9.721009999999999707e+00 1.596475000000000088e+00
9.708009999999999806e+00 1.597131999999999996e+00
9.696009999999999351e+00 1.597755999999999954e+00
9.683009999999999451e+00 1.598348000000000102e+00
9.670009999999999550e+00 1.598908999999999914e+00
9.658010000000000872e+00 1.599439999999999973e+00
9.645009999999999195e+00 1.599941000000000058e+00
9.633010000000000517e+00 1.600411999999999946e+00
9.621010000000000062e+00 1.600854999999999917e+00
9.608010000000000161e+00 1.601269999999999971e+00
9.596009999999999707e+00 1.601658000000000026e+00
9.584009999999999252e+00 1.602019000000000082e+00
9.572010000000000574e+00 1.602352999999999916e+00
9.560010000000000119e+00 1.602662000000000031e+00
9.548009999999999664e+00 1.602945000000000064e+00
9.536009999999999209e+00 1.603204000000000073e+00
9.524010000000000531e+00 1.603439000000000059e+00
9.512010000000000076e+00 1.603650000000000020e+00
9.500009999999999621e+00 1.603836999999999957e+00
9.488009999999999167e+00 1.604001999999999928e+00
9.477009999999999934e+00 1.604144999999999932e+00
9.465009999999999479e+00 1.604265999999999970e+00
9.453010000000000801e+00 1.604365999999999959e+00
9.442009999999999792e+00 1.604443999999999981e+00
9.430009999999999337e+00 1.604503000000000013e+00


==> anc/Fig3/Fig3_g30.out <==
#Radius(km) Mass(solar mass)
6.048201000000000249e+01 9.703000000000000513e-02
4.351301000000000130e+01 1.038560000000000039e-01
3.433200999999999681e+01 1.116980000000000056e-01
2.858801000000000059e+01 1.206139999999999990e-01
2.467201000000000022e+01 1.307490000000000041e-01
2.190700999999999965e+01 1.420130000000000003e-01
1.985501000000000005e+01 1.545960000000000112e-01
1.827900999999999954e+01 1.687500000000000111e-01
1.704701000000000022e+01 1.846530000000000116e-01
1.607500999999999891e+01 2.024459999999999871e-01
1.530301000000000045e+01 2.222379999999999911e-01
1.468900999999999968e+01 2.441049999999999887e-01
1.420101000000000013e+01 2.680890000000000217e-01
1.381400999999999968e+01 2.942049999999999943e-01
1.350900999999999996e+01 3.224409999999999776e-01
1.326801000000000030e+01 3.527609999999999912e-01
1.308100999999999914e+01 3.851060000000000039e-01
1.293701000000000079e+01 4.194019999999999970e-01
1.282700999999999958e+01 4.555560000000000165e-01
1.274501000000000062e+01 4.934629999999999850e-01
1.268600999999999956e+01 5.330059999999999798e-01
1.264601000000000042e+01 5.740549999999999820e-01
1.262001000000000062e+01 6.164739999999999664e-01
1.260600999999999949e+01 6.601150000000000073e-01
1.260101000000000049e+01 7.048280000000000101e-01
1.260401000000000060e+01 7.504530000000000367e-01
1.261101000000000028e+01 7.968300000000000383e-01
1.262301000000000073e+01 8.437949999999999617e-01
1.263800999999999952e+01 8.911829999999999474e-01
1.265501000000000076e+01 9.388300000000000534e-01
1.267300999999999966e+01 9.865749999999999797e-01
1.269101000000000035e+01 1.034261000000000097e+00
1.271001000000000047e+01 1.081738000000000088e+00
1.272700999999999993e+01 1.128862999999999950e+00
1.274400999999999939e+01 1.175499999999999989e+00
1.276000999999999941e+01 1.221524999999999972e+00
1.277401000000000053e+01 1.266825000000000090e+00
1.278701000000000043e+01 1.311298000000000075e+00
1.279800999999999966e+01 1.354851999999999945e+00
1.280701000000000001e+01 1.397410000000000041e+00
1.281400999999999968e+01 1.438906000000000018e+00
1.282000999999999991e+01 1.479284000000000043e+00
1.282400999999999947e+01 1.518499999999999961e+00
1.282601000000000013e+01 1.556519999999999904e+00
1.282601000000000013e+01 1.593320000000000070e+00
1.282501000000000069e+01 1.628886000000000056e+00
1.282100999999999935e+01 1.663208999999999937e+00
1.281700999999999979e+01 1.696290000000000076e+00
1.281100999999999956e+01 1.728134000000000059e+00
1.280301000000000045e+01 1.758753999999999929e+00
1.279401000000000010e+01 1.788165000000000004e+00
1.278401000000000032e+01 1.816386999999999974e+00
1.277200999999999986e+01 1.843445999999999918e+00
1.275900999999999996e+01 1.869364999999999943e+00
1.274601000000000006e+01 1.894174999999999942e+00
1.273100999999999949e+01 1.917906000000000111e+00
1.271500999999999948e+01 1.940587999999999980e+00
1.269900999999999947e+01 1.962253999999999943e+00
1.268201000000000001e+01 1.982938000000000089e+00
1.266400999999999932e+01 2.002670999999999868e+00
1.264500999999999920e+01 2.021488000000000174e+00
1.262601000000000084e+01 2.039420999999999928e+00
1.260600999999999949e+01 2.056503000000000192e+00
1.258501000000000047e+01 2.072764999999999969e+00
1.256400999999999968e+01 2.088239999999999874e+00
1.254301000000000066e+01 2.102958999999999801e+00
1.252101000000000042e+01 2.116950000000000109e+00
1.249901000000000018e+01 2.130244999999999944e+00
1.247700999999999993e+01 2.142869999999999830e+00
1.245401000000000025e+01 2.154853000000000129e+00
1.243201000000000001e+01 2.166221000000000174e+00
1.240901000000000032e+01 2.177000000000000046e+00
1.238500999999999941e+01 2.187213999999999992e+00
1.236200999999999972e+01 2.196886000000000116e+00
1.233801000000000059e+01 2.206040999999999919e+00
1.231500999999999912e+01 2.214698999999999973e+00
1.229100999999999999e+01 2.222881000000000107e+00
1.226701000000000086e+01 2.230608999999999842e+00
1.224300999999999995e+01 2.237902000000000058e+00
1.221901000000000082e+01 2.244777000000000022e+00
1.219500999999999991e+01 2.251253000000000171e+00
1.217101000000000077e+01 2.257347999999999910e+00
1.214700999999999986e+01 2.263075999999999866e+00
1.212301000000000073e+01 2.268454999999999888e+00
1.209900999999999982e+01 2.273499000000000159e+00
1.207501000000000069e+01 2.278220999999999830e+00
1.205100999999999978e+01 2.282636999999999805e+00
1.202701000000000064e+01 2.286758999999999986e+00
1.200300999999999974e+01 2.290599999999999969e+00
1.198001000000000005e+01 2.294170999999999960e+00
1.195600999999999914e+01 2.297484999999999999e+00
1.193201000000000001e+01 2.300551000000000013e+00
1.190901000000000032e+01 2.303382000000000041e+00
1.188601000000000063e+01 2.305985000000000174e+00
1.186200999999999972e+01 2.308371999999999868e+00
1.183901000000000003e+01 2.310551999999999939e+00
1.181601000000000035e+01 2.312533000000000172e+00
1.179301000000000066e+01 2.314322999999999908e+00
1.177000999999999920e+01 2.315930999999999962e+00
1.174801000000000073e+01 2.317363999999999979e+00
1.172500999999999927e+01 2.318630000000000191e+00
1.170301000000000080e+01 2.319735000000000102e+00
1.168000999999999934e+01 2.320688000000000084e+00
1.165801000000000087e+01 2.321492999999999807e+00
1.163601000000000063e+01 2.322156999999999805e+00
1.161401000000000039e+01 2.322686000000000028e+00
1.159300999999999959e+01 2.323084999999999845e+00
1.157100999999999935e+01 2.323360999999999787e+00
1.155001000000000033e+01 2.323517999999999972e+00
1.152801000000000009e+01 2.323561999999999905e+00


==> anc/Fig3/Fig3_g300.out <==
#Radius(km) Mass(solar mass)
5.549201000000000050e+01 9.896900000000000142e-02
4.073501000000000261e+01 1.063500000000000001e-01
3.250701000000000107e+01 1.148330000000000045e-01
2.727101000000000042e+01 1.245310000000000028e-01
2.368300999999999945e+01 1.355709999999999971e-01
2.113801000000000130e+01 1.478659999999999974e-01
1.923401000000000138e+01 1.617639999999999911e-01
1.777000999999999920e+01 1.775200000000000111e-01
1.662800999999999974e+01 1.953419999999999879e-01
1.573100999999999949e+01 2.154089999999999894e-01
1.502500999999999998e+01 2.378570000000000129e-01
1.446901000000000082e+01 2.627929999999999988e-01
1.403401000000000032e+01 2.902879999999999905e-01
1.369300999999999924e+01 3.203779999999999961e-01
1.343000999999999934e+01 3.530710000000000237e-01
1.322901000000000060e+01 3.883480000000000265e-01
1.307901000000000025e+01 4.261630000000000140e-01
1.296800999999999959e+01 4.664460000000000273e-01
1.289001000000000019e+01 5.091069999999999762e-01
1.283801000000000059e+01 5.540340000000000265e-01
1.280701000000000001e+01 6.010950000000000459e-01
1.279200999999999944e+01 6.501430000000000264e-01
1.279100999999999999e+01 7.010089999999999932e-01
1.279901000000000089e+01 7.535110000000000419e-01
1.281601000000000035e+01 8.074480000000000546e-01
1.283801000000000059e+01 8.626089999999999591e-01
1.286500999999999983e+01 9.187680000000000291e-01
1.289400999999999975e+01 9.756930000000000325e-01
1.292501000000000033e+01 1.033142999999999923e+00
1.295600999999999914e+01 1.090875999999999957e+00
1.298700999999999972e+01 1.148649000000000031e+00
1.301801000000000030e+01 1.206226999999999938e+00
1.304601000000000077e+01 1.263382000000000005e+00
1.307301000000000002e+01 1.319895999999999958e+00
1.309801000000000037e+01 1.375571000000000099e+00
1.312101000000000006e+01 1.430222000000000104e+00
1.314100999999999964e+01 1.483686000000000060e+00
1.315801000000000087e+01 1.535822000000000020e+00
1.317201000000000022e+01 1.586508000000000029e+00
1.318401000000000067e+01 1.635645000000000016e+00
1.319300999999999924e+01 1.683154000000000039e+00
1.320001000000000069e+01 1.728976000000000068e+00
1.320401000000000025e+01 1.773069999999999924e+00
1.320500999999999969e+01 1.815412999999999943e+00
1.320401000000000025e+01 1.855995000000000061e+00
1.320101000000000013e+01 1.894821000000000089e+00
1.319600999999999935e+01 1.931905999999999901e+00
1.318900999999999968e+01 1.967275000000000107e+00
1.318000999999999934e+01 2.000961000000000212e+00
1.316901000000000010e+01 2.033004000000000033e+00
1.315601000000000020e+01 2.063448000000000171e+00
1.314301000000000030e+01 2.092343000000000064e+00
1.312701000000000029e+01 2.119739000000000040e+00
1.311101000000000028e+01 2.145690999999999793e+00
1.309300999999999959e+01 2.170253000000000210e+00
1.307400999999999947e+01 2.193480000000000096e+00
1.305500999999999934e+01 2.215428000000000175e+00
1.303401000000000032e+01 2.236151000000000000e+00
1.301300999999999952e+01 2.255704000000000153e+00
1.299000999999999983e+01 2.274138000000000215e+00
1.296800999999999959e+01 2.291506000000000043e+00
1.294401000000000046e+01 2.307857999999999965e+00
1.292101000000000077e+01 2.323240999999999890e+00
1.289601000000000042e+01 2.337702999999999864e+00
1.287200999999999951e+01 2.351287000000000127e+00
1.284700999999999915e+01 2.364037999999999862e+00
1.282100999999999935e+01 2.375996000000000219e+00
1.279601000000000077e+01 2.387201000000000128e+00
1.277000999999999920e+01 2.397689000000000181e+00
1.274400999999999939e+01 2.407497999999999916e+00
1.271701000000000015e+01 2.416659999999999808e+00
1.269101000000000035e+01 2.425209999999999866e+00
1.266501000000000055e+01 2.433176000000000005e+00
1.263800999999999952e+01 2.440589000000000119e+00
1.261200999999999972e+01 2.447477000000000125e+00
1.258501000000000047e+01 2.453866000000000103e+00
1.255800999999999945e+01 2.459782000000000135e+00
1.253200999999999965e+01 2.465247000000000188e+00
1.250501000000000040e+01 2.470286000000000204e+00
1.247901000000000060e+01 2.474918999999999869e+00
1.245200999999999958e+01 2.479166000000000203e+00
1.242600999999999978e+01 2.483048000000000144e+00
1.240000999999999998e+01 2.486581999999999848e+00
1.237401000000000018e+01 2.489786000000000055e+00
1.234700999999999915e+01 2.492675999999999892e+00
1.232100999999999935e+01 2.495268999999999959e+00
1.229601000000000077e+01 2.497577999999999854e+00
1.227000999999999920e+01 2.499617999999999896e+00
1.224400999999999939e+01 2.501402999999999821e+00
1.221901000000000082e+01 2.502943999999999836e+00
1.219401000000000046e+01 2.504255000000000120e+00
1.216801000000000066e+01 2.505346999999999991e+00
1.214400999999999975e+01 2.506228999999999818e+00
1.211900999999999939e+01 2.506914000000000087e+00
1.209401000000000082e+01 2.507410000000000139e+00
1.207000999999999991e+01 2.507727000000000039e+00
1.204500999999999955e+01 2.507874000000000159e+00


==> anc/Fig3/Fig3_g6.out <==
#Radius(km) Mass(solar mass)
8.119200999999999624e+01 9.212399999999999756e-02
5.389600999999999686e+01 9.752199999999999758e-02
4.076400999999999897e+01 1.038440000000000057e-01
3.306501000000000090e+01 1.109720000000000012e-01
2.801801000000000030e+01 1.189479999999999982e-01
2.446901000000000082e+01 1.278610000000000024e-01
2.189701000000000164e+01 1.376209999999999933e-01
1.995600999999999914e+01 1.483130000000000004e-01
1.844200999999999979e+01 1.600910000000000111e-01
1.724001000000000161e+01 1.730410000000000004e-01
1.627401000000000053e+01 1.872209999999999985e-01
1.549300999999999995e+01 2.026590000000000058e-01
1.485701000000000072e+01 2.193640000000000034e-01
1.433801000000000059e+01 2.373220000000000052e-01
1.391300999999999988e+01 2.565009999999999790e-01
1.356400999999999968e+01 2.768559999999999910e-01
1.327701000000000064e+01 2.983310000000000128e-01
1.304100999999999999e+01 3.208590000000000053e-01
1.284700999999999915e+01 3.443660000000000054e-01
1.268701000000000079e+01 3.687779999999999947e-01
1.255601000000000056e+01 3.940119999999999734e-01
1.244701000000000057e+01 4.199879999999999725e-01
1.235801000000000016e+01 4.466240000000000210e-01
1.228500999999999976e+01 4.738379999999999814e-01
1.222500999999999927e+01 5.015500000000000513e-01
1.217600999999999978e+01 5.296800000000000397e-01
1.213601000000000063e+01 5.581540000000000390e-01
1.210300999999999938e+01 5.868959999999999733e-01
1.207601000000000013e+01 6.158369999999999678e-01
1.205500999999999934e+01 6.449089999999999545e-01
1.203701000000000043e+01 6.740469999999999517e-01
1.202200999999999986e+01 7.031910000000000105e-01
1.201000999999999941e+01 7.322819999999999885e-01
1.200101000000000084e+01 7.612689999999999735e-01
1.199201000000000050e+01 7.900989999999999958e-01
1.198501000000000083e+01 8.187269999999999825e-01
1.197901000000000060e+01 8.471109999999999474e-01
1.197400999999999982e+01 8.752100000000000435e-01
1.196901000000000082e+01 9.029880000000000129e-01
1.196401000000000003e+01 9.304149999999999920e-01
1.195900999999999925e+01 9.574589999999999490e-01
1.195401000000000025e+01 9.840969999999999995e-01
1.194900999999999947e+01 1.010302999999999951e+00
1.194401000000000046e+01 1.036059999999999981e+00
1.193801000000000023e+01 1.061350000000000016e+00
1.193201000000000001e+01 1.086157999999999957e+00
1.192600999999999978e+01 1.110473000000000043e+00
1.191901000000000010e+01 1.134284000000000070e+00
1.191100999999999921e+01 1.157583999999999946e+00
1.190301000000000009e+01 1.180368000000000084e+00
1.189500999999999920e+01 1.202631999999999923e+00
1.188601000000000063e+01 1.224374000000000073e+00
1.187601000000000084e+01 1.245594000000000090e+00
1.186600999999999928e+01 1.266291000000000055e+00
1.185600999999999949e+01 1.286470000000000002e+00
1.184501000000000026e+01 1.306130999999999931e+00
1.183400999999999925e+01 1.325280999999999931e+00
1.182201000000000057e+01 1.343922999999999979e+00
1.181001000000000012e+01 1.362065000000000081e+00
1.179701000000000022e+01 1.379712000000000049e+00
1.178401000000000032e+01 1.396870999999999974e+00
1.177000999999999920e+01 1.413551000000000002e+00
1.175700999999999929e+01 1.429759000000000002e+00
1.174201000000000050e+01 1.445505000000000040e+00
1.172800999999999938e+01 1.460795999999999983e+00
1.171301000000000059e+01 1.475640999999999980e+00
1.169801000000000002e+01 1.490051000000000014e+00
1.168201000000000001e+01 1.504034000000000093e+00
1.166700999999999944e+01 1.517598999999999920e+00
1.165100999999999942e+01 1.530756000000000006e+00
1.163400999999999996e+01 1.543514999999999970e+00
1.161800999999999995e+01 1.555884999999999962e+00
1.160101000000000049e+01 1.567876000000000047e+00
1.158400999999999925e+01 1.579496000000000011e+00
1.156700999999999979e+01 1.590754999999999919e+00
1.155001000000000033e+01 1.601663000000000059e+00
1.153301000000000087e+01 1.612227999999999994e+00
1.151501000000000019e+01 1.622459000000000096e+00
1.149801000000000073e+01 1.632365000000000066e+00
1.148001000000000005e+01 1.641955000000000053e+00
1.146200999999999937e+01 1.651237000000000066e+00
1.144401000000000046e+01 1.660220000000000029e+00
1.142600999999999978e+01 1.668911999999999951e+00
1.140801000000000087e+01 1.677319999999999922e+00
1.139001000000000019e+01 1.685453000000000090e+00
1.137200999999999951e+01 1.693318000000000101e+00
1.135300999999999938e+01 1.700922999999999963e+00
1.133501000000000047e+01 1.708274999999999988e+00
1.131700999999999979e+01 1.715381000000000045e+00
1.129800999999999966e+01 1.722247000000000083e+00
1.128001000000000076e+01 1.728882000000000030e+00
1.126101000000000063e+01 1.735290999999999917e+00
1.124300999999999995e+01 1.741479999999999917e+00
1.122400999999999982e+01 1.747455999999999898e+00
1.120600999999999914e+01 1.753225999999999951e+00
1.118701000000000079e+01 1.758793999999999969e+00
1.116901000000000010e+01 1.764167000000000041e+00
1.115000999999999998e+01 1.769349999999999978e+00
1.113200999999999929e+01 1.774348999999999954e+00
1.111401000000000039e+01 1.779168000000000083e+00
1.109501000000000026e+01 1.783814000000000011e+00
1.107700999999999958e+01 1.788291000000000075e+00
1.105901000000000067e+01 1.792602999999999946e+00
1.104001000000000055e+01 1.796756000000000020e+00
1.102200999999999986e+01 1.800753000000000048e+00
1.100400999999999918e+01 1.804600999999999900e+00
1.098601000000000028e+01 1.808302000000000076e+00
1.096701000000000015e+01 1.811860999999999944e+00
1.094900999999999947e+01 1.815282000000000062e+00
1.093101000000000056e+01 1.818567999999999962e+00
1.091300999999999988e+01 1.821725000000000039e+00
1.089500999999999920e+01 1.824754999999999905e+00
1.087800999999999974e+01 1.827660999999999980e+00
1.086001000000000083e+01 1.830448999999999993e+00
1.084201000000000015e+01 1.833120000000000083e+00
1.082501000000000069e+01 1.835677999999999921e+00
1.080701000000000001e+01 1.838127000000000066e+00
1.078900999999999932e+01 1.840468999999999911e+00
1.077200999999999986e+01 1.842707000000000095e+00
1.075501000000000040e+01 1.844845000000000068e+00
1.073700999999999972e+01 1.846885000000000110e+00
1.072001000000000026e+01 1.848829000000000056e+00
1.070301000000000080e+01 1.850681999999999938e+00
1.068600999999999956e+01 1.852443999999999980e+00
1.066901000000000010e+01 1.854119000000000073e+00
1.065201000000000064e+01 1.855709999999999971e+00
1.063500999999999941e+01 1.857216999999999896e+00
1.061800999999999995e+01 1.858645000000000103e+00
1.060101000000000049e+01 1.859993999999999925e+00
1.058501000000000047e+01 1.861267999999999923e+00
1.056800999999999924e+01 1.862468000000000012e+00
1.055200999999999922e+01 1.863596000000000030e+00
1.053500999999999976e+01 1.864654999999999951e+00
1.051900999999999975e+01 1.865644999999999998e+00
1.050300999999999974e+01 1.866570000000000062e+00
1.048700999999999972e+01 1.867431000000000063e+00
1.047100999999999971e+01 1.868230000000000057e+00
1.045500999999999969e+01 1.868967000000000045e+00
1.043900999999999968e+01 1.869645999999999919e+00
1.042300999999999966e+01 1.870268000000000042e+00
1.040700999999999965e+01 1.870834000000000108e+00
1.039201000000000086e+01 1.871345999999999954e+00
1.037601000000000084e+01 1.871804999999999941e+00
1.036001000000000083e+01 1.872211999999999987e+00
1.034501000000000026e+01 1.872570000000000068e+00
1.033000999999999969e+01 1.872880000000000100e+00
1.031400999999999968e+01 1.873142000000000085e+00
1.029901000000000089e+01 1.873358000000000079e+00
1.028401000000000032e+01 1.873529999999999918e+00
1.026900999999999975e+01 1.873658000000000046e+00
1.025400999999999918e+01 1.873744000000000076e+00
1.023901000000000039e+01 1.873788999999999927e+00
1.022500999999999927e+01 1.873795000000000099e+00


==> anc/Fig3/Fig3_g9.out <==
#Radius(km) Mass(solar mass)
7.268101000000000056e+01 9.369700000000000251e-02
4.982701000000000136e+01 9.957399999999999585e-02
3.830901000000000067e+01 1.063780000000000003e-01
3.138400999999999996e+01 1.140619999999999967e-01
2.677501000000000175e+01 1.227010000000000045e-01
2.351301000000000130e+01 1.323749999999999927e-01
2.114301000000000030e+01 1.429680000000000117e-01
1.933801000000000059e+01 1.546980000000000022e-01
1.792601000000000155e+01 1.677079999999999960e-01
1.680601000000000056e+01 1.821000000000000119e-01
1.590901000000000032e+01 1.979410000000000058e-01
1.518701000000000079e+01 2.152739999999999931e-01
1.460200999999999993e+01 2.341129999999999878e-01
1.412900999999999918e+01 2.544500000000000095e-01
1.374400999999999939e+01 2.762560000000000016e-01
1.343300999999999945e+01 2.994859999999999745e-01
1.318000999999999934e+01 3.240790000000000060e-01
1.297500999999999927e+01 3.499639999999999973e-01
1.280901000000000067e+01 3.770609999999999795e-01
1.267501000000000033e+01 4.052819999999999756e-01
1.256800999999999924e+01 4.345359999999999778e-01
1.248201000000000072e+01 4.647270000000000012e-01
1.241400999999999932e+01 4.957570000000000032e-01
1.236101000000000028e+01 5.275269999999999682e-01
1.231901000000000046e+01 5.599399999999999933e-01
1.228701000000000043e+01 5.928970000000000073e-01
1.226300999999999952e+01 6.263009999999999966e-01
1.224501000000000062e+01 6.600589999999999513e-01
1.223201000000000072e+01 6.940779999999999728e-01
1.222301000000000037e+01 7.282690000000000552e-01
1.221701000000000015e+01 7.625469999999999748e-01
1.221401000000000003e+01 7.968300000000000383e-01
1.221200999999999937e+01 8.310410000000000297e-01
1.221200999999999937e+01 8.651060000000000416e-01
1.221200999999999937e+01 8.989570000000000061e-01
1.221301000000000059e+01 9.325299999999999701e-01
1.221401000000000003e+01 9.657670000000000421e-01
1.221601000000000070e+01 9.986120000000000552e-01
1.221701000000000015e+01 1.031017999999999990e+00
1.221701000000000015e+01 1.062939000000000078e+00
1.221701000000000015e+01 1.094338000000000033e+00
1.221701000000000015e+01 1.125178000000000011e+00
1.221601000000000070e+01 1.155431000000000097e+00
1.221401000000000003e+01 1.185070999999999986e+00
1.221100999999999992e+01 1.214075999999999933e+00
1.220800999999999981e+01 1.242428000000000088e+00
1.220401000000000025e+01 1.270113000000000048e+00
1.219900999999999947e+01 1.297122000000000108e+00
1.219300999999999924e+01 1.323445999999999900e+00
1.218600999999999956e+01 1.349080999999999975e+00
1.217900999999999989e+01 1.374023999999999912e+00
1.217000999999999955e+01 1.398277999999999910e+00
1.216100999999999921e+01 1.421842999999999968e+00
1.215201000000000064e+01 1.444723999999999897e+00
1.214100999999999964e+01 1.466928999999999927e+00
1.213001000000000040e+01 1.488463000000000092e+00
1.211800999999999995e+01 1.509336999999999929e+00
1.210600999999999949e+01 1.529558999999999891e+00
1.209300999999999959e+01 1.549142000000000019e+00
1.207901000000000025e+01 1.568095999999999934e+00
1.206500999999999912e+01 1.586435000000000040e+00
1.205100999999999978e+01 1.604171000000000014e+00
1.203600999999999921e+01 1.621316999999999897e+00
1.202000999999999920e+01 1.637887000000000093e+00
1.200400999999999918e+01 1.653894999999999893e+00
1.198800999999999917e+01 1.669354999999999922e+00
1.197100999999999971e+01 1.684282000000000057e+00
1.195401000000000025e+01 1.698687999999999976e+00
1.193701000000000079e+01 1.712588999999999917e+00
1.192000999999999955e+01 1.725999000000000061e+00
1.190201000000000064e+01 1.738931000000000004e+00
1.188301000000000052e+01 1.751398999999999928e+00
1.186500999999999983e+01 1.763416000000000095e+00
1.184600999999999971e+01 1.774996999999999936e+00
1.182801000000000080e+01 1.786153000000000102e+00
1.180901000000000067e+01 1.796899000000000024e+00
1.179001000000000055e+01 1.807245999999999908e+00
1.177000999999999920e+01 1.817206000000000099e+00
1.175101000000000084e+01 1.826792999999999889e+00
1.173100999999999949e+01 1.836016000000000092e+00
1.171200999999999937e+01 1.844889000000000001e+00
1.169200999999999979e+01 1.853420999999999985e+00
1.167201000000000022e+01 1.861625000000000085e+00
1.165201000000000064e+01 1.869509000000000087e+00
1.163200999999999929e+01 1.877086000000000032e+00
1.161200999999999972e+01 1.884363000000000010e+00
1.159201000000000015e+01 1.891351000000000004e+00
1.157201000000000057e+01 1.898060000000000080e+00
1.155200999999999922e+01 1.904498000000000024e+00
1.153200999999999965e+01 1.910674999999999901e+00
1.151201000000000008e+01 1.916598000000000024e+00
1.149201000000000050e+01 1.922274999999999956e+00
1.147200999999999915e+01 1.927715999999999985e+00
1.145200999999999958e+01 1.932927000000000062e+00
1.143101000000000056e+01 1.937915999999999972e+00
1.141100999999999921e+01 1.942690999999999946e+00
1.139100999999999964e+01 1.947257000000000016e+00
1.137101000000000006e+01 1.951623000000000108e+00
1.135200999999999993e+01 1.955794000000000032e+00
1.133201000000000036e+01 1.959775999999999962e+00
1.131201000000000079e+01 1.963576999999999906e+00
1.129200999999999944e+01 1.967200999999999977e+00
1.127200999999999986e+01 1.970655000000000046e+00
1.125300999999999974e+01 1.973943999999999921e+00
1.123301000000000016e+01 1.977073999999999998e+00
1.121301000000000059e+01 1.980048999999999948e+00
1.119401000000000046e+01 1.982874000000000025e+00
1.117401000000000089e+01 1.985554999999999959e+00
1.115501000000000076e+01 1.988096000000000085e+00
1.113601000000000063e+01 1.990501000000000076e+00
1.111701000000000050e+01 1.992774999999999963e+00
1.109801000000000037e+01 1.994922000000000084e+00
1.107901000000000025e+01 1.996947000000000028e+00
1.106001000000000012e+01 1.998852000000000073e+00
1.104100999999999999e+01 2.000643000000000171e+00
1.102200999999999986e+01 2.002320999999999795e+00
1.100300999999999974e+01 2.003893000000000146e+00
1.098501000000000083e+01 2.005358999999999892e+00
1.096601000000000070e+01 2.006724999999999870e+00
1.094801000000000002e+01 2.007992000000000221e+00
1.093000999999999934e+01 2.009164999999999868e+00
1.091100999999999921e+01 2.010245999999999977e+00
1.089301000000000030e+01 2.011238000000000081e+00
1.087500999999999962e+01 2.012144000000000155e+00
1.085701000000000072e+01 2.012967000000000173e+00
1.084000999999999948e+01 2.013708999999999971e+00
1.082201000000000057e+01 2.014372999999999969e+00
1.080400999999999989e+01 2.014961000000000002e+00
1.078701000000000043e+01 2.015476000000000045e+00
1.076900999999999975e+01 2.015919999999999934e+00
1.075201000000000029e+01 2.016296000000000088e+00
1.073501000000000083e+01 2.016604000000000063e+00
1.071701000000000015e+01 2.016849000000000114e+00
1.070001000000000069e+01 2.017030999999999796e+00
1.068300999999999945e+01 2.017151999999999834e+00
1.066700999999999944e+01 2.017215000000000202e+00
1.065000999999999998e+01 2.017221000000000153e+00


==> anc/Fig3/Fig3_nodm.out <==
#Radius(km) Mass(solar mass)
5.490100999999999942e+01 9.922899999999999776e-02
4.039701000000000164e+01 1.066860000000000031e-01
3.228000999999999721e+01 1.152600000000000013e-01
2.710601000000000127e+01 1.250680000000000125e-01
2.355901000000000067e+01 1.362299999999999900e-01
2.104100999999999999e+01 1.486770000000000036e-01
1.915600999999999843e+01 1.627619999999999900e-01
1.770600999999999914e+01 1.787459999999999882e-01
1.657601000000000013e+01 1.968439999999999912e-01
1.568900999999999968e+01 2.172360000000000124e-01
1.499100999999999928e+01 2.400660000000000016e-01
1.444300999999999924e+01 2.654440000000000133e-01
1.401401000000000074e+01 2.934439999999999826e-01
1.368000999999999934e+01 3.241089999999999804e-01
1.342300999999999966e+01 3.574479999999999880e-01
1.322700999999999993e+01 3.934460000000000179e-01
1.308100999999999914e+01 4.320579999999999976e-01
1.297500999999999927e+01 4.732180000000000275e-01
1.290100999999999942e+01 5.168340000000000156e-01
1.285300999999999938e+01 5.627950000000000452e-01
1.282501000000000069e+01 6.109689999999999843e-01
1.281400999999999968e+01 6.612019999999999564e-01
1.281601000000000035e+01 7.133249999999999869e-01
1.282801000000000080e+01 7.671470000000000233e-01
1.284801000000000037e+01 8.224609999999999976e-01
1.287301000000000073e+01 8.790470000000000228e-01
1.290201000000000064e+01 9.366679999999999451e-01
1.293300999999999945e+01 9.950780000000000181e-01
1.296601000000000070e+01 1.054025999999999907e+00
1.299901000000000018e+01 1.113255000000000106e+00
1.303200999999999965e+01 1.172508000000000106e+00
1.306400999999999968e+01 1.231535999999999964e+00
1.309401000000000082e+01 1.290097999999999967e+00
1.312200999999999951e+01 1.347963999999999940e+00
1.314800999999999931e+01 1.404924000000000062e+00
1.317101000000000077e+01 1.460785000000000000e+00
1.319200999999999979e+01 1.515376000000000056e+00
1.321001000000000047e+01 1.568551000000000029e+00
1.322400999999999982e+01 1.620182999999999929e+00
1.323601000000000028e+01 1.670171000000000072e+00
1.324501000000000062e+01 1.718436999999999992e+00
1.325201000000000029e+01 1.764922000000000102e+00
1.325600999999999985e+01 1.809587999999999974e+00
1.325700999999999929e+01 1.852413000000000087e+00
1.325501000000000040e+01 1.893394000000000021e+00
1.325201000000000029e+01 1.932539000000000007e+00
1.324601000000000006e+01 1.969867000000000035e+00
1.323901000000000039e+01 2.005409999999999915e+00
1.322901000000000060e+01 2.039206000000000074e+00
1.321800999999999959e+01 2.071299999999999919e+00
1.320500999999999969e+01 2.101741000000000081e+00
1.319000999999999912e+01 2.130583999999999811e+00
1.317401000000000089e+01 2.157884000000000135e+00
1.315700999999999965e+01 2.183701000000000114e+00
1.313901000000000074e+01 2.208092000000000166e+00
1.311900999999999939e+01 2.231117999999999935e+00
1.309900999999999982e+01 2.252836999999999978e+00
1.307801000000000080e+01 2.273308000000000106e+00
1.305601000000000056e+01 2.292586000000000013e+00
1.303301000000000087e+01 2.310729999999999951e+00
1.301000999999999941e+01 2.327790999999999944e+00
1.298601000000000028e+01 2.343822999999999990e+00
1.296100999999999992e+01 2.358875999999999973e+00
1.293701000000000079e+01 2.372999000000000080e+00
1.291100999999999921e+01 2.386236999999999941e+00
1.288601000000000063e+01 2.398636999999999908e+00
1.286001000000000083e+01 2.410238999999999798e+00
1.283400999999999925e+01 2.421085000000000154e+00
1.280701000000000001e+01 2.431214000000000208e+00
1.278101000000000020e+01 2.440660999999999969e+00
1.275400999999999918e+01 2.449463000000000168e+00
1.272800999999999938e+01 2.457651999999999948e+00
1.270101000000000013e+01 2.465259999999999785e+00
1.267401000000000089e+01 2.472316999999999876e+00
1.264700999999999986e+01 2.478851999999999833e+00
1.262001000000000062e+01 2.484890000000000043e+00
1.259300999999999959e+01 2.490458999999999978e+00
1.256601000000000035e+01 2.495582000000000189e+00
1.253900999999999932e+01 2.500281000000000198e+00
1.251201000000000008e+01 2.504579999999999806e+00
1.248601000000000028e+01 2.508497000000000199e+00
1.245900999999999925e+01 2.512054000000000009e+00
1.243201000000000001e+01 2.515267999999999837e+00
1.240601000000000020e+01 2.518156999999999979e+00
1.238001000000000040e+01 2.520737000000000005e+00
1.235300999999999938e+01 2.523023999999999933e+00
1.232700999999999958e+01 2.525033000000000083e+00
1.230100999999999978e+01 2.526778999999999886e+00
1.227600999999999942e+01 2.528274000000000132e+00
1.225000999999999962e+01 2.529532000000000114e+00
1.222500999999999927e+01 2.530562999999999896e+00
1.219900999999999947e+01 2.531381000000000103e+00
1.217401000000000089e+01 2.531995000000000218e+00
1.214901000000000053e+01 2.532416000000000000e+00
1.212401000000000018e+01 2.532652999999999821e+00
1.210000999999999927e+01 2.532716999999999885e+00


==> anc/Fig4/Fig4_g0.out <==
# Mass(solar mass)	Dimensionless_tidal_deformability
1.408369999999999900e-01	-1.002999963483628600e+16
8.540200000000000569e-02	5.571547669317309570e+12
8.679199999999999415e-02	6.380623405405594635e+10
9.004600000000000104e-02	5.232759017390133858e+09
9.391599999999999948e-02	1.093703875782171965e+09
9.818100000000000438e-02	4.024415234463379979e+08
1.027710000000000012e-01	2.072352732285600007e+08
1.076659999999999978e-01	1.277539913673419952e+08
1.128519999999999940e-01	8.649972441794699430e+07
1.183180000000000065e-01	6.162549685475300252e+07
1.239780000000000049e-01	4.539288437819699943e+07
1.298469999999999902e-01	3.414374987153200060e+07
1.359299999999999953e-01	2.604686756133500114e+07
1.422180000000000111e-01	2.011317015288399905e+07
1.486949999999999938e-01	1.569438041744899936e+07
1.553420000000000079e-01	1.232504117599100061e+07
1.621400000000000063e-01	9.770412069298999384e+06
1.690649999999999931e-01	7.820234424225999974e+06
1.760970000000000035e-01	6.293129308768999763e+06
1.832120000000000137e-01	5.108464646003999747e+06
1.903920000000000057e-01	4.180471407349999994e+06
1.976179999999999881e-01	3.439651298543000128e+06
2.048699999999999966e-01	2.855218920129000209e+06
2.121329999999999882e-01	2.380195133688000031e+06
2.193920000000000037e-01	2.002505250666999957e+06
2.266330000000000011e-01	1.693458613008999964e+06
2.338439999999999963e-01	1.440671551631999901e+06
2.410160000000000080e-01	1.233795929793999996e+06
2.481379999999999975e-01	1.059849736897999886e+06
2.552030000000000132e-01	9.167811793809999945e+05
2.622019999999999906e-01	7.971292539490000345e+05
2.691319999999999824e-01	6.968455560820000246e+05
2.759849999999999803e-01	6.105535269240000052e+05
2.827580000000000093e-01	5.390851359520000406e+05
2.894470000000000098e-01	4.762235267870000098e+05
2.960490000000000066e-01	4.233207647989999969e+05
3.025619999999999976e-01	3.775048100880000275e+05
3.089839999999999809e-01	3.378633393020000076e+05
3.153130000000000099e-01	3.031667732640000177e+05
3.215480000000000005e-01	2.730918990830000257e+05
3.276890000000000081e-01	2.474617568890000111e+05
3.337350000000000039e-01	2.241725505549999943e+05
3.396859999999999880e-01	2.039059083059999975e+05
3.455429999999999890e-01	1.854600468750000000e+05
3.513040000000000052e-01	1.695761555860000080e+05
3.569720000000000115e-01	1.554223554179999919e+05
3.625459999999999794e-01	1.427091295899999968e+05
3.680280000000000218e-01	1.314232642920000071e+05
3.734180000000000277e-01	1.210986005049999949e+05
3.787170000000000258e-01	1.119406429369999969e+05
3.839270000000000183e-01	1.038819495210000023e+05
3.890480000000000049e-01	9.644910699699999532e+04
3.940819999999999879e-01	8.950335618200000317e+04
3.990299999999999958e-01	8.340054815400000371e+04
4.038930000000000020e-01	7.784808751100000518e+04
4.086730000000000085e-01	7.273780360600000131e+04
4.133709999999999885e-01	6.806320746099999815e+04
4.179880000000000262e-01	6.385862388400000054e+04
4.225260000000000127e-01	5.999327124699999695e+04
4.269859999999999767e-01	5.637163881899999978e+04
4.313690000000000024e-01	5.309374734599999647e+04
4.356769999999999810e-01	4.995350080999999773e+04
4.399109999999999965e-01	4.721143927599999734e+04
4.440729999999999955e-01	4.465326874600000156e+04
4.481640000000000068e-01	4.219078090499999962e+04
4.521850000000000036e-01	4.001772430300000269e+04
4.561370000000000147e-01	3.800432278100000258e+04
4.600219999999999865e-01	3.604374584899999900e+04
4.638410000000000033e-01	3.420976850299999933e+04
4.675960000000000116e-01	3.252338598999999886e+04
4.712870000000000115e-01	3.098983863900000142e+04
4.749160000000000048e-01	2.950681468400000085e+04
4.784840000000000204e-01	2.815285502800000177e+04
4.819930000000000048e-01	2.694570241099999839e+04
4.854430000000000134e-01	2.570484045500000138e+04
4.888350000000000195e-01	2.457632971000000180e+04
4.921710000000000251e-01	2.353937615200000073e+04
4.954520000000000035e-01	2.254373104199999943e+04
4.986789999999999834e-01	2.161073388899999918e+04
5.018519999999999648e-01	2.073402461300000141e+04
5.049740000000000339e-01	1.985347528400000010e+04
5.080449999999999688e-01	1.912269340400000146e+04
5.110649999999999915e-01	1.837711962299999868e+04
5.140369999999999662e-01	1.769094642499999827e+04
5.169610000000000039e-01	1.702978797199999826e+04
5.198369999999999935e-01	1.640201557600000160e+04
5.226669999999999927e-01	1.579641905600000064e+04
5.254520000000000302e-01	1.523280687600000056e+04
5.281919999999999948e-01	1.467565031300000010e+04
5.308890000000000553e-01	1.418364297099999931e+04
5.335429999999999895e-01	1.367890918299999976e+04
5.361550000000000482e-01	1.324818264599999929e+04
5.387260000000000382e-01	1.280556366399999933e+04
5.412559999999999594e-01	1.235837796100000014e+04
5.437469999999999803e-01	1.196696854999999960e+04
5.461989999999999901e-01	1.159246422499999971e+04
5.486130000000000173e-01	1.122274592699999994e+04
5.509889999999999510e-01	1.087688240899999983e+04
5.533289999999999598e-01	1.054701336199999969e+04
5.556330000000000435e-01	1.023206615199999942e+04
5.579009999999999803e-01	9.955069553999999698e+03
5.601350000000000495e-01	9.658401668000000427e+03
5.623350000000000293e-01	9.364931130999999368e+03
5.645010000000000305e-01	9.094528534999999465e+03
5.666339999999999710e-01	8.845964947000000393e+03
5.687360000000000193e-01	8.601052374000000782e+03
5.708050000000000068e-01	8.376925984999999855e+03
5.728440000000000198e-01	8.141509264000000258e+03
5.748520000000000296e-01	7.926327871999999843e+03
5.768299999999999539e-01	7.718248698000000331e+03
5.787790000000000434e-01	7.520280961999999818e+03
5.806980000000000475e-01	7.336408698999999615e+03
5.825900000000000523e-01	7.138296757000000071e+03
5.844530000000000003e-01	6.964289005999999972e+03
5.862899999999999778e-01	6.790015824000000066e+03
5.880990000000000384e-01	6.622111657999999807e+03
5.898820000000000174e-01	6.459992597999999816e+03
5.916390000000000260e-01	6.311211336999999730e+03
5.933699999999999530e-01	6.162540839999999662e+03
5.950760000000000494e-01	6.015000200000000405e+03
5.967580000000000107e-01	5.876881822999999713e+03
5.984150000000000302e-01	5.743164050000000316e+03
6.000490000000000546e-01	5.614456161000000066e+03
6.016590000000000549e-01	5.490756290000000263e+03
6.032469999999999777e-01	5.374281617999999980e+03
6.048109999999999875e-01	5.257456815999999890e+03
6.063539999999999486e-01	5.131079601999999795e+03
6.078740000000000254e-01	5.022975636000000122e+03
6.093730000000000535e-01	4.922755957999999737e+03
6.108510000000000328e-01	4.823235603000000083e+03
6.123079999999999634e-01	4.724298171999999795e+03
6.137449999999999850e-01	4.628579909000000043e+03
6.151609999999999578e-01	4.535309121999999661e+03
6.165580000000000505e-01	4.444931741000000329e+03
6.179350000000000120e-01	4.357802794999999605e+03
6.192929999999999824e-01	4.270243867000000137e+03
6.206329999999999902e-01	4.187962951999999859e+03
6.219529999999999781e-01	4.110731850999999551e+03
6.232560000000000322e-01	4.032916537000000062e+03
6.245399999999999840e-01	3.957334413000000040e+03
6.258070000000000022e-01	3.884103067999999894e+03
6.270569999999999755e-01	3.812493082999999842e+03
6.282889999999999864e-01	3.743399416000000201e+03
6.295049999999999812e-01	3.674059306000000106e+03
6.307040000000000424e-01	3.599462708000000021e+03
6.318869999999999765e-01	3.535830792000000201e+03
6.330529999999999768e-01	3.474042951999999786e+03
6.342039999999999900e-01	3.416034798000000137e+03
6.353389999999999871e-01	3.357479588000000149e+03
6.364589999999999970e-01	3.300314695000000029e+03
6.375640000000000196e-01	3.243131819000000178e+03
6.386540000000000550e-01	3.194723706000000220e+03
6.397289999999999921e-01	3.141357503000000179e+03
6.407899999999999707e-01	3.090351533999999901e+03
6.418359999999999621e-01	3.042359612000000197e+03
6.428690000000000238e-01	2.995084194000000025e+03
6.438880000000000159e-01	2.946332553000000189e+03
6.448930000000000495e-01	2.891909698999999819e+03
6.458850000000000424e-01	2.846944583999999850e+03
6.468639999999999946e-01	2.802546686000000136e+03
6.478300000000000169e-01	2.759496893000000000e+03
6.487829999999999986e-01	2.722592520000000150e+03
6.497230000000000505e-01	2.681572443999999905e+03
6.506509999999999794e-01	2.643392311999999947e+03
6.515670000000000073e-01	2.597161771999999928e+03
6.524699999999999944e-01	2.560251194999999825e+03
6.533619999999999983e-01	2.521854124999999840e+03
6.542419999999999902e-01	2.489604688999999780e+03
6.551099999999999701e-01	2.454015088999999989e+03
6.559679999999999955e-01	2.414669029000000137e+03
6.568129999999999802e-01	2.380790942000000086e+03
6.576480000000000103e-01	2.347268962999999985e+03
6.584719999999999462e-01	2.318689315999999963e+03
6.592850000000000099e-01	2.282757805000000189e+03
6.600880000000000081e-01	2.251592325999999957e+03
6.608800000000000230e-01	2.224897509999999784e+03
6.616619999999999724e-01	2.189315419000000020e+03
6.624330000000000496e-01	2.161716206999999940e+03
6.631949999999999790e-01	2.132253067000000101e+03
6.639460000000000361e-01	2.103570524000000205e+03
6.646879999999999455e-01	2.077555221000000074e+03
6.654210000000000402e-01	2.051115905000000112e+03
6.661430000000000407e-01	2.023043474999999944e+03
6.668570000000000331e-01	1.997788362999999890e+03
6.675609999999999600e-01	1.977310717999999952e+03
6.682559999999999611e-01	1.947479458999999906e+03
6.689420000000000366e-01	1.924728777999999920e+03
6.696199999999999930e-01	1.899146275000000060e+03
6.702879999999999949e-01	1.877480377999999973e+03
6.709479999999999889e-01	1.853141660000000002e+03
6.715989999999999460e-01	1.832418169999999918e+03
6.722420000000000062e-01	1.813510093000000097e+03
6.728769999999999474e-01	1.787653250999999955e+03
6.735039999999999916e-01	1.770204887000000099e+03
6.741219999999999990e-01	1.745884019000000080e+03
6.747319999999999984e-01	1.724283646999999974e+03
6.753350000000000186e-01	1.706986445000000003e+03
6.759300000000000308e-01	1.684758845000000065e+03
6.765170000000000350e-01	1.668249477000000070e+03
6.770969999999999489e-01	1.647790193000000045e+03
6.776689999999999658e-01	1.629968078999999989e+03
6.782340000000000035e-01	1.611200957999999900e+03
6.787910000000000332e-01	1.593140355000000000e+03
6.793420000000000014e-01	1.576266685999999936e+03
6.798849999999999616e-01	1.558616434000000027e+03
6.804210000000000536e-01	1.541705433000000085e+03
6.809500000000000552e-01	1.525549553000000060e+03
6.814729999999999954e-01	1.508063472000000047e+03
6.819889999999999564e-01	1.492785755999999992e+03
6.824980000000000491e-01	1.477544873000000052e+03
6.830000000000000515e-01	1.460729992000000038e+03
6.834970000000000212e-01	1.445603114000000005e+03
6.839859999999999829e-01	1.431390484999999899e+03
6.844700000000000228e-01	1.416997777999999926e+03
6.849469999999999725e-01	1.401553695000000062e+03
6.854179999999999717e-01	1.387384009000000106e+03
6.858819999999999917e-01	1.373276211000000103e+03
6.863409999999999789e-01	1.363425623999999971e+03
6.867940000000000156e-01	1.347012523000000101e+03
6.872409999999999908e-01	1.333707368000000088e+03
6.876820000000000155e-01	1.319828676999999971e+03
6.881180000000000074e-01	1.306896631999999954e+03
6.885480000000000489e-01	1.294358737999999903e+03
6.889720000000000288e-01	1.281815908999999920e+03
6.893899999999999473e-01	1.269538365999999996e+03
6.898039999999999727e-01	1.257449998000000051e+03
6.902120000000000477e-01	1.246055354000000079e+03
6.906139999999999501e-01	1.234304869000000053e+03
6.910110000000000419e-01	1.222828412000000071e+03
6.914029999999999898e-01	1.211377017000000023e+03
6.917900000000000160e-01	1.200207460000000083e+03
6.921720000000000095e-01	1.189277509000000009e+03
6.925489999999999702e-01	1.178407541999999921e+03
6.929210000000000091e-01	1.167782707000000073e+03
6.932869999999999866e-01	1.157347105999999940e+03
6.936489999999999601e-01	1.147044364999999971e+03
6.940070000000000405e-01	1.133707613999999921e+03
6.943589999999999485e-01	1.125701013000000103e+03
6.947069999999999634e-01	1.117465713999999934e+03
6.950499999999999456e-01	1.107078639000000067e+03
6.953890000000000349e-01	1.097498777999999902e+03
6.957229999999999803e-01	1.088057101999999986e+03
6.960530000000000328e-01	1.078871482000000015e+03
6.963780000000000525e-01	1.069477257000000009e+03
6.966989999999999572e-01	1.058352394000000004e+03
6.970159999999999689e-01	1.051701729999999998e+03
6.973279999999999479e-01	1.042674578000000110e+03
6.976360000000000339e-01	1.034116809000000103e+03
6.979400000000000048e-01	1.025781322000000046e+03
6.982399999999999718e-01	1.014628501000000028e+03
6.985350000000000170e-01	1.008979089000000045e+03
6.988269999999999760e-01	1.000868083999999953e+03
6.991150000000000420e-01	9.926430360000000519e+02
6.993989999999999929e-01	9.838497119999999541e+02
6.996780000000000221e-01	9.769493260000000419e+02
6.999539999999999651e-01	9.691052799999999934e+02
7.002270000000000438e-01	9.589755989999999883e+02
7.004949999999999788e-01	9.538802960000000439e+02
7.007600000000000495e-01	9.460398559999999861e+02
7.010210000000000052e-01	9.367613250000000562e+02
7.012779999999999569e-01	9.318464639999999690e+02
7.015320000000000444e-01	9.250129729999999881e+02
7.017820000000000169e-01	9.169361069999999927e+02
7.020290000000000141e-01	9.107824839999999540e+02
7.022720000000000073e-01	9.015343380000000479e+02
7.025120000000000253e-01	8.966360349999999926e+02
7.027480000000000393e-01	8.904465709999999490e+02
7.029809999999999670e-01	8.829379340000000411e+02
7.032110000000000305e-01	8.772848729999999478e+02
7.034369999999999790e-01	8.700053339999999480e+02
7.036599999999999522e-01	8.646128589999999576e+02
7.038799999999999502e-01	8.574349320000000034e+02
7.040969999999999729e-01	8.521102680000000191e+02
7.043099999999999916e-01	8.447966830000000300e+02
7.045200000000000351e-01	8.399009220000000369e+02
7.047280000000000211e-01	8.337840650000000551e+02
7.049320000000000030e-01	8.257561970000000429e+02
7.051330000000000098e-01	8.221234050000000479e+02
7.053310000000000413e-01	8.153057099999999764e+02
7.055259999999999865e-01	8.107680119999999988e+02
7.057179999999999565e-01	8.044643109999999524e+02
7.059079999999999799e-01	7.973345570000000180e+02
7.060939999999999994e-01	7.940383890000000520e+02
7.062779999999999614e-01	7.875595680000000129e+02
7.064589999999999481e-01	7.832074270000000524e+02
7.066369999999999596e-01	7.779504110000000310e+02
7.068119999999999958e-01	7.721463760000000320e+02
7.069849999999999746e-01	7.650037740000000213e+02
7.071539999999999493e-01	7.624694329999999809e+02
7.073220000000000063e-01	7.567960769999999684e+02
7.074859999999999483e-01	7.500048379999999497e+02
7.076480000000000548e-01	7.475923559999999952e+02
7.078069999999999640e-01	7.420424759999999651e+02
7.079640000000000377e-01	7.372134959999999637e+02
7.081190000000000540e-01	7.307674670000000106e+02
7.082699999999999552e-01	7.280100629999999455e+02
7.084200000000000497e-01	7.236576169999999593e+02
7.085660000000000291e-01	7.184851350000000139e+02
7.087109999999999799e-01	7.139612730000000056e+02
7.088529999999999553e-01	7.082829659999999876e+02
7.089919999999999556e-01	7.032245100000000093e+02
7.091290000000000093e-01	7.008497909999999820e+02
7.092640000000000056e-01	6.959371680000000424e+02
7.093970000000000553e-01	6.919737840000000233e+02
7.095270000000000188e-01	6.876543400000000474e+02
7.096550000000000358e-01	6.834294200000000501e+02
7.097809999999999953e-01	6.780848359999999957e+02
7.099050000000000082e-01	6.740414550000000418e+02
7.100260000000000460e-01	6.699049999999999727e+02
7.101450000000000262e-01	6.677333889999999883e+02
7.102619999999999489e-01	6.633628179999999475e+02
7.103770000000000362e-01	6.593467399999999543e+02
7.104899999999999549e-01	6.555251359999999750e+02
7.106010000000000382e-01	6.516559210000000348e+02
7.107090000000000352e-01	6.473626779999999599e+02
7.108160000000000034e-01	6.436068239999999605e+02
7.109199999999999964e-01	6.397574220000000196e+02
7.110229999999999606e-01	6.360728649999999789e+02
7.111239999999999783e-01	6.325041139999999587e+02
7.112220000000000208e-01	6.297987759999999753e+02
7.113190000000000346e-01	6.261743460000000141e+02
7.114139999999999908e-01	6.226703250000000480e+02
7.115059999999999718e-01	6.173304530000000341e+02
7.115970000000000351e-01	6.137896990000000415e+02
7.116860000000000408e-01	6.104186989999999469e+02
7.117740000000000178e-01	6.070171749999999520e+02
7.118590000000000195e-01	6.033954820000000154e+02
7.119419999999999638e-01	6.010908610000000181e+02
7.120239999999999903e-01	5.977406690000000253e+02
7.121039999999999592e-01	5.948417409999999563e+02
7.121819999999999817e-01	5.916129929999999604e+02
7.122589999999999755e-01	5.872648689999999760e+02
7.123340000000000227e-01	5.838532000000000153e+02
7.124070000000000125e-01	5.806461669999999913e+02
7.124779999999999447e-01	5.786305859999999939e+02
7.125470000000000415e-01	5.759084890000000314e+02
7.126149999999999984e-01	5.729082439999999679e+02
7.126820000000000377e-01	5.683648909999999432e+02
7.127459999999999907e-01	5.654373389999999517e+02
7.128090000000000259e-01	5.634638509999999769e+02
7.128710000000000324e-01	5.609293709999999464e+02
7.129309999999999814e-01	5.566229710000000068e+02
7.129889999999999839e-01	5.538194180000000415e+02
7.130459999999999576e-01	5.522057059999999638e+02
7.131009999999999849e-01	5.494063310000000229e+02
7.131539999999999546e-01	5.452474690000000237e+02
7.132070000000000354e-01	5.435630230000000438e+02
7.132570000000000299e-01	5.410890160000000151e+02
7.133059999999999956e-01	5.370532940000000508e+02
7.133540000000000436e-01	5.343874170000000277e+02
7.134000000000000341e-01	5.329956280000000106e+02
7.134449999999999958e-01	5.286180399999999509e+02
7.134880000000000111e-01	5.264759599999999864e+02
7.135299999999999976e-01	5.251194940000000315e+02
7.135709999999999553e-01	5.212351939999999786e+02
7.136099999999999666e-01	5.200151329999999916e+02
7.136479999999999491e-01	5.172536830000000236e+02
7.136839999999999851e-01	5.136341559999999618e+02
7.137189999999999923e-01	5.124300130000000308e+02
7.137529999999999708e-01	5.082997520000000122e+02
7.137850000000000028e-01	5.074621799999999894e+02
7.138160000000000061e-01	5.048624689999999759e+02
7.138459999999999805e-01	5.014885080000000244e+02
7.138740000000000085e-01	5.000998739999999998e+02
7.139020000000000366e-01	4.967787440000000174e+02
7.139269999999999783e-01	4.954067249999999945e+02
7.139520000000000310e-01	4.921017370000000142e+02
7.139750000000000263e-01	4.907749539999999797e+02
7.139980000000000215e-01	4.875172259999999937e+02
7.140189999999999593e-01	4.862309149999999818e+02
7.140379999999999505e-01	4.826597520000000259e+02
7.140570000000000528e-01	4.818177870000000098e+02
7.140739999999999865e-01	4.785959179999999833e+02
7.140900000000000025e-01	4.774421300000000201e+02
7.141060000000000185e-01	4.742599079999999958e+02
7.141189999999999483e-01	4.730883919999999989e+02
7.141319999999999890e-01	4.703005509999999845e+02
7.141440000000000010e-01	4.688777610000000209e+02
7.141539999999999555e-01	4.661217829999999935e+02
7.141640000000000210e-01	4.634081750000000284e+02
7.141720000000000290e-01	4.626495449999999892e+02
7.141790000000000083e-01	4.599955570000000193e+02
7.141849999999999588e-01	4.585731569999999806e+02
7.141899999999999915e-01	4.557282270000000040e+02
7.141939999999999955e-01	4.533850810000000138e+02
7.141969999999999708e-01	4.527053040000000124e+02
7.141990000000000283e-01	4.500824460000000045e+02
7.141999999999999460e-01	4.487941220000000158e+02


==> anc/Fig4/Fig4_g1.out <==
# Mass(solar mass)	Dimensionless_tidal_deformability
8.692400000000000126e-02	6.988855400694822266e+12
8.859799999999999620e-02	4.959986762171436310e+10
9.258299999999999863e-02	3.604609889314435005e+09
9.733600000000000585e-02	7.552654443041150570e+08
1.026299999999999990e-01	2.908822164011009932e+08
1.084210000000000035e-01	1.547514223933570087e+08
1.147139999999999965e-01	9.585864638528700173e+07
1.215239999999999931e-01	6.381051639873699844e+07
1.287750000000000006e-01	4.427010307847599685e+07
1.364559999999999940e-01	3.149147681795699894e+07
1.446220000000000006e-01	2.269611323373400047e+07
1.532820000000000016e-01	1.653001544494299963e+07
1.624329999999999941e-01	1.215899666719299927e+07
1.720569999999999877e-01	9.008152113702999428e+06
1.821319999999999883e-01	6.719303580950000323e+06
1.926279999999999937e-01	5.057671346193999983e+06
2.035119999999999985e-01	3.842387768817000091e+06
2.147459999999999924e-01	2.942965598331999965e+06
2.262949999999999962e-01	2.270804350112999789e+06
2.381199999999999983e-01	1.765250372434000019e+06
2.501849999999999907e-01	1.386497837740000105e+06
2.624549999999999939e-01	1.098568291442000074e+06
2.748940000000000272e-01	8.763235381289999932e+05
2.874729999999999785e-01	7.039419855819999939e+05
3.001590000000000091e-01	5.707705826360000065e+05
3.129270000000000107e-01	4.653405569789999863e+05
3.257490000000000108e-01	3.824636184619999840e+05
3.386029999999999873e-01	3.167467853839999880e+05
3.514660000000000006e-01	2.639765997029999853e+05
3.643199999999999772e-01	2.212468442389999982e+05
3.771459999999999813e-01	1.862177171819999930e+05
3.899290000000000256e-01	1.580019197730000014e+05
4.026529999999999831e-01	1.346381550280000083e+05
4.153069999999999817e-01	1.154409184660000028e+05
4.278779999999999806e-01	9.946294499000000360e+04
4.403549999999999964e-01	8.602260596400000213e+04
4.527309999999999945e-01	7.466559463700000197e+04
4.649960000000000204e-01	6.514512956000000122e+04
4.771440000000000126e-01	5.712012491900000168e+04
4.891670000000000185e-01	5.023754783399999724e+04
5.010620000000000074e-01	4.441998501899999974e+04
5.128230000000000288e-01	3.927586814700000104e+04
5.244459999999999678e-01	3.492473005900000135e+04
5.359279999999999600e-01	3.124766422099999909e+04
5.472660000000000302e-01	2.798017683699999907e+04
5.584569999999999812e-01	2.506212219399999958e+04
5.695000000000000062e-01	2.255390539799999897e+04
5.803930000000000478e-01	2.036694755000000077e+04
5.911349999999999660e-01	1.844288202699999965e+04
6.017249999999999543e-01	1.674115718600000037e+04
6.121640000000000414e-01	1.523639956399999937e+04
6.224499999999999478e-01	1.388612466499999937e+04
6.325840000000000352e-01	1.270256221999999980e+04
6.425659999999999705e-01	1.163881485600000087e+04
6.523970000000000047e-01	1.067732189300000027e+04
6.620770000000000266e-01	9.821476892999999109e+03
6.716069999999999540e-01	9.053756294999999227e+03
6.809889999999999555e-01	8.336216143999999986e+03
6.902220000000000022e-01	7.710306531000000177e+03
6.993099999999999872e-01	7.146613503999999921e+03
7.082519999999999927e-01	6.649633321999999680e+03
7.170499999999999652e-01	6.182404301999999916e+03
7.257059999999999622e-01	5.741064854000000196e+03
7.342210000000000125e-01	5.353343179999999847e+03
7.425979999999999803e-01	4.999410759999999755e+03
7.508359999999999479e-01	4.676693546999999853e+03
7.589399999999999480e-01	4.375640011999999842e+03
7.669089999999999518e-01	4.103003721000000041e+03
7.747460000000000457e-01	3.855641845999999987e+03
7.824520000000000364e-01	3.624628225999999813e+03
7.900300000000000100e-01	3.411090020000000095e+03
7.974820000000000242e-01	3.211723019999999906e+03
8.048079999999999679e-01	3.029130692000000181e+03
8.120110000000000383e-01	2.855005526999999802e+03
8.190929999999999600e-01	2.704334753000000092e+03
8.260560000000000125e-01	2.559072353999999905e+03
8.329010000000000025e-01	2.424067172000000028e+03
8.396299999999999875e-01	2.298382916000000023e+03
8.462460000000000537e-01	2.175324359000000186e+03
8.527489999999999792e-01	2.066422484000000168e+03
8.591419999999999613e-01	1.970521177000000080e+03
8.654269999999999463e-01	1.869652655999999979e+03
8.716049999999999631e-01	1.780687865999999985e+03
8.776770000000000405e-01	1.697248156000000108e+03
8.836469999999999603e-01	1.618770680999999968e+03
8.895149999999999446e-01	1.548776282000000037e+03
8.952830000000000510e-01	1.476723273000000063e+03
9.009530000000000038e-01	1.411721698999999944e+03
9.065260000000000540e-01	1.350537542000000030e+03
9.120049999999999546e-01	1.293065305000000080e+03
9.173900000000000388e-01	1.241466707000000042e+03
9.226830000000000309e-01	1.187749328000000105e+03
9.278870000000000173e-01	1.139478581999999960e+03
9.330009999999999692e-01	1.096217806999999993e+03
9.380290000000000017e-01	1.052774634999999989e+03
9.429710000000000036e-01	1.011803112000000056e+03
9.478290000000000326e-01	9.710078330000000051e+02
9.526040000000000063e-01	9.335324739999999792e+02
9.572979999999999823e-01	9.016263719999999466e+02
9.619119999999999893e-01	8.656529950000000326e+02
9.664469999999999450e-01	8.352754949999999781e+02
9.709060000000000468e-01	8.070041149999999561e+02
9.752880000000000438e-01	7.763688779999999952e+02
9.795960000000000223e-01	7.492626729999999498e+02
9.838310000000000111e-01	7.235283719999999903e+02
9.879940000000000389e-01	6.991147809999999936e+02
9.920870000000000521e-01	6.759837800000000243e+02
9.961090000000000222e-01	6.536169859999999971e+02
1.000064000000000064e+00	6.323070850000000291e+02
1.003951000000000038e+00	6.121046169999999620e+02
1.007771999999999890e+00	5.926555650000000242e+02
1.011528999999999900e+00	5.742824570000000222e+02
1.015220999999999929e+00	5.547792090000000371e+02
1.018850999999999951e+00	5.396248140000000149e+02
1.022420000000000107e+00	5.232881449999999859e+02
1.025927999999999951e+00	5.077548699999999826e+02
1.029376000000000069e+00	4.913536389999999869e+02
1.032766000000000073e+00	4.771692009999999868e+02
1.036099000000000103e+00	4.643273379999999975e+02
1.039374999999999938e+00	4.512373160000000212e+02
1.042594999999999938e+00	4.385975310000000036e+02
1.045760999999999941e+00	4.256785869999999932e+02
1.048874000000000084e+00	4.139961739999999963e+02
1.051933000000000007e+00	4.041248919999999885e+02
1.054940999999999907e+00	3.933169760000000110e+02
1.057897000000000087e+00	3.828761150000000271e+02
1.060804000000000080e+00	3.725274079999999799e+02
1.063660999999999968e+00	3.622148750000000064e+02
1.066470000000000029e+00	3.541334360000000174e+02
1.069231000000000043e+00	3.448793000000000006e+02
1.071944999999999926e+00	3.361984289999999760e+02
1.074613000000000040e+00	3.271698769999999854e+02
1.077236000000000082e+00	3.200088660000000118e+02
1.079814000000000052e+00	3.116047960000000216e+02
1.082348000000000088e+00	3.050966599999999858e+02
1.084839000000000109e+00	2.976342880000000264e+02
1.087288000000000032e+00	2.900755219999999781e+02
1.089695000000000080e+00	2.839271630000000073e+02
1.092060999999999948e+00	2.768875019999999836e+02
1.094386000000000081e+00	2.712441299999999842e+02
1.096672000000000091e+00	2.651255659999999921e+02
1.098918999999999979e+00	2.584361339999999814e+02
1.101128000000000107e+00	2.536197349999999915e+02
1.103297999999999890e+00	2.475616699999999923e+02
1.105431999999999970e+00	2.427765829999999880e+02
1.107528999999999986e+00	2.371667740000000038e+02
1.109590000000000076e+00	2.326251670000000047e+02
1.111615000000000020e+00	2.272844190000000140e+02
1.113606000000000096e+00	2.231054560000000038e+02
1.115561999999999943e+00	2.180377190000000098e+02
1.117483999999999922e+00	2.141437569999999937e+02
1.119374000000000091e+00	2.093541020000000117e+02
1.121231000000000089e+00	2.057118350000000078e+02
1.123054999999999914e+00	2.012010530000000017e+02
1.124848000000000070e+00	1.970791220000000123e+02
1.126609999999999889e+00	1.939265760000000114e+02
1.128341000000000038e+00	1.895665270000000078e+02
1.130041999999999991e+00	1.866459570000000099e+02
1.131712999999999969e+00	1.825788650000000075e+02
1.133354999999999890e+00	1.797407080000000121e+02
1.134967999999999977e+00	1.760480949999999893e+02
1.136552999999999924e+00	1.726981529999999907e+02
1.138109000000000037e+00	1.701296869999999899e+02
1.139639000000000069e+00	1.665602489999999989e+02
1.141140999999999961e+00	1.641452879999999936e+02
1.142616999999999994e+00	1.608769409999999880e+02
1.144066999999999945e+00	1.579190030000000036e+02
1.145489999999999897e+00	1.557230769999999893e+02
1.146889000000000047e+00	1.525644489999999962e+02
1.148261999999999894e+00	1.499480259999999987e+02
1.149610999999999938e+00	1.479582460000000026e+02
1.150935000000000041e+00	1.451732890000000111e+02
1.152234999999999898e+00	1.426177120000000116e+02
1.153512000000000093e+00	1.402768820000000005e+02
1.154765999999999959e+00	1.384646649999999966e+02
1.155996999999999941e+00	1.358337889999999959e+02
1.157205000000000039e+00	1.336455369999999903e+02
1.158392000000000088e+00	1.315124759999999924e+02
1.159556000000000031e+00	1.298810100000000034e+02
1.160698999999999925e+00	1.277350459999999970e+02
1.161820999999999993e+00	1.255128109999999992e+02
1.162922000000000011e+00	1.236023390000000006e+02
1.164001999999999981e+00	1.217189479999999975e+02
1.165062000000000042e+00	1.198936989999999980e+02
1.166101999999999972e+00	1.181066139999999933e+02
1.167122999999999911e+00	1.167528669999999948e+02
1.168123999999999940e+00	1.150361879999999957e+02
1.169105999999999979e+00	1.132535599999999931e+02
1.170069000000000026e+00	1.116129930000000030e+02
1.171013999999999999e+00	1.100365659999999934e+02
1.171940999999999899e+00	1.084817209999999932e+02
1.172849000000000030e+00	1.069484039999999965e+02
1.173740000000000006e+00	1.054720319999999987e+02
1.174612999999999907e+00	1.039931899999999985e+02
1.175470000000000015e+00	1.026458580000000040e+02
1.176309000000000049e+00	1.009157150000000058e+02
1.177130999999999927e+00	9.954818199999999706e+01
1.177937000000000012e+00	9.824169000000000551e+01
1.178727000000000080e+00	9.693634900000000698e+01
1.179500999999999911e+00	9.565367100000000278e+01
1.180258999999999947e+00	9.439540200000000425e+01
1.181000999999999967e+00	9.336753699999999867e+01
1.181727999999999890e+00	9.197340099999999552e+01
1.182439999999999936e+00	9.079252400000000023e+01
1.183138000000000023e+00	8.963281899999999780e+01
1.183820000000000094e+00	8.872834600000000194e+01
1.184487999999999985e+00	8.740233399999999619e+01
1.185141999999999918e+00	8.629868600000000356e+01
1.185780999999999974e+00	8.544784699999999589e+01
1.186406999999999989e+00	8.420080299999999340e+01
1.187019000000000046e+00	8.317465599999999881e+01
1.187618000000000062e+00	8.239311399999999708e+01
1.188202999999999898e+00	8.119961200000000190e+01
1.188774999999999915e+00	8.024554200000000037e+01
1.189335000000000031e+00	7.927570500000000209e+01
1.189880999999999966e+00	7.835774800000000084e+01
1.190415000000000001e+00	7.744190899999999544e+01
1.190936999999999912e+00	7.655997200000000191e+01
1.191446000000000005e+00	7.566322900000000118e+01
1.191943999999999892e+00	7.482969400000000348e+01
1.192428999999999961e+00	7.397234699999999918e+01
1.192903000000000047e+00	7.330272300000000030e+01
1.193365000000000009e+00	7.232614999999999839e+01
1.193815999999999988e+00	7.144174800000000403e+01
1.194255000000000067e+00	7.074108499999999822e+01
1.194684000000000079e+00	6.996511399999999981e+01
1.195100999999999969e+00	6.914296899999999368e+01
1.195508000000000015e+00	6.860066199999999981e+01
1.195904000000000078e+00	6.773578299999999786e+01
1.196290000000000076e+00	6.701073499999999683e+01
1.196665000000000090e+00	6.625306500000000653e+01
1.197030000000000038e+00	6.575623199999999713e+01
1.197384999999999922e+00	6.492336199999999735e+01
1.197729999999999961e+00	6.424710699999999974e+01
1.198066000000000075e+00	6.359707000000000221e+01
1.198390999999999984e+00	6.288455900000000298e+01
1.198706999999999967e+00	6.224804199999999810e+01
1.199014000000000024e+00	6.161910499999999757e+01
1.199311000000000016e+00	6.101717200000000219e+01
1.199600000000000000e+00	6.061536799999999658e+01
1.199878999999999918e+00	5.989461000000000013e+01
1.200148999999999910e+00	5.931027600000000177e+01
1.200410999999999895e+00	5.872910300000000206e+01
1.200663999999999954e+00	5.815157200000000159e+01
1.200908000000000087e+00	5.771987399999999724e+01
1.201143999999999989e+00	5.696520699999999948e+01
1.201370999999999967e+00	5.642357299999999753e+01
1.201591000000000076e+00	5.589415499999999781e+01
1.201802000000000037e+00	5.536479700000000292e+01
1.202004999999999990e+00	5.493322700000000225e+01
1.202199999999999935e+00	5.443132299999999901e+01
1.202388000000000012e+00	5.391783199999999709e+01
1.202568000000000081e+00	5.336528100000000308e+01
1.202739999999999920e+00	5.288429299999999955e+01
1.202904999999999891e+00	5.246644500000000022e+01
1.203062000000000076e+00	5.199950499999999920e+01
1.203211999999999948e+00	5.148050299999999879e+01
1.203354999999999952e+00	5.103630700000000076e+01
1.203491000000000088e+00	5.063177699999999959e+01
1.203619999999999912e+00	5.019366500000000286e+01
1.203740999999999950e+00	4.970904399999999868e+01
1.203856999999999955e+00	4.933149300000000181e+01
1.203964999999999952e+00	4.883872600000000119e+01
1.204066999999999998e+00	4.849556299999999709e+01
1.204161999999999955e+00	4.807421999999999684e+01
1.204250000000000043e+00	4.763110499999999803e+01
1.204333000000000098e+00	4.727355399999999719e+01
1.204409000000000063e+00	4.684412499999999824e+01
1.204477999999999938e+00	4.650287099999999896e+01
1.204542000000000002e+00	4.607399699999999854e+01
1.204598999999999975e+00	4.573800200000000160e+01
1.204650999999999916e+00	4.532576600000000155e+01
1.204696999999999907e+00	4.496322700000000339e+01
1.204736000000000029e+00	4.463819800000000271e+01
1.204771000000000036e+00	4.424435400000000129e+01
1.204798999999999953e+00	4.394969199999999887e+01
1.204822000000000060e+00	4.358659000000000106e+01
1.204838999999999993e+00	4.321323100000000039e+01
1.204850999999999894e+00	4.292430199999999729e+01
1.204857000000000067e+00	4.258279999999999887e+01
1.204857999999999985e+00	4.221601299999999668e+01


==> anc/Fig4/Fig4_g100.out <==
# Mass(solar mass)	Dimensionless_tidal_deformability
9.848400000000000210e-02	1.852025234414449930e+09
1.057249999999999995e-01	3.993315014192550182e+08
1.140440000000000065e-01	1.664935201544789970e+08
1.235399999999999970e-01	8.960227470826399326e+07
1.343540000000000012e-01	5.287050153762999922e+07
1.463780000000000081e-01	3.260647535141700134e+07
1.599339999999999928e-01	2.036106114346899837e+07
1.752730000000000121e-01	1.278982475523299910e+07
1.925959999999999894e-01	8.020571248502999544e+06
2.120700000000000085e-01	5.040921440582999960e+06
2.338250000000000051e-01	3.178648347614000086e+06
2.579589999999999939e-01	2.009937530441999901e+06
2.845349999999999824e-01	1.278738811259000096e+06
3.135820000000000274e-01	8.195861418190000113e+05
3.451040000000000219e-01	5.308611864089999581e+05
3.790749999999999953e-01	3.467833119409999927e+05
4.154450000000000087e-01	2.289228279160000093e+05
4.541430000000000189e-01	1.532950900860000111e+05
4.950769999999999893e-01	1.034302054619999981e+05
5.381359999999999477e-01	7.081849990199999593e+04
5.831920000000000437e-01	4.897630649100000301e+04
6.301020000000000509e-01	3.429095271700000012e+04
6.787060000000000315e-01	2.429219845799999894e+04
7.288299999999999779e-01	1.742812202299999990e+04
7.802900000000000391e-01	1.262714496599999984e+04
8.328879999999999617e-01	9.228094439000000420e+03
8.864170000000000105e-01	6.834056144000000131e+03
9.406660000000000021e-01	5.117630774000000201e+03
9.954150000000000498e-01	3.863090287999999873e+03
1.050445999999999991e+00	2.950329776000000038e+03
1.105541000000000107e+00	2.269338212000000112e+03
1.160487000000000046e+00	1.765832803000000013e+03
1.215079000000000020e+00	1.386879824999999983e+03
1.269120999999999944e+00	1.099765521999999919e+03
1.322432999999999970e+00	8.770467609999999468e+02
1.374848000000000070e+00	7.079230690000000550e+02
1.426215000000000011e+00	5.778368719999999712e+02
1.476404999999999967e+00	4.733521519999999896e+02
1.525301999999999936e+00	3.911930389999999989e+02
1.572812000000000099e+00	3.259371689999999830e+02
1.618859000000000048e+00	2.738238509999999906e+02
1.663381999999999916e+00	2.316552939999999978e+02
1.706339000000000050e+00	1.973720600000000047e+02
1.747700999999999949e+00	1.691888859999999966e+02
1.787452999999999959e+00	1.460753510000000119e+02
1.825590999999999964e+00	1.266682059999999979e+02
1.862125000000000030e+00	1.106620049999999935e+02
1.897068999999999894e+00	9.684802600000000439e+01
1.930449000000000082e+00	8.540726700000000449e+01
1.962296000000000040e+00	7.575924899999999695e+01
1.992644000000000082e+00	6.765533899999999790e+01
2.021535000000000082e+00	6.058279499999999729e+01
2.049011999999999833e+00	5.445499000000000223e+01
2.075118999999999936e+00	4.916240400000000221e+01
2.099905000000000133e+00	4.477148900000000253e+01
2.123418000000000028e+00	4.078041900000000197e+01
2.145704999999999973e+00	3.708332699999999704e+01
2.166815999999999853e+00	3.398532399999999853e+01
2.186798000000000020e+00	3.120446899999999957e+01
2.205700000000000216e+00	2.885448500000000038e+01
2.223568000000000211e+00	2.668932900000000075e+01
2.240447000000000077e+00	2.476449300000000164e+01
2.256381999999999888e+00	2.313144000000000133e+01
2.271415000000000184e+00	2.145489699999999900e+01
2.285588000000000175e+00	2.010957499999999953e+01
2.298941000000000123e+00	1.883723499999999973e+01
2.311512000000000011e+00	1.771162800000000104e+01
2.323338000000000125e+00	1.663396499999999989e+01
2.334455000000000169e+00	1.570007299999999972e+01
2.344895999999999869e+00	1.484845199999999998e+01
2.354693999999999843e+00	1.406951399999999985e+01
2.363878999999999841e+00	1.332663400000000031e+01
2.372482000000000202e+00	1.267786899999999939e+01
2.380529999999999813e+00	1.206664899999999996e+01
2.388049999999999784e+00	1.148513499999999965e+01
2.395067000000000057e+00	1.097140100000000018e+01
2.401606999999999825e+00	1.049072299999999913e+01
2.407691999999999943e+00	1.003900900000000007e+01
2.413342999999999794e+00	9.623153000000000290e+00
2.418582999999999927e+00	9.234659000000000617e+00
2.423430999999999891e+00	8.845573999999999160e+00
2.427906000000000120e+00	8.548975000000000435e+00
2.432024999999999881e+00	8.224097000000000435e+00
2.435807000000000055e+00	7.938780000000000392e+00
2.439265999999999934e+00	7.660679000000000016e+00
2.442419999999999813e+00	7.402817999999999898e+00
2.445282000000000178e+00	7.158097999999999850e+00
2.447865999999999875e+00	6.931458000000000119e+00
2.450185999999999975e+00	6.691377000000000130e+00
2.452255000000000074e+00	6.520323000000000313e+00
2.454082999999999792e+00	6.319328999999999752e+00
2.455684000000000200e+00	6.140552999999999706e+00
2.457066999999999890e+00	5.973978999999999928e+00
2.458242999999999956e+00	5.811975000000000335e+00
2.459222000000000019e+00	5.639033000000000406e+00
2.460014000000000145e+00	5.485654000000000252e+00
2.460625999999999980e+00	5.348067000000000348e+00
2.461068000000000033e+00	5.217649999999999899e+00
2.461348000000000091e+00	5.118102000000000373e+00
2.461472999999999800e+00	4.995504000000000389e+00


==> anc/Fig4/Fig4_g15.out <==
# Mass(solar mass)	Dimensionless_tidal_deformability
9.538199999999999457e-02	4.465522104872074127e+09
1.017440000000000011e-01	6.750120763099780083e+08
1.090669999999999973e-01	2.363510009686439931e+08
1.173609999999999931e-01	1.199431423507830054e+08
1.267369999999999886e-01	7.009963233813199401e+07
1.372069999999999956e-01	4.342506718455599993e+07
1.487700000000000133e-01	2.771583700798999891e+07
1.616819999999999924e-01	1.786245874610799924e+07
1.761000000000000065e-01	1.156127593048899993e+07
1.921430000000000082e-01	7.505865496815999970e+06
2.098990000000000022e-01	4.887611151689000428e+06
2.294229999999999881e-01	3.196653887552999891e+06
2.507429999999999937e-01	2.106291979094000068e+06
2.738590000000000191e-01	1.396251604999999981e+06
2.987489999999999868e-01	9.331735062100000214e+05
3.253690000000000193e-01	6.313237852639999473e+05
3.536579999999999724e-01	4.307391954460000270e+05
3.835430000000000228e-01	2.970303112330000149e+05
4.149340000000000250e-01	2.074556246190000093e+05
4.477349999999999941e-01	1.463508228750000126e+05
4.818399999999999905e-01	1.044820606529999932e+05
5.171390000000000153e-01	7.549792535299999872e+04
5.535139999999999505e-01	5.501750507199999993e+04
5.908449999999999536e-01	4.070646707299999980e+04
6.290099999999999580e-01	3.029847163999999975e+04
6.678840000000000332e-01	2.282056364200000098e+04
7.073430000000000550e-01	1.731738968400000158e+04
7.472630000000000106e-01	1.330663322599999992e+04
7.875220000000000553e-01	1.031119822200000090e+04
8.279980000000000118e-01	8.069424447999999757e+03
8.685760000000000147e-01	6.364300903000000289e+03
9.091420000000000057e-01	5.052624888999999712e+03
9.495890000000000164e-01	4.055009903000000122e+03
9.898139999999999716e-01	3.274916815000000042e+03
1.029722000000000026e+00	2.675212942999999996e+03
1.069223000000000035e+00	2.187712661999999909e+03
1.108233999999999941e+00	1.807959278999999924e+03
1.146681000000000061e+00	1.500528317000000015e+03
1.184495000000000076e+00	1.259879991999999902e+03
1.221618000000000093e+00	1.061676032999999961e+03
1.257997000000000032e+00	9.002504659999999603e+02
1.293585999999999903e+00	7.651467189999999619e+02
1.328348000000000084e+00	6.557830940000000055e+02
1.362249999999999961e+00	5.655644730000000209e+02
1.395269000000000092e+00	4.898012879999999996e+02
1.427383999999999986e+00	4.283501679999999965e+02
1.458584000000000103e+00	3.738487129999999752e+02
1.488857000000000097e+00	3.284148860000000241e+02
1.518202000000000051e+00	2.900006179999999745e+02
1.546618000000000048e+00	2.572872320000000173e+02
1.574109999999999898e+00	2.290744329999999991e+02
1.600683000000000078e+00	2.048983739999999898e+02
1.626347999999999905e+00	1.836289189999999962e+02
1.651118000000000086e+00	1.656277330000000063e+02
1.675005999999999995e+00	1.497888609999999971e+02
1.698029000000000011e+00	1.356517240000000015e+02
1.720204999999999984e+00	1.232494760000000014e+02
1.741552999999999907e+00	1.126235769999999974e+02
1.762091999999999992e+00	1.029424489999999963e+02
1.781843000000000066e+00	9.454171100000000649e+01
1.800826999999999956e+00	8.671887499999999704e+01
1.819064999999999932e+00	7.987378699999999299e+01
1.836578999999999962e+00	7.421834900000000346e+01
1.853391000000000011e+00	6.851866300000000365e+01
1.869521999999999906e+00	6.390169300000000163e+01
1.884994000000000058e+00	5.949549300000000329e+01
1.899828000000000072e+00	5.555754499999999751e+01
1.914045999999999914e+00	5.171951399999999666e+01
1.927667999999999937e+00	4.845756000000000085e+01
1.940712999999999910e+00	4.546877899999999784e+01
1.953203000000000022e+00	4.293301199999999795e+01
1.965155999999999903e+00	4.029438300000000339e+01
1.976591999999999905e+00	3.800672300000000092e+01
1.987527999999999961e+00	3.601884799999999842e+01
1.997983999999999982e+00	3.397532400000000052e+01
2.007975000000000065e+00	3.223424099999999726e+01
2.017519000000000062e+00	3.056929399999999930e+01
2.026632999999999907e+00	2.916515800000000169e+01
2.035330999999999779e+00	2.767681999999999931e+01
2.043629999999999836e+00	2.637020800000000165e+01
2.051543999999999812e+00	2.516731400000000107e+01
2.059086999999999890e+00	2.406066799999999972e+01
2.066273999999999944e+00	2.301057000000000130e+01
2.073116999999999877e+00	2.202568399999999826e+01
2.079629000000000172e+00	2.115844399999999936e+01
2.085821999999999843e+00	2.022632499999999922e+01
2.091708999999999818e+00	1.945414699999999897e+01
2.097300999999999860e+00	1.870232700000000037e+01
2.102608000000000033e+00	1.797576400000000163e+01
2.107641999999999793e+00	1.730827999999999989e+01
2.112413000000000096e+00	1.668349100000000007e+01
2.116929999999999978e+00	1.612154800000000066e+01
2.121202999999999950e+00	1.555846700000000027e+01
2.125242000000000075e+00	1.505932400000000015e+01
2.129054000000000002e+00	1.454316700000000040e+01
2.132648000000000099e+00	1.409328799999999937e+01
2.136032999999999848e+00	1.363168300000000066e+01
2.139215000000000089e+00	1.321179700000000068e+01
2.142203999999999997e+00	1.281445800000000013e+01
2.145004999999999828e+00	1.244151600000000002e+01
2.147625999999999813e+00	1.210133699999999912e+01
2.150072999999999901e+00	1.174392300000000056e+01
2.152353000000000183e+00	1.144807600000000036e+01
2.154472000000000165e+00	1.110923499999999997e+01
2.156436999999999937e+00	1.082832200000000000e+01
2.158250999999999920e+00	1.053629199999999955e+01
2.159921999999999898e+00	1.029661300000000068e+01
2.161455000000000126e+00	1.002433699999999916e+01
2.162853999999999832e+00	9.772128000000000370e+00
2.164124000000000159e+00	9.553188999999999709e+00
2.165271000000000168e+00	9.325226999999999933e+00
2.166297999999999835e+00	9.111746999999999375e+00
2.167209999999999859e+00	8.908766999999999214e+00
2.168010999999999910e+00	8.712723999999999691e+00
2.168705999999999801e+00	8.523868999999999474e+00
2.169297999999999949e+00	8.343332000000000193e+00
2.169791000000000025e+00	8.178665000000000518e+00
2.170188000000000006e+00	8.007381000000000526e+00
2.170494000000000145e+00	7.844078999999999802e+00
2.170710999999999835e+00	7.698796999999999890e+00
2.170841999999999938e+00	7.518500000000000405e+00
2.170891000000000126e+00	7.404749999999999943e+00


==> anc/Fig4/Fig4_g2.out <==
# Mass(solar mass)	Dimensionless_tidal_deformability
8.795500000000000540e-02	3.802317306141855469e+11
9.155199999999999450e-02	9.865733846572324753e+09
9.642199999999999382e-02	1.275173644998428106e+09
1.019889999999999963e-01	3.835711538995419741e+08
1.081680000000000003e-01	1.813666610170930028e+08
1.149639999999999967e-01	1.057995148525120020e+08
1.224149999999999960e-01	6.768693468234600127e+07
1.304780000000000106e-01	4.538364929223699868e+07
1.391090000000000104e-01	3.128125267119599879e+07
1.484050000000000091e-01	2.186349566233599931e+07
1.584039999999999893e-01	1.542685462140800059e+07
1.691169999999999896e-01	1.097904041087899916e+07
1.805400000000000060e-01	7.861563192003999837e+06
1.926559999999999939e-01	5.674336814024999738e+06
2.054360000000000075e-01	4.122732521288000047e+06
2.188450000000000117e-01	3.026799482032999862e+06
2.328409999999999924e-01	2.239008728250000160e+06
2.473760000000000125e-01	1.669110250498000067e+06
2.624020000000000241e-01	1.258049831887000008e+06
2.778700000000000059e-01	9.572236547209999990e+05
2.937299999999999911e-01	7.337493045029999921e+05
3.099339999999999873e-01	5.681323654970000498e+05
3.264329999999999732e-01	4.431605381429999834e+05
3.431839999999999891e-01	3.492724177439999767e+05
3.601429999999999909e-01	2.775997010819999850e+05
3.772690000000000210e-01	2.222911423920000088e+05
3.945250000000000146e-01	1.791039830509999883e+05
4.118740000000000179e-01	1.456713221989999874e+05
4.292839999999999989e-01	1.192537139809999935e+05
4.467240000000000100e-01	9.833863228900000104e+04
4.641660000000000230e-01	8.156416635899999528e+04
4.815840000000000121e-01	6.815582973599999968e+04
4.989540000000000086e-01	5.711115323499999795e+04
5.162539999999999907e-01	4.825933203099999810e+04
5.334640000000000493e-01	4.100518641899999784e+04
5.505670000000000286e-01	3.499502214100000128e+04
5.675459999999999949e-01	3.003814786900000036e+04
5.843859999999999610e-01	2.589994952600000033e+04
6.010750000000000259e-01	2.242530629699999918e+04
6.176000000000000378e-01	1.945584988399999929e+04
6.339500000000000135e-01	1.700219999200000166e+04
6.501169999999999449e-01	1.495395864699999947e+04
6.660920000000000174e-01	1.313187897800000064e+04
6.818689999999999474e-01	1.157200554200000079e+04
6.974390000000000311e-01	1.028704562000000078e+04
7.127999999999999892e-01	9.155930682000000161e+03
7.279449999999999532e-01	8.163235526000000391e+03
7.428709999999999480e-01	7.292644508999999744e+03
7.575749999999999984e-01	6.545418270999999550e+03
7.720540000000000180e-01	5.893187031999999817e+03
7.863069999999999782e-01	5.326061158999999861e+03
8.003310000000000146e-01	4.816909211000000141e+03
8.141270000000000451e-01	4.372249404999999570e+03
8.276940000000000408e-01	3.978203061000000162e+03
8.410309999999999730e-01	3.624925788999999895e+03
8.541389999999999816e-01	3.316322775999999976e+03
8.670189999999999841e-01	3.037990374999999858e+03
8.796709999999999807e-01	2.786629774999999881e+03
8.920979999999999466e-01	2.563651353000000199e+03
9.042989999999999640e-01	2.357813462999999956e+03
9.162780000000000369e-01	2.176806324000000131e+03
9.280350000000000543e-01	2.018062629000000015e+03
9.395740000000000203e-01	1.864462694999999940e+03
9.508959999999999635e-01	1.730519463999999971e+03
9.620030000000000525e-01	1.613656349999999975e+03
9.728980000000000405e-01	1.497968532000000096e+03
9.835840000000000138e-01	1.400417038999999932e+03
9.940639999999999477e-01	1.304958280000000059e+03
1.004339000000000093e+00	1.220541852000000063e+03
1.014413000000000009e+00	1.145789265999999998e+03
1.024289999999999923e+00	1.074873718999999937e+03
1.033970999999999973e+00	1.006971319999999992e+03
1.043460000000000054e+00	9.471181040000000166e+02
1.052759000000000000e+00	8.907536199999999553e+02
1.061871999999999927e+00	8.404515720000000556e+02
1.070802000000000032e+00	7.930736670000000004e+02
1.079552000000000067e+00	7.485962309999999889e+02
1.088125000000000009e+00	7.078321230000000241e+02
1.096522999999999914e+00	6.699707240000000183e+02
1.104751000000000039e+00	6.353129559999999856e+02
1.112810000000000077e+00	6.026207940000000463e+02
1.120703999999999922e+00	5.725779370000000199e+02
1.128435999999999995e+00	5.438819610000000466e+02
1.136009000000000047e+00	5.173960070000000542e+02
1.143424999999999914e+00	4.926993870000000015e+02
1.150687999999999933e+00	4.694740189999999984e+02
1.157801000000000080e+00	4.465122559999999794e+02
1.164765000000000050e+00	4.275641550000000279e+02
1.171585000000000099e+00	4.085616120000000251e+02
1.178261999999999921e+00	3.905836029999999823e+02
1.184800000000000075e+00	3.732959940000000074e+02
1.191200999999999954e+00	3.579611090000000218e+02
1.197467999999999977e+00	3.419509390000000053e+02
1.203602999999999978e+00	3.285988159999999993e+02
1.209608999999999934e+00	3.152685470000000123e+02
1.215487999999999902e+00	3.020305819999999812e+02
1.221243000000000078e+00	2.912136760000000208e+02
1.226876999999999995e+00	2.796573549999999955e+02
1.232391000000000014e+00	2.684698480000000131e+02
1.237788000000000110e+00	2.589901990000000183e+02
1.243071000000000037e+00	2.494640269999999873e+02
1.248240999999999934e+00	2.404973720000000128e+02
1.253300999999999998e+00	2.318759650000000079e+02
1.258253000000000066e+00	2.236982820000000061e+02
1.263098999999999972e+00	2.154598389999999881e+02
1.267840999999999996e+00	2.080540819999999940e+02
1.272481999999999891e+00	2.014545180000000073e+02
1.277023000000000019e+00	1.943792599999999879e+02
1.281465000000000076e+00	1.884632369999999923e+02
1.285813000000000095e+00	1.817766000000000020e+02
1.290065999999999935e+00	1.761777350000000126e+02
1.294227000000000016e+00	1.710500999999999863e+02
1.298297999999999952e+00	1.657830830000000049e+02
1.302281000000000022e+00	1.608151379999999904e+02
1.306176000000000004e+00	1.553934910000000116e+02
1.309987000000000013e+00	1.507283669999999915e+02
1.313714999999999966e+00	1.463197230000000104e+02
1.317361000000000004e+00	1.426016319999999951e+02
1.320926000000000045e+00	1.385085359999999923e+02
1.324413999999999980e+00	1.346365800000000092e+02
1.327823999999999893e+00	1.306120589999999879e+02
1.331158999999999981e+00	1.268991960000000034e+02
1.334419999999999940e+00	1.234575710000000015e+02
1.337609000000000048e+00	1.205983109999999954e+02
1.340726000000000084e+00	1.170119499999999988e+02
1.343774000000000024e+00	1.139269830000000070e+02
1.346753000000000089e+00	1.114114019999999954e+02
1.349666000000000032e+00	1.082117510000000067e+02
1.352513000000000076e+00	1.055008579999999938e+02
1.355294999999999916e+00	1.029924859999999995e+02
1.358014000000000054e+00	1.004132230000000021e+02
1.360672000000000104e+00	9.827518499999999335e+01
1.363269000000000064e+00	9.562678499999999815e+01
1.365806000000000076e+00	9.371423000000000059e+01
1.368284999999999973e+00	9.119767600000000130e+01
1.370705999999999980e+00	8.907587399999999889e+01
1.373072000000000070e+00	8.709353299999999365e+01
1.375382000000000104e+00	8.508810099999999466e+01
1.377637999999999918e+00	8.324628099999999620e+01
1.379841000000000095e+00	8.141353499999999599e+01
1.381993000000000027e+00	7.983783400000000086e+01
1.384093000000000018e+00	7.794031099999999412e+01
1.386144000000000043e+00	7.653282400000000507e+01
1.388144999999999962e+00	7.469217799999999841e+01
1.390098000000000056e+00	7.312817900000000293e+01
1.392004999999999937e+00	7.163552500000000123e+01
1.393863999999999992e+00	7.019258100000000411e+01
1.395678999999999892e+00	6.896386099999999431e+01
1.397448000000000023e+00	6.741539600000000121e+01
1.399175000000000058e+00	6.609594699999999534e+01
1.400857999999999937e+00	6.482690900000000056e+01
1.402498999999999940e+00	6.359940300000000235e+01
1.404098999999999986e+00	6.234885700000000242e+01
1.405658000000000074e+00	6.120120699999999658e+01
1.407176999999999900e+00	6.005816999999999695e+01
1.408657999999999966e+00	5.898123700000000014e+01
1.410099999999999909e+00	5.803191999999999950e+01
1.411504000000000092e+00	5.685459000000000174e+01
1.412871999999999906e+00	5.583666300000000149e+01
1.414204000000000017e+00	5.487219100000000083e+01
1.415499000000000063e+00	5.385792800000000113e+01
1.416760000000000019e+00	5.312035099999999943e+01
1.417987000000000108e+00	5.206204999999999927e+01
1.419180000000000108e+00	5.118605800000000272e+01
1.420341000000000076e+00	5.033207199999999659e+01
1.421467999999999954e+00	4.948766100000000279e+01
1.422565000000000079e+00	4.867563100000000276e+01
1.423629000000000033e+00	4.789554799999999801e+01
1.424663000000000013e+00	4.711705200000000104e+01
1.425667999999999935e+00	4.637113000000000085e+01
1.426641999999999966e+00	4.566531499999999966e+01
1.427588000000000079e+00	4.494690899999999800e+01
1.428504999999999914e+00	4.425307399999999802e+01
1.429394000000000053e+00	4.358308900000000108e+01
1.430255999999999972e+00	4.292481800000000192e+01
1.431089999999999973e+00	4.228164799999999701e+01
1.431899000000000033e+00	4.161080599999999663e+01
1.432681000000000093e+00	4.098984999999999701e+01
1.433437999999999990e+00	4.043039799999999673e+01
1.434169000000000027e+00	3.986942100000000266e+01
1.434876000000000040e+00	3.924741199999999708e+01
1.435559000000000029e+00	3.868816600000000250e+01
1.436218999999999912e+00	3.821091499999999996e+01
1.436854000000000076e+00	3.761537899999999723e+01
1.437467000000000050e+00	3.714529399999999981e+01
1.438058000000000058e+00	3.664168599999999998e+01
1.438625999999999960e+00	3.610247300000000337e+01
1.439173000000000036e+00	3.566406200000000126e+01
1.439697999999999922e+00	3.514427200000000084e+01
1.440202999999999900e+00	3.472348600000000118e+01
1.440685999999999911e+00	3.428411899999999690e+01
1.441149999999999931e+00	3.378992199999999713e+01
1.441594000000000042e+00	3.340530400000000100e+01
1.442018000000000022e+00	3.294605700000000326e+01
1.442423000000000011e+00	3.252073899999999895e+01
1.442809999999999926e+00	3.215854600000000119e+01
1.443176999999999932e+00	3.176160000000000139e+01
1.443527000000000005e+00	3.134993599999999958e+01
1.443859000000000004e+00	3.096560600000000107e+01
1.444172999999999929e+00	3.050406500000000065e+01
1.444469999999999921e+00	3.024948799999999949e+01
1.444749999999999979e+00	2.989724899999999863e+01
1.445014000000000021e+00	2.954919200000000146e+01
1.445260999999999907e+00	2.917388899999999907e+01
1.445491999999999999e+00	2.883649499999999932e+01
1.445707999999999993e+00	2.850750599999999935e+01
1.445907000000000053e+00	2.818594200000000072e+01
1.446091999999999933e+00	2.789737399999999923e+01
1.446261999999999937e+00	2.760568100000000058e+01
1.446417000000000064e+00	2.730145299999999864e+01
1.446557000000000093e+00	2.696179199999999909e+01
1.446682999999999941e+00	2.667113300000000109e+01
1.446795999999999971e+00	2.637643600000000177e+01
1.446893999999999902e+00	2.613695999999999842e+01
1.446979999999999933e+00	2.577072300000000027e+01
1.447051000000000087e+00	2.555594200000000171e+01
1.447109999999999896e+00	2.529557000000000144e+01
1.447156000000000109e+00	2.496934200000000104e+01
1.447189999999999976e+00	2.477128599999999992e+01
1.447211000000000025e+00	2.456314599999999970e+01
1.447219999999999951e+00	2.426827400000000168e+01


==> anc/Fig4/Fig4_g3.out <==
# Mass(solar mass)	Dimensionless_tidal_deformability
8.932600000000000262e-02	9.529071600505279541e+10
9.369299999999999851e-02	4.333474613118711472e+09
9.910499999999999865e-02	7.563670574534599781e+08
1.052310000000000051e-01	2.728827029852380157e+08
1.120400000000000007e-01	1.407823593670150042e+08
1.195689999999999947e-01	8.485657696581399441e+07
1.278660000000000074e-01	5.468450451108600199e+07
1.368050000000000099e-01	3.660406971929600090e+07
1.464989999999999903e-01	2.498378553033500165e+07
1.570280000000000009e-01	1.722397689989599958e+07
1.684309999999999974e-01	1.195808965849499963e+07
1.807239999999999958e-01	8.357754437037000433e+06
1.939069999999999960e-01	5.875412006916999817e+06
2.079610000000000070e-01	4.169294514719000086e+06
2.228559999999999985e-01	2.976398814344999846e+06
2.385519999999999863e-01	2.145144811040000059e+06
2.550009999999999777e-01	1.561071305057999911e+06
2.721489999999999743e-01	1.144457786634000018e+06
2.899379999999999735e-01	8.479134658849999541e+05
3.083110000000000017e-01	6.355719989790000254e+05
3.272059999999999969e-01	4.795193429420000175e+05
3.465650000000000119e-01	3.662038006259999820e+05
3.663299999999999890e-01	2.815740752900000080e+05
3.864440000000000097e-01	2.189721084580000024e+05
4.068530000000000202e-01	1.712630291459999862e+05
4.275050000000000239e-01	1.357507860090000031e+05
4.483509999999999995e-01	1.079848994150000071e+05
4.693439999999999834e-01	8.680479448799999955e+04
4.904410000000000158e-01	7.012530499400000554e+04
5.116000000000000547e-01	5.716720422800000233e+04
5.327840000000000353e-01	4.696373224199999822e+04
5.539560000000000040e-01	3.881072542100000283e+04
5.750849999999999573e-01	3.222465658199999962e+04
5.961389999999999745e-01	2.703700988299999881e+04
6.170909999999999451e-01	2.270352379799999835e+04
6.379160000000000386e-01	1.925375204899999881e+04
6.585889999999999800e-01	1.636427004499999930e+04
6.790890000000000537e-01	1.398900657800000045e+04
6.993979999999999642e-01	1.202383798999999999e+04
7.194979999999999709e-01	1.038591242000000057e+04
7.393729999999999469e-01	9.004008438999999271e+03
7.590090000000000447e-01	7.831161095999999816e+03
7.783940000000000303e-01	6.849095742000000428e+03
7.975160000000000027e-01	6.029167510999999649e+03
8.163679999999999826e-01	5.298931242999999995e+03
8.349389999999999867e-01	4.688492231999999603e+03
8.532239999999999824e-01	4.174197299000000385e+03
8.712159999999999904e-01	3.703610674000000017e+03
8.889110000000000067e-01	3.313373829999999998e+03
9.063039999999999985e-01	2.971058124000000134e+03
9.233930000000000193e-01	2.668144161000000167e+03
9.401760000000000117e-01	2.406347921000000042e+03
9.566500000000000004e-01	2.175509148000000096e+03
9.728149999999999853e-01	1.971718648000000030e+03
9.886719999999999953e-01	1.786049817999999959e+03
1.004219999999999891e+00	1.633483842000000095e+03
1.019460999999999951e+00	1.491658950000000004e+03
1.034396000000000093e+00	1.360500745000000052e+03
1.049026999999999932e+00	1.252458714000000100e+03
1.063355000000000050e+00	1.147375352000000021e+03
1.077385000000000037e+00	1.060027820999999904e+03
1.091118000000000032e+00	9.771754640000000336e+02
1.104557999999999929e+00	9.033853149999999914e+02
1.117707999999999924e+00	8.369025110000000041e+02
1.130571999999999910e+00	7.749835550000000239e+02
1.143153000000000086e+00	7.195876120000000356e+02
1.155456000000000039e+00	6.704460589999999911e+02
1.167485000000000106e+00	6.257997990000000073e+02
1.179243999999999959e+00	5.839655470000000150e+02
1.190736000000000017e+00	5.464681819999999561e+02
1.201967999999999925e+00	5.115249939999999924e+02
1.212941999999999965e+00	4.798362900000000195e+02
1.223664000000000085e+00	4.506656639999999925e+02
1.234137000000000040e+00	4.241933300000000031e+02
1.244367000000000001e+00	3.994538430000000062e+02
1.254358000000000084e+00	3.766736080000000015e+02
1.264115000000000100e+00	3.555419430000000034e+02
1.273641999999999941e+00	3.356951589999999896e+02
1.282942999999999945e+00	3.178511530000000107e+02
1.292022999999999922e+00	3.003630570000000262e+02
1.300886999999999905e+00	2.856862550000000169e+02
1.309539000000000009e+00	2.713658990000000131e+02
1.317981999999999987e+00	2.575633770000000027e+02
1.326222999999999930e+00	2.445147120000000029e+02
1.334263999999999895e+00	2.332244460000000004e+02
1.342109999999999914e+00	2.217782009999999957e+02
1.349765000000000104e+00	2.114881469999999979e+02
1.357232999999999912e+00	2.024793329999999969e+02
1.364517999999999898e+00	1.934943539999999871e+02
1.371625000000000094e+00	1.850457959999999957e+02
1.378557000000000032e+00	1.770774120000000096e+02
1.385316999999999910e+00	1.692789909999999907e+02
1.391909999999999981e+00	1.625768400000000042e+02
1.398339999999999916e+00	1.556170799999999872e+02
1.404608999999999996e+00	1.493074799999999982e+02
1.410722000000000032e+00	1.434231839999999920e+02
1.416681999999999997e+00	1.377427219999999863e+02
1.422492000000000090e+00	1.329947380000000123e+02
1.428155000000000063e+00	1.277041109999999975e+02
1.433675999999999950e+00	1.234038489999999939e+02
1.439057000000000031e+00	1.184110230000000001e+02
1.444301000000000057e+00	1.142018180000000029e+02
1.449411000000000005e+00	1.103656880000000058e+02
1.454390999999999989e+00	1.065573469999999929e+02
1.459243000000000068e+00	1.028091289999999987e+02
1.463969999999999994e+00	9.937986700000000440e+01
1.468574999999999964e+00	9.610020199999999591e+01
1.473060000000000036e+00	9.331752199999999675e+01
1.477429000000000103e+00	8.995867200000000707e+01
1.481684000000000001e+00	8.750248700000000213e+01
1.485827999999999927e+00	8.446302099999999768e+01
1.489862999999999937e+00	8.218491899999999362e+01
1.493791000000000091e+00	7.944185899999999378e+01
1.497614999999999919e+00	7.708762500000000273e+01
1.501336999999999922e+00	7.513957800000000020e+01
1.504960000000000075e+00	7.267532199999999420e+01
1.508485999999999994e+00	7.060536899999999605e+01
1.511916999999999955e+00	6.868329300000000615e+01
1.515254000000000101e+00	6.696258899999999414e+01
1.518501000000000101e+00	6.492130199999999718e+01
1.521659000000000095e+00	6.323147399999999863e+01
1.524729999999999919e+00	6.154905099999999862e+01
1.527716000000000074e+00	5.996598000000000184e+01
1.530618999999999952e+00	5.842284699999999731e+01
1.533441000000000054e+00	5.694652500000000117e+01
1.536183999999999994e+00	5.550829000000000235e+01
1.538848999999999911e+00	5.415771999999999764e+01
1.541438000000000086e+00	5.284360699999999866e+01
1.543952999999999909e+00	5.157332300000000203e+01
1.546396000000000104e+00	5.035679199999999867e+01
1.548767000000000005e+00	4.917248200000000224e+01
1.551069000000000031e+00	4.804871700000000345e+01
1.553303000000000100e+00	4.694442800000000204e+01
1.555471000000000048e+00	4.588983000000000345e+01
1.557574000000000014e+00	4.501201999999999970e+01
1.559612999999999916e+00	4.403179999999999694e+01
1.561590000000000034e+00	4.291411599999999993e+01
1.563506000000000062e+00	4.199548500000000217e+01
1.565363000000000060e+00	4.110239399999999677e+01
1.567161999999999944e+00	4.029297199999999890e+01
1.568904000000000076e+00	3.948707100000000025e+01
1.570591000000000070e+00	3.868807000000000329e+01
1.572222999999999926e+00	3.791537900000000150e+01
1.573801000000000005e+00	3.709860400000000169e+01
1.575328000000000062e+00	3.639102499999999907e+01
1.576802999999999955e+00	3.572966000000000264e+01
1.578229000000000104e+00	3.504750500000000102e+01
1.579606000000000066e+00	3.434978799999999666e+01
1.580934999999999979e+00	3.370962699999999757e+01
1.582216999999999985e+00	3.313139600000000229e+01
1.583453999999999917e+00	3.249133900000000352e+01
1.584645999999999999e+00	3.190005199999999874e+01
1.585793999999999926e+00	3.138016500000000164e+01
1.586899000000000060e+00	3.079194400000000087e+01
1.587963000000000013e+00	3.029439100000000096e+01
1.588985000000000092e+00	2.973877399999999938e+01
1.589966999999999908e+00	2.926760700000000170e+01
1.590910000000000046e+00	2.875549499999999981e+01
1.591814000000000062e+00	2.830666499999999886e+01
1.592680000000000096e+00	2.784918400000000105e+01
1.593509999999999982e+00	2.737262700000000137e+01
1.594303999999999943e+00	2.695385299999999873e+01
1.595061999999999980e+00	2.652416699999999850e+01
1.595785000000000009e+00	2.609077600000000174e+01
1.596475000000000088e+00	2.568380300000000105e+01
1.597131999999999996e+00	2.522256300000000095e+01
1.597755999999999954e+00	2.492190199999999933e+01
1.598348000000000102e+00	2.455773500000000098e+01
1.598908999999999914e+00	2.419129799999999975e+01
1.599439999999999973e+00	2.383464499999999830e+01
1.599941000000000058e+00	2.348709300000000155e+01
1.600411999999999946e+00	2.316680099999999953e+01
1.600854999999999917e+00	2.283964500000000086e+01
1.601269999999999971e+00	2.251782299999999992e+01
1.601658000000000026e+00	2.211608500000000177e+01
1.602019000000000082e+00	2.186934199999999962e+01
1.602352999999999916e+00	2.157655499999999904e+01
1.602662000000000031e+00	2.128773100000000085e+01
1.602945000000000064e+00	2.094253399999999843e+01
1.603204000000000073e+00	2.072574499999999986e+01
1.603439000000000059e+00	2.045763900000000035e+01
1.603650000000000020e+00	2.018702599999999947e+01
1.603836999999999957e+00	1.993534000000000006e+01
1.604001999999999928e+00	1.962714199999999920e+01
1.604144999999999932e+00	1.943496599999999930e+01
1.604265999999999970e+00	1.919247299999999967e+01
1.604365999999999959e+00	1.896092799999999912e+01
1.604443999999999981e+00	1.872579899999999853e+01
1.604503000000000013e+00	1.846602599999999939e+01
1.604540999999999995e+00	1.828696300000000008e+01
1.604559000000000069e+00	1.806895400000000151e+01


==> anc/Fig4/Fig4_g30.out <==
# Mass(solar mass)	Dimensionless_tidal_deformability
9.703000000000000513e-02	2.704921725266993046e+09
1.038560000000000039e-01	5.004702844976850152e+08
1.116980000000000056e-01	1.942599216458570063e+08
1.206139999999999990e-01	1.022260988291749954e+08
1.307490000000000041e-01	6.019882570327600092e+07
1.420130000000000003e-01	3.723902811311099678e+07
1.545960000000000112e-01	2.352090504396399856e+07
1.687500000000000111e-01	1.496043188875699975e+07
1.846530000000000116e-01	9.528818796723000705e+06
2.024459999999999871e-01	6.079006644263000228e+06
2.222379999999999911e-01	3.888288847978999838e+06
2.441049999999999887e-01	2.499778446215999778e+06
2.680890000000000217e-01	1.614629774430999998e+06
2.942049999999999943e-01	1.053718609235000098e+06
3.224409999999999776e-01	6.922477028919999721e+05
3.527609999999999912e-01	4.596597412860000040e+05
3.851060000000000039e-01	3.087528186219999916e+05
4.194019999999999970e-01	2.093286822880000109e+05
4.555560000000000165e-01	1.437819928080000100e+05
4.934629999999999850e-01	9.964508258899999782e+04
5.330059999999999798e-01	7.012266476100000727e+04
5.740549999999999820e-01	4.985785655699999916e+04
6.164739999999999664e-01	3.578855261299999984e+04
6.601150000000000073e-01	2.604133527500000127e+04
7.048280000000000101e-01	1.911958251699999892e+04
7.504530000000000367e-01	1.419976211100000000e+04
7.968300000000000383e-01	1.062525177599999915e+04
8.437949999999999617e-01	8.059889229999999770e+03
8.911829999999999474e-01	6.163072887999999693e+03
9.388300000000000534e-01	4.750500477999999930e+03
9.865749999999999797e-01	3.706433079999999791e+03
1.034261000000000097e+00	2.924246062000000165e+03
1.081738000000000088e+00	2.312985490000000027e+03
1.128862999999999950e+00	1.850308886000000030e+03
1.175499999999999989e+00	1.493953913999999941e+03
1.221524999999999972e+00	1.211326628000000028e+03
1.266825000000000090e+00	9.963670759999999973e+02
1.311298000000000075e+00	8.228563709999999674e+02
1.354851999999999945e+00	6.820003570000000082e+02
1.397410000000000041e+00	5.728886300000000347e+02
1.438906000000000018e+00	4.813356909999999971e+02
1.479284000000000043e+00	4.084499059999999986e+02
1.518499999999999961e+00	3.491705069999999864e+02
1.556519999999999904e+00	2.998792339999999967e+02
1.593320000000000070e+00	2.592173769999999990e+02
1.628886000000000056e+00	2.253462700000000041e+02
1.663208999999999937e+00	1.965303759999999897e+02
1.696290000000000076e+00	1.728685590000000047e+02
1.728134000000000059e+00	1.522903120000000001e+02
1.758753999999999929e+00	1.350555219999999963e+02
1.788165000000000004e+00	1.198781709999999947e+02
1.816386999999999974e+00	1.074877809999999982e+02
1.843445999999999918e+00	9.656219299999999350e+01
1.869364999999999943e+00	8.670771100000000331e+01
1.894174999999999942e+00	7.855109600000000114e+01
1.917906000000000111e+00	7.153175099999999986e+01
1.940587999999999980e+00	6.513782899999999643e+01
1.962253999999999943e+00	5.932540600000000097e+01
1.982938000000000089e+00	5.442720800000000025e+01
2.002670999999999868e+00	5.004226400000000297e+01
2.021488000000000174e+00	4.615679399999999788e+01
2.039420999999999928e+00	4.290560099999999721e+01
2.056503000000000192e+00	3.956845799999999969e+01
2.072764999999999969e+00	3.680952800000000025e+01
2.088239999999999874e+00	3.428252899999999670e+01
2.102958999999999801e+00	3.197129199999999827e+01
2.116950000000000109e+00	2.991165399999999863e+01
2.130244999999999944e+00	2.811708000000000141e+01
2.142869999999999830e+00	2.650680799999999948e+01
2.154853000000000129e+00	2.483533299999999855e+01
2.166221000000000174e+00	2.346628400000000170e+01
2.177000000000000046e+00	2.217009099999999933e+01
2.187213999999999992e+00	2.095204299999999975e+01
2.196886000000000116e+00	1.991396900000000159e+01
2.206040999999999919e+00	1.888027100000000047e+01
2.214698999999999973e+00	1.798344600000000071e+01
2.222881000000000107e+00	1.709872299999999967e+01
2.230608999999999842e+00	1.633145000000000024e+01
2.237902000000000058e+00	1.559388000000000041e+01
2.244777000000000022e+00	1.490375099999999975e+01
2.251253000000000171e+00	1.427298900000000081e+01
2.257347999999999910e+00	1.366837899999999983e+01
2.263075999999999866e+00	1.312615500000000068e+01
2.268454999999999888e+00	1.261275700000000022e+01
2.273499000000000159e+00	1.212902899999999917e+01
2.278220999999999830e+00	1.167503400000000013e+01
2.282636999999999805e+00	1.125286900000000045e+01
2.286758999999999986e+00	1.088369600000000048e+01
2.290599999999999969e+00	1.048165499999999994e+01
2.294170999999999960e+00	1.014131300000000024e+01
2.297484999999999999e+00	9.776621000000000450e+00
2.300551000000000013e+00	9.494028999999999385e+00
2.303382000000000041e+00	9.202427000000000135e+00
2.305985000000000174e+00	8.920133999999999119e+00
2.308371999999999868e+00	8.654315000000000424e+00
2.310551999999999939e+00	8.376481000000000066e+00
2.312533000000000172e+00	8.167830000000000368e+00
2.314322999999999908e+00	7.945763999999999605e+00
2.315930999999999962e+00	7.737492999999999732e+00
2.317363999999999979e+00	7.500866000000000255e+00
2.318630000000000191e+00	7.336509999999999643e+00
2.319735000000000102e+00	7.154685999999999879e+00
2.320688000000000084e+00	6.980584000000000344e+00
2.321492999999999807e+00	6.790011999999999937e+00
2.322156999999999805e+00	6.631440999999999697e+00
2.322686000000000028e+00	6.479476000000000013e+00
2.323084999999999845e+00	6.335657000000000316e+00
2.323360999999999787e+00	6.218187000000000353e+00
2.323517999999999972e+00	6.086866999999999805e+00
2.323561999999999905e+00	5.929657999999999873e+00


==> anc/Fig4/Fig4_g300.out <==
# Mass(solar mass)	Dimensionless_tidal_deformability
9.896900000000000142e-02	1.650942608002928019e+09
1.063500000000000001e-01	3.727631464480829835e+08
1.148330000000000045e-01	1.586111189406229854e+08
1.245310000000000028e-01	8.587847909548999369e+07
1.355709999999999971e-01	5.069636805276700109e+07
1.478659999999999974e-01	3.118690994371800125e+07
1.617639999999999911e-01	1.942772301655400172e+07
1.775200000000000111e-01	1.212445920396400057e+07
1.953419999999999879e-01	7.584342403110999614e+06
2.154089999999999894e-01	4.734892163135999814e+06
2.378570000000000129e-01	2.970628648436999880e+06
2.627929999999999988e-01	1.868272649123999989e+06
2.902879999999999905e-01	1.179699637395000085e+06
3.203779999999999961e-01	7.539352895609999541e+05
3.530710000000000237e-01	4.847499518839999801e+05
3.883480000000000265e-01	3.154419932699999772e+05
4.261630000000000140e-01	2.072655759989999933e+05
4.664460000000000273e-01	1.379451206740000052e+05
5.091069999999999762e-01	9.270225590800000646e+04
5.540340000000000265e-01	6.315280188400000043e+04
6.010950000000000459e-01	4.350651368199999706e+04
6.501430000000000264e-01	3.025744274700000096e+04
7.010089999999999932e-01	2.135478523599999971e+04
7.535110000000000419e-01	1.517492240999999922e+04
8.074480000000000546e-01	1.094330897899999945e+04
8.626089999999999591e-01	7.978987716999999975e+03
9.187680000000000291e-01	5.884656170000000202e+03
9.756930000000000325e-01	4.379781759999999849e+03
1.033142999999999923e+00	3.286018026000000191e+03
1.090875999999999957e+00	2.506857042999999976e+03
1.148649000000000031e+00	1.919538690999999972e+03
1.206226999999999938e+00	1.489635195000000067e+03
1.263382000000000005e+00	1.165750581000000011e+03
1.319895999999999958e+00	9.207993209999999635e+02
1.375571000000000099e+00	7.350070690000000013e+02
1.430222000000000104e+00	5.895526609999999437e+02
1.483686000000000060e+00	4.791769380000000069e+02
1.535822000000000020e+00	3.920478519999999776e+02
1.586508000000000029e+00	3.238358499999999935e+02
1.635645000000000016e+00	2.696742869999999925e+02
1.683154000000000039e+00	2.262769179999999949e+02
1.728976000000000068e+00	1.912912320000000079e+02
1.773069999999999924e+00	1.620876370000000009e+02
1.815412999999999943e+00	1.395881689999999935e+02
1.855995000000000061e+00	1.204386570000000063e+02
1.894821000000000089e+00	1.045253359999999958e+02
1.931905999999999901e+00	9.114195899999999995e+01
1.967275000000000107e+00	8.008958099999999547e+01
2.000961000000000212e+00	7.038399499999999875e+01
2.033004000000000033e+00	6.266398099999999971e+01
2.063448000000000171e+00	5.580568999999999846e+01
2.092343000000000064e+00	5.007138100000000236e+01
2.119739000000000040e+00	4.524759999999999849e+01
2.145690999999999793e+00	4.085184999999999889e+01
2.170253000000000210e+00	3.716555600000000226e+01
2.193480000000000096e+00	3.370501800000000259e+01
2.215428000000000175e+00	3.081601099999999960e+01
2.236151000000000000e+00	2.830833300000000108e+01
2.255704000000000153e+00	2.603951899999999853e+01
2.274138000000000215e+00	2.405250300000000152e+01
2.291506000000000043e+00	2.228382300000000171e+01
2.307857999999999965e+00	2.074602499999999949e+01
2.323240999999999890e+00	1.931854999999999833e+01
2.337702999999999864e+00	1.804250100000000145e+01
2.351287000000000127e+00	1.689493500000000026e+01
2.364037999999999862e+00	1.582850400000000057e+01
2.375996000000000219e+00	1.491269800000000068e+01
2.387201000000000128e+00	1.404627200000000009e+01
2.397689000000000181e+00	1.329337499999999928e+01
2.407497999999999916e+00	1.255646899999999988e+01
2.416659999999999808e+00	1.190459099999999992e+01
2.425209999999999866e+00	1.132604399999999956e+01
2.433176000000000005e+00	1.073428400000000060e+01
2.440589000000000119e+00	1.022759800000000041e+01
2.447477000000000125e+00	9.813764000000000820e+00
2.453866000000000103e+00	9.366056000000000381e+00
2.459782000000000135e+00	8.966264999999999930e+00
2.465247000000000188e+00	8.615684999999999150e+00
2.470286000000000204e+00	8.220121999999999929e+00
2.474918999999999869e+00	7.899332000000000242e+00
2.479166000000000203e+00	7.639668999999999599e+00
2.483048000000000144e+00	7.357689999999999841e+00
2.486581999999999848e+00	7.094879999999999853e+00
2.489786000000000055e+00	6.849904000000000437e+00
2.492675999999999892e+00	6.619411000000000378e+00
2.495268999999999959e+00	6.381181999999999910e+00
2.497577999999999854e+00	6.202490000000000059e+00
2.499617999999999896e+00	6.011155999999999722e+00
2.501402999999999821e+00	5.831792000000000087e+00
2.502943999999999836e+00	5.662535000000000096e+00
2.504255000000000120e+00	5.502097000000000016e+00
2.505346999999999991e+00	5.352128999999999692e+00
2.506228999999999818e+00	5.187174999999999869e+00
2.506914000000000087e+00	5.078083999999999598e+00
2.507410000000000139e+00	4.945280999999999594e+00
2.507727000000000039e+00	4.802468000000000181e+00
2.507874000000000159e+00	4.712365000000000137e+00


==> anc/Fig4/Fig4_g6.out <==
# Mass(solar mass)	Dimensionless_tidal_deformability
9.212399999999999756e-02	1.659110374555827332e+10
9.752199999999999758e-02	1.493782649289087057e+09
1.038440000000000057e-01	3.894119751525589824e+08
1.109720000000000012e-01	1.739561356509239972e+08
1.189479999999999982e-01	9.789482261847600341e+07
1.278610000000000024e-01	6.039368090046700090e+07
1.376209999999999933e-01	3.898045264185799658e+07
1.483130000000000004e-01	2.574823514868399873e+07
1.600910000000000111e-01	1.715760196577300131e+07
1.730410000000000004e-01	1.150639733791700006e+07
1.872209999999999985e-01	7.754808439802999608e+06
2.026590000000000058e-01	5.253400769071999937e+06
2.193640000000000034e-01	3.583929163788000122e+06
2.373220000000000052e-01	2.456257737273000181e+06
2.565009999999999790e-01	1.704045537938999943e+06
2.768559999999999910e-01	1.190953241269000107e+06
2.983310000000000128e-01	8.401034308510000119e+05
3.208590000000000053e-01	5.983758352190000005e+05
3.443660000000000054e-01	4.314601866750000045e+05
3.687779999999999947e-01	3.137574747520000092e+05
3.940119999999999734e-01	2.310735011940000113e+05
4.199879999999999725e-01	1.718451732919999922e+05
4.466240000000000210e-01	1.292174282160000002e+05
4.738379999999999814e-01	9.776723014699999476e+04
5.015500000000000513e-01	7.493326655299999402e+04
5.296800000000000397e-01	5.793171527500000229e+04
5.581540000000000390e-01	4.510284981900000275e+04
5.868959999999999733e-01	3.550999765299999854e+04
6.158369999999999678e-01	2.817894053100000019e+04
6.449089999999999545e-01	2.248033224899999914e+04
6.740469999999999517e-01	1.818674457199999961e+04
7.031910000000000105e-01	1.472236861900000076e+04
7.322819999999999885e-01	1.204835065899999972e+04
7.612689999999999735e-01	9.921212880999999470e+03
7.900989999999999958e-01	8.229530714000000444e+03
8.187269999999999825e-01	6.840877768999999716e+03
8.471109999999999474e-01	5.756967950999999630e+03
8.752100000000000435e-01	4.848093552000000273e+03
9.029880000000000129e-01	4.110731569999999920e+03
9.304149999999999920e-01	3.516228329999999914e+03
9.574589999999999490e-01	3.010126509000000169e+03
9.840969999999999995e-01	2.595257360999999946e+03
1.010302999999999951e+00	2.244169914000000063e+03
1.036059999999999981e+00	1.952617093000000068e+03
1.061350000000000016e+00	1.706275558999999930e+03
1.086157999999999957e+00	1.496837858000000097e+03
1.110473000000000043e+00	1.315519954999999982e+03
1.134284000000000070e+00	1.165692884999999933e+03
1.157583999999999946e+00	1.035050330999999915e+03
1.180368000000000084e+00	9.189435359999999946e+02
1.202631999999999923e+00	8.231587580000000344e+02
1.224374000000000073e+00	7.383143169999999600e+02
1.245594000000000090e+00	6.617985929999999826e+02
1.266291000000000055e+00	5.990421199999999544e+02
1.286470000000000002e+00	5.403776810000000523e+02
1.306130999999999931e+00	4.905681079999999952e+02
1.325280999999999931e+00	4.463902499999999804e+02
1.343922999999999979e+00	4.072422270000000140e+02
1.362065000000000081e+00	3.724572939999999903e+02
1.379712000000000049e+00	3.417001960000000054e+02
1.396870999999999974e+00	3.139290100000000052e+02
1.413551000000000002e+00	2.891657940000000053e+02
1.429759000000000002e+00	2.669770530000000122e+02
1.445505000000000040e+00	2.466693610000000092e+02
1.460795999999999983e+00	2.286673969999999940e+02
1.475640999999999980e+00	2.125663360000000068e+02
1.490051000000000014e+00	1.970477950000000078e+02
1.504034000000000093e+00	1.844464879999999880e+02
1.517598999999999920e+00	1.715604360000000099e+02
1.530756000000000006e+00	1.608629929999999888e+02
1.543514999999999970e+00	1.503484640000000070e+02
1.555884999999999962e+00	1.411450800000000072e+02
1.567876000000000047e+00	1.324842319999999916e+02
1.579496000000000011e+00	1.248091289999999987e+02
1.590754999999999919e+00	1.179887070000000051e+02
1.601663000000000059e+00	1.114100650000000030e+02
1.612227999999999994e+00	1.052910090000000025e+02
1.622459000000000096e+00	9.956398199999999576e+01
1.632365000000000066e+00	9.434380699999999820e+01
1.641955000000000053e+00	8.920962400000000514e+01
1.651237000000000066e+00	8.487066400000000499e+01
1.660220000000000029e+00	8.059240300000000445e+01
1.668911999999999951e+00	7.670376100000000008e+01
1.677319999999999922e+00	7.309544800000000464e+01
1.685453000000000090e+00	6.969111999999999796e+01
1.693318000000000101e+00	6.656961699999999382e+01
1.700922999999999963e+00	6.363065199999999777e+01
1.708274999999999988e+00	6.115215400000000301e+01
1.715381000000000045e+00	5.828260099999999966e+01
1.722247000000000083e+00	5.608921200000000340e+01
1.728882000000000030e+00	5.363135499999999922e+01
1.735290999999999917e+00	5.147506800000000027e+01
1.741479999999999917e+00	4.946270299999999764e+01
1.747455999999999898e+00	4.775868200000000030e+01
1.753225999999999951e+00	4.575943800000000294e+01
1.758793999999999969e+00	4.408038499999999971e+01
1.764167000000000041e+00	4.245650499999999994e+01
1.769349999999999978e+00	4.108715500000000276e+01
1.774348999999999954e+00	3.953428999999999860e+01
1.779168000000000083e+00	3.820485800000000154e+01
1.783814000000000011e+00	3.689862600000000015e+01
1.788291000000000075e+00	3.570083799999999741e+01
1.792602999999999946e+00	3.454228400000000221e+01
1.796756000000000020e+00	3.339256999999999920e+01
1.800753000000000048e+00	3.239753100000000074e+01
1.804600999999999900e+00	3.140420800000000057e+01
1.808302000000000076e+00	3.045401199999999875e+01
1.811860999999999944e+00	2.951218400000000130e+01
1.815282000000000062e+00	2.865141900000000064e+01
1.818567999999999962e+00	2.783596999999999966e+01
1.821725000000000039e+00	2.708760499999999993e+01
1.824754999999999905e+00	2.635478600000000071e+01
1.827660999999999980e+00	2.564582800000000162e+01
1.830448999999999993e+00	2.495414900000000102e+01
1.833120000000000083e+00	2.428292799999999829e+01
1.835677999999999921e+00	2.365946999999999889e+01
1.838127000000000066e+00	2.303586200000000161e+01
1.840468999999999911e+00	2.246073600000000070e+01
1.842707000000000095e+00	2.190995699999999857e+01
1.844845000000000068e+00	2.137854899999999958e+01
1.846885000000000110e+00	2.088269700000000029e+01
1.848829000000000056e+00	2.041641299999999859e+01
1.850681999999999938e+00	1.994328399999999846e+01
1.852443999999999980e+00	1.945847600000000099e+01
1.854119000000000073e+00	1.903056899999999985e+01
1.855709999999999971e+00	1.863353100000000140e+01
1.857216999999999896e+00	1.815275899999999965e+01
1.858645000000000103e+00	1.781763400000000175e+01
1.859993999999999925e+00	1.746940299999999979e+01
1.861267999999999923e+00	1.709243199999999874e+01
1.862468000000000012e+00	1.673683600000000027e+01
1.863596000000000030e+00	1.641198299999999932e+01
1.864654999999999951e+00	1.608000200000000035e+01
1.865644999999999998e+00	1.576410100000000014e+01
1.866570000000000062e+00	1.549662299999999959e+01
1.867431000000000063e+00	1.517182799999999965e+01
1.868230000000000057e+00	1.488860500000000009e+01
1.868967000000000045e+00	1.458235999999999954e+01
1.869645999999999919e+00	1.438457000000000008e+01
1.870268000000000042e+00	1.410772700000000057e+01
1.870834000000000108e+00	1.385887800000000070e+01
1.871345999999999954e+00	1.362271499999999946e+01
1.871804999999999941e+00	1.338918900000000001e+01
1.872211999999999987e+00	1.316425699999999921e+01
1.872570000000000068e+00	1.294802800000000076e+01
1.872880000000000100e+00	1.275304200000000066e+01
1.873142000000000085e+00	1.249556199999999961e+01
1.873358000000000079e+00	1.233211599999999919e+01
1.873529999999999918e+00	1.213923899999999989e+01
1.873658000000000046e+00	1.194793199999999977e+01
1.873744000000000076e+00	1.176907100000000028e+01
1.873788999999999927e+00	1.155859300000000012e+01
1.873795000000000099e+00	1.142979300000000009e+01


==> anc/Fig4/Fig4_g9.out <==
# Mass(solar mass)	Dimensionless_tidal_deformability
9.369700000000000251e-02	8.254123533105758667e+09
9.957399999999999585e-02	9.772026368165090084e+08
1.063780000000000003e-01	2.988754262021129727e+08
1.140619999999999967e-01	1.435219454746800065e+08
1.227010000000000045e-01	8.270598674881799519e+07
1.323749999999999927e-01	5.122499444326499850e+07
1.429680000000000117e-01	3.292681777333499864e+07
1.546980000000000022e-01	2.150417829374900088e+07
1.677079999999999960e-01	1.415313146610499918e+07
1.821000000000000119e-01	9.332646778601000085e+06
1.979410000000000058e-01	6.192084538831000216e+06
2.152739999999999931e-01	4.124858272656000219e+06
2.341129999999999878e-01	2.762076360735999886e+06
2.544500000000000095e-01	1.867277515152999898e+06
2.762560000000000016e-01	1.269302287272999994e+06
2.994859999999999745e-01	8.737890840539999772e+05
3.240790000000000060e-01	6.071539515159999719e+05
3.499639999999999973e-01	4.251320737349999836e+05
3.770609999999999795e-01	3.023757918910000008e+05
4.052819999999999756e-01	2.166847726810000022e+05
4.345359999999999778e-01	1.570051165899999905e+05
4.647270000000000012e-01	1.151451895470000018e+05
4.957570000000000032e-01	8.530522767199999362e+04
5.275269999999999682e-01	6.392955176499999652e+04
5.599399999999999933e-01	4.835612504500000068e+04
5.928970000000000073e-01	3.691927094999999827e+04
6.263009999999999966e-01	2.840342325200000050e+04
6.600589999999999513e-01	2.210636605599999893e+04
6.940779999999999728e-01	1.731147731299999941e+04
7.282690000000000552e-01	1.370893822899999941e+04
7.625469999999999748e-01	1.096953783499999918e+04
7.968300000000000383e-01	8.797808069999999134e+03
8.310410000000000297e-01	7.133712711999999556e+03
8.651060000000000416e-01	5.818996090999999979e+03
8.989570000000000061e-01	4.783287725999999566e+03
9.325299999999999701e-01	3.946404386000000159e+03
9.657670000000000421e-01	3.288062312999999904e+03
9.986120000000000552e-01	2.757137107999999898e+03
1.031017999999999990e+00	2.324449912999999924e+03
1.062939000000000078e+00	1.971186369000000013e+03
1.094338000000000033e+00	1.679732091999999966e+03
1.125178000000000011e+00	1.440019671000000017e+03
1.155431000000000097e+00	1.241083695000000034e+03
1.185070999999999986e+00	1.071073210000000017e+03
1.214075999999999933e+00	9.339628609999999753e+02
1.242428000000000088e+00	8.144639270000000124e+02
1.270113000000000048e+00	7.148707849999999553e+02
1.297122000000000108e+00	6.302962489999999889e+02
1.323445999999999900e+00	5.590423560000000407e+02
1.349080999999999975e+00	4.952059380000000033e+02
1.374023999999999912e+00	4.423154269999999997e+02
1.398277999999999910e+00	3.952994699999999852e+02
1.421842999999999968e+00	3.548764969999999721e+02
1.444723999999999897e+00	3.194890909999999735e+02
1.466928999999999927e+00	2.890690999999999917e+02
1.488463000000000092e+00	2.617797830000000090e+02
1.509336999999999929e+00	2.384154859999999871e+02
1.529558999999999891e+00	2.173896169999999870e+02
1.549142000000000019e+00	1.986420919999999910e+02
1.568095999999999934e+00	1.823225989999999967e+02
1.586435000000000040e+00	1.668838900000000081e+02
1.604171000000000014e+00	1.538434499999999900e+02
1.621316999999999897e+00	1.424373610000000099e+02
1.637887000000000093e+00	1.317563700000000040e+02
1.653894999999999893e+00	1.219516229999999979e+02
1.669354999999999922e+00	1.135856040000000036e+02
1.684282000000000057e+00	1.054125810000000030e+02
1.698687999999999976e+00	9.844349300000000369e+01
1.712588999999999917e+00	9.193987500000000068e+01
1.725999000000000061e+00	8.648711199999999621e+01
1.738931000000000004e+00	8.110147000000000617e+01
1.751398999999999928e+00	7.622377600000000086e+01
1.763416000000000095e+00	7.171993399999999497e+01
1.774996999999999936e+00	6.762915399999999977e+01
1.786153000000000102e+00	6.386468800000000101e+01
1.796899000000000024e+00	6.038002099999999928e+01
1.807245999999999908e+00	5.715534199999999743e+01
1.817206000000000099e+00	5.396623799999999704e+01
1.826792999999999889e+00	5.120649199999999723e+01
1.836016000000000092e+00	4.866383700000000090e+01
1.844889000000000001e+00	4.634495600000000337e+01
1.853420999999999985e+00	4.424300000000000210e+01
1.861625000000000085e+00	4.206814299999999918e+01
1.869509000000000087e+00	4.019241300000000194e+01
1.877086000000000032e+00	3.842059900000000283e+01
1.884363000000000010e+00	3.686931100000000328e+01
1.891351000000000004e+00	3.530557499999999749e+01
1.898060000000000080e+00	3.374277899999999875e+01
1.904498000000000024e+00	3.240107100000000173e+01
1.910674999999999901e+00	3.111836100000000016e+01
1.916598000000000024e+00	2.986670300000000111e+01
1.922274999999999956e+00	2.877194100000000176e+01
1.927715999999999985e+00	2.770800099999999944e+01
1.932927000000000062e+00	2.666564100000000082e+01
1.937915999999999972e+00	2.570968299999999829e+01
1.942690999999999946e+00	2.492580299999999838e+01
1.947257000000000016e+00	2.402214000000000027e+01
1.951623000000000108e+00	2.316577099999999945e+01
1.955794000000000032e+00	2.244663200000000103e+01
1.959775999999999962e+00	2.170764799999999894e+01
1.963576999999999906e+00	2.103553399999999840e+01
1.967200999999999977e+00	2.037349400000000088e+01
1.970655000000000046e+00	1.978525600000000040e+01
1.973943999999999921e+00	1.916649500000000117e+01
1.977073999999999998e+00	1.862475699999999890e+01
1.980048999999999948e+00	1.810695499999999925e+01
1.982874000000000025e+00	1.758507799999999932e+01
1.985554999999999959e+00	1.710977199999999954e+01
1.988096000000000085e+00	1.657282800000000123e+01
1.990501000000000076e+00	1.618791999999999831e+01
1.992774999999999963e+00	1.579231799999999986e+01
1.994922000000000084e+00	1.537358300000000000e+01
1.996947000000000028e+00	1.499081100000000077e+01
1.998852000000000073e+00	1.461858199999999997e+01
2.000643000000000171e+00	1.427011300000000027e+01
2.002320999999999795e+00	1.392478999999999978e+01
2.003893000000000146e+00	1.360779699999999970e+01
2.005358999999999892e+00	1.329318999999999917e+01
2.006724999999999870e+00	1.295464600000000033e+01
2.007992000000000221e+00	1.270983499999999999e+01
2.009164999999999868e+00	1.243016100000000002e+01
2.010245999999999977e+00	1.216853300000000004e+01
2.011238000000000081e+00	1.187577100000000030e+01
2.012144000000000155e+00	1.169256099999999954e+01
2.012967000000000173e+00	1.144036400000000064e+01
2.013708999999999971e+00	1.121367399999999925e+01
2.014372999999999969e+00	1.099093599999999959e+01
2.014961000000000002e+00	1.073854500000000023e+01
2.015476000000000045e+00	1.056551499999999955e+01
2.015919999999999934e+00	1.037983499999999992e+01
2.016296000000000088e+00	1.019010199999999955e+01
2.016604000000000063e+00	9.966934000000000182e+00
2.016849000000000114e+00	9.827975999999999601e+00
2.017030999999999796e+00	9.618154000000000536e+00
2.017151999999999834e+00	9.492670000000000385e+00
2.017215000000000202e+00	9.331032000000000437e+00
2.017221000000000153e+00	9.170052000000000092e+00


==> anc/Fig4/Fig4_nodm.out <==
# Mass(solar mass)	Dimensionless_tidal_deformability
9.922899999999999776e-02	1.555410165181623936e+09
1.066860000000000031e-01	3.597664291263579726e+08
1.152600000000000013e-01	1.546398672023290098e+08
1.250680000000000125e-01	8.395710102065500617e+07
1.362299999999999900e-01	4.956939047916799784e+07
1.486770000000000036e-01	3.047652340636900067e+07
1.627619999999999900e-01	1.894614472640199959e+07
1.787459999999999882e-01	1.178625914837799966e+07
1.968439999999999912e-01	7.354645536187999882e+06
2.172360000000000124e-01	4.578912094088000245e+06
2.400660000000000016e-01	2.863274434923000168e+06
2.654440000000000133e-01	1.795032076288999990e+06
2.934439999999999826e-01	1.132992267694999930e+06
3.241089999999999804e-01	7.203333712469999446e+05
3.574479999999999880e-01	4.618587615440000081e+05
3.934460000000000179e-01	2.998835791109999991e+05
4.320579999999999976e-01	1.964131028609999921e+05
4.732180000000000275e-01	1.303102586009999941e+05
5.168340000000000156e-01	8.732951787399999739e+04
5.627950000000000452e-01	5.929644588800000201e+04
6.109689999999999843e-01	4.075821096299999772e+04
6.612019999999999564e-01	2.833170762200000172e+04
7.133249999999999869e-01	1.987916931299999851e+04
7.671470000000000233e-01	1.413245841800000017e+04
8.224609999999999976e-01	1.015366912899999988e+04
8.790470000000000228e-01	7.375497386000000006e+03
9.366679999999999451e-01	5.423600387000000410e+03
9.950780000000000181e-01	4.028685174000000188e+03
1.054025999999999907e+00	3.015182346999999936e+03
1.113255000000000106e+00	2.287655689000000166e+03
1.172508000000000106e+00	1.751861607000000049e+03
1.231535999999999964e+00	1.356589279000000033e+03
1.290097999999999967e+00	1.057430567000000110e+03
1.347963999999999940e+00	8.360461050000000114e+02
1.404924000000000062e+00	6.642349980000000187e+02
1.460785000000000000e+00	5.340489019999999982e+02
1.515376000000000056e+00	4.331101199999999949e+02
1.568551000000000029e+00	3.549243139999999812e+02
1.620182999999999929e+00	2.928632729999999924e+02
1.670171000000000072e+00	2.434100420000000042e+02
1.718436999999999992e+00	2.041405120000000011e+02
1.764922000000000102e+00	1.723740899999999954e+02
1.809587999999999974e+00	1.467080369999999903e+02
1.852413000000000087e+00	1.258077710000000025e+02
1.893394000000000021e+00	1.081215990000000033e+02
1.932539000000000007e+00	9.390057400000000598e+01
1.969867000000000035e+00	8.187408399999999631e+01
2.005409999999999915e+00	7.200417799999999602e+01
2.039206000000000074e+00	6.389813900000000046e+01
2.071299999999999919e+00	5.648366099999999790e+01
2.101741000000000081e+00	5.038432499999999692e+01
2.130583999999999811e+00	4.518430699999999689e+01
2.157884000000000135e+00	4.072807000000000244e+01
2.183701000000000114e+00	3.698805600000000027e+01
2.208092000000000166e+00	3.344698300000000302e+01
2.231117999999999935e+00	3.053253300000000081e+01
2.252836999999999978e+00	2.796616900000000072e+01
2.273308000000000106e+00	2.577212400000000159e+01
2.292586000000000013e+00	2.363026100000000085e+01
2.310729999999999951e+00	2.183113000000000170e+01
2.327790999999999944e+00	2.029894300000000129e+01
2.343822999999999990e+00	1.887809800000000138e+01
2.358875999999999973e+00	1.759500999999999848e+01
2.372999000000000080e+00	1.645147899999999908e+01
2.386236999999999941e+00	1.538975899999999974e+01
2.398636999999999908e+00	1.444945700000000066e+01
2.410238999999999798e+00	1.361808399999999963e+01
2.421085000000000154e+00	1.286698400000000042e+01
2.431214000000000208e+00	1.216342599999999941e+01
2.440660999999999969e+00	1.151992300000000036e+01
2.449463000000000168e+00	1.088813799999999965e+01
2.457651999999999948e+00	1.035079999999999956e+01
2.465259999999999785e+00	9.892490000000000450e+00
2.472316999999999876e+00	9.421347000000000804e+00
2.478851999999999833e+00	9.004362999999999673e+00
2.484890000000000043e+00	8.618627000000000038e+00
2.490458999999999978e+00	8.256783999999999679e+00
2.495582000000000189e+00	7.894146000000000107e+00
2.500281000000000198e+00	7.615390999999999799e+00
2.504579999999999806e+00	7.317487999999999992e+00
2.508497000000000199e+00	7.047682000000000002e+00
2.512054000000000009e+00	6.800474000000000352e+00
2.515267999999999837e+00	6.557549999999999990e+00
2.518156999999999979e+00	6.338961000000000290e+00
2.520737000000000005e+00	6.133971999999999980e+00
2.523023999999999933e+00	5.917983999999999689e+00
2.525033000000000083e+00	5.754560999999999815e+00
2.526778999999999886e+00	5.580309999999999881e+00
2.528274000000000132e+00	5.419599999999999973e+00
2.529532000000000114e+00	5.263795000000000002e+00
2.530562999999999896e+00	5.123359999999999914e+00
2.531381000000000103e+00	4.968812999999999924e+00
2.531995000000000218e+00	4.839711000000000318e+00
2.532416000000000000e+00	4.717026999999999859e+00
2.532652999999999821e+00	4.610796999999999812e+00
2.532716999999999885e+00	4.505895999999999901e+00


==> anc/Fig5/Fig5_g0.5.out <==
# Radius(km)	Mass(solar mass)
1.435013009999999895e+03	3.436569999999999903e-01
8.062040100000000393e+02	1.257959999999999912e-01
2.655630100000000198e+02	8.808900000000000063e-02
1.327930100000000095e+02	8.686399999999999677e-02
8.299200999999999340e+01	8.873599999999999544e-02
5.820501000000000147e+01	9.197700000000000320e-02
4.392600999999999800e+01	9.633899999999999408e-02
3.496500999999999948e+01	1.017610000000000042e-01
2.903200999999999965e+01	1.081720000000000043e-01
2.495401000000000025e+01	1.154590000000000061e-01
2.203400999999999854e+01	1.235809999999999964e-01
1.988201000000000107e+01	1.324639999999999984e-01
1.826001000000000118e+01	1.420250000000000123e-01
1.701201000000000008e+01	1.521780000000000077e-01
1.603500999999999976e+01	1.628390000000000115e-01
1.525900999999999996e+01	1.739290000000000003e-01
1.463400999999999996e+01	1.853730000000000100e-01
1.412401000000000018e+01	1.971040000000000014e-01
1.370301000000000080e+01	2.090619999999999978e-01
1.335200999999999993e+01	2.211930000000000007e-01
1.305701000000000001e+01	2.334469999999999879e-01
1.280701000000000001e+01	2.457840000000000025e-01
1.259201000000000015e+01	2.581640000000000046e-01
1.240801000000000087e+01	2.705560000000000187e-01
1.224700999999999951e+01	2.829309999999999881e-01
1.210701000000000072e+01	2.952629999999999977e-01
1.198301000000000016e+01	3.075309999999999988e-01
1.187401000000000018e+01	3.197160000000000002e-01
1.177600999999999942e+01	3.318019999999999858e-01
1.168801000000000023e+01	3.437740000000000240e-01
1.160900999999999961e+01	3.556219999999999937e-01
1.153800999999999988e+01	3.673359999999999959e-01
1.147301000000000037e+01	3.789060000000000206e-01
1.141300999999999988e+01	3.903249999999999775e-01
1.135801000000000016e+01	4.015889999999999738e-01
1.130800999999999945e+01	4.126929999999999765e-01
1.126101000000000063e+01	4.236320000000000086e-01
1.121701000000000015e+01	4.344049999999999856e-01
1.117600999999999978e+01	4.450089999999999879e-01
1.113701000000000008e+01	4.554440000000000155e-01
1.110101000000000049e+01	4.657069999999999821e-01
1.106700999999999979e+01	4.758000000000000007e-01
1.103401000000000032e+01	4.857219999999999871e-01
1.100300999999999974e+01	4.954740000000000255e-01
1.097301000000000037e+01	5.050569999999999782e-01
1.094401000000000046e+01	5.144710000000000116e-01
1.091700999999999944e+01	5.237199999999999633e-01
1.089100999999999964e+01	5.328040000000000553e-01
1.086500999999999983e+01	5.417260000000000408e-01
1.084000999999999948e+01	5.504860000000000309e-01
1.081601000000000035e+01	5.590880000000000294e-01
1.079301000000000066e+01	5.675339999999999829e-01
1.077000999999999920e+01	5.758259999999999490e-01
1.074801000000000073e+01	5.839670000000000138e-01
1.072700999999999993e+01	5.919579999999999842e-01
1.070500999999999969e+01	5.998029999999999751e-01
1.068501000000000012e+01	6.075040000000000440e-01
1.066400999999999932e+01	6.150630000000000264e-01
1.064400999999999975e+01	6.224840000000000373e-01
1.062500999999999962e+01	6.297679999999999945e-01
1.060600999999999949e+01	6.369190000000000129e-01
1.058700999999999937e+01	6.439380000000000104e-01
1.056800999999999924e+01	6.508289999999999909e-01
1.054901000000000089e+01	6.575929999999999831e-01
1.053101000000000020e+01	6.642339999999999911e-01
1.051300999999999952e+01	6.707530000000000436e-01
1.049501000000000062e+01	6.771540000000000337e-01
1.047800999999999938e+01	6.834379999999999900e-01
1.046001000000000047e+01	6.896079999999999988e-01
1.044300999999999924e+01	6.956670000000000353e-01
1.042600999999999978e+01	7.016149999999999887e-01
1.040901000000000032e+01	7.074570000000000025e-01
1.039301000000000030e+01	7.131929999999999659e-01
1.037601000000000084e+01	7.188259999999999650e-01
1.036001000000000083e+01	7.243589999999999751e-01
1.034300999999999959e+01	7.297919999999999963e-01
1.032700999999999958e+01	7.351290000000000324e-01
1.031100999999999956e+01	7.403710000000000013e-01
1.029500999999999955e+01	7.455199999999999605e-01
1.027900999999999954e+01	7.505779999999999674e-01
1.026401000000000074e+01	7.555469999999999686e-01
1.024801000000000073e+01	7.604279999999999928e-01
1.023301000000000016e+01	7.652240000000000153e-01
1.021701000000000015e+01	7.699369999999999825e-01
1.020200999999999958e+01	7.745670000000000055e-01
1.018701000000000079e+01	7.791160000000000307e-01
1.017201000000000022e+01	7.835870000000000335e-01
1.015700999999999965e+01	7.879800000000000137e-01
1.014201000000000086e+01	7.922979999999999468e-01
1.012701000000000029e+01	7.965419999999999723e-01
1.011200999999999972e+01	8.007130000000000081e-01
1.009700999999999915e+01	8.048119999999999719e-01
1.008300999999999981e+01	8.088419999999999499e-01
1.006800999999999924e+01	8.128030000000000532e-01
1.005400999999999989e+01	8.166980000000000350e-01
1.003900999999999932e+01	8.205259999999999776e-01
1.002500999999999998e+01	8.242899999999999672e-01
1.001101000000000063e+01	8.279900000000000038e-01
9.997009999999999508e+00	8.316289999999999516e-01
9.983010000000000161e+00	8.352070000000000327e-01
9.969010000000000815e+00	8.387240000000000251e-01
9.955009999999999692e+00	8.421840000000000437e-01
9.941010000000000346e+00	8.455859999999999488e-01
9.927009999999999224e+00	8.489320000000000199e-01
9.914009999999999323e+00	8.522220000000000351e-01
9.900009999999999977e+00	8.554589999999999694e-01
9.886010000000000630e+00	8.586420000000000163e-01
9.873010000000000730e+00	8.617730000000000112e-01
9.859009999999999607e+00	8.648529999999999829e-01
9.846009999999999707e+00	8.678820000000000423e-01
9.833009999999999806e+00	8.708620000000000250e-01
9.820009999999999906e+00	8.737939999999999596e-01
9.806010000000000559e+00	8.766789999999999861e-01
9.793010000000000659e+00	8.795159999999999645e-01
9.780010000000000758e+00	8.823079999999999812e-01
9.767010000000000858e+00	8.850550000000000361e-01
9.754009999999999181e+00	8.877580000000000471e-01
9.741009999999999280e+00	8.904170000000000140e-01
9.728009999999999380e+00	8.930339999999999945e-01
9.716010000000000701e+00	8.956089999999999884e-01
9.703010000000000801e+00	8.981430000000000247e-01
9.690009999999999124e+00	9.006359999999999921e-01
9.678010000000000446e+00	9.030899999999999483e-01
9.665010000000000545e+00	9.055050000000000043e-01
9.653010000000000090e+00	9.078819999999999668e-01
9.640010000000000190e+00	9.102209999999999468e-01
9.628009999999999735e+00	9.125229999999999730e-01
9.616009999999999280e+00	9.147889999999999633e-01
9.603009999999999380e+00	9.170199999999999463e-01
9.591010000000000701e+00	9.192150000000000043e-01
9.579010000000000247e+00	9.213759999999999728e-01
9.567009999999999792e+00	9.235029999999999628e-01
9.555009999999999337e+00	9.255959999999999743e-01
9.543010000000000659e+00	9.276569999999999538e-01
9.531010000000000204e+00	9.296860000000000124e-01
9.519009999999999749e+00	9.316830000000000389e-01
9.507009999999999295e+00	9.336489999999999512e-01
9.496010000000000062e+00	9.355839999999999712e-01
9.484009999999999607e+00	9.374900000000000455e-01
9.472009999999999152e+00	9.393650000000000055e-01
9.461009999999999920e+00	9.412120000000000486e-01
9.449009999999999465e+00	9.430300000000000349e-01
9.437010000000000787e+00	9.448199999999999932e-01
9.426009999999999778e+00	9.465820000000000345e-01
9.415010000000000545e+00	9.483169999999999655e-01
9.403010000000000090e+00	9.500250000000000083e-01
9.392010000000000858e+00	9.517069999999999697e-01
9.381009999999999849e+00	9.533620000000000427e-01
9.369009999999999394e+00	9.549929999999999808e-01
9.358010000000000161e+00	9.565979999999999484e-01
9.347009999999999152e+00	9.581779999999999742e-01
9.336009999999999920e+00	9.597339999999999760e-01
9.325010000000000687e+00	9.612659999999999538e-01
9.314009999999999678e+00	9.627750000000000474e-01
9.303010000000000446e+00	9.642600000000000060e-01
9.292009999999999437e+00	9.657219999999999693e-01
9.281010000000000204e+00	9.671619999999999662e-01
9.270009999999999195e+00	9.685799999999999965e-01
9.260009999999999408e+00	9.699759999999999494e-01
9.249010000000000176e+00	9.713500000000000467e-01
9.238009999999999167e+00	9.727029999999999843e-01
9.228009999999999380e+00	9.740360000000000129e-01
9.217010000000000147e+00	9.753479999999999928e-01
9.206009999999999138e+00	9.766390000000000349e-01
9.196009999999999351e+00	9.779109999999999747e-01
9.185010000000000119e+00	9.791630000000000056e-01
9.175010000000000332e+00	9.803960000000000452e-01
9.165010000000000545e+00	9.816099999999999826e-01
9.154009999999999536e+00	9.828050000000000397e-01
9.144009999999999749e+00	9.839820000000000233e-01
9.134009999999999962e+00	9.851410000000000444e-01
9.124010000000000176e+00	9.862809999999999633e-01
9.113009999999999167e+00	9.874039999999999484e-01
9.103009999999999380e+00	9.885099999999999998e-01
9.093009999999999593e+00	9.895979999999999777e-01
9.083009999999999806e+00	9.906700000000000506e-01
9.073010000000000019e+00	9.917249999999999677e-01
9.063010000000000232e+00	9.927629999999999511e-01
9.053010000000000446e+00	9.937859999999999472e-01
9.043010000000000659e+00	9.947920000000000096e-01
9.034010000000000318e+00	9.957829999999999737e-01
9.024010000000000531e+00	9.967580000000000329e-01
9.014010000000000744e+00	9.977179999999999938e-01
9.004009999999999181e+00	9.986629999999999674e-01
8.995010000000000616e+00	9.995929999999999538e-01
8.985010000000000829e+00	1.000507999999999953e+00
8.975009999999999266e+00	1.001408999999999994e+00
8.966010000000000701e+00	1.002296000000000076e+00
8.956009999999999138e+00	1.003168999999999977e+00
8.947010000000000574e+00	1.004027999999999921e+00
8.937010000000000787e+00	1.004872999999999905e+00
8.928010000000000446e+00	1.005705000000000071e+00
8.918010000000000659e+00	1.006523999999999974e+00
8.909010000000000318e+00	1.007330000000000059e+00
8.900009999999999977e+00	1.008121999999999963e+00
8.890010000000000190e+00	1.008901999999999965e+00
8.881009999999999849e+00	1.009670000000000067e+00
8.872009999999999508e+00	1.010424999999999907e+00
8.863009999999999167e+00	1.011168000000000067e+00
8.854010000000000602e+00	1.011897999999999964e+00
8.845010000000000261e+00	1.012617000000000100e+00
8.835010000000000474e+00	1.013325000000000031e+00
8.826010000000000133e+00	1.014019999999999921e+00
8.817009999999999792e+00	1.014704999999999968e+00
8.808009999999999451e+00	1.015377999999999892e+00
8.800010000000000332e+00	1.016040000000000054e+00
8.791009999999999991e+00	1.016691000000000011e+00
8.782009999999999650e+00	1.017330999999999985e+00
8.773009999999999309e+00	1.017959999999999976e+00
8.764010000000000744e+00	1.018578999999999901e+00
8.755010000000000403e+00	1.019187999999999983e+00
8.747009999999999508e+00	1.019786000000000081e+00
8.738009999999999167e+00	1.020373999999999892e+00
8.729010000000000602e+00	1.020952999999999999e+00
8.721009999999999707e+00	1.021520999999999901e+00
8.712009999999999366e+00	1.022080000000000100e+00
8.703010000000000801e+00	1.022629000000000010e+00
8.695009999999999906e+00	1.023168999999999995e+00
8.686009999999999565e+00	1.023698999999999915e+00
8.678010000000000446e+00	1.024219999999999908e+00
8.669010000000000105e+00	1.024731999999999976e+00
8.661009999999999209e+00	1.025234999999999896e+00
8.653010000000000090e+00	1.025728999999999891e+00
8.644009999999999749e+00	1.026213999999999960e+00
8.636010000000000630e+00	1.026691000000000020e+00
8.628009999999999735e+00	1.027158999999999933e+00
8.619009999999999394e+00	1.027617999999999920e+00
8.611010000000000275e+00	1.028070000000000039e+00
8.603009999999999380e+00	1.028513000000000011e+00
8.595010000000000261e+00	1.028947999999999974e+00
8.587009999999999366e+00	1.029374000000000011e+00
8.579010000000000247e+00	1.029792999999999958e+00
8.570009999999999906e+00	1.030205000000000037e+00
8.562010000000000787e+00	1.030607999999999969e+00
8.554009999999999891e+00	1.031004000000000032e+00
8.546010000000000773e+00	1.031392000000000087e+00
8.538009999999999877e+00	1.031773000000000051e+00
8.530010000000000758e+00	1.032146999999999926e+00
8.523009999999999309e+00	1.032513000000000014e+00
8.515010000000000190e+00	1.032872000000000012e+00
8.507009999999999295e+00	1.033223999999999920e+00
8.499010000000000176e+00	1.033568999999999960e+00
8.491009999999999280e+00	1.033906999999999909e+00
8.483010000000000161e+00	1.034237999999999991e+00
8.476010000000000488e+00	1.034562999999999899e+00
8.468009999999999593e+00	1.034880999999999940e+00
8.460010000000000474e+00	1.035191999999999890e+00
8.452009999999999579e+00	1.035496999999999890e+00
8.445009999999999906e+00	1.035795000000000021e+00
8.437010000000000787e+00	1.036086999999999980e+00
8.430009999999999337e+00	1.036372999999999989e+00
8.422010000000000218e+00	1.036653000000000047e+00
8.415010000000000545e+00	1.036926000000000014e+00
8.407009999999999650e+00	1.037193000000000032e+00
8.400009999999999977e+00	1.037455000000000016e+00
8.392010000000000858e+00	1.037711000000000050e+00
8.385009999999999408e+00	1.037959999999999994e+00
8.377010000000000289e+00	1.038203999999999905e+00
8.370010000000000616e+00	1.038442000000000087e+00
8.363009999999999167e+00	1.038675000000000015e+00
8.355010000000000048e+00	1.038901999999999992e+00
8.348010000000000375e+00	1.039123999999999937e+00
8.341010000000000701e+00	1.039339999999999931e+00
8.333009999999999806e+00	1.039550999999999892e+00
8.326010000000000133e+00	1.039755999999999903e+00
8.319010000000000460e+00	1.039957000000000020e+00
8.312010000000000787e+00	1.040151999999999965e+00
8.305009999999999337e+00	1.040342000000000100e+00
8.297010000000000218e+00	1.040526999999999980e+00
8.290010000000000545e+00	1.040705999999999909e+00
8.283010000000000872e+00	1.040880999999999945e+00
8.276009999999999422e+00	1.041052000000000088e+00
8.269009999999999749e+00	1.041217000000000059e+00
8.262010000000000076e+00	1.041376999999999997e+00
8.255010000000000403e+00	1.041533000000000042e+00
8.248010000000000730e+00	1.041684000000000054e+00
8.241009999999999280e+00	1.041830999999999952e+00
8.234009999999999607e+00	1.041973000000000038e+00
8.227009999999999934e+00	1.042110000000000092e+00
8.220010000000000261e+00	1.042243000000000031e+00
8.214010000000000034e+00	1.042372000000000076e+00
8.207010000000000360e+00	1.042496000000000089e+00
8.200010000000000687e+00	1.042615999999999987e+00
8.193009999999999238e+00	1.042731999999999992e+00
8.186009999999999565e+00	1.042842999999999964e+00
8.180009999999999337e+00	1.042950999999999961e+00
8.173009999999999664e+00	1.043053999999999926e+00
8.166009999999999991e+00	1.043152999999999997e+00
8.159010000000000318e+00	1.043247999999999953e+00
8.153010000000000090e+00	1.043339000000000016e+00
8.146010000000000417e+00	1.043427000000000104e+00
8.140010000000000190e+00	1.043509999999999938e+00
8.133010000000000517e+00	1.043590000000000018e+00
8.126010000000000844e+00	1.043665000000000065e+00
8.120010000000000616e+00	1.043736999999999915e+00
8.113009999999999167e+00	1.043806000000000012e+00
8.107010000000000716e+00	1.043870000000000076e+00
8.100009999999999266e+00	1.043930999999999942e+00
8.094010000000000815e+00	1.043989000000000056e+00
8.087009999999999366e+00	1.044043000000000054e+00
8.081009999999999138e+00	1.044092999999999938e+00
8.074009999999999465e+00	1.044140000000000068e+00
8.068009999999999238e+00	1.044184000000000001e+00
8.062010000000000787e+00	1.044224000000000041e+00
8.055009999999999337e+00	1.044259999999999966e+00
8.049010000000000886e+00	1.044294000000000056e+00
8.043010000000000659e+00	1.044324000000000030e+00
8.036009999999999209e+00	1.044351000000000029e+00
8.030010000000000758e+00	1.044375000000000053e+00
8.024010000000000531e+00	1.044394999999999962e+00
8.018010000000000304e+00	1.044413000000000036e+00
8.011010000000000630e+00	1.044426999999999994e+00
8.005010000000000403e+00	1.044437999999999978e+00
7.999010000000000176e+00	1.044445999999999986e+00
7.993009999999999948e+00	1.044451999999999936e+00
7.987009999999999721e+00	1.044453999999999994e+00


==> anc/Fig5/Fig5_g0.out <==
# Radius(km)	Mass(solar mass)
1.504470010000000002e+03	4.379170000000000007e-01
1.249334010000000035e+03	2.316060000000000063e-01
4.855370100000000093e+02	9.584800000000000264e-02
1.979470100000000059e+02	8.616300000000000348e-02
1.126630099999999999e+02	8.642600000000000282e-02
7.521701000000000192e+01	8.848899999999999821e-02
5.500601000000000340e+01	9.159200000000000674e-02
4.276901000000000153e+01	9.556599999999999817e-02
3.480801000000000300e+01	1.003340000000000065e-01
2.938000999999999863e+01	1.058150000000000063e-01
2.554900999999999911e+01	1.118999999999999995e-01
2.274301000000000172e+01	1.185380000000000045e-01
2.063100999999999985e+01	1.256599999999999939e-01
1.900701000000000107e+01	1.331930000000000058e-01
1.773500999999999905e+01	1.410679999999999990e-01
1.672100999999999971e+01	1.492199999999999915e-01
1.590000999999999998e+01	1.575870000000000049e-01
1.522800999999999938e+01	1.661179999999999879e-01
1.467101000000000077e+01	1.747650000000000037e-01
1.420301000000000080e+01	1.834860000000000102e-01
1.380701000000000001e+01	1.922460000000000002e-01
1.346901000000000082e+01	2.010149999999999992e-01
1.317700999999999922e+01	2.097650000000000070e-01
1.292300999999999966e+01	2.184740000000000015e-01
1.270101000000000013e+01	2.271249999999999936e-01
1.250501000000000040e+01	2.357009999999999939e-01
1.233100999999999914e+01	2.441879999999999884e-01
1.217600999999999978e+01	2.525769999999999960e-01
1.203701000000000043e+01	2.608579999999999788e-01
1.191100999999999921e+01	2.690239999999999854e-01
1.179701000000000022e+01	2.770679999999999810e-01
1.169300999999999924e+01	2.849880000000000191e-01
1.159801000000000037e+01	2.927779999999999827e-01
1.151000999999999941e+01	3.004379999999999828e-01
1.142900999999999989e+01	3.079649999999999888e-01
1.135401000000000060e+01	3.153590000000000004e-01
1.128500999999999976e+01	3.226180000000000159e-01
1.121901000000000082e+01	3.297430000000000083e-01
1.115801000000000087e+01	3.367339999999999778e-01
1.110101000000000049e+01	3.435929999999999818e-01
1.104701000000000022e+01	3.503209999999999935e-01
1.099601000000000006e+01	3.569189999999999863e-01
1.094701000000000057e+01	3.633879999999999888e-01
1.090100999999999942e+01	3.697300000000000031e-01
1.085701000000000072e+01	3.759480000000000044e-01
1.081500999999999912e+01	3.820430000000000215e-01
1.077500999999999998e+01	3.880170000000000008e-01
1.073700999999999972e+01	3.938729999999999731e-01
1.070001000000000069e+01	3.996129999999999960e-01
1.066501000000000055e+01	4.052390000000000159e-01
1.063001000000000040e+01	4.107529999999999792e-01
1.059700999999999915e+01	4.161579999999999724e-01
1.056500999999999912e+01	4.214550000000000241e-01
1.053401000000000032e+01	4.266480000000000272e-01
1.050400999999999918e+01	4.317380000000000106e-01
1.047500999999999927e+01	4.367280000000000051e-01
1.044701000000000057e+01	4.416200000000000125e-01
1.041901000000000010e+01	4.464159999999999795e-01
1.039301000000000030e+01	4.511180000000000190e-01
1.036600999999999928e+01	4.557280000000000220e-01
1.034101000000000070e+01	4.602490000000000192e-01
1.031601000000000035e+01	4.646830000000000127e-01
1.029200999999999944e+01	4.690309999999999757e-01
1.026801000000000030e+01	4.732950000000000212e-01
1.024400999999999939e+01	4.774780000000000135e-01
1.022100999999999971e+01	4.815809999999999813e-01
1.019900999999999947e+01	4.856050000000000089e-01
1.017700999999999922e+01	4.895539999999999892e-01
1.015501000000000076e+01	4.934290000000000065e-01
1.013400999999999996e+01	4.972309999999999786e-01
1.011300999999999917e+01	5.009609999999999896e-01
1.009300999999999959e+01	5.046230000000000437e-01
1.007201000000000057e+01	5.082160000000000011e-01
1.005200999999999922e+01	5.117439999999999767e-01
1.003301000000000087e+01	5.152060000000000528e-01
1.001300999999999952e+01	5.186049999999999827e-01
9.994009999999999394e+00	5.219430000000000458e-01
9.976010000000000488e+00	5.252200000000000202e-01
9.957010000000000360e+00	5.284379999999999633e-01
9.939009999999999678e+00	5.315980000000000150e-01
9.921010000000000773e+00	5.347009999999999819e-01
9.903010000000000090e+00	5.377490000000000325e-01
9.885009999999999408e+00	5.407440000000000024e-01
9.868009999999999948e+00	5.436849999999999739e-01
9.851010000000000488e+00	5.465750000000000330e-01
9.834009999999999252e+00	5.494139999999999580e-01
9.817009999999999792e+00	5.522040000000000282e-01
9.800010000000000332e+00	5.549450000000000216e-01
9.784010000000000318e+00	5.576400000000000245e-01
9.768010000000000304e+00	5.602869999999999795e-01
9.752010000000000289e+00	5.628900000000000015e-01
9.736010000000000275e+00	5.654479999999999507e-01
9.720010000000000261e+00	5.679619999999999669e-01
9.704010000000000247e+00	5.704339999999999966e-01
9.689009999999999678e+00	5.728649999999999576e-01
9.674010000000000886e+00	5.752549999999999608e-01
9.659010000000000318e+00	5.776040000000000063e-01
9.644009999999999749e+00	5.799149999999999583e-01
9.629009999999999181e+00	5.821880000000000388e-01
9.614010000000000389e+00	5.844219999999999970e-01
9.600009999999999266e+00	5.866209999999999480e-01
9.585010000000000474e+00	5.887829999999999453e-01
9.571009999999999351e+00	5.909100000000000463e-01
9.557010000000000005e+00	5.930020000000000291e-01
9.542009999999999437e+00	5.950600000000000334e-01
9.528010000000000090e+00	5.970860000000000056e-01
9.515010000000000190e+00	5.990779999999999994e-01
9.501010000000000844e+00	6.010389999999999899e-01
9.487009999999999721e+00	6.029679999999999485e-01
9.474009999999999820e+00	6.048670000000000435e-01
9.460010000000000474e+00	6.067360000000000531e-01
9.447010000000000574e+00	6.085749999999999771e-01
9.434010000000000673e+00	6.103849999999999554e-01
9.421010000000000773e+00	6.121670000000000167e-01
9.408010000000000872e+00	6.139210000000000500e-01
9.395009999999999195e+00	6.156479999999999730e-01
9.382009999999999295e+00	6.173469999999999791e-01
9.369009999999999394e+00	6.190210000000000434e-01
9.356009999999999494e+00	6.206690000000000262e-01
9.344010000000000815e+00	6.222910000000000386e-01
9.331009999999999138e+00	6.238879999999999981e-01
9.319010000000000460e+00	6.254610000000000447e-01
9.307010000000000005e+00	6.270109999999999850e-01
9.295009999999999550e+00	6.285359999999999836e-01
9.283010000000000872e+00	6.300379999999999869e-01
9.270009999999999195e+00	6.315180000000000238e-01
9.258010000000000517e+00	6.329749999999999543e-01
9.247009999999999508e+00	6.344109999999999472e-01
9.235010000000000829e+00	6.358249999999999735e-01
9.223010000000000375e+00	6.372179999999999511e-01
9.211009999999999920e+00	6.385899999999999910e-01
9.200010000000000687e+00	6.399409999999999821e-01
9.188010000000000232e+00	6.412729999999999819e-01
9.177009999999999224e+00	6.425849999999999618e-01
9.166009999999999991e+00	6.438770000000000326e-01
9.154009999999999536e+00	6.451510000000000300e-01
9.143010000000000304e+00	6.464060000000000361e-01
9.132009999999999295e+00	6.476420000000000510e-01
9.121010000000000062e+00	6.488610000000000211e-01
9.110010000000000829e+00	6.500609999999999999e-01
9.099009999999999820e+00	6.512440000000000451e-01
9.088010000000000588e+00	6.524100000000000454e-01
9.077009999999999579e+00	6.535590000000000011e-01
9.067009999999999792e+00	6.546920000000000517e-01
9.056010000000000559e+00	6.558079999999999465e-01
9.045009999999999550e+00	6.569080000000000474e-01
9.035009999999999764e+00	6.579920000000000213e-01
9.024010000000000531e+00	6.590610000000000079e-01
9.014010000000000744e+00	6.601139999999999786e-01
9.003009999999999735e+00	6.611529999999999907e-01
8.993009999999999948e+00	6.621759999999999868e-01
8.983010000000000161e+00	6.631850000000000245e-01
8.973010000000000375e+00	6.641799999999999926e-01
8.963010000000000588e+00	6.651610000000000023e-01
8.952009999999999579e+00	6.661270000000000246e-01
8.942009999999999792e+00	6.670800000000000063e-01
8.932010000000000005e+00	6.680199999999999472e-01
8.923009999999999664e+00	6.689460000000000406e-01
8.913009999999999877e+00	6.698589999999999822e-01
8.903010000000000090e+00	6.707600000000000229e-01
8.893010000000000304e+00	6.716469999999999940e-01
8.883010000000000517e+00	6.725229999999999819e-01
8.874010000000000176e+00	6.733860000000000401e-01
8.864010000000000389e+00	6.742369999999999752e-01
8.855010000000000048e+00	6.750760000000000094e-01
8.845010000000000261e+00	6.759030000000000316e-01
8.836009999999999920e+00	6.767189999999999594e-01
8.826010000000000133e+00	6.775240000000000151e-01
8.817009999999999792e+00	6.783169999999999478e-01
8.808009999999999451e+00	6.790990000000000082e-01
8.798009999999999664e+00	6.798710000000000031e-01
8.789009999999999323e+00	6.806309999999999860e-01
8.780010000000000758e+00	6.813820000000000432e-01
8.771010000000000417e+00	6.821209999999999773e-01
8.762010000000000076e+00	6.828509999999999858e-01
8.753009999999999735e+00	6.835710000000000397e-01
8.744009999999999394e+00	6.842799999999999994e-01
8.735010000000000829e+00	6.849800000000000333e-01
8.726010000000000488e+00	6.856700000000000017e-01
8.717010000000000147e+00	6.863510000000000444e-01
8.708009999999999806e+00	6.870220000000000216e-01
8.699009999999999465e+00	6.876839999999999620e-01
8.691010000000000346e+00	6.883369999999999767e-01
8.682010000000000005e+00	6.889809999999999546e-01
8.673009999999999664e+00	6.896160000000000068e-01
8.665010000000000545e+00	6.902420000000000222e-01
8.656010000000000204e+00	6.908600000000000296e-01
8.648009999999999309e+00	6.914690000000000003e-01
8.639010000000000744e+00	6.920699999999999630e-01
8.631009999999999849e+00	6.926630000000000287e-01
8.622009999999999508e+00	6.932469999999999466e-01
8.614010000000000389e+00	6.938239999999999963e-01
8.606009999999999494e+00	6.943920000000000092e-01
8.597009999999999152e+00	6.949530000000000429e-01
8.589010000000000034e+00	6.955059999999999576e-01
8.581009999999999138e+00	6.960509999999999753e-01
8.573010000000000019e+00	6.965890000000000137e-01
8.565009999999999124e+00	6.971190000000000442e-01
8.557010000000000005e+00	6.976430000000000131e-01
8.549010000000000886e+00	6.981589999999999741e-01
8.541009999999999991e+00	6.986679999999999557e-01
8.533010000000000872e+00	6.991690000000000405e-01
8.525009999999999977e+00	6.996639999999999526e-01
8.517010000000000858e+00	7.001530000000000253e-01
8.509009999999999962e+00	7.006339999999999790e-01
8.501010000000000844e+00	7.011089999999999822e-01
8.493009999999999948e+00	7.015770000000000062e-01
8.485010000000000829e+00	7.020389999999999686e-01
8.478009999999999380e+00	7.024939999999999518e-01
8.470010000000000261e+00	7.029429999999999845e-01
8.462009999999999366e+00	7.033859999999999557e-01
8.455009999999999692e+00	7.038219999999999477e-01
8.447010000000000574e+00	7.042530000000000179e-01
8.440009999999999124e+00	7.046780000000000266e-01
8.432010000000000005e+00	7.050959999999999450e-01
8.424010000000000886e+00	7.055090000000000527e-01
8.417009999999999437e+00	7.059159999999999879e-01
8.410009999999999764e+00	7.063180000000000014e-01
8.402010000000000645e+00	7.067139999999999533e-01
8.395009999999999195e+00	7.071039999999999548e-01
8.387010000000000076e+00	7.074890000000000345e-01
8.380010000000000403e+00	7.078680000000000527e-01
8.373010000000000730e+00	7.082420000000000382e-01
8.366009999999999280e+00	7.086109999999999909e-01
8.358010000000000161e+00	7.089750000000000218e-01
8.351010000000000488e+00	7.093329999999999913e-01
8.344010000000000815e+00	7.096860000000000390e-01
8.337009999999999366e+00	7.100349999999999717e-01
8.330009999999999692e+00	7.103779999999999539e-01
8.323010000000000019e+00	7.107170000000000432e-01
8.316010000000000346e+00	7.110499999999999599e-01
8.308009999999999451e+00	7.113789999999999836e-01
8.301009999999999778e+00	7.117029999999999745e-01
8.295009999999999550e+00	7.120229999999999615e-01
8.288009999999999877e+00	7.123380000000000267e-01
8.281010000000000204e+00	7.126479999999999482e-01
8.274010000000000531e+00	7.129539999999999766e-01
8.267010000000000858e+00	7.132549999999999724e-01
8.260009999999999408e+00	7.135519999999999641e-01
8.253009999999999735e+00	7.138449999999999518e-01
8.247009999999999508e+00	7.141330000000000178e-01
8.240009999999999835e+00	7.144179999999999975e-01
8.233010000000000161e+00	7.146980000000000555e-01
8.226010000000000488e+00	7.149739999999999984e-01
8.220010000000000261e+00	7.152450000000000196e-01
8.213010000000000588e+00	7.155129999999999546e-01
8.206009999999999138e+00	7.157769999999999966e-01
8.200010000000000687e+00	7.160370000000000346e-01
8.193009999999999238e+00	7.162929999999999575e-01
8.187010000000000787e+00	7.165449999999999875e-01
8.180009999999999337e+00	7.167930000000000135e-01
8.174010000000000886e+00	7.170379999999999532e-01
8.167009999999999437e+00	7.172779999999999712e-01
8.161009999999999209e+00	7.175160000000000426e-01
8.154009999999999536e+00	7.177489999999999704e-01
8.148009999999999309e+00	7.179790000000000338e-01
8.142010000000000858e+00	7.182049999999999823e-01
8.135009999999999408e+00	7.184279999999999555e-01
8.129009999999999181e+00	7.186479999999999535e-01
8.123010000000000730e+00	7.188639999999999475e-01
8.116009999999999280e+00	7.190760000000000485e-01
8.110010000000000829e+00	7.192849999999999522e-01
8.104010000000000602e+00	7.194909999999999917e-01
8.098010000000000375e+00	7.196939999999999449e-01
8.091010000000000701e+00	7.198930000000000051e-01
8.085010000000000474e+00	7.200889999999999791e-01
8.079010000000000247e+00	7.202819999999999778e-01
8.073010000000000019e+00	7.204720000000000013e-01
8.067009999999999792e+00	7.206590000000000495e-01
8.061009999999999565e+00	7.208430000000000115e-01
8.055009999999999337e+00	7.210239999999999982e-01
8.049010000000000886e+00	7.212009999999999810e-01
8.043010000000000659e+00	7.213760000000000172e-01
8.037010000000000431e+00	7.215479999999999672e-01
8.031010000000000204e+00	7.217170000000000529e-01
8.025009999999999977e+00	7.218830000000000524e-01
8.019009999999999749e+00	7.220459999999999656e-01
8.013009999999999522e+00	7.222060000000000146e-01
8.007009999999999295e+00	7.223640000000000061e-01
8.001010000000000844e+00	7.225190000000000223e-01
7.995009999999999728e+00	7.226709999999999523e-01
7.990009999999999835e+00	7.228210000000000468e-01
7.984009999999999607e+00	7.229680000000000550e-01
7.978010000000000268e+00	7.231119999999999770e-01
7.972010000000000041e+00	7.232530000000000348e-01
7.966009999999999813e+00	7.233920000000000350e-01
7.961009999999999920e+00	7.235289999999999777e-01
7.955009999999999692e+00	7.236629999999999452e-01
7.949010000000000353e+00	7.237940000000000484e-01
7.944009999999999572e+00	7.239240000000000119e-01
7.938010000000000232e+00	7.240499999999999714e-01
7.932010000000000005e+00	7.241739999999999844e-01
7.927010000000000112e+00	7.242960000000000509e-01
7.921009999999999884e+00	7.244159999999999489e-01
7.916009999999999991e+00	7.245329999999999826e-01
7.910009999999999764e+00	7.246479999999999588e-01
7.905009999999999870e+00	7.247599999999999598e-01
7.899009999999999643e+00	7.248710000000000431e-01
7.894009999999999749e+00	7.249790000000000401e-01
7.888010000000000410e+00	7.250849999999999795e-01
7.883009999999999629e+00	7.251880000000000548e-01
7.877010000000000289e+00	7.252899999999999903e-01
7.872010000000000396e+00	7.253889999999999505e-01
7.866010000000000169e+00	7.254859999999999642e-01
7.861010000000000275e+00	7.255810000000000315e-01
7.856010000000000382e+00	7.256749999999999590e-01
7.850010000000000154e+00	7.257649999999999935e-01
7.845010000000000261e+00	7.258539999999999992e-01
7.840010000000000367e+00	7.259409999999999474e-01
7.834010000000000140e+00	7.260259999999999492e-01
7.829010000000000247e+00	7.261090000000000044e-01
7.824010000000000353e+00	7.261900000000000022e-01
7.819009999999999572e+00	7.262699999999999712e-01
7.813010000000000232e+00	7.263469999999999649e-01
7.808010000000000339e+00	7.264220000000000121e-01
7.803009999999999557e+00	7.264950000000000019e-01
7.798009999999999664e+00	7.265669999999999629e-01
7.793009999999999771e+00	7.266369999999999774e-01
7.787010000000000431e+00	7.267050000000000454e-01
7.782009999999999650e+00	7.267709999999999448e-01
7.777009999999999756e+00	7.268350000000000088e-01
7.772009999999999863e+00	7.268980000000000441e-01
7.767009999999999970e+00	7.269590000000000218e-01
7.762010000000000076e+00	7.270180000000000531e-01
7.757010000000000183e+00	7.270750000000000268e-01
7.752010000000000289e+00	7.271309999999999718e-01
7.747010000000000396e+00	7.271849999999999703e-01
7.742009999999999614e+00	7.272370000000000223e-01
7.737009999999999721e+00	7.272880000000000456e-01
7.732009999999999827e+00	7.273370000000000113e-01
7.727009999999999934e+00	7.273849999999999483e-01
7.722010000000000041e+00	7.274310000000000498e-01
7.717010000000000147e+00	7.274749999999999828e-01
7.712010000000000254e+00	7.275179999999999980e-01
7.707010000000000360e+00	7.275589999999999558e-01
7.702009999999999579e+00	7.275989999999999958e-01
7.698010000000000019e+00	7.276369999999999783e-01
7.693010000000000126e+00	7.276730000000000143e-01
7.688010000000000232e+00	7.277090000000000503e-01
7.683010000000000339e+00	7.277420000000000000e-01
7.678009999999999557e+00	7.277749999999999497e-01
7.673009999999999664e+00	7.278050000000000352e-01
7.669010000000000105e+00	7.278350000000000097e-01
7.664010000000000211e+00	7.278630000000000377e-01
7.659010000000000318e+00	7.278890000000000082e-01
7.654010000000000424e+00	7.279149999999999787e-01
7.650009999999999977e+00	7.279379999999999740e-01
7.645010000000000083e+00	7.279609999999999692e-01
7.640010000000000190e+00	7.279820000000000180e-01
7.636009999999999742e+00	7.280020000000000380e-01
7.631009999999999849e+00	7.280200000000000005e-01
7.626009999999999955e+00	7.280379999999999630e-01
7.622010000000000396e+00	7.280529999999999502e-01
7.617009999999999614e+00	7.280680000000000485e-01
7.612009999999999721e+00	7.280809999999999782e-01
7.608010000000000161e+00	7.280929999999999902e-01
7.603010000000000268e+00	7.281039999999999734e-01
7.599009999999999820e+00	7.281140000000000390e-01
7.594009999999999927e+00	7.281220000000000470e-01
7.590010000000000367e+00	7.281290000000000262e-01
7.585009999999999586e+00	7.281349999999999767e-01
7.581010000000000026e+00	7.281400000000000095e-01
7.576010000000000133e+00	7.281440000000000135e-01
7.572009999999999685e+00	7.281459999999999599e-01
7.567009999999999792e+00	7.281469999999999887e-01
7.563010000000000232e+00	7.281469999999999887e-01


==> anc/Fig5/Fig5_g1.out <==
# Radius(km)	Mass(solar mass)
1.321608009999999922e+03	2.679420000000000135e-01
5.214510099999999966e+02	9.927500000000000213e-02
1.941350099999999941e+02	8.737499999999999434e-02
1.061710099999999954e+02	8.801599999999999702e-02
6.918600999999999601e+01	9.078300000000000258e-02
4.972700999999999993e+01	9.492599999999999649e-02
3.819201000000000334e+01	1.003389999999999976e-01
3.084401000000000082e+01	1.069979999999999959e-01
2.596901000000000082e+01	1.147760000000000030e-01
2.258201000000000036e+01	1.236450000000000049e-01
2.014701000000000164e+01	1.335459999999999980e-01
1.835100999999999871e+01	1.444000000000000006e-01
1.699900999999999840e+01	1.561130000000000018e-01
1.596100999999999992e+01	1.685889999999999889e-01
1.515201000000000064e+01	1.817340000000000066e-01
1.451101000000000063e+01	1.954579999999999929e-01
1.399901000000000018e+01	2.096739999999999993e-01
1.358300999999999981e+01	2.243040000000000034e-01
1.324300999999999995e+01	2.392749999999999877e-01
1.296100999999999992e+01	2.545209999999999972e-01
1.272700999999999993e+01	2.699810000000000265e-01
1.253001000000000076e+01	2.856020000000000225e-01
1.236200999999999972e+01	3.013339999999999907e-01
1.222001000000000026e+01	3.171320000000000250e-01
1.209700999999999915e+01	3.329579999999999762e-01
1.199100999999999928e+01	3.487770000000000037e-01
1.189901000000000053e+01	3.645559999999999912e-01
1.181800999999999924e+01	3.802690000000000237e-01
1.174700999999999951e+01	3.958909999999999929e-01
1.168300999999999945e+01	4.113999999999999879e-01
1.162701000000000029e+01	4.267770000000000175e-01
1.157601000000000013e+01	4.420060000000000100e-01
1.153001000000000076e+01	4.570719999999999783e-01
1.148901000000000039e+01	4.719630000000000214e-01
1.145101000000000013e+01	4.866690000000000182e-01
1.141501000000000055e+01	5.011809999999999876e-01
1.138301000000000052e+01	5.154910000000000325e-01
1.135300999999999938e+01	5.295940000000000092e-01
1.132501000000000069e+01	5.434849999999999959e-01
1.129800999999999966e+01	5.571589999999999598e-01
1.127300999999999931e+01	5.706139999999999546e-01
1.124901000000000018e+01	5.838480000000000336e-01
1.122601000000000049e+01	5.968590000000000284e-01
1.120401000000000025e+01	6.096479999999999677e-01
1.118300999999999945e+01	6.222130000000000161e-01
1.116300999999999988e+01	6.345560000000000089e-01
1.114400999999999975e+01	6.466769999999999463e-01
1.112401000000000018e+01	6.585779999999999967e-01
1.110600999999999949e+01	6.702599999999999669e-01
1.108801000000000059e+01	6.817260000000000542e-01
1.107000999999999991e+01	6.929769999999999541e-01
1.105200999999999922e+01	7.040159999999999751e-01
1.103500999999999976e+01	7.148459999999999814e-01
1.101801000000000030e+01	7.254699999999999482e-01
1.100101000000000084e+01	7.358890000000000153e-01
1.098501000000000083e+01	7.461090000000000222e-01
1.096901000000000082e+01	7.561309999999999976e-01
1.095200999999999958e+01	7.659580000000000277e-01
1.093600999999999956e+01	7.755950000000000344e-01
1.092000999999999955e+01	7.850439999999999641e-01
1.090400999999999954e+01	7.943090000000000428e-01
1.088901000000000074e+01	8.033930000000000238e-01
1.087301000000000073e+01	8.122989999999999933e-01
1.085701000000000072e+01	8.210300000000000376e-01
1.084201000000000015e+01	8.295900000000000496e-01
1.082601000000000013e+01	8.379830000000000334e-01
1.081100999999999956e+01	8.462110000000000465e-01
1.079500999999999955e+01	8.542769999999999531e-01
1.078001000000000076e+01	8.621860000000000079e-01
1.076501000000000019e+01	8.699390000000000178e-01
1.075000999999999962e+01	8.775410000000000155e-01
1.073400999999999961e+01	8.849930000000000296e-01
1.071901000000000082e+01	8.922999999999999821e-01
1.070401000000000025e+01	8.994640000000000413e-01
1.068900999999999968e+01	9.064879999999999605e-01
1.067401000000000089e+01	9.133750000000000480e-01
1.065901000000000032e+01	9.201279999999999459e-01
1.064400999999999975e+01	9.267499999999999627e-01
1.062900999999999918e+01	9.332420000000000160e-01
1.061401000000000039e+01	9.396090000000000275e-01
1.059900999999999982e+01	9.458520000000000261e-01
1.058400999999999925e+01	9.519739999999999869e-01
1.056901000000000046e+01	9.579779999999999962e-01
1.055400999999999989e+01	9.638660000000000005e-01
1.054001000000000055e+01	9.696399999999999464e-01
1.052500999999999998e+01	9.753030000000000310e-01
1.051000999999999941e+01	9.808569999999999789e-01
1.049501000000000062e+01	9.863039999999999585e-01
1.048100999999999949e+01	9.916469999999999452e-01
1.046601000000000070e+01	9.968879999999999963e-01
1.045200999999999958e+01	1.002027999999999919e+00
1.043701000000000079e+01	1.007069999999999910e+00
1.042300999999999966e+01	1.012016000000000027e+00
1.040801000000000087e+01	1.016868000000000105e+00
1.039400999999999975e+01	1.021627000000000063e+00
1.037900999999999918e+01	1.026296000000000097e+00
1.036500999999999983e+01	1.030877000000000043e+00
1.035000999999999927e+01	1.035369999999999902e+00
1.033600999999999992e+01	1.039779000000000009e+00
1.032201000000000057e+01	1.044103999999999921e+00
1.030800999999999945e+01	1.048348000000000058e+00
1.029401000000000010e+01	1.052510999999999974e+00
1.027900999999999954e+01	1.056596000000000091e+00
1.026501000000000019e+01	1.060605000000000020e+00
1.025101000000000084e+01	1.064537999999999984e+00
1.023700999999999972e+01	1.068397000000000041e+00
1.022301000000000037e+01	1.072183000000000108e+00
1.020900999999999925e+01	1.075898999999999939e+00
1.019500999999999991e+01	1.079544999999999977e+00
1.018201000000000001e+01	1.083123000000000058e+00
1.016801000000000066e+01	1.086634000000000100e+00
1.015400999999999954e+01	1.090079000000000020e+00
1.014001000000000019e+01	1.093460000000000099e+00
1.012701000000000029e+01	1.096778000000000031e+00
1.011300999999999917e+01	1.100033999999999956e+00
1.009900999999999982e+01	1.103229999999999933e+00
1.008600999999999992e+01	1.106365000000000043e+00
1.007201000000000057e+01	1.109442999999999957e+00
1.005901000000000067e+01	1.112462999999999980e+00
1.004601000000000077e+01	1.115426999999999946e+00
1.003200999999999965e+01	1.118335999999999997e+00
1.001900999999999975e+01	1.121189999999999909e+00
1.000600999999999985e+01	1.123992000000000102e+00
9.992010000000000502e+00	1.126740999999999993e+00
9.979010000000000602e+00	1.129439000000000082e+00
9.966010000000000701e+00	1.132087000000000065e+00
9.953010000000000801e+00	1.134686000000000083e+00
9.940009999999999124e+00	1.137235999999999914e+00
9.927009999999999224e+00	1.139739000000000058e+00
9.914009999999999323e+00	1.142195000000000071e+00
9.901009999999999422e+00	1.144606000000000012e+00
9.888009999999999522e+00	1.146970999999999963e+00
9.875009999999999621e+00	1.149292999999999898e+00
9.863009999999999167e+00	1.151570999999999900e+00
9.850009999999999266e+00	1.153806000000000109e+00
9.837009999999999366e+00	1.155999999999999917e+00
9.825010000000000687e+00	1.158152999999999988e+00
9.812010000000000787e+00	1.160265000000000102e+00
9.800010000000000332e+00	1.162338000000000093e+00
9.787010000000000431e+00	1.164371999999999963e+00
9.775009999999999977e+00	1.166366999999999932e+00
9.762010000000000076e+00	1.168325000000000058e+00
9.750009999999999621e+00	1.170247000000000037e+00
9.738009999999999167e+00	1.172131999999999952e+00
9.725009999999999266e+00	1.173980999999999941e+00
9.713010000000000588e+00	1.175794999999999924e+00
9.701010000000000133e+00	1.177575000000000038e+00
9.689009999999999678e+00	1.179321999999999981e+00
9.677009999999999224e+00	1.181035000000000057e+00
9.665010000000000545e+00	1.182714999999999961e+00
9.653010000000000090e+00	1.184363000000000055e+00
9.641009999999999636e+00	1.185980000000000034e+00
9.629009999999999181e+00	1.187565999999999899e+00
9.617010000000000502e+00	1.189121000000000095e+00
9.605010000000000048e+00	1.190646000000000093e+00
9.594010000000000815e+00	1.192142000000000035e+00
9.582010000000000360e+00	1.193608999999999920e+00
9.570009999999999906e+00	1.195046999999999970e+00
9.559010000000000673e+00	1.196458000000000022e+00
9.547010000000000218e+00	1.197840999999999934e+00
9.535009999999999764e+00	1.199195999999999929e+00
9.524010000000000531e+00	1.200525000000000064e+00
9.513009999999999522e+00	1.201827999999999896e+00
9.501010000000000844e+00	1.203106000000000009e+00
9.490009999999999835e+00	1.204356999999999900e+00
9.478009999999999380e+00	1.205583999999999989e+00
9.467010000000000147e+00	1.206787000000000054e+00
9.456009999999999138e+00	1.207964999999999955e+00
9.445009999999999906e+00	1.209119999999999973e+00
9.434010000000000673e+00	1.210250999999999966e+00
9.423009999999999664e+00	1.211359000000000075e+00
9.412010000000000431e+00	1.212444999999999995e+00
9.401009999999999422e+00	1.213508000000000031e+00
9.390010000000000190e+00	1.214549000000000101e+00
9.379009999999999181e+00	1.215568999999999900e+00
9.368009999999999948e+00	1.216568000000000094e+00
9.357010000000000716e+00	1.217546000000000017e+00
9.346009999999999707e+00	1.218504000000000032e+00
9.335010000000000474e+00	1.219440999999999997e+00
9.325010000000000687e+00	1.220358000000000054e+00
9.314009999999999678e+00	1.221255999999999897e+00
9.303010000000000446e+00	1.222134000000000054e+00
9.293010000000000659e+00	1.222993999999999915e+00
9.282009999999999650e+00	1.223835000000000006e+00
9.272009999999999863e+00	1.224657000000000107e+00
9.261010000000000630e+00	1.225462000000000051e+00
9.251010000000000844e+00	1.226248000000000005e+00
9.241009999999999280e+00	1.227017000000000024e+00
9.230010000000000048e+00	1.227769000000000110e+00
9.220010000000000261e+00	1.228504000000000040e+00
9.210010000000000474e+00	1.229222000000000037e+00
9.199009999999999465e+00	1.229924000000000017e+00
9.189009999999999678e+00	1.230609000000000064e+00
9.179009999999999891e+00	1.231278000000000095e+00
9.169010000000000105e+00	1.231932000000000027e+00
9.159010000000000318e+00	1.232569999999999943e+00
9.149010000000000531e+00	1.233192999999999984e+00
9.139010000000000744e+00	1.233800999999999926e+00
9.129009999999999181e+00	1.234393999999999991e+00
9.119009999999999394e+00	1.234973000000000098e+00
9.109009999999999607e+00	1.235537000000000107e+00
9.099009999999999820e+00	1.236086999999999936e+00
9.090009999999999479e+00	1.236623000000000028e+00
9.080009999999999692e+00	1.237144999999999939e+00
9.070009999999999906e+00	1.237654000000000032e+00
9.060010000000000119e+00	1.238148999999999944e+00
9.051009999999999778e+00	1.238631999999999955e+00
9.041009999999999991e+00	1.239101000000000008e+00
9.032009999999999650e+00	1.239557999999999938e+00
9.022009999999999863e+00	1.240002000000000049e+00
9.012010000000000076e+00	1.240434000000000037e+00
9.003009999999999735e+00	1.240852999999999984e+00
8.994009999999999394e+00	1.241260999999999948e+00
8.984009999999999607e+00	1.241656000000000093e+00
8.975009999999999266e+00	1.242040000000000033e+00
8.966010000000000701e+00	1.242412999999999990e+00
8.956009999999999138e+00	1.242774000000000045e+00
8.947010000000000574e+00	1.243123999999999896e+00
8.938010000000000232e+00	1.243463999999999903e+00
8.929009999999999891e+00	1.243792000000000009e+00
8.919010000000000105e+00	1.244108999999999909e+00
8.910009999999999764e+00	1.244417000000000106e+00
8.901009999999999422e+00	1.244712999999999958e+00
8.892010000000000858e+00	1.245000000000000107e+00
8.883010000000000517e+00	1.245276000000000050e+00
8.874010000000000176e+00	1.245543000000000067e+00
8.865009999999999835e+00	1.245799000000000101e+00
8.856009999999999494e+00	1.246046999999999905e+00
8.847009999999999152e+00	1.246283999999999947e+00
8.839010000000000034e+00	1.246512000000000064e+00
8.830009999999999692e+00	1.246731000000000034e+00
8.821009999999999351e+00	1.246941000000000077e+00
8.812010000000000787e+00	1.247141999999999973e+00
8.804009999999999891e+00	1.247333999999999943e+00
8.795009999999999550e+00	1.247516999999999987e+00
8.786009999999999209e+00	1.247692000000000023e+00
8.778010000000000090e+00	1.247857999999999912e+00
8.769009999999999749e+00	1.248016000000000014e+00
8.760009999999999408e+00	1.248166000000000109e+00
8.752010000000000289e+00	1.248307000000000055e+00
8.743009999999999948e+00	1.248439999999999994e+00
8.735010000000000829e+00	1.248566000000000065e+00
8.726010000000000488e+00	1.248683999999999905e+00
8.718009999999999593e+00	1.248793999999999960e+00
8.710010000000000474e+00	1.248896000000000006e+00
8.701010000000000133e+00	1.248990999999999962e+00
8.693009999999999238e+00	1.249079000000000050e+00
8.685010000000000119e+00	1.249158999999999908e+00
8.677009999999999224e+00	1.249233000000000038e+00
8.668010000000000659e+00	1.249298999999999937e+00
8.660009999999999764e+00	1.249357999999999969e+00
8.652010000000000645e+00	1.249411000000000049e+00
8.644009999999999749e+00	1.249455999999999900e+00
8.636010000000000630e+00	1.249495000000000022e+00
8.628009999999999735e+00	1.249527000000000054e+00
8.620010000000000616e+00	1.249552999999999914e+00
8.612009999999999721e+00	1.249573000000000045e+00
8.604010000000000602e+00	1.249586000000000086e+00
8.596009999999999707e+00	1.249592999999999954e+00
8.588010000000000588e+00	1.249592999999999954e+00


==> anc/Fig5/Fig5_g100.out <==
# Radius(km)	Mass(solar mass)
2.824190100000000143e+02	9.047099999999999587e-02
1.074940100000000029e+02	8.991100000000000481e-02
6.030801000000000300e+01	9.497999999999999499e-02
4.013700999999999652e+01	1.031119999999999953e-01
2.969001000000000090e+01	1.143829999999999986e-01
2.373500999999999905e+01	1.288960000000000106e-01
2.005901000000000067e+01	1.470650000000000013e-01
1.768600999999999956e+01	1.692220000000000113e-01
1.611000999999999905e+01	1.956489999999999896e-01
1.504601000000000077e+01	2.265979999999999939e-01
1.432400999999999947e+01	2.622990000000000044e-01
1.383600999999999992e+01	3.029640000000000111e-01
1.351401000000000074e+01	3.487830000000000097e-01
1.331201000000000079e+01	3.999130000000000185e-01
1.319701000000000057e+01	4.564559999999999729e-01
1.314601000000000042e+01	5.184379999999999544e-01
1.314400999999999975e+01	5.857790000000000497e-01
1.317801000000000045e+01	6.582670000000000465e-01
1.323700999999999972e+01	7.355429999999999469e-01
1.331500999999999912e+01	8.170889999999999542e-01
1.340501000000000076e+01	9.022440000000000460e-01
1.350101000000000084e+01	9.902210000000000178e-01
1.360000999999999927e+01	1.080152000000000001e+00
1.369801000000000002e+01	1.171127999999999947e+00
1.379301000000000066e+01	1.262251000000000012e+00
1.388400999999999996e+01	1.352673999999999932e+00
1.396800999999999959e+01	1.441634000000000082e+00
1.404401000000000010e+01	1.528475000000000028e+00
1.411300999999999917e+01	1.612656000000000089e+00
1.417401000000000089e+01	1.693756999999999957e+00
1.422800999999999938e+01	1.771466999999999903e+00
1.427300999999999931e+01	1.845579999999999998e+00
1.431201000000000079e+01	1.915972000000000008e+00
1.434300999999999959e+01	1.982598000000000082e+00
1.436900999999999939e+01	2.045468000000000064e+00
1.438800999999999952e+01	2.104642000000000124e+00
1.440201000000000064e+01	2.160213999999999857e+00
1.441000999999999976e+01	2.212302000000000213e+00
1.441400999999999932e+01	2.261047000000000029e+00
1.441400999999999932e+01	2.306597000000000008e+00
1.441000999999999976e+01	2.349108000000000196e+00
1.440301000000000009e+01	2.388739000000000168e+00
1.439301000000000030e+01	2.425650000000000084e+00
1.438001000000000040e+01	2.459994000000000014e+00
1.436401000000000039e+01	2.491924000000000028e+00
1.434700999999999915e+01	2.521583999999999826e+00
1.432700999999999958e+01	2.549115000000000020e+00
1.430601000000000056e+01	2.574650000000000105e+00
1.428200999999999965e+01	2.598313000000000095e+00
1.425801000000000052e+01	2.620223000000000191e+00
1.423201000000000072e+01	2.640493999999999897e+00
1.420600999999999914e+01	2.659228000000000147e+00
1.417801000000000045e+01	2.676525999999999961e+00
1.414901000000000053e+01	2.692480000000000206e+00
1.412001000000000062e+01	2.707174999999999887e+00
1.409000999999999948e+01	2.720693999999999946e+00
1.406001000000000012e+01	2.733109999999999928e+00
1.402900999999999954e+01	2.744495000000000129e+00
1.399801000000000073e+01	2.754915000000000003e+00
1.396601000000000070e+01	2.764431000000000083e+00
1.393401000000000067e+01	2.773099999999999898e+00
1.390201000000000064e+01	2.780977000000000032e+00
1.387001000000000062e+01	2.788110000000000088e+00
1.383801000000000059e+01	2.794545999999999975e+00
1.380500999999999934e+01	2.800330000000000208e+00
1.377300999999999931e+01	2.805501000000000023e+00
1.374000999999999983e+01	2.810099000000000125e+00
1.370800999999999981e+01	2.814156999999999798e+00
1.367600999999999978e+01	2.817709999999999937e+00
1.364301000000000030e+01	2.820788999999999991e+00
1.361101000000000028e+01	2.823423000000000016e+00
1.357901000000000025e+01	2.825638999999999790e+00
1.354701000000000022e+01	2.827462000000000142e+00
1.351501000000000019e+01	2.828915999999999986e+00
1.348400999999999961e+01	2.830023999999999873e+00
1.345200999999999958e+01	2.830805999999999933e+00
1.342101000000000077e+01	2.831284000000000134e+00
1.339001000000000019e+01	2.831472999999999907e+00


==> anc/Fig5/Fig5_g1000.out <==
# Radius(km)	Mass(solar mass)
2.693810100000000034e+02	9.014400000000000190e-02
1.031640100000000047e+02	9.011800000000000366e-02
5.811200999999999794e+01	9.554799999999999405e-02
3.882600999999999658e+01	1.041470000000000035e-01
2.885700999999999894e+01	1.160000000000000059e-01
2.317100999999999900e+01	1.312649999999999928e-01
1.966300999999999988e+01	1.503919999999999979e-01
1.740300999999999831e+01	1.737489999999999868e-01
1.590700999999999965e+01	2.016620000000000079e-01
1.490301000000000009e+01	2.344350000000000045e-01
1.422800999999999938e+01	2.723570000000000157e-01
1.377801000000000009e+01	3.157090000000000174e-01
1.348800999999999917e+01	3.647540000000000227e-01
1.331400999999999968e+01	4.197239999999999860e-01
1.322400999999999982e+01	4.807919999999999972e-01
1.319701000000000057e+01	5.480399999999999716e-01
1.321701000000000015e+01	6.214229999999999476e-01
1.327200999999999986e+01	7.007290000000000463e-01
1.335101000000000049e+01	7.855509999999999993e-01
1.344801000000000002e+01	8.752799999999999470e-01
1.355400999999999989e+01	9.691100000000000270e-01
1.366600999999999999e+01	1.066073000000000048e+00
1.377900999999999954e+01	1.165092000000000017e+00
1.389001000000000019e+01	1.265047999999999950e+00
1.399501000000000062e+01	1.364840000000000053e+00
1.409401000000000082e+01	1.463443999999999967e+00
1.418401000000000067e+01	1.559959000000000096e+00
1.426600999999999964e+01	1.653629999999999933e+00
1.433801000000000059e+01	1.743859000000000048e+00
1.440100999999999942e+01	1.830200000000000049e+00
1.445500999999999969e+01	1.912352000000000052e+00
1.450101000000000084e+01	1.990134000000000070e+00
1.453800999999999988e+01	2.063470000000000137e+00
1.456800999999999924e+01	2.132369000000000181e+00
1.459101000000000070e+01	2.196902000000000132e+00
1.460701000000000072e+01	2.257191999999999865e+00
1.461800999999999995e+01	2.313394000000000172e+00
1.462301000000000073e+01	2.365686999999999873e+00
1.462401000000000018e+01	2.414266000000000023e+00
1.462001000000000062e+01	2.459331000000000156e+00
1.461200999999999972e+01	2.501084000000000085e+00
1.460101000000000049e+01	2.539727000000000068e+00
1.458700999999999937e+01	2.575454000000000132e+00
1.457100999999999935e+01	2.608454000000000050e+00
1.455200999999999922e+01	2.638907000000000114e+00
1.453001000000000076e+01	2.666983000000000104e+00
1.450700999999999929e+01	2.692845000000000155e+00
1.448201000000000072e+01	2.716642999999999919e+00
1.445600999999999914e+01	2.738519000000000148e+00
1.442801000000000045e+01	2.758607000000000031e+00
1.440000999999999998e+01	2.777029999999999887e+00
1.437001000000000062e+01	2.793905000000000083e+00
1.434000999999999948e+01	2.809337000000000195e+00
1.430800999999999945e+01	2.823427999999999827e+00
1.427600999999999942e+01	2.836269000000000151e+00
1.424400999999999939e+01	2.847947000000000006e+00
1.421100999999999992e+01	2.858541999999999916e+00
1.417801000000000045e+01	2.868126999999999871e+00
1.414500999999999920e+01	2.876771999999999885e+00
1.411101000000000028e+01	2.884541000000000022e+00
1.407700999999999958e+01	2.891493000000000091e+00
1.404401000000000010e+01	2.897682000000000091e+00
1.401000999999999941e+01	2.903160999999999881e+00
1.397601000000000049e+01	2.907976000000000116e+00
1.394200999999999979e+01	2.912171999999999983e+00
1.390801000000000087e+01	2.915789999999999882e+00
1.387401000000000018e+01	2.918867999999999796e+00
1.384000999999999948e+01	2.921441000000000177e+00
1.380601000000000056e+01	2.923544000000000143e+00
1.377300999999999931e+01	2.925206000000000195e+00
1.374000999999999983e+01	2.926455999999999946e+00
1.370701000000000036e+01	2.927322000000000202e+00
1.367401000000000089e+01	2.927829000000000015e+00
1.364100999999999964e+01	2.927998999999999796e+00


==> anc/Fig5/Fig5_g15.out <==
# Radius(km)	Mass(solar mass)
3.695450099999999907e+02	9.316599999999999882e-02
1.327310099999999977e+02	8.905399999999999427e-02
7.245501000000000147e+01	9.255299999999999638e-02
4.725901000000000352e+01	9.876300000000000356e-02
3.423501000000000261e+01	1.075689999999999980e-01
2.678901000000000110e+01	1.190400000000000069e-01
2.221400999999999826e+01	1.333139999999999881e-01
1.924201000000000050e+01	1.506280000000000119e-01
1.724501000000000062e+01	1.711209999999999953e-01
1.587200999999999951e+01	1.948809999999999987e-01
1.491201000000000043e+01	2.219589999999999896e-01
1.423501000000000083e+01	2.523719999999999852e-01
1.375700999999999929e+01	2.861119999999999775e-01
1.342101000000000077e+01	3.231430000000000136e-01
1.318801000000000023e+01	3.633979999999999988e-01
1.303101000000000020e+01	4.067729999999999957e-01
1.293201000000000001e+01	4.531290000000000040e-01
1.287601000000000084e+01	5.022799999999999487e-01
1.285101000000000049e+01	5.539979999999999905e-01
1.285101000000000049e+01	6.080100000000000504e-01
1.286800999999999995e+01	6.640049999999999564e-01
1.289800999999999931e+01	7.216399999999999482e-01
1.293600999999999956e+01	7.805509999999999948e-01
1.298001000000000005e+01	8.403620000000000534e-01
1.302801000000000009e+01	9.006999999999999451e-01
1.307700999999999958e+01	9.612009999999999721e-01
1.312500999999999962e+01	1.021522000000000041e+00
1.317300999999999966e+01	1.081350000000000033e+00
1.321800999999999959e+01	1.140401999999999916e+00
1.326000999999999941e+01	1.198431999999999942e+00
1.330001000000000033e+01	1.255230000000000068e+00
1.333501000000000047e+01	1.310621999999999954e+00
1.336800999999999995e+01	1.364468999999999932e+00
1.339601000000000042e+01	1.416662000000000088e+00
1.342101000000000077e+01	1.467122999999999955e+00
1.344300999999999924e+01	1.515797000000000061e+00
1.346100999999999992e+01	1.562651999999999930e+00
1.347601000000000049e+01	1.607674999999999965e+00
1.348700999999999972e+01	1.650868000000000002e+00
1.349601000000000006e+01	1.692247999999999974e+00
1.350101000000000084e+01	1.731840999999999964e+00
1.350400999999999918e+01	1.769682999999999895e+00
1.350501000000000040e+01	1.805814999999999948e+00
1.350300999999999974e+01	1.840284999999999949e+00
1.349901000000000018e+01	1.873142000000000085e+00
1.349300999999999995e+01	1.904441000000000050e+00
1.348501000000000083e+01	1.934236000000000066e+00
1.347500999999999927e+01	1.962584000000000106e+00
1.346401000000000003e+01	1.989540000000000086e+00
1.345101000000000013e+01	2.015160999999999980e+00
1.343701000000000079e+01	2.039501000000000008e+00
1.342201000000000022e+01	2.062615999999999783e+00
1.340601000000000020e+01	2.084556000000000076e+00
1.338800999999999952e+01	2.105374999999999996e+00
1.337001000000000062e+01	2.125121000000000038e+00
1.335000999999999927e+01	2.143844000000000083e+00
1.333000999999999969e+01	2.161589000000000205e+00
1.330901000000000067e+01	2.178401000000000032e+00
1.328800999999999988e+01	2.194322000000000106e+00
1.326600999999999964e+01	2.209395000000000220e+00
1.324300999999999995e+01	2.223657999999999912e+00
1.322001000000000026e+01	2.237149000000000054e+00
1.319600999999999935e+01	2.249903000000000208e+00
1.317201000000000022e+01	2.261954999999999938e+00
1.314800999999999931e+01	2.273337999999999859e+00
1.312301000000000073e+01	2.284082999999999863e+00
1.309801000000000037e+01	2.294219000000000008e+00
1.307301000000000002e+01	2.303774999999999906e+00
1.304800999999999966e+01	2.312777999999999778e+00
1.302200999999999986e+01	2.321253000000000011e+00
1.299601000000000006e+01	2.329225000000000101e+00
1.297100999999999971e+01	2.336717000000000155e+00
1.294500999999999991e+01	2.343751000000000140e+00
1.291901000000000010e+01	2.350349000000000022e+00
1.289301000000000030e+01	2.356529000000000096e+00
1.286701000000000050e+01	2.362312000000000189e+00
1.284000999999999948e+01	2.367715000000000014e+00
1.281400999999999968e+01	2.372755999999999865e+00
1.278800999999999988e+01	2.377451000000000203e+00
1.276201000000000008e+01	2.381816000000000155e+00
1.273601000000000028e+01	2.385866000000000042e+00
1.271001000000000047e+01	2.389615000000000045e+00
1.268401000000000067e+01	2.393075000000000063e+00
1.265801000000000087e+01	2.396262000000000114e+00
1.263200999999999929e+01	2.399185999999999819e+00
1.260701000000000072e+01	2.401858999999999966e+00
1.258100999999999914e+01	2.404291999999999874e+00
1.255500999999999934e+01	2.406496999999999886e+00
1.253001000000000076e+01	2.408482999999999929e+00
1.250501000000000040e+01	2.410258999999999929e+00
1.247901000000000060e+01	2.411836000000000091e+00
1.245401000000000025e+01	2.413221000000000060e+00
1.242900999999999989e+01	2.414423999999999904e+00
1.240400999999999954e+01	2.415452000000000155e+00
1.238001000000000040e+01	2.416313000000000155e+00
1.235501000000000005e+01	2.417013999999999996e+00
1.233100999999999914e+01	2.417562999999999906e+00
1.230601000000000056e+01	2.417965000000000142e+00
1.228200999999999965e+01	2.418226999999999904e+00
1.225801000000000052e+01	2.418356000000000172e+00
1.223400999999999961e+01	2.418356999999999868e+00


==> anc/Fig5/Fig5_g2.out <==
# Radius(km)	Mass(solar mass)
1.057585010000000011e+03	1.737700000000000078e-01
3.158860099999999989e+02	9.044099999999999362e-02
1.396710099999999954e+02	8.789299999999999891e-02
8.243501000000000545e+01	9.006899999999999629e-02
5.585300999999999760e+01	9.406000000000000472e-02
4.118701000000000079e+01	9.960800000000000209e-02
3.228401000000000209e+01	1.067189999999999944e-01
2.659300999999999959e+01	1.153109999999999968e-01
2.277000999999999920e+01	1.253589999999999982e-01
2.009900999999999982e+01	1.368449999999999944e-01
1.817801000000000045e+01	1.497060000000000057e-01
1.676601000000000141e+01	1.638550000000000006e-01
1.570701000000000036e+01	1.791899999999999882e-01
1.490100999999999942e+01	1.956060000000000021e-01
1.427801000000000009e+01	2.129949999999999899e-01
1.379100999999999999e+01	2.312500000000000111e-01
1.340601000000000020e+01	2.502679999999999905e-01
1.309801000000000037e+01	2.699509999999999965e-01
1.285101000000000049e+01	2.902040000000000175e-01
1.265100999999999942e+01	3.109390000000000209e-01
1.248800999999999917e+01	3.320730000000000071e-01
1.235401000000000060e+01	3.535269999999999802e-01
1.224400999999999939e+01	3.752280000000000060e-01
1.215201000000000064e+01	3.971080000000000165e-01
1.207601000000000013e+01	4.191050000000000053e-01
1.201201000000000008e+01	4.411610000000000253e-01
1.195800999999999981e+01	4.632229999999999959e-01
1.191300999999999988e+01	4.852420000000000067e-01
1.187401000000000018e+01	5.071750000000000425e-01
1.184101000000000070e+01	5.289829999999999810e-01
1.181201000000000079e+01	5.506290000000000351e-01
1.178701000000000043e+01	5.720830000000000082e-01
1.176501000000000019e+01	5.933159999999999545e-01
1.174501000000000062e+01	6.143049999999999899e-01
1.172800999999999938e+01	6.350280000000000369e-01
1.171100999999999992e+01	6.554659999999999931e-01
1.169701000000000057e+01	6.756050000000000111e-01
1.168300999999999945e+01	6.954310000000000214e-01
1.167000999999999955e+01	7.149330000000000407e-01
1.165801000000000087e+01	7.341029999999999500e-01
1.164601000000000042e+01	7.529329999999999634e-01
1.163400999999999996e+01	7.714189999999999658e-01
1.162301000000000073e+01	7.895569999999999533e-01
1.161200999999999972e+01	8.073430000000000328e-01
1.160101000000000049e+01	8.247780000000000111e-01
1.159000999999999948e+01	8.418600000000000527e-01
1.157901000000000025e+01	8.585909999999999931e-01
1.156800999999999924e+01	8.749730000000000008e-01
1.155701000000000001e+01	8.910069999999999935e-01
1.154500999999999955e+01	9.066959999999999464e-01
1.153401000000000032e+01	9.220439999999999747e-01
1.152200999999999986e+01	9.370549999999999713e-01
1.151000999999999941e+01	9.517330000000000512e-01
1.149801000000000073e+01	9.660830000000000251e-01
1.148601000000000028e+01	9.801100000000000367e-01
1.147400999999999982e+01	9.938179999999999792e-01
1.146100999999999992e+01	1.007214000000000054e+00
1.144900999999999947e+01	1.020302000000000042e+00
1.143600999999999956e+01	1.033088999999999924e+00
1.142300999999999966e+01	1.045579999999999954e+00
1.141000999999999976e+01	1.057779999999999943e+00
1.139601000000000042e+01	1.069695999999999980e+00
1.138301000000000052e+01	1.081333000000000100e+00
1.136900999999999939e+01	1.092697999999999947e+00
1.135501000000000005e+01	1.103795000000000082e+00
1.134101000000000070e+01	1.114630000000000010e+00
1.132700999999999958e+01	1.125210000000000043e+00
1.131301000000000023e+01	1.135539000000000076e+00
1.129901000000000089e+01	1.145623999999999976e+00
1.128401000000000032e+01	1.155469999999999997e+00
1.126900999999999975e+01	1.165081999999999951e+00
1.125501000000000040e+01	1.174465000000000092e+00
1.124000999999999983e+01	1.183626000000000067e+00
1.122500999999999927e+01	1.192568000000000072e+00
1.121001000000000047e+01	1.201297000000000059e+00
1.119500999999999991e+01	1.209818000000000060e+00
1.118000999999999934e+01	1.218136000000000108e+00
1.116501000000000055e+01	1.226255000000000095e+00
1.114901000000000053e+01	1.234180000000000055e+00
1.113400999999999996e+01	1.241916000000000020e+00
1.111900999999999939e+01	1.249467000000000105e+00
1.110300999999999938e+01	1.256837999999999900e+00
1.108801000000000059e+01	1.264032000000000044e+00
1.107201000000000057e+01	1.271053999999999906e+00
1.105701000000000001e+01	1.277908000000000044e+00
1.104100999999999999e+01	1.284597999999999907e+00
1.102500999999999998e+01	1.291128000000000053e+00
1.101000999999999941e+01	1.297501000000000015e+00
1.099400999999999939e+01	1.303720999999999908e+00
1.097800999999999938e+01	1.309792000000000067e+00
1.096301000000000059e+01	1.315717000000000025e+00
1.094701000000000057e+01	1.321499999999999897e+00
1.093101000000000056e+01	1.327144000000000101e+00
1.091600999999999999e+01	1.332651999999999948e+00
1.090000999999999998e+01	1.338027000000000077e+00
1.088400999999999996e+01	1.343272999999999939e+00
1.086900999999999939e+01	1.348392999999999953e+00
1.085300999999999938e+01	1.353388999999999953e+00
1.083700999999999937e+01	1.358263999999999916e+00
1.082100999999999935e+01	1.363021000000000038e+00
1.080601000000000056e+01	1.367663000000000073e+00
1.079001000000000055e+01	1.372192999999999996e+00
1.077500999999999998e+01	1.376611999999999947e+00
1.075900999999999996e+01	1.380924000000000040e+00
1.074300999999999995e+01	1.385130999999999890e+00
1.072800999999999938e+01	1.389235999999999915e+00
1.071200999999999937e+01	1.393240000000000034e+00
1.069701000000000057e+01	1.397145999999999999e+00
1.068101000000000056e+01	1.400956000000000090e+00
1.066600999999999999e+01	1.404673000000000060e+00
1.065100999999999942e+01	1.408298000000000050e+00
1.063500999999999941e+01	1.411832999999999894e+00
1.062001000000000062e+01	1.415281000000000011e+00
1.060501000000000005e+01	1.418644000000000016e+00
1.058901000000000003e+01	1.421923000000000048e+00
1.057400999999999947e+01	1.425119999999999942e+00
1.055901000000000067e+01	1.428236999999999979e+00
1.054401000000000010e+01	1.431275999999999993e+00
1.052900999999999954e+01	1.434237999999999902e+00
1.051401000000000074e+01	1.437125999999999904e+00
1.049901000000000018e+01	1.439939999999999998e+00
1.048400999999999961e+01	1.442682999999999938e+00
1.046901000000000082e+01	1.445356000000000085e+00
1.045401000000000025e+01	1.447959999999999914e+00
1.043900999999999968e+01	1.450496999999999925e+00
1.042501000000000033e+01	1.452968999999999955e+00
1.041000999999999976e+01	1.455376000000000003e+00
1.039500999999999920e+01	1.457721000000000044e+00
1.038100999999999985e+01	1.460004000000000079e+00
1.036600999999999928e+01	1.462226999999999943e+00
1.035200999999999993e+01	1.464390999999999998e+00
1.033700999999999937e+01	1.466496999999999939e+00
1.032301000000000002e+01	1.468547000000000047e+00
1.030800999999999945e+01	1.470542000000000016e+00
1.029401000000000010e+01	1.472482999999999986e+00
1.028001000000000076e+01	1.474371000000000098e+00
1.026600999999999964e+01	1.476207000000000047e+00
1.025101000000000084e+01	1.477991999999999972e+00
1.023700999999999972e+01	1.479727999999999932e+00
1.022301000000000037e+01	1.481414999999999926e+00
1.020900999999999925e+01	1.483054000000000094e+00
1.019500999999999991e+01	1.484647000000000050e+00
1.018101000000000056e+01	1.486194000000000015e+00
1.016801000000000066e+01	1.487695999999999907e+00
1.015400999999999954e+01	1.489155000000000006e+00
1.014001000000000019e+01	1.490569999999999951e+00
1.012601000000000084e+01	1.491943999999999937e+00
1.011300999999999917e+01	1.493276000000000048e+00
1.009900999999999982e+01	1.494567999999999897e+00
1.008600999999999992e+01	1.495819999999999927e+00
1.007201000000000057e+01	1.497033999999999976e+00
1.005901000000000067e+01	1.498208999999999902e+00
1.004601000000000077e+01	1.499347999999999903e+00
1.003200999999999965e+01	1.500450000000000061e+00
1.001900999999999975e+01	1.501516000000000073e+00
1.000600999999999985e+01	1.502547000000000077e+00
9.993009999999999948e+00	1.503543999999999992e+00
9.980010000000000048e+00	1.504507000000000039e+00
9.967010000000000147e+00	1.505438000000000054e+00
9.954010000000000247e+00	1.506335999999999897e+00
9.941010000000000346e+00	1.507201999999999931e+00
9.928010000000000446e+00	1.508037000000000072e+00
9.915010000000000545e+00	1.508842000000000017e+00
9.902010000000000645e+00	1.509616999999999987e+00
9.890010000000000190e+00	1.510362999999999900e+00
9.877010000000000289e+00	1.511080999999999896e+00
9.864010000000000389e+00	1.511770000000000058e+00
9.852009999999999934e+00	1.512431000000000081e+00
9.839010000000000034e+00	1.513066000000000022e+00
9.827009999999999579e+00	1.513673999999999964e+00
9.815009999999999124e+00	1.514256000000000046e+00
9.802009999999999224e+00	1.514812000000000047e+00
9.790010000000000545e+00	1.515344000000000024e+00
9.778010000000000090e+00	1.515851000000000059e+00
9.765010000000000190e+00	1.516334000000000071e+00
9.753009999999999735e+00	1.516793000000000058e+00
9.741009999999999280e+00	1.517228999999999939e+00
9.729010000000000602e+00	1.517643000000000075e+00
9.717010000000000147e+00	1.518035000000000023e+00
9.705009999999999692e+00	1.518404000000000087e+00
9.694010000000000460e+00	1.518752000000000102e+00
9.682010000000000005e+00	1.519079999999999986e+00
9.670009999999999550e+00	1.519385999999999903e+00
9.658010000000000872e+00	1.519673000000000052e+00
9.647009999999999863e+00	1.519938999999999929e+00
9.635009999999999408e+00	1.520186999999999955e+00
9.623010000000000730e+00	1.520415000000000072e+00
9.612009999999999721e+00	1.520623999999999976e+00
9.600009999999999266e+00	1.520815000000000028e+00
9.589010000000000034e+00	1.520988999999999924e+00
9.578010000000000801e+00	1.521144000000000052e+00
9.566010000000000346e+00	1.521282000000000023e+00
9.555009999999999337e+00	1.521403000000000061e+00
9.544010000000000105e+00	1.521508000000000083e+00
9.533010000000000872e+00	1.521595999999999949e+00
9.522009999999999863e+00	1.521668000000000021e+00
9.510009999999999408e+00	1.521724000000000077e+00
9.499010000000000176e+00	1.521765000000000034e+00
9.489010000000000389e+00	1.521790999999999894e+00
9.478009999999999380e+00	1.521802000000000099e+00


==> anc/Fig5/Fig5_g3.out <==
# Radius(km)	Mass(solar mass)
8.415150099999999611e+02	1.324170000000000069e-01
2.448560099999999977e+02	8.897900000000000253e-02
1.169630099999999970e+02	8.864700000000000357e-02
7.136500999999999806e+01	9.167200000000000348e-02
4.927900999999999954e+01	9.654500000000000581e-02
3.685501000000000005e+01	1.031709999999999988e-01
2.926601000000000141e+01	1.115749999999999936e-01
2.440100999999999942e+01	1.216720000000000024e-01
2.111401000000000039e+01	1.335119999999999918e-01
1.881700999999999979e+01	1.470760000000000123e-01
1.717001000000000133e+01	1.623010000000000008e-01
1.596301000000000059e+01	1.791020000000000112e-01
1.506500999999999912e+01	1.973789999999999989e-01
1.438500999999999941e+01	2.170209999999999917e-01
1.386600999999999928e+01	2.379130000000000134e-01
1.346500999999999948e+01	2.599409999999999776e-01
1.315201000000000064e+01	2.829880000000000173e-01
1.290700999999999965e+01	3.069390000000000174e-01
1.271500999999999948e+01	3.316839999999999788e-01
1.256201000000000079e+01	3.571119999999999850e-01
1.244101000000000035e+01	3.831180000000000141e-01
1.234600999999999971e+01	4.096000000000000196e-01
1.227000999999999920e+01	4.364600000000000146e-01
1.220900999999999925e+01	4.636049999999999893e-01
1.216201000000000043e+01	4.909470000000000223e-01
1.212401000000000018e+01	5.184029999999999472e-01
1.209401000000000082e+01	5.458969999999999656e-01
1.207000999999999991e+01	5.733570000000000055e-01
1.205100999999999978e+01	6.007190000000000030e-01
1.203600999999999921e+01	6.279230000000000089e-01
1.202401000000000053e+01	6.549150000000000249e-01
1.201501000000000019e+01	6.816499999999999782e-01
1.200700999999999929e+01	7.080830000000000179e-01
1.200101000000000084e+01	7.341790000000000260e-01
1.199501000000000062e+01	7.599040000000000239e-01
1.199100999999999928e+01	7.852320000000000411e-01
1.198601000000000028e+01	8.101390000000000535e-01
1.198201000000000072e+01	8.346059999999999590e-01
1.197800999999999938e+01	8.586169999999999636e-01
1.197301000000000037e+01	8.821590000000000265e-01
1.196901000000000082e+01	9.052229999999999999e-01
1.196401000000000003e+01	9.278009999999999868e-01
1.195900999999999925e+01	9.498889999999999834e-01
1.195301000000000080e+01	9.714850000000000430e-01
1.194701000000000057e+01	9.925869999999999971e-01
1.194000999999999912e+01	1.013195999999999986e+00
1.193300999999999945e+01	1.033314000000000066e+00
1.192600999999999978e+01	1.052945999999999938e+00
1.191801000000000066e+01	1.072094000000000102e+00
1.191000999999999976e+01	1.090765999999999902e+00
1.190100999999999942e+01	1.108967000000000036e+00
1.189100999999999964e+01	1.126703000000000010e+00
1.188200999999999929e+01	1.143982000000000054e+00
1.187101000000000006e+01	1.160813000000000095e+00
1.186101000000000028e+01	1.177202999999999999e+00
1.185000999999999927e+01	1.193159999999999998e+00
1.183801000000000059e+01	1.208693000000000017e+00
1.182601000000000013e+01	1.223811999999999900e+00
1.181400999999999968e+01	1.238523999999999958e+00
1.180100999999999978e+01	1.252839999999999954e+00
1.178800999999999988e+01	1.266766999999999976e+00
1.177500999999999998e+01	1.280316000000000010e+00
1.176201000000000008e+01	1.293495000000000061e+00
1.174801000000000073e+01	1.306311999999999918e+00
1.173400999999999961e+01	1.318778000000000006e+00
1.171901000000000082e+01	1.330899999999999972e+00
1.170500999999999969e+01	1.342686999999999964e+00
1.169000999999999912e+01	1.354146999999999990e+00
1.167501000000000033e+01	1.365289999999999893e+00
1.166000999999999976e+01	1.376122000000000067e+00
1.164400999999999975e+01	1.386652999999999913e+00
1.162900999999999918e+01	1.396889000000000047e+00
1.161300999999999917e+01	1.406840000000000090e+00
1.159700999999999915e+01	1.416511000000000076e+00
1.158100999999999914e+01	1.425910999999999929e+00
1.156400999999999968e+01	1.435046999999999962e+00
1.154800999999999966e+01	1.443926000000000043e+00
1.153200999999999965e+01	1.452553999999999901e+00
1.151501000000000019e+01	1.460938000000000070e+00
1.149901000000000018e+01	1.469084999999999974e+00
1.148201000000000072e+01	1.477001000000000008e+00
1.146500999999999948e+01	1.484693000000000040e+00
1.144801000000000002e+01	1.492166000000000103e+00
1.143101000000000056e+01	1.499425999999999926e+00
1.141400999999999932e+01	1.506477999999999984e+00
1.139700999999999986e+01	1.513328999999999924e+00
1.138001000000000040e+01	1.519984000000000002e+00
1.136300999999999917e+01	1.526447000000000109e+00
1.134600999999999971e+01	1.532723999999999975e+00
1.132801000000000080e+01	1.538820999999999994e+00
1.131100999999999956e+01	1.544740999999999920e+00
1.129401000000000010e+01	1.550489999999999924e+00
1.127701000000000064e+01	1.556070999999999982e+00
1.126000999999999941e+01	1.561490000000000045e+00
1.124201000000000050e+01	1.566750000000000087e+00
1.122500999999999927e+01	1.571857000000000060e+00
1.120800999999999981e+01	1.576813000000000020e+00
1.119000999999999912e+01	1.581623000000000001e+00
1.117300999999999966e+01	1.586289999999999978e+00
1.115601000000000020e+01	1.590818999999999983e+00
1.113901000000000074e+01	1.595212999999999992e+00
1.112200999999999951e+01	1.599474999999999980e+00
1.110401000000000060e+01	1.603609000000000062e+00
1.108700999999999937e+01	1.607617999999999991e+00
1.107000999999999991e+01	1.611506000000000105e+00
1.105301000000000045e+01	1.615275000000000016e+00
1.103600999999999921e+01	1.618927999999999923e+00
1.101900999999999975e+01	1.622470000000000079e+00
1.100201000000000029e+01	1.625901000000000041e+00
1.098501000000000083e+01	1.629224999999999923e+00
1.096800999999999959e+01	1.632446000000000064e+00
1.095101000000000013e+01	1.635564999999999936e+00
1.093501000000000012e+01	1.638584999999999958e+00
1.091801000000000066e+01	1.641507999999999967e+00
1.090100999999999942e+01	1.644338000000000077e+00
1.088500999999999941e+01	1.647075999999999985e+00
1.086800999999999995e+01	1.649723999999999968e+00
1.085101000000000049e+01	1.652285000000000004e+00
1.083501000000000047e+01	1.654762000000000066e+00
1.081901000000000046e+01	1.657154999999999934e+00
1.080200999999999922e+01	1.659467999999999943e+00
1.078600999999999921e+01	1.661701000000000095e+00
1.076900999999999975e+01	1.663858000000000059e+00
1.075300999999999974e+01	1.665939999999999976e+00
1.073700999999999972e+01	1.667948999999999904e+00
1.072100999999999971e+01	1.669885999999999981e+00
1.070500999999999969e+01	1.671753999999999962e+00
1.068900999999999968e+01	1.673553000000000068e+00
1.067300999999999966e+01	1.675286999999999971e+00
1.065700999999999965e+01	1.676955999999999891e+00
1.064100999999999964e+01	1.678560999999999970e+00
1.062601000000000084e+01	1.680104999999999960e+00
1.061001000000000083e+01	1.681589000000000000e+00
1.059401000000000082e+01	1.683014000000000010e+00
1.057901000000000025e+01	1.684382000000000046e+00
1.056301000000000023e+01	1.685694000000000026e+00
1.054800999999999966e+01	1.686951000000000089e+00
1.053301000000000087e+01	1.688155000000000072e+00
1.051701000000000086e+01	1.689306999999999892e+00
1.050201000000000029e+01	1.690409000000000050e+00
1.048700999999999972e+01	1.691459999999999964e+00
1.047200999999999915e+01	1.692463999999999968e+00
1.045701000000000036e+01	1.693419999999999925e+00
1.044200999999999979e+01	1.694329999999999892e+00
1.042700999999999922e+01	1.695194000000000090e+00
1.041201000000000043e+01	1.696015000000000050e+00
1.039800999999999931e+01	1.696792999999999996e+00
1.038301000000000052e+01	1.697529000000000066e+00
1.036800999999999995e+01	1.698223000000000038e+00
1.035401000000000060e+01	1.698878000000000110e+00
1.033901000000000003e+01	1.699494000000000060e+00
1.032501000000000069e+01	1.700071000000000110e+00
1.031001000000000012e+01	1.700611000000000095e+00
1.029601000000000077e+01	1.701114000000000015e+00
1.028200999999999965e+01	1.701581999999999928e+00
1.026801000000000030e+01	1.702015000000000056e+00
1.025400999999999918e+01	1.702414000000000094e+00
1.024000999999999983e+01	1.702779999999999960e+00
1.022601000000000049e+01	1.703113000000000099e+00
1.021200999999999937e+01	1.703414999999999901e+00
1.019801000000000002e+01	1.703686000000000034e+00
1.018401000000000067e+01	1.703926000000000052e+00
1.017101000000000077e+01	1.704137000000000013e+00
1.015700999999999965e+01	1.704318999999999917e+00
1.014301000000000030e+01	1.704471999999999987e+00
1.013001000000000040e+01	1.704598000000000058e+00
1.011600999999999928e+01	1.704696999999999907e+00
1.010300999999999938e+01	1.704769999999999897e+00
1.009000999999999948e+01	1.704817000000000027e+00
1.007700999999999958e+01	1.704838000000000076e+00


==> anc/Fig5/Fig5_g30.out <==
# Radius(km)	Mass(solar mass)
3.172630100000000084e+02	9.142999999999999738e-02
1.181590099999999950e+02	8.948100000000000498e-02
6.556201000000000079e+01	9.379700000000000537e-02
4.324201000000000050e+01	1.009840000000000043e-01
3.166300999999999988e+01	1.110560000000000019e-01
2.506900999999999868e+01	1.240559999999999996e-01
2.099801000000000073e+01	1.402950000000000030e-01
1.836101000000000028e+01	1.600429999999999908e-01
1.659900999999999982e+01	1.835050000000000014e-01
1.539700999999999986e+01	2.108430000000000026e-01
1.456800999999999924e+01	2.421830000000000094e-01
1.399501000000000062e+01	2.776270000000000127e-01
1.360200999999999993e+01	3.172479999999999745e-01
1.333801000000000059e+01	3.610860000000000181e-01
1.316801000000000066e+01	4.091400000000000037e-01
1.306800999999999924e+01	4.613530000000000131e-01
1.301900999999999975e+01	5.176020000000000065e-01
1.301000999999999941e+01	5.776839999999999753e-01
1.302801000000000009e+01	6.413130000000000219e-01
1.306800999999999924e+01	7.081159999999999677e-01
1.312200999999999951e+01	7.776410000000000267e-01
1.318600999999999956e+01	8.493680000000000119e-01
1.325600999999999985e+01	9.227349999999999719e-01
1.332801000000000080e+01	9.971520000000000383e-01
1.340100999999999942e+01	1.072033000000000014e+00
1.347200999999999915e+01	1.146814000000000000e+00
1.354001000000000055e+01	1.220973000000000086e+00
1.360401000000000060e+01	1.294038999999999939e+00
1.366300999999999988e+01	1.365607999999999933e+00
1.371701000000000015e+01	1.435338999999999920e+00
1.376501000000000019e+01	1.502958999999999934e+00
1.380800999999999945e+01	1.568257999999999930e+00
1.384501000000000026e+01	1.631080000000000085e+00
1.387800999999999974e+01	1.691324000000000050e+00
1.390501000000000076e+01	1.748928999999999956e+00
1.392700999999999922e+01	1.803876000000000035e+00
1.394401000000000046e+01	1.856171000000000015e+00
1.395800999999999981e+01	1.905848999999999904e+00
1.396701000000000015e+01	1.952962000000000087e+00
1.397301000000000037e+01	1.997578000000000076e+00
1.397500999999999927e+01	2.039775000000000116e+00
1.397400999999999982e+01	2.079639999999999933e+00
1.397001000000000026e+01	2.117264000000000035e+00
1.396401000000000003e+01	2.152741999999999933e+00
1.395500999999999969e+01	2.186169000000000029e+00
1.394401000000000046e+01	2.217642000000000113e+00
1.393000999999999934e+01	2.247253999999999863e+00
1.391501000000000055e+01	2.275098999999999982e+00
1.389901000000000053e+01	2.301264999999999894e+00
1.388001000000000040e+01	2.325841000000000047e+00
1.386101000000000028e+01	2.348910000000000053e+00
1.384000999999999948e+01	2.370550999999999853e+00
1.381800999999999924e+01	2.390842999999999829e+00
1.379500999999999955e+01	2.409857000000000138e+00
1.377101000000000042e+01	2.427664000000000044e+00
1.374700999999999951e+01	2.444329000000000196e+00
1.372100999999999971e+01	2.459915000000000074e+00
1.369500999999999991e+01	2.474480999999999931e+00
1.366901000000000010e+01	2.488083000000000045e+00
1.364201000000000086e+01	2.500773999999999830e+00
1.361401000000000039e+01	2.512605000000000199e+00
1.358700999999999937e+01	2.523620999999999892e+00
1.355901000000000067e+01	2.533869000000000149e+00
1.353001000000000076e+01	2.543390000000000040e+00
1.350101000000000084e+01	2.552223000000000130e+00
1.347301000000000037e+01	2.560407000000000100e+00
1.344401000000000046e+01	2.567975999999999814e+00
1.341501000000000055e+01	2.574962999999999891e+00
1.338500999999999941e+01	2.581399999999999917e+00
1.335600999999999949e+01	2.587317000000000089e+00
1.332700999999999958e+01	2.592741000000000184e+00
1.329800999999999966e+01	2.597698999999999980e+00
1.326801000000000030e+01	2.602215999999999863e+00
1.323901000000000039e+01	2.606314999999999937e+00
1.321001000000000047e+01	2.610018000000000171e+00
1.318101000000000056e+01	2.613345999999999947e+00
1.315201000000000064e+01	2.616318999999999839e+00
1.312301000000000073e+01	2.618955999999999840e+00
1.309401000000000082e+01	2.621274000000000104e+00
1.306500999999999912e+01	2.623289999999999900e+00
1.303701000000000043e+01	2.625020000000000131e+00
1.300801000000000052e+01	2.626478000000000090e+00
1.298001000000000005e+01	2.627679000000000098e+00
1.295200999999999958e+01	2.628635000000000055e+00
1.292401000000000089e+01	2.629360999999999837e+00
1.289601000000000042e+01	2.629866999999999955e+00
1.286800999999999995e+01	2.630164999999999864e+00
1.284000999999999948e+01	2.630266000000000215e+00


==> anc/Fig5/Fig5_g6.out <==
# Radius(km)	Mass(solar mass)
5.438590100000000120e+02	1.020220000000000016e-01
1.748790099999999939e+02	8.852999999999999758e-02
9.079000999999999522e+01	9.033599999999999963e-02
5.758601000000000170e+01	9.480900000000000438e-02
4.078900999999999755e+01	1.013980000000000020e-01
3.116800999999999888e+01	1.101749999999999952e-01
2.530500999999999934e+01	1.210930000000000062e-01
2.150101000000000084e+01	1.342740000000000045e-01
1.892901000000000167e+01	1.497880000000000045e-01
1.714001000000000019e+01	1.676410000000000122e-01
1.586701000000000050e+01	1.878009999999999957e-01
1.494701000000000057e+01	2.102040000000000020e-01
1.427401000000000053e+01	2.347660000000000025e-01
1.377600999999999942e+01	2.613889999999999825e-01
1.340700999999999965e+01	2.899570000000000203e-01
1.313200999999999929e+01	3.203460000000000196e-01
1.292801000000000045e+01	3.524200000000000110e-01
1.277801000000000009e+01	3.860339999999999883e-01
1.266901000000000010e+01	4.210320000000000173e-01
1.259101000000000070e+01	4.572530000000000205e-01
1.253800999999999988e+01	4.945280000000000231e-01
1.250300999999999974e+01	5.326859999999999928e-01
1.248201000000000072e+01	5.715529999999999777e-01
1.247200999999999915e+01	6.109590000000000298e-01
1.247001000000000026e+01	6.507349999999999524e-01
1.247500999999999927e+01	6.907219999999999471e-01
1.248301000000000016e+01	7.307649999999999979e-01
1.249501000000000062e+01	7.707220000000000182e-01
1.250801000000000052e+01	8.104630000000000445e-01
1.252300999999999931e+01	8.498689999999999856e-01
1.253800999999999988e+01	8.888329999999999842e-01
1.255200999999999922e+01	9.272610000000000019e-01
1.256700999999999979e+01	9.650729999999999587e-01
1.258000999999999969e+01	1.002199000000000062e+00
1.259201000000000015e+01	1.038580999999999976e+00
1.260401000000000060e+01	1.074170000000000069e+00
1.261300999999999917e+01	1.108929999999999971e+00
1.262200999999999951e+01	1.142829000000000095e+00
1.262900999999999918e+01	1.175845999999999947e+00
1.263400999999999996e+01	1.207967000000000013e+00
1.263901000000000074e+01	1.239182000000000006e+00
1.264100999999999964e+01	1.269487000000000032e+00
1.264201000000000086e+01	1.298885000000000067e+00
1.264201000000000086e+01	1.327379000000000087e+00
1.264100999999999964e+01	1.354978000000000016e+00
1.263800999999999952e+01	1.381693999999999978e+00
1.263400999999999996e+01	1.407539000000000096e+00
1.262900999999999918e+01	1.432528999999999941e+00
1.262301000000000073e+01	1.456682000000000032e+00
1.261600999999999928e+01	1.480013999999999941e+00
1.260701000000000072e+01	1.502545999999999937e+00
1.259801000000000037e+01	1.524297000000000013e+00
1.258801000000000059e+01	1.545287999999999995e+00
1.257700999999999958e+01	1.565539000000000014e+00
1.256500999999999912e+01	1.585069999999999979e+00
1.255301000000000045e+01	1.603903999999999996e+00
1.254001000000000055e+01	1.622060000000000057e+00
1.252600999999999942e+01	1.639559999999999906e+00
1.251101000000000063e+01	1.656422999999999979e+00
1.249601000000000006e+01	1.672670000000000101e+00
1.248100999999999949e+01	1.688320999999999961e+00
1.246500999999999948e+01	1.703394000000000075e+00
1.244801000000000002e+01	1.717908999999999908e+00
1.243101000000000056e+01	1.731883999999999979e+00
1.241400999999999932e+01	1.745338000000000056e+00
1.239601000000000042e+01	1.758286999999999933e+00
1.237800999999999974e+01	1.770747999999999989e+00
1.236001000000000083e+01	1.782739000000000074e+00
1.234101000000000070e+01	1.794275000000000064e+00
1.232201000000000057e+01	1.805371000000000059e+00
1.230301000000000045e+01	1.816043999999999992e+00
1.228301000000000087e+01	1.826305999999999985e+00
1.226401000000000074e+01	1.836173000000000055e+00
1.224400999999999939e+01	1.845657000000000103e+00
1.222400999999999982e+01	1.854773000000000005e+00
1.220401000000000025e+01	1.863531999999999966e+00
1.218401000000000067e+01	1.871947000000000028e+00
1.216300999999999988e+01	1.880028999999999950e+00
1.214301000000000030e+01	1.887790999999999997e+00
1.212200999999999951e+01	1.895243000000000011e+00
1.210200999999999993e+01	1.902395000000000058e+00
1.208100999999999914e+01	1.909259000000000039e+00
1.206001000000000012e+01	1.915842999999999963e+00
1.203900999999999932e+01	1.922156999999999893e+00
1.201801000000000030e+01	1.928210999999999897e+00
1.199801000000000073e+01	1.934012999999999982e+00
1.197700999999999993e+01	1.939572000000000074e+00
1.195600999999999914e+01	1.944897000000000098e+00
1.193501000000000012e+01	1.949994000000000005e+00
1.191400999999999932e+01	1.954871000000000025e+00
1.189301000000000030e+01	1.959537000000000084e+00
1.187200999999999951e+01	1.963997999999999911e+00
1.185101000000000049e+01	1.968259999999999899e+00
1.183000999999999969e+01	1.972331999999999974e+00
1.181001000000000012e+01	1.976218000000000030e+00
1.178900999999999932e+01	1.979924999999999935e+00
1.176801000000000030e+01	1.983459000000000083e+00
1.174801000000000073e+01	1.986825999999999981e+00
1.172700999999999993e+01	1.990031000000000105e+00
1.170600999999999914e+01	1.993079000000000045e+00
1.168600999999999956e+01	1.995975999999999972e+00
1.166501000000000055e+01	1.998726999999999920e+00
1.164500999999999920e+01	2.001335999999999782e+00
1.162500999999999962e+01	2.003807999999999812e+00
1.160401000000000060e+01	2.006146999999999903e+00
1.158400999999999925e+01	2.008359000000000005e+00
1.156400999999999968e+01	2.010445999999999955e+00
1.154401000000000010e+01	2.012411999999999868e+00
1.152401000000000053e+01	2.014263000000000137e+00
1.150501000000000040e+01	2.016001000000000154e+00
1.148501000000000083e+01	2.017630000000000035e+00
1.146500999999999948e+01	2.019153999999999893e+00
1.144600999999999935e+01	2.020575000000000010e+00
1.142600999999999978e+01	2.021898000000000195e+00
1.140700999999999965e+01	2.023124999999999840e+00
1.138701000000000008e+01	2.024258999999999808e+00
1.136800999999999995e+01	2.025304000000000215e+00
1.134900999999999982e+01	2.026260999999999868e+00
1.133000999999999969e+01	2.027134999999999909e+00
1.131100999999999956e+01	2.027927000000000035e+00
1.129200999999999944e+01	2.028640000000000221e+00
1.127300999999999931e+01	2.029276999999999997e+00
1.125501000000000040e+01	2.029838999999999949e+00
1.123601000000000028e+01	2.030330000000000190e+00
1.121800999999999959e+01	2.030752000000000113e+00
1.119900999999999947e+01	2.031105999999999856e+00
1.118101000000000056e+01	2.031394999999999840e+00
1.116300999999999988e+01	2.031620000000000203e+00
1.114500999999999920e+01	2.031785000000000174e+00
1.112701000000000029e+01	2.031890000000000196e+00
1.110900999999999961e+01	2.031937999999999800e+00


==> anc/Fig5/Fig5_nodm.out <==
# Radius(km)	Mass(solar mass)
2.679580100000000016e+02	9.010799999999999366e-02
1.026690100000000001e+02	9.014199999999999990e-02
5.785501000000000005e+01	9.561799999999999466e-02
3.867201000000000022e+01	1.042730000000000046e-01
2.875900999999999996e+01	1.161999999999999977e-01
2.310501000000000005e+01	1.315580000000000083e-01
1.961600999999999928e+01	1.508039999999999936e-01
1.737001000000000062e+01	1.743109999999999937e-01
1.588400999999999996e+01	2.024090000000000056e-01
1.488701000000000008e+01	2.354090000000000071e-01
1.421701000000000015e+01	2.736089999999999911e-01
1.377200999999999986e+01	3.172980000000000245e-01
1.348601000000000028e+01	3.667489999999999917e-01
1.331500999999999912e+01	4.222040000000000237e-01
1.322800999999999938e+01	4.838450000000000251e-01
1.320401000000000025e+01	5.517640000000000322e-01
1.322700999999999993e+01	6.259190000000000031e-01
1.328401000000000032e+01	7.060969999999999747e-01
1.336600999999999928e+01	7.918880000000000363e-01
1.346401000000000003e+01	8.826669999999999794e-01
1.357301000000000002e+01	9.776089999999999502e-01
1.368701000000000079e+01	1.075720999999999927e+00
1.380200999999999922e+01	1.175898000000000110e+00
1.391400999999999932e+01	1.276990000000000069e+00
1.402000999999999920e+01	1.377869999999999928e+00
1.412001000000000062e+01	1.477491000000000110e+00
1.421100999999999992e+01	1.574934000000000056e+00
1.429301000000000066e+01	1.669432999999999945e+00
1.436600999999999928e+01	1.760381999999999891e+00
1.442900999999999989e+01	1.847334999999999949e+00
1.448301000000000016e+01	1.929993000000000070e+00
1.452900999999999954e+01	2.008179999999999854e+00
1.456601000000000035e+01	2.081827999999999790e+00
1.459501000000000026e+01	2.150952999999999893e+00
1.461800999999999995e+01	2.215637000000000079e+00
1.463400999999999996e+01	2.276011000000000006e+00
1.464400999999999975e+01	2.332237000000000116e+00
1.464901000000000053e+01	2.384504999999999875e+00
1.464901000000000053e+01	2.433014000000000010e+00
1.464500999999999920e+01	2.477972999999999981e+00
1.463701000000000008e+01	2.519589999999999996e+00
1.462500999999999962e+01	2.558069999999999844e+00
1.461101000000000028e+01	2.593614000000000086e+00
1.459300999999999959e+01	2.626414000000000026e+00
1.457400999999999947e+01	2.656652999999999931e+00
1.455200999999999922e+01	2.684505000000000141e+00
1.452801000000000009e+01	2.710135000000000183e+00
1.450300999999999974e+01	2.733694999999999986e+00
1.447700999999999993e+01	2.755329999999999835e+00
1.444900999999999947e+01	2.775174999999999947e+00
1.442000999999999955e+01	2.793353999999999893e+00
1.439001000000000019e+01	2.809984000000000037e+00
1.435900999999999961e+01	2.825172999999999934e+00
1.432700999999999958e+01	2.839023000000000074e+00
1.429500999999999955e+01	2.851625999999999994e+00
1.426201000000000008e+01	2.863068999999999864e+00
1.422901000000000060e+01	2.873432000000000208e+00
1.419600999999999935e+01	2.882789999999999964e+00
1.416201000000000043e+01	2.891211999999999893e+00
1.412800999999999974e+01	2.898762000000000061e+00
1.409401000000000082e+01	2.905498999999999832e+00
1.406001000000000012e+01	2.911478999999999928e+00
1.402600999999999942e+01	2.916752999999999929e+00
1.399201000000000050e+01	2.921368000000000187e+00
1.395800999999999981e+01	2.925368999999999886e+00
1.392401000000000089e+01	2.928796000000000177e+00
1.389001000000000019e+01	2.931687999999999850e+00
1.385600999999999949e+01	2.934079999999999799e+00
1.382201000000000057e+01	2.936005999999999894e+00
1.378800999999999988e+01	2.937497000000000025e+00
1.375501000000000040e+01	2.938579999999999970e+00
1.372200999999999915e+01	2.939283000000000090e+00
1.368900999999999968e+01	2.939630999999999883e+00
1.365601000000000020e+01	2.939646000000000203e+00


==> anc/Fig6/Fig6_stiffest.out <==
# G(fm^2) Maximum_mass(solar mass)
1.000000000000000021e-03 7.289649999999999741e-01
1.176811952434997886e-03 7.286508639607992555e-01
1.384886371393873224e-03 7.284632712406950983e-01
1.629750834620643553e-03 7.284022218396876136e-01
1.917910261672488683e-03 7.284677157577766904e-01
2.257019719633919161e-03 7.286597529949626617e-01
2.656087782946686768e-03 7.289783335512450835e-01
3.125715849688235400e-03 7.294234574266240667e-01
3.678379771828634275e-03 7.299951246210998335e-01
4.328761281083057418e-03 7.306933351346723837e-01
5.094138014816380552e-03 7.315180889673413844e-01
5.994842503189408769e-03 7.324693861191070576e-01
7.054802310718645032e-03 7.335472265899694033e-01
8.302175681319743858e-03 7.347516103799284215e-01
9.770099572992246503e-03 7.360825374889840012e-01
1.149756995397735633e-02 7.375400079171363643e-01
1.353047774579806822e-02 7.391240216643852889e-01
1.592282793341092198e-02 7.408345787307311081e-01
1.873817422860384052e-02 7.426716791161731557e-01
2.205130739903045714e-02 7.446353228207120978e-01
2.595024211399735853e-02 7.467255098443477124e-01
3.053855508833415444e-02 7.489422401870798884e-01
3.593813663804627800e-02 7.517387453756243509e-01
4.229242874389498724e-02 7.560964027653478414e-01
4.977023564332108685e-02 7.620489237921227454e-01
5.857020818056664357e-02 7.695963084559485079e-01
6.892612104349694901e-02 7.787385567568252398e-01
8.111308307896868131e-02 7.894756686947528301e-01
9.545484566618336886e-02 8.018076442697312789e-01
1.123324032978027659e-01 8.157344834817609192e-01
1.321941148466028726e-01 8.312561863308414178e-01
1.555676143930472266e-01 8.483727528169726639e-01
1.830738280295367837e-01 8.670841829401549905e-01
2.154434690031882260e-01 8.873904767003881755e-01
2.535364493970111432e-01 9.099400428704060850e-01
2.983647240283337498e-01 9.362059956568579144e-01
3.511191734215131088e-01 9.662451690523551351e-01
4.132012400115334660e-01 1.000057563056897303e+00
4.862601580065353257e-01 1.037643177670484640e+00
5.722367659350213742e-01 1.079002012893117035e+00
6.734150657750821445e-01 1.124134068724794933e+00
7.924828983539169425e-01 1.173054878530464640e+00
9.326033468832198858e-01 1.225809435711594730e+00
1.097498765493055695e+00 1.282400589514599343e+00
1.291549665014884107e+00 1.342828339939479143e+00
1.519911082952933201e+00 1.406992025793741163e+00
1.788649529057435128e+00 1.474124642957358899e+00
2.104904144512019570e+00 1.544066690519616314e+00
2.477076355991708834e+00 1.616814617058404790e+00
2.915053062825175623e+00 1.691521713417693640e+00
3.430469286314915767e+00 1.767537131465789946e+00
4.037017258596553582e+00 1.844860871202694153e+00
4.750810162102792944e+00 1.922791327427080477e+00
5.590810182512222504e+00 1.999259177918439212e+00
6.579332246575675391e+00 2.074129121451878888e+00
7.742636826811269302e+00 2.147401158027402168e+00
9.111627561154886479e+00 2.219075287645007499e+00
1.072267222010323096e+01 2.288420084258679488e+00
1.261856883066021062e+01 2.353660569433950744e+00
1.484968262254463589e+01 2.414717314840054918e+00
1.747528400007682947e+01 2.471590320476993341e+00
2.056512308348651530e+01 2.524279586344765569e+00
2.420128264794383455e+01 2.572769052026337100e+00
2.848035868435799145e+01 2.617026641519677455e+00
3.351602650938841066e+01 2.657051464535871599e+00
3.944206059437656364e+01 2.692843521074915980e+00
4.641588833612772902e+01 2.724402811136811486e+00
5.462277217684336961e+01 2.751729334721559006e+00
6.428073117284318982e+01 2.775905196300867406e+00
7.564633275546290747e+01 2.798086713082843069e+00
8.902150854450374595e+01 2.818274200472315805e+00
1.047615752789664043e+02 2.836467658469286501e+00
1.232846739442065882e+02 2.852667087073754715e+00
1.450828778495940128e+02 2.866872486285720001e+00
1.707352647470688680e+02 2.879083856105182360e+00
2.009233002565045751e+02 2.889301196532142235e+00
2.364489412645407072e+02 2.897524507566599183e+00
2.782559402207126027e+02 2.903753789208553648e+00
3.274549162877725053e+02 2.908030074459838410e+00
3.853528593710527161e+02 2.911547879596056987e+00
4.534878508128581984e+02 2.914858870530749435e+00
5.336699231206301874e+02 2.917963047263915310e+00
6.280291441834247053e+02 2.920860409795556389e+00
7.390722033525775032e+02 2.923550958125670896e+00
8.697490026177833897e+02 2.926034692254260605e+00
1.023531021899024722e+03 2.928311612181323742e+00
1.204503540258781186e+03 2.930381717906860750e+00
1.417474162926804865e+03 2.932245009430872518e+00
1.668100537200059080e+03 2.933901486753358601e+00
1.963040650040268474e+03 2.935351149874318555e+00
2.310129700083158241e+03 2.936593998793752824e+00
2.718588242732940216e+03 2.937630033511661409e+00
3.199267137797384294e+03 2.938459254028043866e+00
3.764935806792463609e+03 2.939081660342901081e+00
4.430621457583877600e+03 2.939497252456231724e+00
5.214008287999684399e+03 2.939706030368037126e+00
6.135907273413163239e+03 2.939707994078316844e+00
7.220809018385456511e+03 2.939503143587070433e+00
8.497534359086437689e+03 2.939091478894297893e+00
1.000000000000000000e+04 2.938473000000000113e+00


==> anc/Fig7/Fig7_htzcs.out <==
# G(fm^2) DM_fraction_max
1.000000000000000021e-03 6.592170000000000529e-01
1.176811952434997886e-03 6.590636484644830650e-01
1.384886371393873224e-03 6.589415307045729531e-01
1.629750834620643553e-03 6.588506467202693839e-01
1.917910261672488683e-03 6.587909965115725797e-01
2.257019719633919161e-03 6.587625800784828733e-01
2.656087782946686768e-03 6.587653974209995988e-01
3.125715849688235400e-03 6.587994485391232002e-01
3.678379771828634275e-03 6.588647334328536775e-01
4.328761281083057418e-03 6.589612521021910307e-01
5.094138014816380552e-03 6.590890045471350378e-01
5.994842503189408769e-03 6.592479907676858097e-01
7.054802310718645032e-03 6.594382107638434576e-01
8.302175681319743858e-03 6.596596645356077593e-01
9.770099572992246503e-03 6.599123520829789369e-01
1.149756995397735633e-02 6.601962734059569904e-01
1.353047774579806822e-02 6.605114285045416977e-01
1.592282793341092198e-02 6.608578173787332810e-01
1.873817422860384052e-02 6.612354400285314071e-01
2.205130739903045714e-02 6.616442964539366312e-01
2.595024211399735853e-02 6.620843866549483980e-01
3.053855508833415444e-02 6.625557106315670408e-01
3.593813663804627800e-02 6.629960166239734498e-01
4.229242874389498724e-02 6.632705115654515815e-01
4.977023564332108685e-02 6.633745651598166315e-01
5.857020818056664357e-02 6.633081774070689329e-01
6.892612104349694901e-02 6.630713483072081527e-01
8.111308307896868131e-02 6.626640778602344017e-01
9.545484566618336886e-02 6.620863660661474581e-01
1.123324032978027659e-01 6.613382129249476549e-01
1.321941148466028726e-01 6.604196184366348810e-01
1.555676143930472266e-01 6.593305826012090254e-01
1.830738280295367837e-01 6.580711054186701991e-01
2.154434690031882260e-01 6.566411868890184023e-01
2.535364493970111432e-01 6.546449138102694576e-01
2.983647240283337498e-01 6.511828144495162007e-01
3.511191734215131088e-01 6.462201864261890583e-01
4.132012400115334660e-01 6.397570297402876971e-01
4.862601580065353257e-01 6.317933443918124503e-01
5.722367659350213742e-01 6.223291303807630959e-01
6.734150657750821445e-01 6.113643877071399668e-01
7.924828983539169425e-01 5.988220260857480826e-01
9.326033468832198858e-01 5.844787484935169974e-01
1.097498765493055695e+00 5.683204144515866529e-01
1.291549665014884107e+00 5.503470239599567160e-01
1.519911082952933201e+00 5.306021532404587848e-01
1.788649529057435128e+00 5.094178383126637399e-01
2.104904144512019570e+00 4.868631271075130051e-01
2.477076355991708834e+00 4.629397607754742738e-01
2.915053062825175623e+00 4.380628541629303374e-01
3.430469286314915767e+00 4.125514976213692231e-01
4.037017258596553582e+00 3.864056911507904868e-01
4.750810162102792944e+00 3.598570322149687306e-01
5.590810182512222504e+00 3.335885969614252877e-01
6.579332246575675391e+00 3.076450478591252757e-01
7.742636826811269302e+00 2.820263849080684171e-01
9.111627561154886479e+00 2.567326081082551559e-01
1.072267222010323096e+01 2.320941461818642748e-01
1.261856883066021062e+01 2.089128626381204501e-01
1.484968262254463589e+01 1.872246399862435295e-01
1.747528400007682947e+01 1.670294782262329025e-01
2.056512308348651530e+01 1.483273773580887633e-01
2.420128264794383455e+01 1.311150231851940240e-01
2.848035868435799145e+01 1.153857965657681395e-01
3.351602650938841066e+01 1.011395137815101070e-01
3.944206059437656364e+01 8.837617483242010685e-02
4.641588833612772902e+01 7.709577971849826405e-02
5.462277217684336961e+01 6.729832843974425938e-02
6.428073117284318982e+01 5.861414153443614272e-02
7.564633275546290747e+01 5.064818623609962378e-02
8.902150854450374595e+01 4.340035479295079046e-02
1.047615752789664043e+02 3.687064720498942072e-02
1.232846739442065882e+02 3.105906347221558048e-02
1.450828778495940128e+02 2.596560359462933218e-02
1.707352647470688680e+02 2.159026757223066195e-02
2.009233002565045751e+02 1.793305540501951775e-02
2.364489412645407072e+02 1.499396709299591866e-02
2.782559402207126027e+02 1.277300263615989417e-02
3.274549162877725053e+02 1.125534996227919166e-02
3.853528593710527161e+02 1.000981319081513908e-02
4.534878508128581984e+02 8.837252239534260784e-03
5.336699231206301874e+02 7.737667108436561969e-03
6.280291441834247053e+02 6.711057797522026157e-03
7.390722033525775032e+02 5.757424306790655082e-03
8.697490026177833897e+02 4.876766636242459152e-03
1.023531021899024722e+03 4.069084785877439235e-03
1.204503540258781186e+03 3.334378755695584923e-03
1.417474162926804865e+03 2.672648545696897950e-03
1.668100537200059080e+03 2.083894155881386122e-03
1.963040650040268474e+03 1.568115586249048355e-03
2.310129700083158241e+03 1.125312836799873591e-03
2.718588242732940216e+03 7.554859075338724549e-04
3.199267137797384294e+03 4.586347984510411513e-04
3.764935806792463609e+03 2.347595095513816863e-04
4.430621457583877600e+03 8.386004083489075316e-05
5.214008287999684399e+03 5.936392301571062364e-06
6.135907273413163239e+03 9.885639514219633772e-07
7.220809018385456511e+03 6.901655578444329357e-05
8.497534359086437689e+03 2.100203678006360016e-04
1.000000000000000000e+04 4.240000000000000062e-04


==> anc/Fig7/Fig7_stiffest.out <==
# G(fm^2) DM_fraction_max
1.000000000000000021e-03 6.839199999999999724e-01
1.176811952434997886e-03 6.837320260016617191e-01
1.384886371393873224e-03 6.835829108045637925e-01
1.629750834620643553e-03 6.834726544087061928e-01
1.917910261672488683e-03 6.834012568140885868e-01
2.257019719633919161e-03 6.833687180207117517e-01
2.656087782946686768e-03 6.833750380285750214e-01
3.125715849688235400e-03 6.834202168376786179e-01
3.678379771828634275e-03 6.835042544480225413e-01
4.328761281083057418e-03 6.836271508596069024e-01
5.094138014816380552e-03 6.837889060724314794e-01
5.994842503189408769e-03 6.839895200864963831e-01
7.054802310718645032e-03 6.842289929018017247e-01
8.302175681319743858e-03 6.845073245183472821e-01
9.770099572992246503e-03 6.848245149361332773e-01
1.149756995397735633e-02 6.851805641551594883e-01
1.353047774579806822e-02 6.855754721754259151e-01
1.592282793341092198e-02 6.860092389969330018e-01
1.873817422860384052e-02 6.864818646196799712e-01
2.205130739903045714e-02 6.869933490436676005e-01
2.595024211399735853e-02 6.875436922688954455e-01
3.053855508833415444e-02 6.881328942953637284e-01
3.593813663804627800e-02 6.887066519960990396e-01
4.229242874389498724e-02 6.891473833936885285e-01
4.977023564332108685e-02 6.894510494125725142e-01
5.857020818056664357e-02 6.896176500527505526e-01
6.892612104349694901e-02 6.896471853142231989e-01
8.111308307896868131e-02 6.895396551969897869e-01
9.545484566618336886e-02 6.892950597010507607e-01
1.123324032978027659e-01 6.889133988264060093e-01
1.321941148466028726e-01 6.883946725730556437e-01
1.555676143930472266e-01 6.877388809409994419e-01
1.830738280295367837e-01 6.869460239302376259e-01
2.154434690031882260e-01 6.860161015407699736e-01
2.535364493970111432e-01 6.845810040303805799e-01
2.983647240283337498e-01 6.818044261026759978e-01
3.511191734215131088e-01 6.776541023916579087e-01
4.132012400115334660e-01 6.721300328973260907e-01
4.862601580065353257e-01 6.652322176196804326e-01
5.722367659350213742e-01 6.569606565587211566e-01
6.734150657750821445e-01 6.473153497144481516e-01
7.924828983539169425e-01 6.361783009106969367e-01
9.326033468832198858e-01 6.232077265517178555e-01
1.097498765493055695e+00 6.083819828930308038e-01
1.291549665014884107e+00 5.917010699346352265e-01
1.519911082952933201e+00 5.732018135994486618e-01
1.788649529057435128e+00 5.531648149205229403e-01
2.104904144512019570e+00 5.316484257621446607e-01
2.477076355991708834e+00 5.086537666375241518e-01
2.915053062825175623e+00 4.844479837111437814e-01
3.430469286314915767e+00 4.592364268139385031e-01
4.037017258596553582e+00 4.330190959459082611e-01
4.750810162102792944e+00 4.060702458537280291e-01
5.590810182512222504e+00 3.791987665517587147e-01
6.579332246575675391e+00 3.524575467630126080e-01
7.742636826811269302e+00 3.258465864874892093e-01
9.111627561154886479e+00 2.993658857251890737e-01
1.072267222010323096e+01 2.733078086163541198e-01
1.261856883066021062e+01 2.483818459519791244e-01
1.484968262254463589e+01 2.246197466638416296e-01
1.747528400007682947e+01 2.020215107519408859e-01
2.056512308348651530e+01 1.805871382162772265e-01
2.420128264794383455e+01 1.604731239037371360e-01
2.848035868435799145e+01 1.419920206586870182e-01
3.351602650938841066e+01 1.251525035751701598e-01
3.944206059437656364e+01 1.099545726531866718e-01
4.641588833612772902e+01 9.639822789273677639e-02
5.462277217684336961e+01 8.448346929382005710e-02
6.428073117284318982e+01 7.383511714018614613e-02
7.564633275546290747e+01 6.405226119315113320e-02
8.902150854450374595e+01 5.513479209775250245e-02
1.047615752789664043e+02 4.708270985398996938e-02
1.232846739442065882e+02 3.989601446186361727e-02
1.450828778495940128e+02 3.357470592137350163e-02
1.707352647470688680e+02 2.811878423251962938e-02
2.009233002565045751e+02 2.352824939530192422e-02
2.364489412645407072e+02 1.980310140972041388e-02
2.782559402207126027e+02 1.694334027577512961e-02
3.274549162877725053e+02 1.493137396522477636e-02
3.853528593710527161e+02 1.325507898926714216e-02
4.534878508128581984e+02 1.167794030154706633e-02
5.336699231206301874e+02 1.019995790206454540e-02
6.280291441834247053e+02 8.821131790819567234e-03
7.390722033525775032e+02 7.541461967812132690e-03
8.697490026177833897e+02 6.360948433042253047e-03
1.023531021899024722e+03 5.279591186509930041e-03
1.204503540258781186e+03 4.297390228215148059e-03
1.417474162926804865e+03 3.414345558157912738e-03
1.668100537200059080e+03 2.630457176338232318e-03
1.963040650040268474e+03 1.945725082756106800e-03
2.310129700083158241e+03 1.360149277411520138e-03
2.718588242732940216e+03 8.737297603044868587e-04
3.199267137797384294e+03 4.864665314350026266e-04
3.764935806792463609e+03 1.983595908030693928e-04
4.430621457583877600e+03 9.408938408683037435e-06
5.214008287999684399e+03 -8.038542574815291586e-05
6.135907273413163239e+03 -7.102350166743993075e-05
7.220809018385456511e+03 3.749471065082280591e-05
8.497534359086437689e+03 2.451692112066362157e-04
1.000000000000000000e+04 5.519999999999999733e-04


==> anc/Fig8/Fig8.out <==
# T(K)	e-e(gm/cm^3) 	n-n(gm/cm^3)	\chi-chi(gm/cm^3)	Total(gm/cm^3)
1.000000000000000000e+06 6.000000000000000000e+20 6.166441437328339763e+19 4.998660758889311790e+09 6.616644143782820577e+20
1.123324032978026429e+06 4.754897390123512627e+20 4.886799382783667405e+19 5.297929673179081917e+09 5.243577328454858834e+20
1.261856883066021139e+06 3.768174865100547031e+20 3.872704938542523187e+19 5.615115763164550781e+09 4.155445359010950676e+20
1.417474162926804740e+06 2.986214138599268680e+20 3.069052434165713715e+19 5.951291726909491539e+09 3.293119382075353334e+20
1.592282793341093929e+06 2.366523635662589133e+20 2.432171568227783475e+19 6.307594484716499329e+09 2.609740792548443750e+20
1.788649529057435226e+06 1.875429509812941292e+20 1.927454373683148800e+19 6.685229024100741386e+09 2.068174947248108339e+20
2.009233002565045841e+06 1.486245813595028193e+20 1.527474628501359002e+19 7.085472474961694717e+09 1.638993276516018749e+20
2.257019719633921515e+06 1.177824390024160707e+20 1.210497520756827136e+19 7.509678428734606743e+09 1.298874142174940201e+20
2.535364493970111478e+06 9.334056863582832230e+19 9.592985836996030464e+18 7.959281516128778458e+09 1.029335544807836385e+20
2.848035868435799144e+06 7.397080436652408832e+19 7.602277219970705408e+18 8.435802258934250832e+09 8.157308159493061018e+19
3.199267137797384523e+06 5.862059743795347456e+19 6.024674685372331008e+18 8.940852212305250168e+09 6.464527213226666394e+19
3.593813663804625627e+06 4.645582096086767206e+19 4.774451656303347712e+18 9.476139414911178589e+09 5.123027262664715469e+19
4.037017258596558124e+06 3.681544364047897395e+19 3.783671286637927936e+18 1.004347416538725281e+10 4.059911493716037632e+19
4.534878508128582500e+06 2.917560948039211418e+19 2.998494787653324800e+18 1.064477514462007141e+10 3.217410427869021389e+19
5.094138014816375449e+06 2.312117156226321203e+19 2.376255840018624512e+18 1.128207590457343102e+10 2.549742741356391219e+19
5.722367659350220114e+06 1.832313305300047462e+19 1.883142115328377344e+18 1.195753174559888840e+10 2.020627518028638208e+19
6.428073117284319364e+06 1.452076958876630016e+19 1.492357921567761920e+18 1.267342700548965645e+10 1.601312752300749005e+19
7.220809018385455944e+06 1.150746157003495834e+19 1.182668131065449984e+18 1.343218278492892265e+10 1.269012971453259162e+19
8.111308307896872051e+06 9.119466497717601280e+18 9.372442682975560960e+17 1.423636513545928764e+10 1.005671078025152307e+19
9.111627561154887080e+06 7.227021241552700416e+18 7.427500542060446720e+17 1.508869373766439247e+10 7.969771310847438848e+18
1.023531021899026819e+07 5.727290739970997248e+18 5.886167157097341440e+17 1.599205109891191292e+10 6.315907471672781824e+18
1.149756995397735573e+07 4.538779965327774720e+18 4.664686808852145920e+17 1.694949230176347542e+10 5.005248663162481664e+18
1.291549665014882758e+07 3.596905501913652224e+18 3.696684522192438400e+17 1.796425533602041245e+10 3.966573972097151488e+18
1.450828778495940194e+07 2.850486097261676032e+18 2.929559264447122560e+17 1.903977204934698105e+10 3.143442042746160640e+18
1.629750834620643407e+07 2.258961484075482880e+18 2.321625616788630080e+17 2.017967975350550079e+10 2.491124065934025728e+18
1.830738280295369774e+07 1.790188344170000640e+18 1.839848597685349760e+17 2.138783352545478058e+10 1.974173225326369280e+18
2.056512308348651603e+07 1.418693647587244032e+18 1.458048549226078400e+17 2.266831924491285324e+10 1.564498525178171136e+18
2.310129700083158165e+07 1.124290453716231936e+18 1.155478540231408960e+17 2.402546741247650909e+10 1.239838331764840192e+18
2.595024211399737373e+07 8.909809573526778880e+17 9.156969825483379200e+16 2.546386779502894211e+10 9.825506810713794560e+17
2.915053062825175747e+07 7.060871714609992960e+17 7.256741987438444800e+16 2.698838494796528625e+10 7.786546183237687040e+17
3.274549162877731770e+07 5.595620081299307520e+17 5.750843922811771200e+16 2.860417466673122787e+10 6.170704759622232320e+17
3.678379771828634292e+07 4.434433220115464960e+17 4.557445459930891200e+16 3.031670142331186295e+10 4.890178069275568640e+17
4.132012400115334243e+07 3.514212490834003840e+17 3.611697587175940800e+16 3.213175684664041901e+10 3.875382570869166720e+17
4.641588833612781763e+07 2.784953300167664320e+17 2.862208571863032400e+16 3.405547930942539215e+10 3.071174497908760320e+17
5.214008287999684364e+07 2.207027863097180480e+17 2.268251344723445200e+16 3.609437468763747406e+10 2.433853358513272000e+17
5.857020818056673557e+07 1.749031837695101760e+17 1.797550399861601600e+16 3.825533836286351013e+10 1.928787260234645760e+17
6.579332246575682610e+07 1.386077820049894880e+17 1.424527950819567600e+16 4.054567854193696594e+10 1.528531020588636800e+17
7.390722033525775373e+07 1.098442968177221760e+17 1.128914039251659200e+16 4.297314097271085358e+10 1.211334801833797440e+17
8.302175681319735944e+07 8.704972670975657600e+16 8.946450698185842000e+15 4.554593513955925751e+10 9.599622295387755200e+16
9.326033468832199275e+07 6.898541972386413600e+16 7.089909179278726000e+15 4.827276202719888306e+10 7.607537717590489600e+16
1.047615752789666206e+08 5.466976536692920000e+16 5.618631775460834000e+15 5.116284354672542572e+10 6.028844830523357600e+16
1.176811952434999049e+08 4.332485411031274400e+16 4.452669594200626000e+15 5.422595372338163757e+10 4.777757793046708800e+16
1.321941148466028720e+08 3.433420595610132400e+16 3.528664505424477500e+15 5.747245175153141022e+10 3.786292793397755200e+16
1.484968262254463434e+08 2.720927104877155600e+16 2.796406274577387000e+15 6.091331702862890625e+10 3.000573823666597200e+16
1.668100537200055718e+08 2.156288198282784400e+16 2.216104149452171250e+15 6.456018628666531372e+10 2.377905069246630400e+16
1.873817422860386968e+08 1.708821521061475400e+16 1.756224639411987750e+15 6.842539294666865540e+10 1.884450827541968800e+16
2.104904144512021840e+08 1.354211831780350200e+16 1.391777992401777500e+15 7.252200882934970093e+10 1.493396883221411000e+16
2.364489412645407319e+08 1.073189717434461200e+16 1.102960257283758625e+15 7.686388836295803833e+10 1.183493429551673200e+16
2.656087782946684062e+08 8.504844977560844000e+15 8.740771414614168750e+14 8.146571543785314941e+10 9.379003584737698000e+15
2.983647240283334255e+08 6.739944197868186000e+15 6.926911864502517500e+14 8.634305306625083923e+10 7.432721727371504000e+15
3.351602650938847661e+08 5.341290512670214000e+15 5.489459191023055625e+14 9.151239601508966064e+10 5.890327944168535000e+15
3.764935806792471409e+08 4.232881386431177500e+15 4.350302530097508125e+14 9.699122659001684570e+10 4.668008630667518000e+15
4.229242874389498830e+08 3.354486109507334000e+15 3.447540357768060000e+14 1.027980737591528015e+11 3.699342943357899000e+15
4.750810162102793455e+08 2.658372874550332000e+15 2.732116774916136562e+14 1.089525758165833282e+11 2.931693504617762000e+15
5.336699231206301451e+08 2.106715040529085000e+15 2.165155820426900625e+14 1.154755467975041809e+11 2.323346098118572500e+15
5.994842503189420700e+08 1.669535641324269250e+15 1.715848959959752812e+14 1.223890468696288300e+11 1.841242926367114250e+15
6.734150657750828266e+08 1.323078443941824750e+15 1.359780956926461406e+14 1.297164569389155121e+11 1.459186256091410000e+15
7.564633275546290874e+08 1.048517040004609625e+15 1.077603153871546875e+14 1.374825577219281616e+11 1.156414837949486250e+15
8.497534359086438417e+08 8.309318228363247500e+14 8.539820706554473438e+13 1.457136135522430725e+11 9.164757435154217500e+14
9.545484566618328094e+08 6.584992592958353750e+14 6.767661864953096094e+13 1.544374612043306885e+11 7.263303154065707500e+14
1.072267222010325313e+09 5.218494015706678750e+14 5.363256289817272656e+13 1.636836040353076477e+11 5.756456480728758750e+14
1.204503540258783579e+09 4.135567262609808750e+14 4.250288889169276562e+13 1.734833117629366150e+11 4.562330984644365625e+14
1.353047774579807520e+09 3.277366330610601875e+14 3.368281257730325000e+13 1.838697262173201599e+11 3.616033153645807500e+14
1.519911082952933073e+09 2.597256768649837500e+14 2.669305293597310938e+13 1.948779734239262695e+11 2.866136077743808125e+14
1.707352647470688820e+09 2.058281571788955312e+14 2.115378795661453516e+13 2.065452823970056763e+11 2.271884904179070625e+14
1.917910261672492743e+09 1.631152945639757188e+14 1.676401519102197070e+13 2.189111110451499634e+11 1.800982208660428438e+14
2.154434690031886578e+09 1.292660814019126719e+14 1.328519534663020898e+13 2.320172796147902832e+11 1.427832940281576562e+14
2.420128264794383526e+09 1.024411588482413281e+14 1.052829011349549805e+13 2.459081121229384766e+11 1.132153570738597656e+14
2.718588242732940197e+09 8.118286647478843750e+13 8.343489863853820312e+12 2.606305862574766541e+11 8.978698692489973438e+13
3.053855508833412170e+09 6.433603332061952344e+13 6.612073029693416992e+12 2.762344922519519653e+11 7.122434084256489062e+13
3.430469286314926147e+09 5.098520615451842188e+13 5.239954798699171875e+12 2.927726012721766968e+11 5.651793355448977344e+13
3.853528593710519314e+09 4.040490394650514062e+13 4.152574566116678711e+12 3.103008438841001587e+11 4.486777935650592188e+13
4.328761281083061218e+09 3.202019538723781641e+13 3.290844327786884277e+12 3.288784992065292358e+11 3.563991821423123438e+13
4.862601580065353394e+09 2.537545724633699219e+13 2.607937850916102051e+12 3.485683953883730469e+11 2.833196349264146875e+13
5.462277217684336662e+09 2.010961590563308984e+13 2.066746146820882324e+12 3.694371220884391479e+11 2.254579917454241016e+13
6.135907273413163185e+09 1.593652669768016992e+13 1.637860976594406250e+12 3.915552556763465576e+11 1.796594292995092188e+13
6.892612104349680901e+09 1.262942486707218359e+13 1.297976813832314453e+12 4.149975979161809692e+11 1.434239927882067969e+13
7.742636826811277390e+09 1.000860322320033398e+13 1.028624427422008789e+12 4.398434289400968628e+11 1.147707107956244141e+13
8.697490026177833557e+09 7.931646890796174805e+12 8.151672675610335693e+11 4.661767753673988647e+11 9.212990933724607422e+12
9.770099572992246628e+09 6.285694516737998047e+12 6.460061188400118408e+11 4.940866944758735962e+11 7.425787330053883789e+12
1.097498765493058968e+10 4.981305408791821289e+12 5.119488014126945190e+11 5.236675753863991089e+11 6.016921785590915039e+12
1.232846739442063332e+10 3.947599347945426270e+12 4.057106699523500977e+11 5.550194582794204102e+11 4.908329476177197266e+12
1.384886371393874550e+10 3.128404972799804199e+12 3.215187676169458008e+11 5.882483727228745117e+11 4.038172113139624512e+12
1.555676143930472183e+10 2.479207440069201172e+12 2.547981248362572327e+11 6.234666962557193604e+11 3.357472261161177734e+12
1.747528400007682800e+10 1.964729497726639404e+12 2.019231564653807678e+11 6.607935344398208008e+11 2.827446188631840820e+12
1.963040650040276337e+10 1.557014526839832764e+12 1.600206482804554138e+11 7.003551236654622803e+11 2.417390298785750488e+12
2.205130739903041077e+10 1.233907385009196045e+12 1.268136271457693481e+11 7.422852580727440186e+11 2.103006270227709473e+12
2.477076355991714096e+10 9.778505007723840332e+11 1.004976307912516022e+11 7.867257420327116699e+11 1.865073873596347168e+12
2.782559402207125854e+10 7.749297990089295654e+11 7.964265372715309143e+10 8.338268697184116211e+11 1.688399322454494141e+12
3.125715849688235092e+10 6.141186131394161377e+11 6.311544105829180145e+10 8.837479333878161621e+11 1.560981987585523926e+12
3.511191734215127563e+10 4.866784984738133545e+11 5.001790766076099396e+10 9.366577620975297852e+11 1.473354168232104004e+12
3.944206059437648010e+10 3.856843870370607300e+11 3.963833643259854126e+10 9.927352926691979980e+11 1.418058016138857422e+12
4.430621457583886719e+10 3.056482808889818726e+11 3.141270374203315353e+10 1.052170174839572144e+12 1.389231159470587158e+12
4.977023564332113647e+10 2.422210355157930298e+11 2.489403050661942291e+10 1.115163412640787354e+12 1.382278478663199707e+12
5.590810182512222290e+10 1.919560282678431091e+11 1.972809344759662628e+10 1.181928044179983643e+12 1.393612165895423340e+12
6.280291441834246826e+10 1.521218696382069702e+11 1.563417667434832573e+10 1.252689862117188477e+12 1.420445908429743652e+12
7.054802310718630981e+10 1.205539801539032135e+11 1.238981764426478767e+10 1.327688177278090332e+12 1.460631975076258301e+12
7.924828983539186096e+10 9.553696760046522522e+10 9.818718596803398132e+09 1.407176627984170898e+12 1.512532314181439453e+12
8.902150854450392151e+10 7.571141298396112061e+10 7.781166571716278076e+09 1.491424037837272461e+12 1.574916617392949951e+12
1.000000000000000000e+11 6.000000000000000000e+10 6.166441437328340530e+09 1.580715324859598877e+12 1.646881766296927246e+12

